Calculating the five-loop QED contribution to the electron anomalous magnetic moment: Graphs without lepton loops

This paper describes a computation of a part of the QED contribution to the electron anomalous magnetic moment that was performed by the author with the help of a supercomputer. The computed part includes all 5-loop QED Feynman graphs without lepton loops. The calculation has led to the result $A_1^{(10)}[\text{no lepton loops}]=6.793(90)$ that is slightly different than the value $7.668(159)$ presented by T. Aoyama, T. Kinoshita, and M. Nio in 2018. The discrepancy is about $4.8\sigma$. The computation gives the first independent check for that value. A shift in the fine-structure constant prediction is revealed in the paper. The developed calculation method is based on (a) a subtraction procedure for removing all ultraviolet and infrared divergences in Feynman parametric space before integration; (b) a nonadaptive Monte Carlo integration that uses the probability density functions that are constructed for each Feynman graph individually using its combinatorial structure. The method is described briefly in the paper (with the corresponding references to the previous papers). The values for the contributions of nine gauge-invariant classes splitting the whole set are presented in the paper. Moreover, the whole set of all 5-loop graphs without lepton loops is split into 807 subsets for comparison (in the future) of the calculated values with the values obtained by another methods. These detailed results are presented in the supplemental materials. Also, the supplemental materials contain the contribution values for each of 3213 individual Feynman graphs. An "oscillating" nature of these values is discussed. Technical details of the realization are described.

==> anc/class_1_2_2_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2825	6;1*3;2*5;4*8;7*10;9*11	-14,859366	0,001779	0,001553	142706688000	31423600939	10663137	540	3	3	1130	-1,407495e+001	-8,796999e-001	-4,191498e-031	-0,000000e+000	-8,619883e-022	1,614455e+001	5,081606e+004
2826	6;1*3;2*5;4*8;7*11;9*10	28,978000	0,002673	0,002364	327129088000	67097529403	248978384	982	4	4	2573	2,786387e+001	5,316751e+000	1,162967e-004	-0,000000e+000	1,717440e-018	3,049307e+001	1,226751e+005
2827	6;1*3;2*5;4*9;7*10;8*11	-7,160706	0,001225	0,000845	87574528000	21498724729	13131479	1232	8	8	684	-6,761601e+000	-2,220798e-001	-1,790014e-020	-0,000000e+000	-2,192111e-021	8,013985e+000	3,380481e+004
2828	6;1*3;2*5;4*9;7*11;8*10	-16,874788	0,002169	0,001891	204412928000	45207432721	24526940	2024	2	2	1590	-1,585594e+001	-1,705608e+000	3,190738e-018	-0,000000e+000	-9,869309e-018	1,872939e+001	7,278323e+004
2829	6;1*3;2*5;4*10;7*8;9*11	41,383919	0,002887	0,002794	279123968000	69505029287	583415801	1145	11	11	2272	3,874537e+001	9,007706e+000	2,322698e-004	-0,000000e+000	1,586216e-020	4,387839e+001	1,386589e+005
2830	6;1*3;2*5;4*10;7*9;8*11	-14,366591	0,002142	0,001935	203634688000	45874559953	24347379	2291	5	5	1660	-1,374416e+001	-1,812464e+000	-2,728094e-028	-0,000000e+000	-5,920847e-020	1,899941e+001	8,191468e+004
2831	6;1*3;2*5;4*10;7*11;8*9	21,800175	0,002282	0,002094	195155968000	39387654952	118441931	2132	5	5	1538	2,059119e+001	3,607372e+000	1,059375e-005	-0,000000e+000	5,436597e-021	2,368385e+001	7,540577e+004
2832	6;1*3;2*5;4*11;7*8;9*10	-42,878819	0,003309	0,003082	229398528000	56358027922	1987213805	97981	4	3	1792	-3,893317e+001	-1,261295e+001	-5,796613e-003	1,926544e-009	-2,222126e-018	4,594210e+001	1,770917e+005
2833	6;1*3;2*5;4*11;7*9;8*10	51,122549	0,003418	0,003106	437209088000	112303656347	352481317	3828	14	14	3690	4,597712e+001	6,230916e+000	1,210985e-005	-0,000000e+000	2,793136e-018	5,401321e+001	1,804302e+005
2834	6;1*3;2*5;4*11;7*10;8*9	-31,076334	0,002861	0,002341	350332928000	91246064487	898371867	5903	8	8	2812	-2,907394e+001	-6,946413e+000	-2,911252e-004	-0,000000e+000	-8,924008e-016	3,703147e+001	1,594046e+005
2835	6;1*3;2*8;4*5;7*11;9*10	-38,284250	0,003514	0,003144	300136448000	63583292184	1655069837	26179	6	6	2433	-3,640633e+001	-1,354618e+001	-5,115243e-003	-0,000000e+000	-1,344787e-019	4,078028e+001	2,023175e+005
2836	6;1*3;2*9;4*5;7*10;8*11	7,172275	0,001326	0,001016	71149568000	19478767243	151252434	600	0	0	498	7,076879e+000	1,328099e+000	2,793199e-006	-0,000000e+000	4,782136e-023	9,862000e+000	3,072587e+004
2837	6;1*3;2*9;4*5;7*11;8*10	23,523613	0,002448	0,002335	233453568000	56538379926	458895072	2227	2	2	1866	2,179811e+001	6,638356e+000	1,677934e-004	-0,000000e+000	5,583651e-018	2,607502e+001	9,685841e+004
2838	6;1*3;2*10;4*5;7*8;9*11	-26,624706	0,002827	0,002698	144140288000	35739223436	1408844206	85204	2	2	1122	-2,506569e+001	-1,043669e+001	-5,561028e-003	-0,000000e+000	1,263798e-020	2,945934e+001	1,122888e+005
2839	6;1*3;2*10;4*5;7*9;8*11	20,916060	0,002570	0,002423	224339968000	54790210923	453828547	1325	7	7	1774	1,968068e+001	6,971636e+000	2,131002e-004	-0,000000e+000	2,505416e-020	2,630882e+001	1,148320e+005
2840	6;1*3;2*10;4*5;7*11;8*9	-29,958886	0,002746	0,002636	206071808000	43680591312	1016430443	16201	3	3	1668	-2,762880e+001	-1,032960e+001	-3,469293e-003	-0,000000e+000	1,952216e-021	3,331332e+001	1,316924e+005
2841	6;1*3;2*11;4*5;7*8;9*10	56,228458	0,004462	0,004266	238163968000	59830976041	6224776806	3630035	39	4	1844	5,143964e+001	2,632753e+001	8,504176e-002	3,073759e-006	-4,260552e-020	6,213530e+001	2,937286e+005
2842	6;1*3;2*11;4*5;7*9;8*10	-67,156719	0,004227	0,004127	473745408000	132259496542	2707677409	80692	12	12	3962	-6,131880e+001	-1,886023e+001	-4,718102e-003	-0,000000e+000	-1,007482e-018	7,179972e+001	2,804585e+005
2843	6;1*3;2*11;4*5;7*10;8*9	39,120946	0,003687	0,003549	279062528000	77614196539	3403729198	215100	9	9	2119	3,729739e+001	1,653317e+001	1,321529e-002	-0,000000e+000	-2,141894e-018	4,971171e+001	2,135793e+005
2844	6;1*4;2*5;3*8;7*11;9*10	6,405068	0,001514	0,001020	88475648000	18853645720	58199002	1182	5	5	669	6,171727e+000	7,303906e-001	5,249605e-007	-0,000000e+000	9,047306e-024	7,304529e+000	3,210541e+004
2845	6;1*4;2*5;3*9;7*10;8*11	-0,530932	0,000479	0,000270	13641728000	3155939570	1368892	269	1	1	96	-5,231021e-001	-4,376059e-003	-1,207532e-029	-0,000000e+000	-1,876567e-023	1,077441e+000	5,197128e+003
2846	6;1*4;2*5;3*9;7*11;8*10	-3,506639	0,000890	0,000692	43808768000	9882331633	5453065	733	0	0	308	-3,331987e+000	-1,652595e-001	1,243017e-016	-0,000000e+000	2,947602e-020	4,436792e+000	1,451424e+004
2847	6;1*4;2*5;3*10;7*9;8*11	-3,052879	0,000808	0,000684	42866688000	9697413125	5437181	880	0	0	341	-2,860748e+000	-1,658427e-001	-9,547029e-023	-0,000000e+000	-3,694502e-023	4,617601e+000	1,559292e+004
2848	6;1*4;2*5;3*10;7*11;8*9	5,640028	0,000997	0,000826	47863808000	10172347601	27129178	980	1	1	358	5,217492e+000	4,726217e-001	8,182030e-008	-0,000000e+000	1,567638e-020	6,396606e+000	1,779042e+004
2849	6;1*4;2*5;3*11;7*8;9*10	-9,295866	0,001276	0,001091	46532608000	12721911192	417255168	13881	2	2	348	-8,318066e+000	-2,034036e+000	-3,413733e-004	-0,000000e+000	-4,816180e-021	1,018854e+001	3,161226e+004
2850	6;1*4;2*5;3*11;7*9;8*10	11,126468	0,001390	0,001183	72562688000	19131759447	55438643	924	2	2	542	9,829202e+000	7,445605e-001	-4,093721e-008	-0,000000e+000	1,393454e-021	1,205891e+001	2,386243e+004
2851	6;1*4;2*5;3*11;7*10;8*9	-6,002093	0,001178	0,000972	59906048000	16377670820	148001555	1305	0	0	432	-5,784152e+000	-1,024345e+000	-1,758640e-005	-0,000000e+000	-4,664460e-019	8,171511e+000	2,322283e+004
2852	6;1*4;2*8;3*5;7*11;9*10	13,656184	0,002556	0,002069	287950848000	57451557931	225212862	2717	6	6	2367	1,302646e+001	3,971226e+000	5,241023e-005	-0,000000e+000	-1,055063e-022	1,765939e+001	1,135045e+005
2853	6;1*4;2*9;3*5;7*11;8*10	-8,480499	0,001864	0,001645	159909888000	34206025323	22426862	2703	8	8	1260	-8,019946e+000	-1,383406e+000	2,061007e-011	-0,000000e+000	-6,009406e-021	1,131050e+001	5,663723e+004
2854	6;1*4;2*10;3*5;7*9;8*11	-3,790427	0,001316	0,001220	73955328000	15278080671	8951441	1352	0	0	591	-3,668180e+000	-6,610323e-001	-1,136464e-027	-0,000000e+000	-4,335002e-023	5,881374e+000	3,023905e+004
2855	6;1*4;2*10;3*5;7*11;8*9	10,505284	0,001964	0,001778	175659008000	34296937599	110137443	3429	4	4	1424	9,959734e+000	2,849608e+000	5,019343e-006	-0,000000e+000	8,536225e-018	1,464253e+001	7,122111e+004
2856	6;1*4;2*11;3*5;7*8;9*10	-22,017238	0,002872	0,002693	192923648000	47158908712	1601225422	84734	4	4	1514	-2,007308e+001	-9,246865e+000	-5,672714e-003	-0,000000e+000	-8,356655e-019	2,774152e+001	1,419750e+005
2857	6;1*4;2*11;3*5;7*9;8*10	25,834833	0,002862	0,002736	327948288000	83196545121	258210557	3369	9	9	2857	2,371779e+001	4,725277e+000	1,391913e-005	-0,000000e+000	-1,535051e-017	3,196499e+001	1,326432e+005
2858	6;1*4;2*11;3*5;7*10;8*9	-14,755596	0,002437	0,002278	223397888000	55863869424	532504740	3874	7	7	1713	-1,400104e+001	-5,138234e+000	-3,668056e-004	-0,000000e+000	-3,177739e-021	2,162397e+001	9,705720e+004
2859	6;1*5;2*3;4*8;7*11;9*10	-13,788649	0,002161	0,001977	120178688000	18201440942	303063709	1284	7	7	946	-1,322551e+001	-4,083364e+000	-6,140968e-004	-0,000000e+000	-1,139554e-020	1,413574e+001	5,676458e+004
2860	6;1*5;2*3;4*9;7*11;8*10	15,752532	0,002248	0,001951	277731328000	54282640984	233091988	2725	5	5	2182	1,497175e+001	4,117714e+000	6,595910e-005	-0,000000e+000	2,919623e-020	1,729487e+001	1,047127e+005
2861	6;1*5;2*3;4*10;7*11;8*9	-21,701037	0,002416	0,002125	228927488000	37689849960	576988711	4783	3	3	1717	-2,055770e+001	-6,496268e+000	-1,389618e-003	-0,000000e+000	-1,071883e-019	2,252540e+001	1,145083e+005
2862	6;1*5;2*3;4*11;7*8;9*10	41,735301	0,003932	0,003433	211478528000	40616446323	3535531775	679979	11	7	1609	3,806216e+001	1,673272e+001	3,654532e-002	-1,082106e-006	8,953438e-018	4,367630e+001	2,352081e+005
2863	6;1*5;2*3;4*11;7*9;8*10	-49,824673	0,004102	0,003609	454105088000	103771895423	1244309453	11032	9	9	3740	-4,500554e+001	-1,170044e+001	-1,395527e-003	-0,000000e+000	3,370359e-017	5,132471e+001	2,287917e+005
2864	6;1*5;2*3;4*11;7*10;8*9	29,424763	0,003116	0,002942	227227648000	51752361284	1570377785	24290	3	3	1724	2,789317e+001	1,028679e+001	4,674913e-003	-0,000000e+000	-2,848400e-017	3,463410e+001	1,520670e+005
2865	6;1*5;2*4;3*9;7*11;8*10	-4,843569	0,001239	0,001075	90032128000	18329851458	11263588	1513	9	9	657	-4,470662e+000	-5,644300e-001	3,216744e-017	-0,000000e+000	-7,595946e-024	5,498496e+000	2,845065e+004
2866	6;1*5;2*4;3*10;7*11;8*9	12,146956	0,001958	0,001785	163166208000	31109695514	95038111	2762	5	5	1254	1,130738e+001	2,650267e+000	1,470782e-005	-0,000000e+000	2,820498e-021	1,396187e+001	5,564406e+004
2867	6;1*5;2*4;3*11;7*8;9*10	-24,756114	0,002698	0,002618	195360768000	48572629766	1488765183	78996	3	2	1489	-2,200410e+001	-8,622834e+000	-5,206930e-003	-0,000000e+000	-1,679854e-020	2,742817e+001	1,202790e+005
2868	6;1*5;2*4;3*11;7*9;8*10	29,193272	0,003013	0,002734	321906688000	82960861474	242808547	4812	8	8	2671	2,619218e+001	4,380106e+000	8,434668e-006	-0,000000e+000	3,779739e-019	3,178674e+001	1,246965e+005
2869	6;1*5;2*4;3*11;7*10;8*9	-16,537039	0,002269	0,002157	237324288000	60298898553	526708349	5308	8	8	1868	-1,553382e+001	-4,808322e+000	-1,475086e-004	-0,000000e+000	-2,766198e-020	2,126348e+001	8,967896e+004
2870	6;1*5;2*10;3*4;7*11;8*9	-8,745910	0,001311	0,001227	88598528000	13187190987	170204153	2503	6	6	648	-7,931424e+000	-2,295678e+000	-3,762581e-004	-0,000000e+000	-9,996535e-021	9,229680e+000	4,005115e+004
2871	6;1*5;2*11;3*4;7*8;9*10	33,323901	0,003164	0,002999	140269568000	27021826124	2198733402	426389	5	2	1066	2,890019e+001	1,315707e+001	2,906848e-002	2,956630e-007	5,435295e-018	3,540825e+001	1,503592e+005
2872	6;1*5;2*11;3*4;7*9;8*10	-39,130501	0,003126	0,002820	352360448000	80129714334	913039266	9312	10	10	2827	-3,399280e+001	-8,950826e+000	-1,131068e-003	-0,000000e+000	-3,381602e-019	4,099205e+001	1,634084e+005
2873	6;1*5;2*11;3*4;7*10;8*9	23,310876	0,002703	0,002484	173017088000	38402181332	1086396591	17500	6	6	1337	2,129232e+001	7,934569e+000	3,979765e-003	-0,000000e+000	-2,045083e-020	2,793331e+001	1,090999e+005
2874	6;1*11;2*3;4*5;7*8;9*10	-28,840453	0,003375	0,003150	102361088000	19849192385	5186932950	11753856	850	4	762	-2,514249e+001	-1,481574e+001	-1,444291e-001	-1,971786e-004	-1,649438e-013	3,267590e+001	1,562460e+005
2875	6;1*11;2*3;4*5;7*9;8*10	68,686148	0,004909	0,004564	412612608000	112792128205	7403196937	2434145	25	10	3103	6,050408e+001	2,608140e+001	4,470812e-002	2,943506e-005	1,057276e-017	7,503275e+001	3,530784e+005
2876	6;1*11;2*3;4*5;7*10;8*9	-43,504880	0,004163	0,003879	217643008000	59206824084	6956990792	3877512	27	7	1562	-3,895024e+001	-2,042180e+001	-8,498371e-002	-1,173861e-005	-3,977372e-018	5,300978e+001	2,514931e+005
2877	6;1*11;2*4;3*5;7*9;8*10	-41,096960	0,003333	0,003207	378247168000	105632171502	1145573903	18553	17	17	3227	-3,560167e+001	-7,525079e+000	-6,151320e-004	-0,000000e+000	-1,275533e-018	4,362618e+001	1,741736e+005
2878	6;1*11;2*4;3*5;7*10;8*9	52,410339	0,004027	0,003942	432621568000	122559934454	3204006653	90241	10	10	3486	4,598284e+001	1,551834e+001	4,965918e-003	-0,000000e+000	1,862181e-019	6,134417e+001	2,393672e+005
2879	6;1*11;2*5;3*4;7*10;8*9	-15,639657	0,002394	0,002236	125974528000	35003922219	1802503642	102985	3	3	945	-1,405916e+001	-6,147507e+000	-6,844501e-003	-0,000000e+000	-9,555510e-018	2,102502e+001	8,368756e+004


==> anc/class_1_2_2_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2825	6;1*3;2*5;4*8;7*10;9*11	-14,859296	0,002576	0,002321	63064064000	13947314893	5252663	406	3	3	525	-1,409753e+001	-8,634507e-001	-8,811918e-031	-0,000000e+000	-1,948492e-022	1,614607e+001	2,371884e+004
2826	6;1*3;2*5;4*8;7*11;9*10	28,978679	0,003831	0,003345	163989504000	33859461341	126241104	735	4	4	1274	2,789265e+001	5,325133e+000	2,552282e-005	-0,000000e+000	3,510423e-018	3,049329e+001	6,467145e+004
2827	6;1*3;2*5;4*9;7*10;8*11	-7,160889	0,001642	0,001196	40556544000	10048263315	7371098	937	8	8	281	-6,784222e+000	-2,213609e-001	-3,214027e-020	-0,000000e+000	-4,420912e-022	8,014489e+000	1,672363e+004
2828	6;1*3;2*5;4*9;7*11;8*10	-16,875206	0,003108	0,002825	88827904000	19694023938	12690122	1517	2	2	699	-1,586245e+001	-1,678642e+000	7,872338e-018	-0,000000e+000	-2,027904e-017	1,872971e+001	3,400508e+004
2829	6;1*3;2*5;4*10;7*8;9*11	41,382609	0,004224	0,004069	131467264000	32938663511	274393988	709	11	11	1030	3,881265e+001	9,000971e+000	1,947742e-004	-0,000000e+000	-1,576883e-021	4,387790e+001	6,952881e+004
2830	6;1*3;2*5;4*10;7*9;8*11	-14,364189	0,002991	0,002774	96344064000	21846632187	13705610	1713	5	5	787	-1,375118e+001	-1,808305e+000	-5,319459e-028	-0,000000e+000	-1,148613e-019	1,899751e+001	4,102446e+004
2831	6;1*3;2*5;4*10;7*11;8*9	21,799086	0,003367	0,003162	84547584000	17034318368	52123735	1563	5	5	686	2,058153e+001	3,555360e+000	2,771909e-006	-0,000000e+000	5,214417e-021	2,368327e+001	3,468173e+004
2832	6;1*3;2*5;4*11;7*8;9*10	-42,876409	0,004846	0,004379	114366464000	28253507587	991564693	48795	4	3	888	-3,900270e+001	-1,262954e+001	-5,451181e-003	4,132300e-009	-1,242221e-018	4,594060e+001	8,855679e+004
2833	6;1*3;2*5;4*11;7*9;8*10	51,125479	0,005032	0,004501	207714304000	53658025260	170774032	2924	14	14	1700	4,600749e+001	6,211063e+000	9,888296e-006	-0,000000e+000	7,079810e-019	5,401483e+001	9,148479e+004
2834	6;1*3;2*5;4*11;7*10;8*9	-31,078140	0,004128	0,003152	198252544000	52350523890	524200589	4632	8	8	1584	-2,921433e+001	-7,077298e+000	-1,247329e-004	-0,000000e+000	-1,858373e-015	3,703477e+001	9,352781e+004
2835	6;1*3;2*8;4*5;7*11;9*10	-38,288575	0,005096	0,004551	142526464000	30287574935	782292653	12546	6	6	1129	-3,645830e+001	-1,352978e+001	-5,004454e-003	-0,000000e+000	-2,419591e-020	4,078467e+001	9,677542e+004
2836	6;1*3;2*9;4*5;7*10;8*11	7,170623	0,001974	0,001506	31873024000	8672943680	66429388	432	0	0	213	7,075948e+000	1,299610e+000	1,732518e-006	-0,000000e+000	9,871351e-023	9,860635e+000	1,416958e+004
2837	6;1*3;2*9;4*5;7*11;8*10	23,522162	0,003634	0,003352	113997824000	27842242899	226845851	1631	2	2	927	2,184285e+001	6,669961e+000	2,554673e-004	-0,000000e+000	1,229012e-017	2,607442e+001	4,974848e+004
2838	6;1*3;2*10;4*5;7*8;9*11	-26,630409	0,004304	0,004061	63944704000	15907294137	619338994	37640	2	2	504	-2,510560e+001	-1,041113e+001	-5,274183e-003	-0,000000e+000	3,086305e-020	2,946480e+001	4,939630e+004
2839	6;1*3;2*10;4*5;7*9;8*11	20,918668	0,003653	0,003449	110966784000	27305674758	226274444	939	7	7	909	1,970443e+001	6,998008e+000	1,298811e-004	-0,000000e+000	4,265349e-020	2,630991e+001	5,669410e+004
2840	6;1*3;2*10;4*5;7*11;8*9	-29,955098	0,003916	0,003767	100440064000	21476290830	499745191	8239	3	3	818	-2,770056e+001	-1,038842e+001	-3,417779e-003	-0,000000e+000	4,333891e-021	3,330967e+001	6,602323e+004
2841	6;1*3;2*11;4*5;7*8;9*10	56,229727	0,006579	0,006158	114284544000	28777527946	2982505744	1736352	22	4	861	5,147034e+001	2,631555e+001	8,390619e-002	1,203923e-007	1,453087e-020	6,213694e+001	1,413975e+005
2842	6;1*3;2*11;4*5;7*9;8*10	-67,156745	0,006077	0,005926	229873664000	64596180064	1318702889	39901	12	12	1908	-6,138061e+001	-1,888992e+001	-4,695467e-003	-0,000000e+000	-1,956841e-018	7,180036e+001	1,382419e+005
2843	6;1*3;2*11;4*5;7*10;8*9	39,118446	0,005265	0,005145	131958784000	36849237973	1607422153	102205	9	9	1001	3,731313e+001	1,651787e+001	1,334210e-002	-0,000000e+000	-4,228957e-018	4,971066e+001	1,034962e+005
2844	6;1*4;2*5;3*8;7*11;9*10	6,404918	0,002384	0,001591	34822144000	7382747202	23317830	825	5	5	245	6,181532e+000	7,153638e-001	1,553615e-026	-0,000000e+000	-1,244679e-024	7,304319e+000	1,382287e+004
2845	6;1*4;2*5;3*9;7*10;8*11	-0,530512	0,000956	0,000537	3119104000	638606224	481690	143	1	1	25	-5,132391e-001	-2,700927e-003	-4,801233e-029	-0,000000e+000	-8,425758e-027	1,077320e+000	1,605094e+003
2846	6;1*4;2*5;3*9;7*11;8*10	-3,506900	0,001445	0,001192	13932544000	3028245535	2303126	440	0	0	92	-3,319208e+000	-1,433596e-001	-1,926536e-016	-0,000000e+000	-1,234326e-023	4,436558e+000	5,132396e+003
2847	6;1*4;2*5;3*10;7*9;8*11	-3,053291	0,001188	0,001025	18520064000	4205159326	3097452	640	0	0	147	-2,871962e+000	-1,599862e-001	5,063643e-030	-0,000000e+000	5,004594e-024	4,617123e+000	7,384972e+003
2848	6;1*4;2*5;3*10;7*11;8*9	5,639764	0,001706	0,001301	18540544000	3849016433	10703133	687	1	1	141	5,201322e+000	4,453669e-001	-1,901928e-024	-0,000000e+000	1,414599e-021	6,396483e+000	7,618630e+003
2849	6;1*4;2*5;3*11;7*8;9*10	-9,295953	0,001977	0,001595	21633024000	6024179279	198867594	6667	2	2	159	-8,406963e+000	-2,084201e+000	-3,670912e-004	-0,000000e+000	-2,604511e-021	1,018851e+001	1,527961e+004
2850	6;1*4;2*5;3*11;7*9;8*10	11,124913	0,002481	0,002140	21673984000	5614478156	15764208	552	2	2	162	9,815303e+000	6,848132e-001	1,460537e-012	-0,000000e+000	1,589108e-021	1,205841e+001	8,092153e+003
2851	6;1*4;2*5;3*11;7*10;8*9	-6,002234	0,001875	0,001465	26712064000	7292110263	65579566	938	0	0	201	-5,796776e+000	-1,008050e+000	-2,831102e-005	-0,000000e+000	1,524581e-024	8,172194e+000	1,085058e+004
2852	6;1*4;2*8;3*5;7*11;9*10	13,654854	0,003386	0,003056	118728704000	23470456300	90999195	1927	6	6	861	1,301271e+001	3,896009e+000	5,939850e-005	-0,000000e+000	8,534382e-023	1,765836e+001	5,001489e+004
2853	6;1*4;2*9;3*5;7*11;8*10	-8,478983	0,002761	0,002410	74737664000	16072117105	13063744	2052	8	8	562	-8,025535e+000	-1,369617e+000	4,519792e-011	-0,000000e+000	-8,537397e-021	1,130856e+001	2,833976e+004
2854	6;1*4;2*10;3*5;7*9;8*11	-3,787742	0,002017	0,001854	31913984000	6574921347	4964130	996	0	0	249	-3,662530e+000	-6,400602e-001	-4,876283e-030	-0,000000e+000	-1,031410e-022	5,878970e+000	1,383596e+004
2855	6;1*4;2*10;3*5;7*11;8*9	10,503781	0,002852	0,002528	87169024000	17126053477	57646806	2605	4	4	702	9,962533e+000	2,852910e+000	8,162322e-007	-0,000000e+000	1,796492e-017	1,464094e+001	3,823576e+004
2856	6;1*4;2*11;3*5;7*8;9*10	-22,011985	0,004065	0,003831	94480384000	23215240120	785304473	41441	4	4	739	-2,008345e+001	-9,255329e+000	-5,326975e-003	-0,000000e+000	-5,212457e-023	2,773622e+001	6,985204e+004
2857	6;1*4;2*11;3*5;7*9;8*10	25,835219	0,004100	0,004013	150984704000	38556774502	122055995	2517	9	9	1328	2,374233e+001	4,713118e+000	1,610598e-005	-0,000000e+000	1,399191e-018	3,196435e+001	6,538490e+004
2858	6;1*4;2*11;3*5;7*10;8*9	-14,757747	0,003489	0,003263	108365824000	27282405828	261152871	2854	7	7	812	-1,401690e+001	-5,147862e+000	-3,629921e-004	-0,000000e+000	2,984786e-022	2,162515e+001	4,847100e+004
2859	6;1*5;2*3;4*8;7*11;9*10	-13,790410	0,003473	0,003143	47724544000	7139788003	115658326	549	7	7	334	-1,323778e+001	-4,004698e+000	-5,971572e-004	-0,000000e+000	-7,560032e-021	1,413720e+001	2,259558e+004
2860	6;1*5;2*3;4*9;7*11;8*10	15,754460	0,003105	0,002646	152193024000	30075844467	132404254	2229	5	5	1184	1,500634e+001	4,160414e+000	4,762049e-005	-0,000000e+000	8,727244e-022	1,729676e+001	5,947883e+004
2861	6;1*5;2*3;4*10;7*11;8*9	-21,701019	0,003476	0,002806	129931264000	21641432460	334417374	3447	3	3	998	-2,063445e+001	-6,568642e+000	-1,211952e-003	-0,000000e+000	-2,216501e-019	2,252561e+001	6,674942e+004
2862	6;1*5;2*3;4*11;7*8;9*10	41,738374	0,005739	0,004956	101976064000	19636555545	1705884829	328156	8	7	805	3,812239e+001	1,674917e+001	3,615616e-002	1,568021e-012	1,904854e-017	4,368007e+001	1,130457e+005
2863	6;1*5;2*3;4*11;7*9;8*10	-49,819956	0,005772	0,005561	180373504000	41138837288	484631322	5300	9	9	1473	-4,493223e+001	-1,155214e+001	-1,319353e-003	-0,000000e+000	6,691703e-017	5,132012e+001	9,189369e+004
2864	6;1*5;2*3;4*11;7*10;8*9	29,422801	0,004442	0,004282	106665984000	24356133301	734302106	12104	3	3	805	2,792204e+001	1,025832e+001	4,400783e-003	-0,000000e+000	-1,235240e-019	3,463242e+001	7,182474e+004
2865	6;1*5;2*4;3*9;7*11;8*10	-4,844655	0,001851	0,001547	44120064000	9012565367	7003335	1179	9	9	318	-4,474202e+000	-5,563290e-001	7,175912e-017	-0,000000e+000	-9,838531e-024	5,499330e+000	1,483447e+004
2866	6;1*5;2*4;3*10;7*11;8*9	12,145767	0,002971	0,002766	68040704000	12971807945	41180184	1940	5	5	495	1,131486e+001	2,615747e+000	2,710935e-005	-0,000000e+000	5,541977e-021	1,396095e+001	2,487051e+004
2867	6;1*5;2*4;3*11;7*8;9*10	-24,751299	0,003846	0,003765	94152704000	23536771242	719812228	38572	3	2	717	-2,202957e+001	-8,637423e+000	-5,388081e-003	-0,000000e+000	4,942878e-020	2,742343e+001	5,802814e+004
2868	6;1*5;2*4;3*11;7*9;8*10	29,190958	0,004746	0,004136	141072384000	36370873051	108944440	3461	8	8	1198	2,616691e+001	4,302276e+000	1,327621e-005	-0,000000e+000	8,399932e-019	3,178422e+001	5,887513e+004
2869	6;1*5;2*4;3*11;7*10;8*9	-16,538045	0,003315	0,003054	118421504000	30352893393	268657670	3984	8	8	917	-1,556385e+001	-4,832332e+000	-2,351945e-004	-0,000000e+000	-4,497060e-021	2,126463e+001	4,639263e+004
2870	6;1*5;2*10;3*4;7*11;8*9	-8,747200	0,001910	0,001712	46004224000	6872321482	89746723	1826	6	6	349	-7,948890e+000	-2,298367e+000	-3,608424e-004	-0,000000e+000	-5,642820e-020	9,230787e+000	2,131660e+004
2871	6;1*5;2*11;3*4;7*8;9*10	33,319977	0,004621	0,004390	65050624000	12515628898	1014275248	196036	4	2	489	2,890801e+001	1,313090e+001	2,918957e-002	2,868680e-013	1,153783e-017	3,540397e+001	7,029631e+004
2872	6;1*5;2*11;3*4;7*9;8*10	-39,132610	0,004371	0,004009	173185024000	39702333839	455191616	5630	10	10	1385	-3,406018e+001	-8,983782e+000	-1,089693e-003	-0,000000e+000	-4,719748e-019	4,099442e+001	8,162744e+004
2873	6;1*5;2*11;3*4;7*10;8*9	23,312782	0,004038	0,003659	80656384000	17739116573	491975570	8456	6	6	619	2,123667e+001	7,809347e+000	3,910363e-003	-0,000000e+000	-5,408139e-020	2,793606e+001	5,240223e+004
2874	6;1*11;2*3;4*5;7*8;9*10	-28,844293	0,005271	0,004680	46495744000	8986059665	2347940635	5307543	369	4	305	-2,517836e+001	-1,481028e+001	-1,442471e-001	-4,417062e-004	-4,023940e-013	3,267808e+001	7,103769e+004
2875	6;1*11;2*3;4*5;7*9;8*10	68,687335	0,007272	0,006540	200812544000	55184377136	3608430061	1185823	20	10	1484	6,057326e+001	2,611342e+001	4,552597e-002	6,356568e-005	2,387994e-019	7,503300e+001	1,726940e+005
2876	6;1*11;2*3;4*5;7*10;8*9	-43,499155	0,006387	0,005546	105375744000	28684456810	3352790537	1864743	16	7	736	-3,895486e+001	-2,037383e+001	-8,242776e-002	-2,736127e-005	-9,103902e-018	5,300361e+001	1,225471e+005
2877	6;1*11;2*4;3*5;7*9;8*10	-41,101979	0,004784	0,004662	178059264000	49936284615	539164024	9750	17	17	1491	-3,558151e+001	-7,480963e+000	-5,636988e-004	-0,000000e+000	-1,126392e-019	4,363094e+001	8,350775e+004
2878	6;1*11;2*4;3*5;7*10;8*9	52,411448	0,005851	0,005739	204785664000	58296109152	1515567958	44037	10	10	1625	4,598493e+001	1,548320e+001	4,997225e-003	-0,000000e+000	3,511310e-019	6,134556e+001	1,146483e+005
2879	6;1*11;2*5;3*4;7*10;8*9	-15,639733	0,003608	0,003314	57944064000	16115315627	819458294	47170	3	3	462	-1,405588e+001	-6,112134e+000	-6,890663e-003	-0,000000e+000	-2,605959e-019	2,102531e+001	3,857789e+004


==> anc/class_1_2_2_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2825	6;1*3;2*5;4*8;7*10;9*11	-14,859430	0,002459	0,002082	79642624000	17476286046	5410474	134	0	0	605	-1,405436e+001	-8,945084e-001	1,926901e-033	-0,000000e+000	-1,469978e-021	1,614317e+001	2,709722e+004
2826	6;1*3;2*5;4*8;7*11;9*10	28,977355	0,003731	0,003340	163139584000	33238068062	122737280	247	0	0	1299	2,783656e+001	5,308797e+000	2,024206e-004	-0,000000e+000	1,630482e-020	3,049286e+001	5,800360e+004
2827	6;1*3;2*5;4*9;7*10;8*11	-7,160476	0,001841	0,001174	47017984000	11450461414	5760381	295	0	0	403	-6,733166e+000	-2,229835e-001	-4,618155e-030	-0,000000e+000	-4,391923e-021	8,013351e+000	1,708119e+004
2828	6;1*3;2*5;4*9;7*11;8*10	-16,874392	0,003027	0,002528	115585024000	25513408783	11836818	507	0	0	891	-1,584977e+001	-1,731175e+000	-1,247767e-018	-0,000000e+000	-1,104425e-022	1,872908e+001	3,877815e+004
2829	6;1*3;2*5;4*10;7*8;9*11	41,385067	0,003954	0,003844	147656704000	36566365776	309021813	436	0	0	1242	3,868643e+001	9,013607e+000	2,651192e-004	-0,000000e+000	3,114023e-020	4,387882e+001	6,913009e+004
2830	6;1*3;2*5;4*10;7*9;8*11	-14,369120	0,003069	0,002691	107290624000	24027927766	10641769	578	0	0	873	-1,373677e+001	-1,816842e+000	1,223075e-034	-0,000000e+000	-6,191172e-022	1,900141e+001	4,089022e+004
2831	6;1*3;2*5;4*10;7*11;8*9	21,801100	0,003103	0,002790	110608384000	22353336584	66318196	569	0	0	852	2,059941e+001	3,651551e+000	1,723757e-005	-0,000000e+000	5,625315e-021	2,368435e+001	4,072404e+004
2832	6;1*3;2*5;4*11;7*8;9*10	-42,880924	0,004529	0,004324	115032064000	28104520335	995649112	49186	0	0	904	-3,887244e+001	-1,259846e+001	-6,098319e-003	-0,000000e+000	-3,077991e-018	4,594341e+001	8,853492e+004
2833	6;1*3;2*5;4*11;7*9;8*10	51,120039	0,004657	0,004288	229494784000	58645631087	181707285	904	0	0	1990	4,595111e+001	6,247925e+000	1,401317e-005	-0,000000e+000	4,579590e-018	5,401183e+001	8,894542e+004
2834	6;1*3;2*5;4*11;7*10;8*9	-31,074666	0,003968	0,003436	152080384000	38895540597	374171278	1271	0	0	1228	-2,894424e+001	-6,825497e+000	-4,448438e-004	-0,000000e+000	-4,246070e-021	3,702842e+001	6,587676e+004
2835	6;1*3;2*8;4*5;7*11;9*10	-38,280328	0,004853	0,004347	157609984000	33295717249	872777184	13633	0	0	1304	-3,635918e+001	-1,356104e+001	-5,215721e-003	-0,000000e+000	-2,344986e-019	4,077629e+001	1,055421e+005
2836	6;1*3;2*9;4*5;7*10;8*11	7,173635	0,001791	0,001375	39276544000	10805823563	84823046	168	0	0	285	7,077644e+000	1,351539e+000	3,665905e-006	-0,000000e+000	5,948383e-024	9,863124e+000	1,655629e+004
2837	6;1*3;2*9;4*5;7*11;8*10	23,524818	0,003313	0,003244	119455744000	28696137027	232049221	596	0	0	939	2,176094e+001	6,612097e+000	9,494762e-005	-0,000000e+000	1,143571e-020	2,607551e+001	4,710993e+004
2838	6;1*3;2*10;4*5;7*8;9*11	-26,620381	0,003748	0,003609	80195584000	19831929299	789505212	47564	0	0	618	-2,503542e+001	-1,045608e+001	-5,778571e-003	-0,000000e+000	-1,183869e-021	2,945520e+001	6,289245e+004
2839	6;1*3;2*10;4*5;7*9;8*11	20,913501	0,003618	0,003405	113373184000	27484536165	227554103	386	0	0	865	1,965738e+001	6,945769e+000	2,947264e-004	-0,000000e+000	7,791685e-021	2,630775e+001	5,813794e+004
2840	6;1*3;2*10;4*5;7*11;8*9	-29,962548	0,003851	0,003689	105631744000	22204300482	516685252	7962	0	0	850	-2,755940e+001	-1,027270e+001	-3,519114e-003	-0,000000e+000	-3,511734e-022	3,331685e+001	6,566921e+004
2841	6;1*3;2*11;4*5;7*8;9*10	56,227377	0,006072	0,005906	123879424000	31053448095	3242271062	1893683	17	0	983	5,141350e+001	2,633773e+001	8,600911e-002	5,589614e-006	-9,127772e-020	6,213391e+001	1,523311e+005
2842	6;1*3;2*11;4*5;7*9;8*10	-67,156694	0,005882	0,005750	243871744000	67663316478	1388974520	40791	0	0	2054	-6,126089e+001	-1,883242e+001	-4,739307e-003	-0,000000e+000	-1,180474e-019	7,179913e+001	1,422166e+005
2843	6;1*3;2*11;4*5;7*10;8*9	39,123351	0,005164	0,004898	147103744000	40764958566	1796307045	112895	0	0	1118	3,728225e+001	1,654788e+001	1,309328e-002	-0,000000e+000	-1,339074e-019	4,971271e+001	1,100831e+005
2844	6;1*4;2*5;3*8;7*11;9*10	6,405169	0,001960	0,001329	53653504000	11470898518	34881172	357	0	0	424	6,165102e+000	7,405433e-001	8,796420e-007	-0,000000e+000	1,600093e-023	7,304671e+000	1,828254e+004
2845	6;1*4;2*5;3*9;7*10;8*11	-0,531073	0,000553	0,000312	10522624000	2517333346	887202	126	0	0	71	-5,264109e-001	-4,938024e-003	-1,936542e-032	-0,000000e+000	-2,505825e-023	1,077481e+000	3,592033e+003
2846	6;1*4;2*5;3*9;7*11;8*10	-3,506480	0,001129	0,000845	29876224000	6854086098	3149939	293	0	0	216	-3,339789e+000	-1,786310e-001	3,178259e-016	-0,000000e+000	4,748082e-020	4,436935e+000	9,381846e+003
2847	6;1*4;2*5;3*10;7*9;8*11	-3,052524	0,001102	0,000917	24346624000	5492253799	2339729	240	0	0	194	-2,851104e+000	-1,708797e-001	-1,775805e-022	-0,000000e+000	-7,302423e-023	4,618011e+000	8,207946e+003
2848	6;1*4;2*5;3*10;7*11;8*9	5,640165	0,001228	0,001057	29323264000	6323331168	16426045	293	0	0	217	5,225870e+000	4,867429e-001	1,242126e-007	-0,000000e+000	2,306562e-020	6,396670e+000	1,017179e+004
2849	6;1*4;2*5;3*11;7*8;9*10	-9,295804	0,001672	0,001482	24899584000	6697731913	218387574	7214	0	0	189	-8,254499e+000	-1,998165e+000	-3,229833e-004	-0,000000e+000	-6,397676e-021	1,018856e+001	1,633264e+004
2850	6;1*4;2*5;3*11;7*9;8*10	11,127180	0,001678	0,001420	50888704000	13517281291	39674435	372	0	0	380	9,835559e+000	7,718889e-001	-5,966257e-008	-0,000000e+000	1,303962e-021	1,205913e+001	1,577028e+004
2851	6;1*4;2*5;3*11;7*10;8*9	-6,002001	0,001513	0,001291	33193984000	9085560557	82421989	367	0	0	231	-5,775933e+000	-1,034955e+000	-1,060401e-005	-0,000000e+000	-7,701322e-019	8,171066e+000	1,237225e+004
2852	6;1*4;2*8;3*5;7*11;9*10	13,657949	0,003898	0,002598	169222144000	33981101631	134213667	790	0	0	1506	1,304469e+001	4,070955e+000	4,314465e-005	-0,000000e+000	-3,585505e-022	1,766076e+001	6,348957e+004
2853	6;1*4;2*9;3*5;7*11;8*10	-8,481769	0,002528	0,002251	85172224000	18133908218	9363118	651	0	0	698	-8,015262e+000	-1,394964e+000	-4,889103e-021	-0,000000e+000	-3,890389e-021	1,131212e+001	2,829747e+004
2854	6;1*4;2*10;3*5;7*9;8*11	-3,792417	0,001736	0,001621	42041344000	8703159324	3987311	356	0	0	342	-3,672367e+000	-6,765700e-001	-1,974832e-027	-0,000000e+000	9,477448e-025	5,883156e+000	1,640308e+004
2855	6;1*4;2*10;3*5;7*11;8*9	10,506640	0,002709	0,002497	88489984000	17170884122	52490637	824	0	0	722	9,957209e+000	2,846631e+000	8,810494e-006	-0,000000e+000	3,167007e-020	1,464397e+001	3,298535e+004
2856	6;1*4;2*11;3*5;7*8;9*10	-22,022475	0,004059	0,003785	98443264000	23943668592	815920949	43293	0	0	775	-2,006275e+001	-9,238427e+000	-6,017409e-003	-0,000000e+000	-1,668753e-018	2,774680e+001	7,212292e+004
2857	6;1*4;2*11;3*5;7*9;8*10	25,834467	0,003997	0,003733	176963584000	44639770619	136154562	852	0	0	1529	2,369447e+001	4,736833e+000	1,184079e-005	-0,000000e+000	-3,126922e-017	3,196559e+001	6,725833e+004
2858	6;1*4;2*11;3*5;7*10;8*9	-14,753548	0,003404	0,003181	115032064000	28581463596	271351869	1020	0	0	901	-1,398594e+001	-5,129069e+000	-3,704357e-004	-0,000000e+000	-6,486785e-021	2,162286e+001	4,858620e+004
2859	6;1*5;2*3;4*8;7*11;9*10	-13,787537	0,002761	0,002543	72454144000	11061652939	187405383	735	0	0	612	-1,321775e+001	-4,133072e+000	-6,248009e-004	-0,000000e+000	-1,381919e-020	1,413481e+001	3,416901e+004
2860	6;1*5;2*3;4*9;7*11;8*10	15,750407	0,003259	0,002883	125538304000	24206796517	100687734	496	0	0	998	1,493363e+001	4,070671e+000	8,616246e-005	-0,000000e+000	6,039981e-020	1,729278e+001	4,523385e+004
2861	6;1*5;2*3;4*10;7*11;8*9	-21,701053	0,003361	0,003166	98996224000	16048417500	242571337	1336	0	0	719	-2,048593e+001	-6,428597e+000	-1,555738e-003	-0,000000e+000	-1,651865e-022	2,252520e+001	4,775884e+004
2862	6;1*5;2*3;4*11;7*8;9*10	41,732581	0,005399	0,004757	109502464000	20979890778	1829646946	351823	3	0	804	3,800887e+001	1,671817e+001	3,688965e-002	-2,039547e-006	2,137480e-020	4,367297e+001	1,221624e+005
2863	6;1*5;2*3;4*11;7*9;8*10	-49,829487	0,005831	0,004578	273731584000	62633058135	759678131	5732	0	0	2267	-4,508035e+001	-1,185178e+001	-1,473262e-003	-0,000000e+000	-1,900171e-019	5,132939e+001	1,368981e+005
2864	6;1*5;2*3;4*11;7*10;8*9	29,426663	0,004372	0,004042	120561664000	27396227983	836075679	12186	0	0	919	2,786521e+001	1,031437e+001	4,940456e-003	-0,000000e+000	-5,595600e-017	3,463572e+001	8,024229e+004
2865	6;1*5;2*4;3*9;7*11;8*10	-4,842687	0,001668	0,001487	45912064000	9317286091	4260253	334	0	0	339	-4,467785e+000	-5,710119e-001	7,836884e-030	-0,000000e+000	-5,773890e-024	5,497819e+000	1,361618e+004
2866	6;1*5;2*4;3*10;7*11;8*9	12,147869	0,002602	0,002334	95125504000	18137887569	53857927	822	0	0	759	1,130164e+001	2,676750e+000	5,193360e-006	-0,000000e+000	7,325761e-022	1,396258e+001	3,077355e+004
2867	6;1*5;2*4;3*11;7*8;9*10	-24,760781	0,003786	0,003642	101208064000	25035858524	768952955	40424	0	0	772	-2,197942e+001	-8,608694e+000	-5,031352e-003	-0,000000e+000	-8,098851e-020	2,743276e+001	6,225086e+004
2868	6;1*5;2*4;3*11;7*9;8*10	29,194832	0,003899	0,003629	180834304000	46589988423	133864107	1351	0	0	1473	2,620923e+001	4,432628e+000	5,167449e-006	-0,000000e+000	6,618941e-020	3,178843e+001	6,582140e+004
2869	6;1*5;2*4;3*11;7*10;8*9	-16,536152	0,003112	0,003036	118902784000	29946005160	258050679	1324	0	0	951	-1,550735e+001	-4,787158e+000	-7,021929e-005	-0,000000e+000	-4,808034e-020	2,126245e+001	4,328633e+004
2870	6;1*5;2*10;3*4;7*11;8*9	-8,744761	0,001802	0,001749	42594304000	6314869505	80457430	677	0	0	299	-7,915868e+000	-2,293283e+000	-3,899876e-004	-0,000000e+000	3,135632e-020	9,228694e+000	1,873455e+004
2871	6;1*5;2*11;3*4;7*8;9*10	33,327367	0,004342	0,004106	75218944000	14506197226	1184458154	230353	1	0	577	2,889328e+001	1,318018e+001	2,896154e-002	5,567748e-007	4,589357e-020	3,541203e+001	8,006289e+004
2872	6;1*5;2*11;3*4;7*9;8*10	-39,128293	0,004472	0,003964	179175424000	40427380495	457847650	3682	0	0	1442	-3,392227e+001	-8,916327e+000	-1,174378e-003	-0,000000e+000	-1,980869e-019	4,098958e+001	8,178101e+004
2873	6;1*5;2*11;3*4;7*10;8*9	23,309329	0,003638	0,003381	92360704000	20663064759	594421021	9044	0	0	718	2,133747e+001	8,036176e+000	4,036079e-003	-0,000000e+000	6,837472e-021	2,793107e+001	5,669767e+004
2874	6;1*11;2*3;4*5;7*8;9*10	-28,837787	0,004393	0,004233	55865344000	10863132720	2838992315	6446313	481	0	457	-2,511757e+001	-1,481953e+001	-1,445556e-001	-2,731852e-005	1,112720e-020	3,267439e+001	8,520834e+004
2875	6;1*11;2*3;4*5;7*9;8*10	68,685155	0,006654	0,006349	211800064000	57607751069	3794766876	1248322	5	0	1619	6,044615e+001	2,605459e+001	4,402331e-002	8,565457e-007	1,922567e-017	7,503254e+001	1,803844e+005
2876	6;1*11;2*3;4*5;7*10;8*9	-43,509108	0,005489	0,005358	112267264000	30522367274	3604200255	2012769	11	0	826	-3,894683e+001	-2,045724e+001	-8,687144e-002	-2,003387e-007	-1,911224e-019	5,301434e+001	1,289460e+005
2877	6;1*11;2*4;3*5;7*9;8*10	-41,092227	0,004646	0,004415	200187904000	55695886887	606409879	8803	0	0	1736	-3,562067e+001	-7,566681e+000	-6,636357e-004	-0,000000e+000	-2,372190e-018	4,362169e+001	9,066582e+004
2878	6;1*11;2*4;3*5;7*10;8*9	52,409340	0,005550	0,005424	227835904000	64263825302	1688438695	46204	0	0	1861	4,598097e+001	1,554996e+001	4,937751e-003	-0,000000e+000	3,783902e-020	6,134292e+001	1,247189e+005
2879	6;1*11;2*5;3*4;7*10;8*9	-15,639598	0,003201	0,003027	68030464000	18888606592	983045348	55815	0	0	483	-1,406175e+001	-6,175346e+000	-6,808173e-003	-0,000000e+000	-1,687048e-017	2,102480e+001	4,510967e+004


==> anc/class_1_3_1_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1413	4;1*3;2*6;5*8;7*10;9*11	-24,821135	0,002860	0,002379	300566528000	67852398907	22760946	863	10	10	2354	-2,385771e+001	-1,599118e+000	8,830842e-030	-0,000000e+000	-8,549871e-022	2,760506e+001	1,068800e+005
1414	4;1*3;2*6;5*8;7*11;9*10	29,203189	0,003218	0,002655	410359808000	80472891089	228393557	934	10	10	3258	2,793448e+001	4,562103e+000	3,045092e-005	-0,000000e+000	-2,055294e-019	3,015204e+001	1,381500e+005
1415	4;1*3;2*6;5*9;7*10;8*11	-8,021621	0,001147	0,000930	60151808000	14065636856	5796785	489	1	1	425	-7,461065e+000	-2,282681e-001	-5,729827e-027	-0,000000e+000	-6,107490e-023	8,619581e+000	2,287339e+004
1416	4;1*3;2*6;5*9;7*11;8*10	-16,304916	0,002468	0,002016	272386048000	58142638765	24226220	2225	12	12	2136	-1,545196e+001	-1,254523e+000	1,930324e-013	-0,000000e+000	-2,370888e-021	1,897095e+001	9,249302e+004
1417	4;1*3;2*6;5*10;7*8;9*11	39,134216	0,003667	0,003045	582842368000	123579444421	599708311	1279	11	11	4686	3,773436e+001	9,316196e+000	8,754824e-005	-0,000000e+000	1,044143e-018	4,070049e+001	2,346505e+005
1418	4;1*3;2*6;5*10;7*9;8*11	-14,583176	0,002346	0,001948	296982528000	64497068076	26875729	1616	9	9	2421	-1,423024e+001	-1,517920e+000	1,315073e-028	-0,000000e+000	-1,222911e-021	1,961233e+001	1,075868e+005
1419	4;1*3;2*6;5*10;7*11;8*9	20,402157	0,002618	0,001990	357439488000	70464314891	148859347	1662	16	16	2736	1,941039e+001	3,181799e+000	5,523209e-005	-0,000000e+000	1,138866e-020	2,427909e+001	1,224755e+005
1420	4;1*3;2*6;5*11;7*8;9*10	-36,696017	0,005018	0,003684	523245568000	97931103074	2372582584	35191	10	10	4023	-3,542309e+001	-1,435083e+001	-5,519922e-003	-0,000000e+000	-1,124795e-018	3,837722e+001	3,130454e+005
1421	4;1*3;2*6;5*11;7*9;8*10	44,065459	0,004419	0,003657	718256128000	164039610793	301117221	4767	16	16	5828	4,178414e+001	6,898600e+000	1,644996e-005	-0,000000e+000	1,610879e-019	4,652115e+001	2,701013e+005
1422	4;1*3;2*6;5*11;7*10;8*9	-31,992219	0,003782	0,002757	638486528000	147129563895	988839057	4817	13	13	4951	-3,081669e+001	-7,644355e+000	-6,728900e-004	-0,000000e+000	-9,462103e-020	3,633115e+001	2,346538e+005
1423	4;1*3;2*7;5*8;6*10;9*11	-6,563872	0,001229	0,000897	78460928000	18949091460	9125611	1110	1	1	606	-6,402586e+000	-2,305053e-001	-2,550174e-023	-0,000000e+000	-1,157921e-022	9,476717e+000	3,302331e+004
1424	4;1*3;2*7;5*8;6*11;9*10	6,430870	0,001278	0,001077	63838208000	13987127445	44766746	549	1	1	456	6,251450e+000	8,043086e-001	3,787053e-029	-0,000000e+000	1,035950e-021	8,789350e+000	2,655726e+004
1425	4;1*3;2*7;5*9;6*10;8*11	2,090859	0,001047	0,000758	52205568000	11396206786	5424931	555	0	0	380	2,106215e+000	8,360681e-002	-1,005313e-017	-0,000000e+000	-3,152702e-023	4,307974e+000	1,917536e+004
1426	4;1*3;2*7;5*9;6*11;8*10	-3,495100	0,001060	0,000830	44771328000	10209087738	11614204	2091	2	2	323	-3,285467e+000	-1,362483e-001	-3,432096e-009	-0,000000e+000	1,200586e-019	5,258594e+000	2,333292e+004
1427	4;1*3;2*7;5*10;6*8;9*11	-20,788191	0,002433	0,002247	233392128000	52077394045	32258804	2379	9	9	1851	-1,960819e+001	-2,546768e+000	4,521542e-011	-0,000000e+000	-4,339808e-018	2,299193e+001	9,191783e+004
1428	4;1*3;2*7;5*10;6*9;8*11	-2,133453	0,000594	0,000444	44750848000	10093165982	4169526	608	0	0	323	-1,996794e+000	1,529539e-002	-8,077999e-017	-0,000000e+000	-1,194246e-021	3,265493e+000	1,741368e+004
1429	4;1*3;2*7;5*10;6*11;8*9	2,739036	0,000907	0,000786	50444288000	10115660878	25357711	786	0	0	395	2,576189e+000	4,368159e-001	1,533421e-015	-0,000000e+000	-5,963164e-023	5,877508e+000	1,729554e+004
1430	4;1*3;2*7;5*11;6*8;9*10	19,811016	0,002769	0,002432	336857088000	67895338761	341158442	1444	7	7	2680	1,877740e+001	6,443322e+000	8,442483e-005	-0,000000e+000	-7,166049e-019	2,177697e+001	1,330240e+005
1431	4;1*3;2*7;5*11;6*9;8*10	-3,499583	0,002280	0,001940	292087808000	54289188603	29219512	4300	19	19	2326	-3,828758e+000	-8,507653e-001	-4,285643e-013	-0,000000e+000	-8,103476e-020	9,713618e+000	1,324480e+005
1432	4;1*3;2*7;5*11;6*10;8*9	10,007039	0,001631	0,001451	142788608000	24965689209	65357436	2742	4	4	1130	9,316223e+000	1,745695e+000	3,934967e-007	-0,000000e+000	3,367801e-021	1,157195e+001	4,808040e+004
1433	4;1*3;2*8;5*6;7*10;9*11	29,958001	0,003006	0,002802	262658048000	65684649337	601153545	1097	5	5	1936	2,961433e+001	9,108975e+000	1,894910e-004	-0,000000e+000	9,589087e-020	3,769305e+001	1,314600e+005
1434	4;1*3;2*8;5*6;7*11;9*10	-35,802312	0,003613	0,003037	329873408000	70113120603	1877616745	29640	4	4	2623	-3,410365e+001	-1,360676e+001	-5,212658e-003	-0,000000e+000	-2,110048e-018	3,906082e+001	2,231042e+005
1435	4;1*3;2*8;5*7;6*10;9*11	-19,124059	0,002366	0,002168	234969088000	53239619526	32455406	2418	6	6	1855	-1,805806e+001	-2,570331e+000	2,575925e-030	-0,000000e+000	-4,042545e-018	2,361368e+001	9,694891e+004
1436	4;1*3;2*8;5*7;6*11;9*10	18,563673	0,002817	0,002447	303269888000	62807726964	286864126	2900	5	5	2352	1,753422e+001	5,951740e+000	8,754171e-005	-0,000000e+000	9,138555e-016	2,153556e+001	1,283374e+005
1437	4;1*3;2*8;5*9;6*10;7*11	-3,349897	0,001038	0,000650	65927168000	15122518739	12335151	2116	2	2	491	-3,198609e+000	-1,203740e-001	-4,548130e-010	-0,000000e+000	-1,364227e-022	4,116805e+000	2,151296e+004
1438	4;1*3;2*8;5*9;6*11;7*10	0,579318	0,000649	0,000463	22448128000	4713235978	3190554	426	0	0	151	4,629306e-001	5,138466e-003	-9,639129e-024	-0,000000e+000	-7,165129e-024	2,215003e+000	9,057281e+003
1439	4;1*3;2*8;5*10;6*7;9*11	26,828433	0,002692	0,002487	223377408000	51795832604	261905073	2642	4	4	1743	2,543327e+001	6,254774e+000	6,262361e-005	-0,000000e+000	-4,367599e-020	2,968482e+001	1,239803e+005
1440	4;1*3;2*8;5*10;6*9;7*11	0,961144	0,000704	0,000504	33384448000	7317175300	5057585	662	0	0	228	8,948294e-001	5,786422e-002	6,316843e-009	-0,000000e+000	-1,652730e-023	2,590079e+000	1,388973e+004
1441	4;1*3;2*8;5*10;6*11;7*9	-2,594440	0,000860	0,000732	39630848000	8391991834	6013318	770	0	0	319	-2,411351e+000	-1,261224e-001	2,465572e-017	-0,000000e+000	-7,667407e-024	4,289455e+000	1,320533e+004
1442	4;1*3;2*8;5*11;6*7;9*10	-26,016656	0,003282	0,003025	203163648000	41617306085	920664567	13050	4	4	1556	-2,500013e+001	-1,007787e+001	-3,933553e-003	-0,000000e+000	-7,970548e-022	2,708595e+001	1,579971e+005
1443	4;1*3;2*8;5*11;6*9;7*10	-5,543802	0,000965	0,000661	68876288000	15846812542	12853874	1245	0	0	511	-4,947493e+000	-2,588918e-001	-4,173085e-011	-0,000000e+000	-1,091759e-022	5,940557e+000	2,674981e+004
1444	4;1*3;2*8;5*11;6*10;7*9	-4,718838	0,001595	0,001316	135579648000	28383063657	26878100	3326	3	3	1059	-4,596924e+000	-8,640151e-001	-1,664919e-007	-0,000000e+000	-2,155471e-018	7,418311e+000	4,653783e+004
1445	4;1*3;2*9;5*6;7*10;8*11	11,607473	0,001213	0,001050	60151808000	16217898710	127732422	559	0	0	458	1,034404e+001	1,330549e+000	1,093073e-005	-0,000000e+000	9,572949e-018	1,196411e+001	2,601156e+004
1446	4;1*3;2*9;5*6;7*11;8*10	19,964364	0,002594	0,002450	213628928000	51449093268	413007301	1941	6	6	1704	1,971491e+001	6,583561e+000	1,362191e-004	-0,000000e+000	6,972486e-021	2,548361e+001	8,840626e+004
1447	4;1*3;2*9;5*7;6*10;8*11	-2,693844	0,001005	0,000898	37562368000	8444157193	4133984	453	0	0	290	-2,576812e+000	-1,072693e-001	-1,320761e-020	-0,000000e+000	-3,586405e-022	6,255703e+000	1,586683e+004
1448	4;1*3;2*9;5*7;6*11;8*10	-11,537227	0,002071	0,001924	177420288000	38737893902	28280784	3074	3	3	1432	-1,106698e+001	-2,057731e+000	5,584963e-022	-0,000000e+000	-1,666884e-020	1,513301e+001	7,326063e+004
1449	4;1*3;2*9;5*8;6*10;7*11	0,084177	0,000731	0,000464	32421888000	7388798647	4803212	805	4	4	231	1,143907e-001	2,307934e-002	7,780139e-017	-0,000000e+000	-6,164340e-024	2,213049e+000	1,281771e+004
1450	4;1*3;2*9;5*8;6*11;7*10	-0,967797	0,000561	0,000358	30312448000	6492347902	3518878	637	0	0	206	-8,778992e-001	-1,166754e-002	1,724195e-017	-0,000000e+000	1,868231e-020	2,121239e+000	1,042845e+004
1451	4;1*3;2*9;5*10;6*7;8*11	2,184561	0,000905	0,000792	48457728000	10350686391	26076426	717	0	0	330	2,332971e+000	4,489927e-001	5,087818e-008	-0,000000e+000	6,405959e-022	6,755472e+000	1,727322e+004
1452	4;1*3;2*9;5*10;6*8;7*11	-3,341725	0,001121	0,000841	36435968000	8256006213	5051278	704	2	2	275	-3,203213e+000	-1,540660e-001	-6,296135e-021	-0,000000e+000	-7,705229e-023	5,036462e+000	1,772554e+004
1453	4;1*3;2*9;5*10;6*11;7*8	6,274237	0,001021	0,000795	66213888000	13389515519	29637485	1742	0	0	496	5,969352e+000	3,835034e-001	1,716767e-007	-0,000000e+000	-2,477936e-020	7,485034e+000	2,347704e+004
1454	4;1*3;2*9;5*11;6*7;8*10	15,338937	0,002505	0,002269	154482688000	31100479986	121670450	1561	2	2	1220	1,410235e+001	4,153551e+000	2,091178e-004	-0,000000e+000	-5,105008e-023	1,744087e+001	6,094514e+004
1455	4;1*3;2*9;5*11;6*8;7*10	-2,860384	0,001627	0,001425	128636928000	26932142704	17947919	1919	6	6	984	-3,220608e+000	-8,084359e-001	-1,416724e-011	-0,000000e+000	4,380725e-022	9,097090e+000	5,788912e+004
1456	4;1*3;2*9;5*11;6*10;7*8	9,755642	0,001603	0,001415	130193408000	23376871942	58483642	2401	6	6	1022	9,169790e+000	1,659661e+000	2,784328e-005	-0,000000e+000	2,976359e-022	1,110175e+001	4,624859e+004
1457	4;1*3;2*10;5*6;7*8;9*11	-51,699105	0,003723	0,003671	270276608000	71529913377	2965270910	189319	6	6	2058	-4,913052e+001	-2,153140e+001	-1,216980e-002	-0,000000e+000	-1,192691e-019	5,948654e+001	2,290368e+005
1458	4;1*3;2*10;5*6;7*9;8*11	18,832612	0,002654	0,002498	224032768000	54754598336	471406810	1289	4	4	1840	1,931073e+001	7,476940e+000	2,114786e-004	-0,000000e+000	-7,691617e-021	2,791622e+001	1,044556e+005
1459	4;1*3;2*10;5*6;7*11;8*9	-30,502970	0,002781	0,002667	198924288000	42397491043	1009310828	15939	2	2	1632	-2,863034e+001	-1,046898e+001	-3,757132e-003	-0,000000e+000	-1,203997e-019	3,304477e+001	1,258786e+005
1460	4;1*3;2*10;5*7;6*8;9*11	61,813914	0,003723	0,003652	498055168000	137298909619	585670480	4867	11	11	4220	5,838655e+001	1,131889e+001	7,284170e-005	-0,000000e+000	1,965648e-015	6,867800e+001	2,124910e+005
1461	4;1*3;2*10;5*7;6*9;8*11	-5,416302	0,001773	0,001617	113768448000	24364318234	11394768	1257	6	6	946	-5,830670e+000	-9,554804e-001	-3,423401e-030	-0,000000e+000	-4,728263e-023	1,107297e+001	4,881005e+004
1462	4;1*3;2*10;5*7;6*11;8*9	13,901910	0,002373	0,002202	177829888000	38983748454	176832117	2647	5	5	1350	1,309381e+001	4,846372e+000	1,843937e-004	-0,000000e+000	3,237239e-021	1,980977e+001	8,854075e+004
1463	4;1*3;2*10;5*8;6*7;9*11	-42,215781	0,003225	0,003065	329340928000	90064517293	1159932596	5578	16	16	2615	-4,009868e+001	-1,232831e+001	-3,395572e-004	-0,000000e+000	-4,478302e-020	4,980399e+001	1,622768e+005
1464	4;1*3;2*10;5*8;6*9;7*11	-4,178876	0,001084	0,000818	48232448000	10892760823	7323315	784	2	2	377	-3,605118e+000	-2,329448e-001	-1,255248e-011	-0,000000e+000	-5,277345e-023	5,973784e+000	2,213708e+004
1465	4;1*3;2*10;5*8;6*11;7*9	-1,980018	0,001881	0,001687	95275008000	19789825691	18080859	2009	1	1	821	-2,584675e+000	-7,132125e-001	2,528197e-010	-0,000000e+000	-1,246357e-022	1,019736e+001	4,499111e+004
1466	4;1*3;2*10;5*9;6*7;8*11	10,384103	0,001675	0,001517	130889728000	23275497021	63574014	1983	5	5	1056	9,686907e+000	1,900122e+000	2,640732e-005	-0,000000e+000	1,690053e-018	1,230763e+001	4,899950e+004
1467	4;1*3;2*10;5*9;6*8;7*11	-3,124433	0,001816	0,001347	144406528000	30603991390	24143815	3860	4	4	1103	-3,199661e+000	-8,677546e-001	5,806042e-022	-0,000000e+000	-9,486463e-022	8,513497e+000	5,585725e+004
1468	4;1*3;2*10;5*9;6*11;7*8	7,430927	0,001656	0,001532	107685888000	20569394565	58263948	2258	1	1	863	6,930190e+000	1,831533e+000	3,369776e-013	-0,000000e+000	2,379133e-022	1,124021e+001	4,774163e+004
1469	4;1*3;2*10;5*11;6*7;8*9	-20,229592	0,002292	0,002171	172587008000	31706824739	578662153	10053	8	8	1331	-1,844559e+001	-6,522844e+000	-2,034810e-003	-0,000000e+000	-1,396334e-021	2,239131e+001	8,989188e+004
1470	4;1*3;2*10;5*11;6*8;7*9	24,045228	0,002610	0,002523	283854848000	64761829667	111073887	6828	4	4	2420	2,196681e+001	3,638424e+000	-1,200986e-005	-0,000000e+000	1,833125e-017	2,775479e+001	1,150647e+005
1471	4;1*3;2*10;5*11;6*9;7*8	-19,938954	0,002101	0,001837	225343488000	52227925320	285630362	5707	14	14	1757	-1,889697e+001	-3,749611e+000	-2,882598e-005	-0,000000e+000	-8,898615e-021	2,356636e+001	8,731865e+004
1472	4;1*3;2*11;5*6;7*8;9*10	57,277422	0,004219	0,004125	202139648000	52298675953	5462585400	3207298	30	7	1560	5,121587e+001	2,580531e+001	8,071747e-002	1,863122e-006	8,987688e-019	6,210720e+001	2,584666e+005
1473	4;1*3;2*11;5*6;7*9;8*10	-67,468392	0,004095	0,003908	450746368000	127944410840	2673749710	79544	18	18	3640	-6,064325e+001	-1,851248e+001	-4,163386e-003	-0,000000e+000	-2,535135e-018	7,117565e+001	2,728943e+005
1474	4;1*3;2*11;5*6;7*10;8*9	44,766330	0,003701	0,003551	244123648000	68745853766	3057377952	191170	6	6	1885	4,099039e+001	1,633155e+001	1,214396e-002	-0,000000e+000	1,522685e-018	5,252745e+001	1,878836e+005
1475	4;1*3;2*11;5*7;6*8;9*10	-67,471563	0,004261	0,004130	403150848000	113970601992	2305458550	68621	7	7	3214	-6,056539e+001	-1,806826e+001	-4,309515e-003	-0,000000e+000	-7,323238e-017	7,117749e+001	2,429007e+005
1476	4;1*3;2*11;5*7;6*9;8*10	58,565379	0,003737	0,003581	544626688000	134655302608	301779396	8190	11	11	4655	5,169813e+001	5,641769e+000	2,960163e-007	-0,000000e+000	1,306807e-016	6,367485e+001	2,340237e+005
1477	4;1*3;2*11;5*7;6*10;8*9	-52,779780	0,003694	0,003484	514623488000	116033520642	894826644	10262	22	22	4175	-4,733220e+001	-1,034719e+001	-8,410749e-005	-0,000000e+000	-9,616553e-020	5,730327e+001	2,324010e+005
1478	4;1*3;2*11;5*8;6*7;9*10	44,761789	0,003686	0,003591	235665408000	66346110913	2876424057	182098	8	8	1746	4,102501e+001	1,619479e+001	1,231976e-002	-0,000000e+000	-9,706057e-018	5,252342e+001	1,754712e+005
1479	4;1*3;2*11;5*8;6*9;7*10	11,566572	0,001486	0,001204	103262208000	25908748976	78353030	2100	5	5	822	8,786023e+000	6,908026e-001	6,057896e-007	-0,000000e+000	4,894339e-018	1,387284e+001	3,555075e+004
1480	4;1*3;2*11;5*8;6*10;7*9	23,302454	0,002719	0,002613	293050368000	66732749095	157325230	5710	6	6	2523	2,055891e+001	2,261255e+000	2,658702e-006	-0,000000e+000	1,002982e-017	2,899515e+001	1,089906e+005
1481	4;1*3;2*11;5*9;6*7;8*10	-52,782154	0,003664	0,003575	485828608000	109174652588	797933696	7948	12	12	3980	-4,731717e+001	-9,999816e+000	-2,659203e-004	-0,000000e+000	-5,689350e-019	5,730510e+001	2,078935e+005
1482	4;1*3;2*11;5*9;6*8;7*10	23,304900	0,002835	0,002568	312711168000	71678791061	170365805	6317	13	13	2570	2,063155e+001	2,254352e+000	4,260016e-006	-0,000000e+000	4,596740e-019	2,899616e+001	1,166906e+005
1483	4;1*3;2*11;5*9;6*10;7*8	-32,320498	0,002871	0,002622	304211968000	64137630815	511548440	6421	10	10	2441	-2,770115e+001	-5,106168e+000	-2,224607e-005	-0,000000e+000	-1,020500e-014	3,673380e+001	1,201234e+005
1484	4;1*3;2*11;5*10;6*7;8*9	38,827552	0,003345	0,003293	286291968000	65507171865	2079226409	49476	8	8	2189	3,673148e+001	1,443207e+001	5,532525e-003	-0,000000e+000	3,806807e-019	5,309407e+001	1,710567e+005
1485	4;1*3;2*11;5*10;6*8;7*9	-47,017149	0,003440	0,003289	503359488000	128808793136	687158996	16054	24	24	4076	-4,186794e+001	-7,113956e+000	-4,959288e-005	-0,000000e+000	-1,865345e-019	5,923800e+001	1,910085e+005
1486	4;1*3;2*11;5*10;6*9;7*8	35,205104	0,002962	0,002824	297187328000	80938654549	1218242636	10758	13	13	2357	3,267772e+001	8,554646e+000	2,113399e-004	-0,000000e+000	-2,397649e-020	4,362895e+001	1,255717e+005
1487	4;1*6;2*3;5*8;7*10;9*11	25,866462	0,002818	0,002335	301774848000	68989615530	366188114	850	12	12	2328	2,454155e+001	3,762208e+000	6,382852e-005	-0,000000e+000	7,551263e-021	2,876420e+001	1,190830e+005
1488	4;1*6;2*3;5*8;7*11;9*10	-29,551828	0,003567	0,002552	386439168000	71260810216	1405620214	7413	9	9	3042	-2,802554e+001	-7,156266e+000	-1,334574e-003	-0,000000e+000	-9,898959e-017	3,094626e+001	2,034504e+005
1489	4;1*6;2*3;5*9;7*10;8*11	8,472489	0,001196	0,000845	77211648000	18681084132	96187879	641	2	2	575	7,631188e+000	6,870007e-001	5,217834e-006	-0,000000e+000	2,043516e-021	8,945831e+000	2,858910e+004
1490	4;1*6;2*3;5*9;7*11;8*10	16,513108	0,002554	0,002105	245516288000	51710662001	300649063	1872	6	6	1968	1,540894e+001	3,047626e+000	2,678211e-005	-0,000000e+000	-3,206327e-021	1,939892e+001	9,657559e+004
1491	4;1*6;2*3;5*10;7*8;9*11	-40,328652	0,004134	0,003471	381872128000	74376100713	1681393042	26708	9	9	2865	-3,803722e+001	-1,211787e+001	-3,993499e-003	-0,000000e+000	-6,089607e-020	4,161023e+001	2,265013e+005
1492	4;1*6;2*3;5*10;7*9;8*11	14,953258	0,002348	0,001937	345479168000	75886057942	378721955	1764	7	7	2686	1,442871e+001	3,008959e+000	4,254343e-005	-0,000000e+000	-1,486402e-019	2,022816e+001	1,290809e+005
1493	4;1*6;2*3;5*10;7*11;8*9	-21,169369	0,002932	0,002226	245557248000	45314185416	784658797	4237	2	2	1936	-1,976275e+001	-5,341143e+000	-1,244989e-003	-0,000000e+000	1,482295e-017	2,490373e+001	1,253870e+005
1494	4;1*6;2*3;5*11;7*8;9*10	38,458284	0,005189	0,004360	296634368000	46494277149	3842076377	500926	5	5	2387	3,643299e+001	1,747726e+001	3,408691e-002	-0,000000e+000	4,696718e-021	3,997033e+001	2,934993e+005
1495	4;1*6;2*3;5*11;7*9;8*10	-46,155345	0,004428	0,003808	615241728000	137427932951	1744293428	15022	10	10	5020	-4,272661e+001	-1,163845e+001	-1,608091e-003	-0,000000e+000	-2,966484e-016	4,844436e+001	3,005489e+005
1496	4;1*6;2*3;5*11;7*10;8*9	33,998262	0,004111	0,003191	397355008000	88470301392	2830382028	41082	6	6	3159	3,180361e+001	1,059058e+001	4,282354e-003	-0,000000e+000	1,258509e-020	3,812640e+001	2,464665e+005
1497	4;1*7;2*3;5*8;6*10;9*11	6,745670	0,001162	0,000811	81266688000	20364024085	116484508	813	0	0	604	6,211932e+000	7,824100e-001	3,599064e-006	-0,000000e+000	1,386066e-020	8,879123e+000	3,664360e+004
1498	4;1*7;2*3;5*8;6*11;9*10	-7,034134	0,001216	0,000963	59148288000	12606047670	277819818	1510	2	2	442	-6,392845e+000	-1,546412e+000	-1,945478e-004	-0,000000e+000	-2,044720e-018	8,401034e+000	3,630320e+004
1499	4;1*7;2*3;5*9;6*10;8*11	-2,359658	0,001066	0,000752	47433728000	11133328478	35457800	543	0	0	303	-2,007912e+000	-1,181535e-001	-7,440710e-007	-0,000000e+000	-1,053643e-022	3,995221e+000	1,797309e+004
1500	4;1*7;2*3;5*9;6*11;8*10	3,676110	0,001127	0,000865	36640768000	8246980014	40342686	247	1	1	246	3,215173e+000	4,367937e-001	1,685385e-006	-0,000000e+000	2,528943e-023	5,016767e+000	1,730335e+004
1501	4;1*7;2*3;5*10;6*8;9*11	21,680706	0,002678	0,002362	222681088000	50110600905	296483138	2095	3	3	1755	1,985450e+001	4,808656e+000	2,339282e-004	-0,000000e+000	2,497163e-018	2,390019e+001	9,814008e+004
1502	4;1*7;2*3;5*10;6*9;8*11	1,821129	0,000602	0,000455	37132288000	8383077708	26999140	474	3	3	240	1,795795e+000	3,808257e-002	1,053427e-009	-0,000000e+000	3,902287e-024	3,107832e+000	1,295805e+004
1503	4;1*7;2*3;5*10;6*11;8*9	-3,186267	0,000916	0,000783	38545408000	7325236371	148005938	1088	0	0	289	-2,853660e+000	-9,007061e-001	-1,029344e-004	-0,000000e+000	-3,171873e-017	5,643275e+000	1,852942e+004
1504	4;1*7;2*3;5*11;6*8;9*10	-20,559592	0,003307	0,002883	240683008000	46208665331	1154985586	19681	5	5	1954	-1,905662e+001	-8,666196e+000	-4,175740e-003	-0,000000e+000	1,038857e-020	2,265817e+001	1,504467e+005
1505	4;1*7;2*3;5*11;6*9;8*10	3,229800	0,001822	0,001423	163821568000	34801739422	193892417	1721	7	7	1270	3,746174e+000	1,852790e+000	1,467412e-005	-0,000000e+000	-2,638342e-025	1,022544e+001	7,012685e+004
1506	4;1*7;2*3;5*11;6*10;8*9	-10,457406	0,001781	0,001611	109262848000	18078103500	330862725	2988	4	4	848	-9,276520e+000	-2,899006e+000	-6,236680e-004	-0,000000e+000	-4,978790e-022	1,217300e+001	5,012271e+004
1507	4;1*8;2*3;5*6;7*10;9*11	-30,353092	0,003461	0,003271	206563328000	49593723341	1759100381	85681	5	5	1568	-2,946002e+001	-1,221078e+001	-6,285685e-003	-0,000000e+000	1,975609e-020	3,712189e+001	1,628886e+005
1508	4;1*8;2*3;5*6;7*11;9*10	35,800746	0,004436	0,003173	287561728000	54119474527	4890354642	934263	5	1	2198	3,352173e+001	1,706707e+001	3,785327e-002	2,369606e-009	4,078840e-020	3,914185e+001	3,252231e+005
1509	4;1*8;2*3;5*7;6*10;9*11	18,717820	0,002558	0,002402	202733568000	45724627159	311277081	942	5	5	1633	1,771244e+001	5,252056e+000	7,510157e-005	-0,000000e+000	-1,414753e-020	2,422579e+001	9,077791e+004
1510	4;1*8;2*3;5*7;6*11;9*10	-18,711537	0,003049	0,002728	252561408000	48597277466	1173958934	19620	6	6	2013	-1,745471e+001	-8,275976e+000	-3,612534e-003	-0,000000e+000	-4,428269e-020	2,222069e+001	1,578781e+005
1511	4;1*8;2*3;5*9;6*10;7*11	3,972521	0,000738	0,000551	64329728000	15972192891	69604869	1827	1	1	455	3,392571e+000	2,800821e-001	1,280559e-009	-0,000000e+000	2,660235e-022	4,173970e+000	1,994225e+004
1512	4;1*8;2*3;5*9;6*11;7*10	-0,721875	0,000673	0,000470	18556928000	4164129332	18035668	189	2	2	111	-5,229958e-001	2,741692e-002	3,940101e-008	-0,000000e+000	1,333242e-021	2,220110e+000	6,237748e+003
1513	4;1*8;2*3;5*10;6*7;9*11	-27,754070	0,003180	0,002882	155056128000	34421124309	888547156	15975	6	6	1221	-2,606859e+001	-8,738598e+000	-3,395238e-003	-0,000000e+000	-5,383934e-018	3,111256e+001	1,346940e+005
1514	4;1*8;2*3;5*10;6*9;7*11	-0,918519	0,000705	0,000498	30332928000	7095308070	27253320	498	0	0	201	-7,838868e-001	-6,841103e-002	5,331389e-008	-0,000000e+000	-3,469731e-021	2,468924e+000	1,064609e+004
1515	4;1*8;2*3;5*10;6*11;7*9	2,446515	0,000747	0,000645	45058048000	10906780187	56011827	846	1	1	296	2,246744e+000	4,111442e-001	5,318603e-008	-0,000000e+000	2,439897e-022	4,026840e+000	1,625845e+004
1516	4;1*8;2*3;5*11;6*7;9*10	27,550009	0,003659	0,003229	145594368000	26447132289	2132772458	278278	1	1	1092	2,608254e+001	1,214350e+001	2,722123e-002	-0,000000e+000	1,845607e-018	2,870303e+001	2,037096e+005
1517	4;1*8;2*3;5*11;6*9;7*10	6,333782	0,001066	0,000732	68343808000	16103238809	105923622	1056	8	8	480	5,293360e+000	6,497914e-001	1,018056e-006	-0,000000e+000	1,579743e-020	6,611915e+000	2,867390e+004
1518	4;1*8;2*3;5*11;6*10;7*9	4,797301	0,001833	0,001487	137934848000	29106742789	185657303	2603	5	5	1099	4,605179e+000	1,653336e+000	6,166847e-005	-0,000000e+000	5,365339e-019	7,769446e+000	4,841708e+004
1519	4;1*9;2*3;5*6;7*10;8*11	-10,784207	0,001459	0,001177	47249408000	12662322154	410415664	13273	2	2	373	-9,509628e+000	-2,112494e+000	-4,278981e-004	-0,000000e+000	-4,011013e-016	1,132674e+001	3,251967e+004
1520	4;1*9;2*3;5*6;7*11;8*10	-20,282068	0,002850	0,002633	222783488000	54393600719	1680218754	88061	3	3	1705	-1,962982e+001	-8,782342e+000	-5,617275e-003	-0,000000e+000	-5,126222e-020	2,505785e+001	1,394654e+005
1521	4;1*9;2*3;5*7;6*10;8*11	3,100161	0,000854	0,000746	50505728000	12362976780	61054573	532	3	3	412	2,668814e+000	5,206572e-001	4,851188e-006	-0,000000e+000	5,170219e-024	6,004597e+000	2,404481e+004
1522	4;1*9;2*3;5*7;6*11;8*10	12,175500	0,002134	0,001908	195790848000	43717332579	268064096	2211	5	5	1572	1,129616e+001	3,859580e+000	9,762524e-005	-0,000000e+000	2,308851e-019	1,543594e+001	8,223722e+004
1523	4;1*9;2*3;5*8;6*10;7*11	-0,651749	0,000615	0,000362	51488768000	13333984215	60599304	643	0	0	381	-3,398230e-001	-6,680322e-002	4,417060e-008	-0,000000e+000	-5,805032e-024	2,180889e+000	1,989738e+004
1524	4;1*9;2*3;5*8;6*11;7*10	0,816842	0,000529	0,000402	21649408000	4714564114	21647582	265	1	1	153	8,740845e-001	5,385491e-002	4,318544e-008	-0,000000e+000	-7,053715e-024	2,149085e+000	6,960139e+003
1525	4;1*9;2*3;5*10;6*7;8*11	-3,215334	0,000975	0,000853	33609728000	6775830745	127103552	753	1	1	241	-2,890631e+000	-9,184169e-001	-1,550926e-004	-0,000000e+000	-1,256796e-020	6,493210e+000	1,685642e+004
1526	4;1*9;2*3;5*10;6*8;7*11	3,465480	0,000986	0,000766	37439488000	8202327458	39886614	418	1	1	289	3,116619e+000	4,402055e-001	4,157114e-007	-0,000000e+000	2,437721e-023	4,856123e+000	1,391260e+004
1527	4;1*9;2*3;5*10;6*11;7*8	-6,068809	0,000864	0,000744	56035328000	10719654039	173987258	1836	2	2	390	-5,524242e+000	-8,425433e-001	-6,613256e-005	-0,000000e+000	-1,186864e-021	6,947557e+000	2,568049e+004
1528	4;1*9;2*3;5*11;6*7;8*10	-16,106636	0,002515	0,002167	176416768000	35101167072	736186951	13005	7	7	1448	-1,428236e+001	-6,014989e+000	-2,787465e-003	-0,000000e+000	-2,525602e-018	1,836284e+001	1,119202e+005
1529	4;1*9;2*3;5*11;6*8;7*10	2,549093	0,001705	0,001525	125114368000	26625413713	121231860	1532	4	4	1041	3,094396e+000	1,585661e+000	7,920031e-005	-0,000000e+000	-1,050434e-022	9,722994e+000	5,527599e+004
1530	4;1*9;2*3;5*11;6*10;7*8	-10,197783	0,001661	0,001544	107788288000	18769197270	289063509	3344	1	1	816	-9,204802e+000	-2,582610e+000	-5,009342e-004	-0,000000e+000	4,808601e-022	1,156492e+001	4,634424e+004
1531	4;1*10;2*3;5*6;7*8;9*11	50,097752	0,004387	0,004150	250759168000	63126235050	6529994497	3825385	51	16	1873	4,779741e+001	2,613450e+001	8,546529e-002	5,743400e-005	2,880292e-014	5,932596e+001	3,062748e+005
1532	4;1*10;2*3;5*6;7*9;8*11	-19,299996	0,003127	0,002974	189134848000	45032858574	1491145997	78474	6	6	1473	-1,957424e+001	-9,791573e+000	-5,821703e-003	-0,000000e+000	5,965526e-015	2,767786e+001	1,353955e+005
1533	4;1*10;2*3;5*6;7*11;8*9	30,731044	0,003314	0,002872	180779008000	34400484934	2904503516	556773	6	4	1313	2,784842e+001	1,357530e+001	3,098640e-002	6,807550e-008	3,522320e-017	3,368735e+001	2,005417e+005
1534	4;1*10;2*3;5*7;6*8;9*11	-59,904498	0,004277	0,004094	479582208000	134525798678	2709786482	82499	10	10	3884	-5,667582e+001	-1,865319e+001	-4,616898e-003	-0,000000e+000	-2,489415e-017	6,826198e+001	2,828115e+005
1535	4;1*10;2*3;5*7;6*9;8*11	5,824380	0,001827	0,001605	124479488000	27552492567	132842846	618	3	3	1018	6,231753e+000	2,070531e+000	1,031373e-005	-0,000000e+000	-6,368631e-022	1,113867e+001	5,371932e+004
1536	4;1*10;2*3;5*7;6*11;8*9	-15,222449	0,002670	0,002527	134780928000	27400308360	579700939	10418	3	3	1130	-1,359687e+001	-6,474397e+000	-2,778640e-003	-0,000000e+000	-4,571389e-019	2,036363e+001	9,499985e+004
1537	4;1*10;2*3;5*8;6*7;9*11	42,917448	0,003679	0,003611	267163648000	73866834173	3146956839	201417	5	5	2045	3,974312e+001	1,635065e+001	1,263265e-002	-0,000000e+000	5,555055e-019	5,071116e+001	1,989134e+005
1538	4;1*10;2*3;5*8;6*9;7*11	4,672712	0,001136	0,000841	51222528000	11811385459	61725831	655	1	1	360	3,697337e+000	4,576556e-001	3,562814e-007	-0,000000e+000	3,305029e-017	6,312766e+000	2,153563e+004
1539	4;1*10;2*3;5*8;6*11;7*9	2,232849	0,001888	0,001679	108095488000	22942222503	97605058	698	4	4	897	2,942195e+000	1,619110e+000	3,013116e-005	-0,000000e+000	-1,617780e-019	1,033228e+001	4,497203e+004
1540	4;1*10;2*3;5*9;6*7;8*11	-10,083412	0,001844	0,001626	110737408000	18424226740	325007720	2309	3	3	918	-9,285371e+000	-2,894036e+000	-9,254748e-004	-0,000000e+000	-1,569847e-019	1,245644e+001	5,206450e+004
1541	4;1*10;2*3;5*9;6*8;7*11	3,190984	0,001920	0,001411	143955968000	30331761114	170256361	2155	6	6	1118	3,367731e+000	1,603262e+000	5,720920e-005	-0,000000e+000	2,832490e-021	8,534195e+000	5,808863e+004
1542	4;1*10;2*3;5*9;6*11;7*8	-7,864043	0,001879	0,001613	97138688000	16586352947	260980698	2011	1	1	772	-7,098946e+000	-2,562832e+000	-6,485668e-004	-0,000000e+000	-1,018305e-022	1,157890e+001	4,344454e+004
1543	4;1*10;2*3;5*11;6*7;8*9	21,902836	0,002519	0,002399	118581248000	18081840222	1308381077	162831	1	1	936	1,885092e+001	8,668977e+000	1,772595e-002	-0,000000e+000	7,645402e-018	2,354035e+001	1,019001e+005
1544	4;1*10;2*3;5*11;6*8;7*9	-25,999075	0,002797	0,002587	277260288000	61920689225	676585818	7555	9	9	2329	-2,257471e+001	-6,579577e+000	-1,314049e-003	-0,000000e+000	1,596194e-016	2,893724e+001	1,222799e+005
1545	4;1*10;2*3;5*11;6*9;7*8	21,898707	0,002236	0,002092	151635968000	35226161287	932251809	15436	1	1	1159	1,951690e+001	5,774695e+000	2,843354e-003	-0,000000e+000	-4,474999e-021	2,481704e+001	8,284397e+004
1546	4;1*11;2*3;5*6;7*8;9*10	-54,870101	0,004589	0,004463	183789568000	38040533842	9855531434	22970709	1663	4	1241	-4,900404e+001	-3,010713e+001	-3,082058e-001	-2,392917e-004	-1,400641e-016	6,236208e+001	2,958294e+005
1547	4;1*11;2*3;5*6;7*9;8*10	65,153495	0,004767	0,004579	397989888000	108568727152	7308497590	2369019	19	8	3206	5,797772e+001	2,625159e+001	4,541010e-002	1,211102e-007	1,402913e-018	7,143363e+001	3,440386e+005
1548	4;1*11;2*3;5*6;7*10;8*9	-44,214165	0,004162	0,003860	219138048000	59857247837	7171308105	3921570	34	2	1583	-3,949296e+001	-2,075454e+001	-8,566889e-002	-2,579480e-009	-2,786899e-017	5,358819e+001	2,609657e+005
1549	4;1*11;2*3;5*7;6*8;9*10	65,145891	0,004849	0,004451	424511488000	116567751489	7472306080	2511557	24	6	3261	5,810719e+001	2,564870e+001	4,471684e-002	3,580677e-006	1,223728e-016	7,142482e+001	3,733229e+005
1550	4;1*11;2*3;5*7;6*9;8*10	-56,974502	0,004080	0,003803	556382208000	139034286473	2129852210	39243	12	12	4676	-4,925017e+001	-1,245642e+001	-1,468834e-003	-0,000000e+000	1,701332e-018	6,299350e+001	2,809633e+005
1551	4;1*11;2*3;5*7;6*10;8*9	51,732191	0,004189	0,004055	401512448000	86483328006	3285430067	129195	10	10	3201	4,468051e+001	1,662859e+001	8,987162e-003	-0,000000e+000	1,879989e-019	5,678939e+001	2,473899e+005
1552	4;1*11;2*3;5*8;6*7;9*10	-44,218555	0,004041	0,003921	209205248000	57037065002	6407175382	3667935	29	3	1490	-3,949741e+001	-2,020059e+001	-8,408048e-002	-4,779310e-006	-7,820609e-018	5,359253e+001	2,416523e+005
1553	4;1*11;2*3;5*8;6*9;7*10	-10,800580	0,001593	0,001356	87287808000	22045846588	418615996	7556	1	1	631	-7,850692e+000	-1,581755e+000	-1,271872e-004	-0,000000e+000	-6,711369e-018	1,332480e+001	3,641922e+004
1554	4;1*11;2*3;5*8;6*10;7*9	-22,455779	0,002987	0,002727	333867008000	76992757784	1199551423	22702	10	10	2639	-1,968386e+001	-5,106764e+000	-5,864448e-004	-0,000000e+000	-2,551068e-020	2,837172e+001	1,427380e+005
1555	4;1*11;2*3;5*9;6*7;8*10	51,732988	0,004195	0,003907	437577728000	94373388409	3369134365	136078	4	4	3467	4,479499e+001	1,619841e+001	8,519131e-003	-0,000000e+000	1,973922e-018	5,679062e+001	2,665942e+005
1556	4;1*11;2*3;5*9;6*8;7*10	-22,453149	0,002990	0,002802	312178688000	72038690205	1108775476	20922	5	5	2521	-1,972454e+001	-5,022227e+000	-6,533088e-004	-0,000000e+000	-3,250178e-018	2,836664e+001	1,322960e+005
1557	4;1*11;2*3;5*9;6*10;7*8	31,622363	0,003124	0,002923	239802368000	47156100875	1991056944	64446	4	3	1964	2,570712e+001	8,711957e+000	3,506756e-003	1,666046e-129	1,817704e-016	3,625762e+001	1,397442e+005
1558	4;1*11;2*3;5*10;6*7;8*9	-40,999943	0,003703	0,003500	246069248000	53119521998	5038768884	997222	9	6	1850	-3,698229e+001	-1,892287e+001	-4,424186e-002	9,538452e-008	-5,000885e-019	5,361208e+001	2,154033e+005
1559	4;1*11;2*3;5*10;6*8;7*9	49,586983	0,003804	0,003715	439318528000	115723779690	3012492531	90050	12	12	3528	4,138905e+001	1,282591e+001	4,274337e-003	-0,000000e+000	1,011706e-017	5,975115e+001	2,215434e+005
1560	4;1*11;2*3;5*10;6*9;7*8	-36,079632	0,003144	0,003010	247154688000	70312559301	3784158905	216553	4	4	1912	-3,186347e+001	-1,242519e+001	-8,524278e-003	-0,000000e+000	-3,954118e-019	4,471036e+001	1,569964e+005


==> anc/class_1_3_1_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1413	4;1*3;2*6;5*8;7*10;9*11	-24,813103	0,004361	0,003629	128026624000	28781905692	10396627	601	10	10	1019	-2,383721e+001	-1,528195e+000	2,053679e-029	-0,000000e+000	-1,691102e-021	2,759817e+001	4,737838e+004
1414	4;1*3;2*6;5*8;7*11;9*10	29,200718	0,004635	0,004210	148793344000	28871038361	79122523	598	10	10	1124	2,790103e+001	4,429504e+000	1,915687e-005	-0,000000e+000	1,065189e-019	3,014953e+001	5,278798e+004
1415	4;1*3;2*6;5*9;7*10;8*11	-8,021762	0,001837	0,001416	25851904000	6016056130	3049905	332	1	1	189	-7,468811e+000	-2,187974e-001	1,039605e-028	-0,000000e+000	-1,338431e-022	8,618953e+000	1,103376e+004
1416	4;1*3;2*6;5*9;7*11;8*10	-16,301047	0,003602	0,002948	124729344000	26663892681	13433228	1655	12	12	1008	-1,544299e+001	-1,230805e+000	-2,368329e-018	-0,000000e+000	-1,074286e-022	1,896794e+001	4,508059e+004
1417	4;1*3;2*6;5*10;7*8;9*11	39,137174	0,005445	0,004143	317405184000	68037472721	333326601	1019	11	11	2508	3,780389e+001	9,427367e+000	4,773951e-005	-0,000000e+000	2,183952e-018	4,070291e+001	1,335013e+005
1418	4;1*3;2*6;5*10;7*9;8*11	-14,582116	0,003328	0,002646	160385024000	35226097429	16816799	1269	9	9	1267	-1,424758e+001	-1,541423e+000	2,646956e-028	-0,000000e+000	-2,275303e-021	1,961100e+001	6,163111e+004
1419	4;1*3;2*6;5*10;7*11;8*9	20,402173	0,003661	0,002822	176052224000	34743614332	74485206	1283	16	16	1293	1,941814e+001	3,156880e+000	1,079872e-004	-0,000000e+000	2,041573e-020	2,428028e+001	6,494095e+004
1420	4;1*3;2*6;5*11;7*8;9*10	-36,694402	0,007577	0,005572	224077824000	41770566404	994785082	14851	10	10	1747	-3,541335e+001	-1,420497e+001	-5,886251e-003	-0,000000e+000	-2,497598e-018	3,837583e+001	1,340961e+005
1421	4;1*3;2*6;5*11;7*9;8*10	44,063221	0,006715	0,005433	327849984000	75056884040	140022403	3517	16	16	2610	4,177891e+001	6,814377e+000	3,656251e-005	-0,000000e+000	-6,521139e-021	4,651793e+001	1,318774e+005
1422	4;1*3;2*6;5*11;7*10;8*9	-31,992081	0,005540	0,003943	309458944000	71709869677	482235665	3649	13	13	2306	-3,085209e+001	-7,632488e+000	-4,072748e-004	-0,000000e+000	-1,173442e-019	3,633086e+001	1,197072e+005
1423	4;1*3;2*7;5*8;6*10;9*11	-6,563813	0,001726	0,001304	35866624000	8703899119	5217960	821	1	1	276	-6,420184e+000	-2,264847e-001	7,926999e-025	-0,000000e+000	-1,177080e-023	9,478119e+000	1,624293e+004
1424	4;1*3;2*7;5*8;6*11;9*10	6,431359	0,002045	0,001605	28432384000	6256970941	20263204	409	1	1	179	6,277213e+000	7,997350e-001	9,694983e-029	-0,000000e+000	2,930764e-023	8,789824e+000	1,275949e+004
1425	4;1*3;2*7;5*9;6*10;8*11	2,089857	0,001505	0,001214	16799744000	3602398165	2490818	344	0	0	141	2,110573e+000	7,703844e-002	-2,079205e-017	-0,000000e+000	-7,552791e-026	4,306691e+000	7,028376e+003
1426	4;1*3;2*7;5*9;6*11;8*10	-3,494297	0,001470	0,001288	16553984000	3701510927	5319304	1258	2	2	111	-3,283840e+000	-1,262230e-001	-5,888671e-010	-0,000000e+000	-4,608260e-024	5,258296e+000	8,966455e+003
1427	4;1*3;2*7;5*10;6*8;9*11	-20,788284	0,003714	0,003319	107853824000	24088439563	17103450	1812	9	9	846	-1,960444e+001	-2,495462e+000	3,010130e-016	-0,000000e+000	-1,009905e-017	2,299238e+001	4,706112e+004
1428	4;1*3;2*7;5*10;6*9;8*11	-2,133336	0,000823	0,000589	24827904000	5698149314	2998055	487	0	0	162	-2,015326e+000	1,547599e-002	-1,553314e-016	-0,000000e+000	-2,292072e-021	3,265914e+000	1,042898e+004
1429	4;1*3;2*7;5*10;6*11;8*9	2,739560	0,001275	0,001149	22779904000	4490232368	11748805	578	0	0	179	2,575388e+000	4,217420e-001	1,712243e-018	-0,000000e+000	4,072271e-023	5,877323e+000	8,236259e+003
1430	4;1*3;2*7;5*11;6*8;9*10	19,811029	0,003898	0,003446	167634944000	34140934299	173047093	1099	7	7	1348	1,881708e+001	6,491162e+000	6,226672e-005	-0,000000e+000	1,475909e-021	2,177746e+001	6,960967e+004
1431	4;1*3;2*7;5*11;6*9;8*10	-3,604197	0,010030	0,005263	224610304000	40330084796	23396621	3966	19	19	1761	-4,001945e+000	-5,692287e-001	-2,479558e-014	-0,000000e+000	-2,590823e-023	1,081386e+001	1,070383e+005
1432	4;1*3;2*7;5*11;6*10;8*9	10,006058	0,002379	0,002077	69781504000	12239830154	34364573	2086	4	4	548	9,329138e+000	1,738428e+000	8,364921e-007	-0,000000e+000	2,981914e-023	1,157146e+001	2,455912e+004
1433	4;1*3;2*8;5*6;7*10;9*11	29,953925	0,004471	0,004129	121636864000	30567023562	276832745	722	5	5	911	2,964306e+001	9,078005e+000	2,448398e-004	-0,000000e+000	6,346593e-020	3,768915e+001	6,204581e+004
1434	4;1*3;2*8;5*6;7*11;9*10	-35,800401	0,004854	0,004328	156227584000	33410173577	891188788	14284	4	4	1208	-3,415212e+001	-1,363354e+001	-5,508769e-003	-0,000000e+000	-3,797877e-018	3,905874e+001	1,049490e+005
1435	4;1*3;2*8;5*7;6*10;9*11	-19,120882	0,003410	0,003097	114407424000	26280072062	18355575	1862	6	6	900	-1,810988e+001	-2,601211e+000	5,351910e-030	-0,000000e+000	-1,216980e-018	2,361016e+001	5,042941e+004
1436	4;1*3;2*8;5*7;6*11;9*10	18,563626	0,004230	0,003497	150636544000	31351445234	144228106	2241	5	5	1167	1,755225e+001	5,946029e+000	1,265170e-004	-0,000000e+000	-4,936533e-024	2,153586e+001	6,874104e+004
1437	4;1*3;2*8;5*9;6*10;7*11	-3,348560	0,001459	0,000922	30521344000	6932619108	7736562	1600	2	2	226	-3,204477e+000	-1,154792e-001	-8,974669e-010	-0,000000e+000	-2,651237e-022	4,116206e+000	1,054541e+004
1438	4;1*3;2*8;5*9;6*11;7*10	0,579297	0,001172	0,000804	6948864000	1367393004	1378873	266	0	0	46	4,569655e-001	4,495174e-003	3,174038e-029	-0,000000e+000	4,464343e-025	2,214079e+000	3,385789e+003
1439	4;1*3;2*8;5*10;6*7;9*11	26,831003	0,003986	0,003561	109451264000	25505401069	130814583	2019	4	4	810	2,548504e+001	6,258639e+000	2,565936e-005	-0,000000e+000	-1,493607e-019	2,968702e+001	6,426558e+004
1440	4;1*3;2*8;5*10;6*9;7*11	0,960973	0,000996	0,000718	16226304000	3510582244	3145320	498	0	0	104	8,977901e-001	5,495408e-002	1,263097e-008	-0,000000e+000	-1,321474e-023	2,590505e+000	7,175995e+003
1441	4;1*3;2*8;5*10;6*11;7*9	-2,593815	0,001333	0,001153	15284224000	3114246851	2983763	509	0	0	138	-2,406520e+000	-1,073651e-001	1,711053e-024	-0,000000e+000	6,659675e-027	4,289774e+000	5,560974e+003
1442	4;1*3;2*8;5*11;6*7;9*10	-26,015660	0,004766	0,004508	90896384000	18623496664	409189940	6082	4	4	720	-2,503900e+001	-1,005401e+001	-3,404001e-003	-0,000000e+000	-4,130610e-022	2,708506e+001	7,059198e+004
1443	4;1*3;2*8;5*11;6*9;7*10	-5,543727	0,001444	0,000801	42317824000	9895904834	9518870	1055	0	0	299	-4,988017e+000	-2,747283e-001	8,652486e-014	-0,000000e+000	-7,045955e-023	5,940509e+000	1,740042e+004
1444	4;1*3;2*8;5*11;6*10;7*9	-4,720533	0,002296	0,001869	68102144000	14365607962	16884665	2621	3	3	533	-4,604746e+000	-8,707127e-001	-3,948857e-012	-0,000000e+000	-6,673041e-023	7,420678e+000	2,459853e+004
1445	4;1*3;2*9;5*6;7*10;8*11	11,607659	0,001869	0,001610	25298944000	6876437330	53878290	402	0	0	179	1,041371e+001	1,332554e+000	2,238168e-005	-0,000000e+000	2,273826e-017	1,196454e+001	1,158516e+004
1446	4;1*3;2*9;5*6;7*11;8*10	19,963669	0,004045	0,003700	93620224000	22503155051	177950042	1326	6	6	740	1,970742e+001	6,484452e+000	1,596680e-004	-0,000000e+000	8,875729e-023	2,548299e+001	4,008527e+004
1447	4;1*3;2*9;5*7;6*10;8*11	-2,694533	0,001703	0,001517	12662784000	2809998325	1954296	282	0	0	108	-2,583248e+000	-9,529550e-002	-8,935485e-023	-0,000000e+000	-1,593158e-022	6,255664e+000	6,123840e+003
1448	4;1*3;2*9;5*7;6*11;8*10	-11,537950	0,003019	0,002816	82847744000	18242520962	16105673	2355	3	3	642	-1,108266e+001	-2,056180e+000	2,973307e-025	-0,000000e+000	-1,714374e-020	1,513430e+001	3,714527e+004
1449	4;1*3;2*9;5*8;6*10;7*11	0,083713	0,001056	0,000674	14157824000	3206563666	2943213	607	4	4	98	1,123722e-001	2,197963e-002	4,043947e-018	-0,000000e+000	-8,506938e-023	2,212885e+000	6,192863e+003
1450	4;1*3;2*9;5*8;6*11;7*10	-0,967334	0,000856	0,000537	13154304000	2756092378	2086262	467	0	0	82	-8,808795e-001	-9,771254e-003	4,017226e-017	-0,000000e+000	-4,493191e-023	2,121104e+000	4,857439e+003
1451	4;1*3;2*9;5*10;6*7;8*11	2,185530	0,001348	0,001187	21346304000	4533061481	11710565	515	0	0	135	2,339404e+000	4,392547e-001	1,128829e-007	-0,000000e+000	-1,334289e-022	6,755394e+000	8,209658e+003
1452	4;1*3;2*9;5*10;6*8;7*11	-3,343069	0,002478	0,001659	9324544000	1967511907	1777869	390	2	2	62	-3,177798e+000	-1,168788e-001	8,742378e-024	-0,000000e+000	1,500256e-024	5,036997e+000	6,358737e+003
1453	4;1*3;2*9;5*10;6*11;7*8	6,274187	0,001427	0,001186	28043264000	5565264096	13551330	1247	0	0	198	5,970959e+000	3,695951e-001	3,354323e-007	-0,000000e+000	8,274584e-023	7,485284e+000	1,131511e+004
1454	4;1*3;2*9;5*11;6*7;8*10	15,335703	0,004409	0,004025	48297984000	9438392640	35577669	958	2	2	379	1,401560e+001	3,913095e+000	1,133709e-004	-0,000000e+000	4,207411e-024	1,743741e+001	2,168080e+004
1455	4;1*3;2*9;5*11;6*8;7*10	-2,860119	0,002392	0,001998	65030144000	13700151113	11533829	1480	6	6	484	-3,218175e+000	-8,105270e-001	2,001749e-018	-0,000000e+000	5,648680e-022	9,096391e+000	3,268746e+004
1456	4;1*3;2*9;5*11;6*10;7*8	9,760122	0,002411	0,002067	61609984000	11105611678	30170738	1812	6	6	454	9,196962e+000	1,658535e+000	1,644440e-020	-0,000000e+000	-8,932949e-023	1,110580e+001	2,408602e+004
1457	4;1*3;2*10;5*6;7*8;9*11	-51,701176	0,005267	0,005189	135337984000	36022620802	1488823974	94940	6	6	980	-4,917053e+001	-2,157363e+001	-1,151085e-002	-0,000000e+000	-5,212035e-021	5,949091e+001	1,156335e+005
1458	4;1*3;2*10;5*6;7*9;8*11	18,835419	0,003945	0,003630	106235904000	26020836035	221853270	861	4	4	842	1,931793e+001	7,433670e+000	1,578043e-004	-0,000000e+000	-2,357102e-020	2,791977e+001	5,078687e+004
1459	4;1*3;2*10;5*6;7*11;8*9	-30,500329	0,003918	0,003850	93845504000	20113832789	477307196	7713	2	2	786	-2,868275e+001	-1,048945e+001	-3,718535e-003	-0,000000e+000	5,525249e-020	3,304130e+001	6,023823e+004
1460	4;1*3;2*10;5*7;6*8;9*11	61,812560	0,005392	0,005300	236488704000	65587080629	281998602	3657	11	11	1998	5,842755e+001	1,129884e+001	1,127559e-004	-0,000000e+000	-1,126836e-019	6,867604e+001	1,058140e+005
1461	4;1*3;2*10;5*7;6*9;8*11	-5,416205	0,002677	0,002538	45185024000	9557242395	5697617	878	6	6	362	-5,843689e+000	-9,038248e-001	-7,644799e-030	-0,000000e+000	2,919936e-023	1,107322e+001	2,144341e+004
1462	4;1*3;2*10;5*7;6*11;8*9	13,905784	0,003389	0,003311	76621824000	16707176434	76914232	1919	5	5	581	1,308644e+001	4,778334e+000	1,637535e-005	-0,000000e+000	6,481965e-022	1,981239e+001	4,039123e+004
1463	4;1*3;2*10;5*8;6*7;9*11	-42,215982	0,004656	0,004483	153483264000	42185986381	541019838	3847	16	16	1207	-4,013636e+001	-1,230487e+001	-4,060999e-004	-0,000000e+000	1,832173e-019	4,980349e+001	7,775029e+004
1464	4;1*3;2*10;5*8;6*9;7*11	-4,179103	0,001681	0,001290	18356224000	4074647812	3534782	547	2	2	126	-3,597070e+000	-2,204792e-001	-3,020917e-011	-0,000000e+000	-4,733937e-023	5,973166e+000	1,067366e+004
1465	4;1*3;2*10;5*8;6*11;7*9	-1,979019	0,002967	0,002787	34433024000	6983907469	8269540	1256	1	1	289	-2,612216e+000	-6,589512e-001	1,446239e-013	-0,000000e+000	-3,137470e-022	1,019615e+001	1,795345e+004
1466	4;1*3;2*10;5*9;6*7;8*11	10,383101	0,002470	0,002288	56776704000	10093151426	28741587	1469	5	5	452	9,702878e+000	1,877677e+000	8,776975e-027	-0,000000e+000	3,672890e-018	1,230708e+001	2,386781e+004
1467	4;1*3;2*10;5*9;6*8;7*11	-3,123896	0,002564	0,001997	65869824000	13947285997	14344695	2873	4	4	496	-3,196794e+000	-8,568130e-001	-1,439600e-024	-0,000000e+000	8,257014e-024	8,514045e+000	2,712574e+004
1468	4;1*3;2*10;5*9;6*11;7*8	7,433152	0,002408	0,002259	49608704000	9419243402	28719631	1681	1	1	379	6,936478e+000	1,802162e+000	7,124471e-013	-0,000000e+000	5,074823e-022	1,124328e+001	2,351554e+004
1469	4;1*3;2*10;5*11;6*7;8*9	-20,231742	0,003359	0,003075	86861824000	16047373674	294247611	5767	8	8	712	-1,847285e+001	-6,541511e+000	-2,186768e-003	-0,000000e+000	-2,129292e-021	2,239375e+001	4,497094e+004
1470	4;1*3;2*10;5*11;6*8;7*9	24,048610	0,003706	0,003573	140621824000	32298915856	60991349	5254	4	4	1139	2,200551e+001	3,651478e+000	-4,315830e-005	-0,000000e+000	3,692780e-017	2,775698e+001	5,955820e+004
1471	4;1*3;2*10;5*11;6*9;7*8	-19,938826	0,002934	0,002570	115288064000	26695496442	148098120	4461	14	14	869	-1,889902e+001	-3,711521e+000	-2,889869e-005	-0,000000e+000	-1,124122e-020	2,356567e+001	4,644774e+004
1472	4;1*3;2*11;5*6;7*8;9*10	57,273809	0,006246	0,006078	93190144000	24146920233	2510735889	1472098	19	7	680	5,122431e+001	2,576975e+001	7,964121e-002	3,921779e-006	1,692532e-018	6,210408e+001	1,188251e+005
1473	4;1*3;2*11;5*6;7*9;8*10	-67,465127	0,005917	0,005510	226228224000	64543633774	1343228277	40654	18	18	1744	-6,067304e+001	-1,850194e+001	-4,090647e-003	-0,000000e+000	-5,278999e-018	7,117156e+001	1,392714e+005
1474	4;1*3;2*11;5*6;7*10;8*9	44,769858	0,005583	0,005222	113608704000	32079552144	1414117250	88230	6	6	825	4,102139e+001	1,628747e+001	1,237852e-002	-0,000000e+000	1,455223e-019	5,253067e+001	8,772962e+004
1475	4;1*3;2*11;5*7;6*8;9*10	-67,470184	0,006457	0,006202	178632704000	50579770497	1009089247	30328	7	7	1374	-6,052359e+001	-1,790830e+001	-4,401066e-003	-0,000000e+000	-4,916726e-019	7,117716e+001	1,101864e+005
1476	4;1*3;2*11;5*7;6*9;8*10	58,568639	0,005262	0,005166	258729984000	64440377532	151820092	6275	11	11	2156	5,173843e+001	5,634808e+000	1,879772e-007	-0,000000e+000	5,793664e-017	6,367819e+001	1,193925e+005
1477	4;1*3;2*11;5*7;6*10;8*9	-52,777844	0,005291	0,004864	264669184000	60018469544	468375205	7925	22	22	2135	-4,734730e+001	-1,034423e+001	-9,678378e-005	-0,000000e+000	-2,597060e-019	5,730138e+001	1,243806e+005
1478	4;1*3;2*11;5*8;6*7;9*10	44,763260	0,005639	0,005450	102385664000	28739684603	1226661267	77244	8	8	716	4,095297e+001	1,602034e+001	1,238775e-002	-0,000000e+000	-3,775622e-020	5,252672e+001	7,564432e+004
1479	4;1*3;2*11;5*8;6*9;7*10	11,567302	0,002116	0,001861	39655424000	9802048740	30834028	1462	5	5	306	8,730425e+000	6,680233e-001	-7,279184e-007	-0,000000e+000	5,818676e-019	1,387190e+001	1,457996e+004
1480	4;1*3;2*11;5*8;6*10;7*9	23,303867	0,004026	0,003926	129910784000	29564546512	74337038	4211	6	6	1093	2,052631e+001	2,222146e+000	1,288441e-006	-0,000000e+000	2,174431e-017	2,899606e+001	5,161468e+004
1481	4;1*3;2*11;5*9;6*7;8*10	-52,785457	0,005333	0,005188	230344704000	52057288145	383703105	5820	12	12	1896	-4,735729e+001	-9,980772e+000	-1,757530e-004	-0,000000e+000	-1,159018e-018	5,730892e+001	1,033465e+005
1482	4;1*3;2*11;5*9;6*8;7*10	23,309867	0,004142	0,003870	136300544000	31274873000	79523639	4619	13	13	1093	2,062462e+001	2,222684e+000	-3,293831e-007	-0,000000e+000	2,143436e-019	2,900060e+001	5,450256e+004
1483	4;1*3;2*11;5*9;6*10;7*8	-32,323540	0,004219	0,003920	135542784000	28558858117	230593755	4675	10	10	1067	-2,767588e+001	-5,055683e+000	-1,582002e-005	-0,000000e+000	-5,302391e-020	3,673713e+001	5,680351e+004
1484	4;1*3;2*11;5*10;6*7;8*9	38,822643	0,004879	0,004796	135317504000	31118894853	984592030	24495	8	8	1061	3,677968e+001	1,443266e+001	5,996936e-003	-0,000000e+000	1,191585e-019	5,308896e+001	8,225219e+004
1485	4;1*3;2*11;5*10;6*8;7*9	-47,017980	0,005009	0,004682	248428544000	64019033729	353063592	12386	24	24	1988	-4,190329e+001	-7,123935e+000	-7,131442e-005	-0,000000e+000	-3,843860e-019	5,924033e+001	9,915443e+004
1486	4;1*3;2*11;5*10;6*9;7*8	35,205839	0,004429	0,004156	137918464000	37681189589	566596400	7722	13	13	1039	3,271499e+001	8,504663e+000	2,950053e-004	-0,000000e+000	-1,918886e-021	4,363276e+001	6,020386e+004
1487	4;1*6;2*3;5*8;7*10;9*11	25,868058	0,004149	0,003434	138082304000	31622086783	166212526	592	12	12	1029	2,454467e+001	3,732014e+000	8,539856e-005	-0,000000e+000	-1,567671e-021	2,876492e+001	5,628519e+004
1488	4;1*6;2*3;5*8;7*11;9*10	-29,553995	0,005177	0,003601	195098624000	36352449849	718331650	3982	9	9	1518	-2,812032e+001	-7,218547e+000	-1,481531e-003	-0,000000e+000	-1,958017e-016	3,094885e+001	1,037814e+005
1489	4;1*6;2*3;5*9;7*10;8*11	8,472944	0,001775	0,001268	35170304000	8454838973	43306130	466	2	2	250	7,630396e+000	6,737050e-001	7,488405e-006	-0,000000e+000	4,571082e-021	8,947240e+000	1,354514e+004
1490	4;1*6;2*3;5*9;7*11;8*10	16,513271	0,003728	0,003198	100624384000	21086457554	120872069	1283	6	6	773	1,539077e+001	2,990768e+000	2,404599e-005	-0,000000e+000	-8,839160e-021	1,939838e+001	4,184205e+004
1491	4;1*6;2*3;5*10;7*8;9*11	-40,330111	0,006245	0,005272	165648384000	32202314274	718126754	11691	9	9	1219	-3,802871e+001	-1,201598e+001	-3,823232e-003	-0,000000e+000	-1,298664e-019	4,161123e+001	9,837885e+004
1492	4;1*6;2*3;5*10;7*9;8*11	14,950967	0,003517	0,002359	220493824000	49281193940	252065154	1474	7	7	1737	1,449206e+001	3,117658e+000	6,108047e-005	-0,000000e+000	-3,338688e-019	2,022696e+001	8,487877e+004
1493	4;1*6;2*3;5*10;7*11;8*9	-21,169489	0,004224	0,003396	100112384000	18438864275	315468621	1963	2	2	776	-1,978623e+001	-5,306874e+000	-1,108003e-003	-0,000000e+000	-5,946882e-021	2,490288e+001	5,155911e+004
1494	4;1*6;2*3;5*11;7*8;9*10	38,443896	0,008731	0,006664	125753344000	19459234181	1594023181	206743	5	5	998	3,638212e+001	1,727090e+001	3,317661e-002	-0,000000e+000	5,386313e-021	3,995588e+001	1,249573e+005
1495	4;1*6;2*3;5*11;7*9;8*10	-46,149843	0,006135	0,005588	273496064000	61250873439	770696309	7741	10	10	2232	-4,272081e+001	-1,157629e+001	-1,761650e-003	-0,000000e+000	-3,588566e-016	4,843937e+001	1,353945e+005
1496	4;1*6;2*3;5*11;7*10;8*9	33,994244	0,006023	0,004701	182790144000	40632739970	1285453349	19212	6	6	1409	3,177748e+001	1,050367e+001	3,812822e-003	-0,000000e+000	2,083911e-020	3,812336e+001	1,149627e+005
1497	4;1*7;2*3;5*8;6*10;9*11	6,744489	0,001765	0,001065	45307904000	11467783042	66790084	686	0	0	314	6,237638e+000	7,945594e-001	3,926542e-006	-0,000000e+000	2,083573e-020	8,878995e+000	2,136459e+004
1498	4;1*7;2*3;5*8;6*11;9*10	-7,034553	0,001827	0,001305	32036864000	6996041317	156091159	921	2	2	247	-6,457103e+000	-1,599329e+000	-2,316035e-004	-0,000000e+000	-4,615038e-018	8,401391e+000	2,005830e+004
1499	4;1*7;2*3;5*9;6*10;8*11	-2,359589	0,001634	0,001265	14239744000	3212322481	10073421	313	0	0	91	-2,005321e+000	-1,075916e-001	4,127623e-009	-0,000000e+000	-1,689412e-022	3,996725e+000	5,882057e+003
1500	4;1*7;2*3;5*9;6*11;8*10	3,673726	0,001901	0,001762	7317504000	1467097218	5965404	119	1	1	51	3,138164e+000	3,575277e-001	3,431188e-006	-0,000000e+000	3,022488e-023	5,015316e+000	3,685028e+003
1501	4;1*7;2*3;5*10;6*8;9*11	21,684670	0,004160	0,003601	96036864000	21579844167	126563733	1454	3	3	754	1,984745e+001	4,742675e+000	4,551249e-004	-0,000000e+000	1,888561e-022	2,390366e+001	4,519423e+004
1502	4;1*7;2*3;5*10;6*9;8*11	1,821069	0,000806	0,000637	17762304000	3917366971	12147830	363	3	3	116	1,801972e+000	3,439695e-002	6,443370e-011	-0,000000e+000	7,778944e-024	3,107695e+000	6,352925e+003
1503	4;1*7;2*3;5*10;6*11;8*9	-3,185090	0,001340	0,001183	16410624000	3020667616	59724730	599	0	0	113	-2,837261e+000	-8,693192e-001	-5,964612e-005	-0,000000e+000	1,714040e-022	5,641616e+000	7,798627e+003
1504	4;1*7;2*3;5*11;6*8;9*10	-20,558055	0,004987	0,004356	105744384000	20271580234	501096187	8630	5	5	825	-1,905003e+001	-8,616700e+000	-3,719417e-003	-0,000000e+000	2,347065e-020	2,265633e+001	6,793536e+004
1505	4;1*7;2*3;5*11;6*9;8*10	3,230102	0,002785	0,001789	95238144000	20416054892	116064447	1398	7	7	685	3,739307e+000	1,873758e+000	1,149335e-005	-0,000000e+000	1,072643e-023	1,022524e+001	4,236699e+004
1506	4;1*7;2*3;5*11;6*10;8*9	-10,454914	0,002557	0,002405	47867904000	7884604167	143692535	1723	4	4	350	-9,275595e+000	-2,876294e+000	-5,392263e-004	-0,000000e+000	-1,355704e-021	1,217026e+001	2,332162e+004
1507	4;1*8;2*3;5*6;7*10;9*11	-30,358316	0,005297	0,004942	90978304000	21845058490	764711692	37521	5	5	683	-2,947482e+001	-1,213533e+001	-6,599192e-003	-0,000000e+000	-5,073682e-021	3,712785e+001	7,462667e+004
1508	4;1*8;2*3;5*6;7*11;9*10	35,795186	0,006881	0,004358	148752384000	27828415896	2497277403	474991	3	1	1131	3,350557e+001	1,694279e+001	3,821277e-002	5,792499e-009	3,664700e-020	3,913655e+001	1,696551e+005
1509	4;1*8;2*3;5*7;6*10;9*11	18,715256	0,003793	0,003695	84383744000	18977549890	126389019	603	5	5	678	1,770554e+001	5,170008e+000	5,749934e-005	-0,000000e+000	1,804623e-020	2,422267e+001	3,874848e+004
1510	4;1*8;2*3;5*7;6*11;9*10	-18,715228	0,004615	0,003710	135317504000	26250473149	634317406	10830	6	6	1037	-1,749712e+001	-8,333085e+000	-3,751244e-003	-0,000000e+000	-8,985834e-021	2,222438e+001	8,687837e+004
1511	4;1*8;2*3;5*9;6*10;7*11	3,972115	0,000950	0,000736	34453504000	8628096905	39738486	1482	1	1	223	3,411009e+000	2,826294e-001	2,410886e-009	-0,000000e+000	4,262144e-022	4,173757e+000	1,115846e+004
1512	4;1*8;2*3;5*9;6*11;7*10	-0,723479	0,001685	0,001192	2504704000	510400504	1968133	66	2	2	12	-5,092274e-001	2,287879e-002	1,706054e-032	-0,000000e+000	1,109880e-025	2,220589e+000	1,347191e+003
1513	4;1*8;2*3;5*10;6*7;9*11	-27,754750	0,004766	0,004347	67672064000	14971684311	383264442	7232	6	6	519	-2,607624e+001	-8,677393e+000	-3,008696e-003	-0,000000e+000	5,772715e-021	3,111427e+001	5,915022e+004
1514	4;1*8;2*3;5*10;6*9;7*11	-0,919035	0,001109	0,000762	12621824000	2891030645	11142112	363	0	0	81	-7,853472e-001	-6,426863e-002	2,241545e-009	-0,000000e+000	-7,487726e-021	2,469158e+000	4,839187e+003
1515	4;1*8;2*3;5*10;6*11;7*9	2,445792	0,001190	0,001031	17393664000	4140267628	21399829	597	1	1	131	2,249106e+000	3,977804e-001	1,355259e-008	-0,000000e+000	-1,449935e-023	4,026914e+000	6,876870e+003
1516	4;1*8;2*3;5*11;6*7;9*10	27,550903	0,005446	0,004640	70928384000	12893575437	1039279096	135437	1	1	516	2,612542e+001	1,215394e+001	2,716499e-002	-0,000000e+000	3,767365e-018	2,870376e+001	9,936672e+004
1517	4;1*8;2*3;5*11;6*9;7*10	6,333590	0,001526	0,000943	39573504000	9425077979	63791834	872	8	8	261	5,334187e+000	6,637057e-001	8,709121e-007	-0,000000e+000	3,152567e-020	6,611616e+000	1,745581e+004
1518	4;1*8;2*3;5*11;6*10;7*9	4,798639	0,002532	0,002319	47233024000	9817041003	62912462	1618	5	5	381	4,599606e+000	1,624225e+000	6,631477e-005	-0,000000e+000	1,024885e-018	7,770524e+000	1,734597e+004
1519	4;1*9;2*3;5*6;7*10;8*11	-10,785059	0,002335	0,001753	21243904000	5711422539	184085436	5955	2	2	169	-9,565164e+000	-2,115553e+000	-3,258365e-004	-0,000000e+000	-6,265133e-022	1,132719e+001	1,563703e+004
1520	4;1*9;2*3;5*6;7*11;8*10	-20,281360	0,004152	0,003672	114386944000	28180473811	872958948	46109	3	3	867	-1,966172e+001	-8,848204e+000	-5,517402e-003	-0,000000e+000	-1,042859e-019	2,505817e+001	7,342421e+004
1521	4;1*9;2*3;5*7;6*10;8*11	3,100139	0,001096	0,001003	26712064000	6607818257	33576334	416	3	3	219	2,676264e+000	5,267264e-001	5,415282e-007	-0,000000e+000	7,415191e-024	6,004016e+000	1,355076e+004
1522	4;1*9;2*3;5*7;6*11;8*10	12,175612	0,002961	0,002717	94582784000	21120842939	129601179	1617	5	5	774	1,129287e+001	3,828154e+000	7,718617e-005	-0,000000e+000	2,834952e-019	1,543611e+001	4,223698e+004
1523	4;1*9;2*3;5*8;6*10;7*11	-0,651134	0,001063	0,000675	12212224000	2897435715	12049209	313	0	0	101	-3,253842e-001	-5,644306e-002	6,375526e-008	-0,000000e+000	-6,769596e-024	2,180215e+000	4,667765e+003
1524	4;1*9;2*3;5*8;6*11;7*10	0,816827	0,000769	0,000613	8361984000	1778624861	7772176	175	1	1	60	8,815745e-001	5,023850e-002	9,098503e-008	-0,000000e+000	5,292034e-024	2,148595e+000	2,822502e+003
1525	4;1*9;2*3;5*10;6*7;8*11	-3,214555	0,001593	0,001381	12580864000	2503007484	45953364	305	1	1	87	-2,895674e+000	-9,027425e-001	-2,024428e-004	-0,000000e+000	-3,355937e-020	6,493241e+000	6,450375e+003
1526	4;1*9;2*3;5*10;6*8;7*11	3,465282	0,001573	0,001284	13092864000	2827596740	13541616	259	1	1	105	3,122606e+000	4,245315e-001	9,167609e-008	-0,000000e+000	1,545113e-025	4,856251e+000	5,256819e+003
1527	4;1*9;2*3;5*10;6*11;7*8	-6,068788	0,001139	0,001028	28370944000	5500830434	90722081	1262	2	2	197	-5,563604e+000	-8,533214e-001	-6,377778e-005	-0,000000e+000	-1,726864e-021	6,947678e+000	1,469685e+004
1528	4;1*9;2*3;5*11;6*7;8*10	-16,104956	0,003530	0,002998	91244544000	18298144095	385304026	7134	7	7	756	-1,431023e+001	-6,048149e+000	-3,045335e-003	-0,000000e+000	-4,975340e-018	1,836126e+001	5,631979e+004
1529	4;1*9;2*3;5*11;6*8;7*10	2,546704	0,002619	0,002183	60954624000	13002589339	60559644	1176	4	4	524	3,090121e+000	1,582438e+000	6,546890e-005	-0,000000e+000	-2,226084e-022	9,721388e+000	2,968078e+004
1530	4;1*9;2*3;5*11;6*10;7*8	-10,198396	0,002450	0,002267	49711104000	8604186704	133202056	2153	1	1	371	-9,203115e+000	-2,562390e+000	-4,850143e-004	-0,000000e+000	-4,756249e-024	1,156530e+001	2,262781e+004
1531	4;1*10;2*3;5*6;7*8;9*11	50,096354	0,006355	0,005854	125773824000	31806856017	3284653349	1925077	37	16	910	4,783128e+001	2,618155e+001	8,503413e-002	1,115279e-004	1,763244e-016	5,932453e+001	1,548928e+005
1532	4;1*10;2*3;5*6;7*9;8*11	-19,299937	0,004734	0,004449	84609024000	20179131654	660989298	34421	6	6	654	-1,958626e+001	-9,759680e+000	-5,809452e-003	-0,000000e+000	-6,392878e-018	2,767815e+001	6,071786e+004
1533	4;1*10;2*3;5*6;7*11;8*9	30,732830	0,004881	0,003883	97265664000	18705754452	1583649134	303949	6	4	685	2,795332e+001	1,369624e+001	3,168063e-002	1,477008e-007	7,599688e-017	3,368959e+001	1,112881e+005
1534	4;1*10;2*3;5*7;6*8;9*11	-59,905915	0,006222	0,005774	241240064000	68145747497	1372156606	42507	10	10	1948	-5,672689e+001	-1,871177e+001	-4,570119e-003	-0,000000e+000	-2,717425e-018	6,826452e+001	1,431958e+005
1535	4;1*10;2*3;5*7;6*9;8*11	5,825761	0,002671	0,002352	58107904000	12886375174	62080125	444	3	3	434	6,238152e+000	2,060050e+000	8,801780e-006	-0,000000e+000	1,397630e-020	1,114085e+001	2,606367e+004
1536	4;1*10;2*3;5*7;6*11;8*9	-15,225337	0,004125	0,003806	59561984000	12085093509	253451337	4709	3	3	517	-1,359281e+001	-6,443723e+000	-2,969356e-003	-0,000000e+000	-4,584896e-020	2,036609e+001	4,185860e+004
1537	4;1*10;2*3;5*8;6*7;9*11	42,917960	0,005423	0,005287	125036544000	34720378867	1469637444	94127	5	5	915	3,978725e+001	1,634076e+001	1,310517e-002	-0,000000e+000	1,185568e-018	5,071017e+001	9,536015e+004
1538	4;1*10;2*3;5*8;6*9;7*11	4,670893	0,001701	0,001347	18581504000	4133820402	21041506	431	1	1	130	3,661236e+000	4,321652e-001	-1,220532e-008	-0,000000e+000	1,608227e-020	6,311472e+000	8,436688e+003
1539	4;1*10;2*3;5*8;6*11;7*9	2,233569	0,003152	0,002612	45041664000	9498854838	40218225	498	4	4	370	2,951503e+000	1,591306e+000	5,562031e-005	-0,000000e+000	-4,509266e-019	1,033369e+001	2,003270e+004
1540	4;1*10;2*3;5*9;6*7;8*11	-10,081318	0,002746	0,002428	48789504000	8122866385	142079184	1113	3	3	398	-9,299387e+000	-2,882132e+000	-6,647802e-004	-0,000000e+000	-3,481881e-019	1,245419e+001	2,353784e+004
1541	4;1*10;2*3;5*9;6*8;7*11	3,187795	0,002881	0,002087	64866304000	13577527024	76471904	1545	6	6	510	3,363783e+000	1,579118e+000	3,117538e-005	-0,000000e+000	-5,639261e-022	8,530895e+000	2,881834e+004
1542	4;1*10;2*3;5*9;6*11;7*8	-7,864708	0,002942	0,002598	37402624000	6255490238	96393178	966	1	1	292	-7,073115e+000	-2,506975e+000	-7,617426e-004	-0,000000e+000	-1,203414e-022	1,157940e+001	1,711489e+004
1543	4;1*10;2*3;5*11;6*7;8*9	21,900882	0,003629	0,003461	56633344000	8678024087	627431202	78140	1	1	444	1,890035e+001	8,698661e+000	1,750594e-002	-0,000000e+000	1,586580e-017	2,353925e+001	4,899053e+004
1544	4;1*10;2*3;5*11;6*8;7*9	-25,998650	0,004023	0,003780	128497664000	28791842264	314645694	4222	9	9	1096	-2,258871e+001	-6,565712e+000	-1,107191e-003	-0,000000e+000	3,305852e-016	2,893713e+001	5,717199e+004
1545	4;1*10;2*3;5*11;6*9;7*8	21,900675	0,003291	0,002996	74758144000	17416217529	459902713	7975	1	1	548	1,953915e+001	5,770312e+000	3,176689e-003	-0,000000e+000	-1,983941e-021	2,481905e+001	4,124532e+004
1546	4;1*11;2*3;5*6;7*8;9*10	-54,873321	0,006899	0,006620	83687424000	17300734222	4481539328	10430745	755	4	553	-4,907019e+001	-3,011742e+001	-3,088724e-001	-4,463668e-004	-3,148897e-016	6,236453e+001	1,356324e+005
1547	4;1*11;2*3;5*6;7*9;8*10	65,149081	0,006843	0,006635	188401664000	51629581696	3457962051	1119405	13	8	1483	5,801588e+001	2,624630e+001	4,530206e-002	4,201321e-007	1,254555e-018	7,143070e+001	1,634368e+005
1548	4;1*11;2*3;5*6;7*10;8*9	-44,212120	0,006028	0,005646	102447104000	28012642363	3340222680	1823041	17	2	696	-3,949455e+001	-2,071597e+001	-8,549188e-002	-7,707901e-008	-7,663211e-021	5,358483e+001	1,242701e+005
1549	4;1*11;2*3;5*7;6*8;9*10	65,150570	0,006946	0,006529	196675584000	54171199610	3449773465	1157764	11	6	1452	5,811465e+001	2,560014e+001	4,412397e-002	3,085333e-008	4,875952e-019	7,142974e+001	1,763141e+005
1550	4;1*11;2*3;5*7;6*9;8*10	-56,975754	0,005776	0,005345	283203584000	71377168255	1096908596	21565	12	12	2376	-4,933400e+001	-1,251032e+001	-1,317862e-003	-0,000000e+000	3,479330e-018	6,299571e+001	1,455655e+005
1551	4;1*11;2*3;5*7;6*10;8*9	51,732302	0,006189	0,006014	182523904000	39374292726	1483233527	59038	10	10	1463	4,463650e+001	1,654346e+001	9,211252e-003	-0,000000e+000	4,226758e-019	5,678978e+001	1,137159e+005
1552	4;1*11;2*3;5*8;6*7;9*10	-44,219985	0,005922	0,005771	96385024000	26334826417	2945165384	1682527	13	3	662	-3,953254e+001	-2,018782e+001	-8,397479e-002	-3,576991e-006	-4,455347e-022	5,359496e+001	1,142932e+005
1553	4;1*11;2*3;5*8;6*9;7*10	-10,800194	0,002359	0,002126	34740224000	8646265163	162025736	3387	1	1	240	-7,792972e+000	-1,547138e+000	-1,130065e-004	-0,000000e+000	2,706852e-021	1,332627e+001	1,473009e+004
1554	4;1*11;2*3;5*8;6*10;7*9	-22,456077	0,004290	0,003877	164644864000	38209149264	598761992	12787	10	10	1300	-1,970904e+001	-5,114411e+000	-6,052172e-004	-0,000000e+000	-8,127154e-020	2,837214e+001	7,197233e+004
1555	4;1*11;2*3;5*9;6*7;8*10	51,729713	0,005988	0,005661	206977024000	44784725533	1589054743	65057	4	4	1598	4,478903e+001	1,615105e+001	7,535564e-003	-0,000000e+000	3,903933e-019	5,678660e+001	1,261043e+005
1556	4;1*11;2*3;5*9;6*8;7*10	-22,450316	0,004261	0,004147	139638784000	32307131849	496451660	10860	5	5	1127	-1,972224e+001	-4,993170e+000	-5,754890e-004	-0,000000e+000	-5,881769e-018	2,836363e+001	6,039882e+004
1557	4;1*11;2*3;5*9;6*10;7*8	31,620958	0,004682	0,004391	105969664000	20824964676	874223939	29070	4	3	861	2,571333e+001	8,670329e+000	3,345906e-003	3,742141e-129	2,258387e-020	3,625607e+001	6,308615e+004
1558	4;1*11;2*3;5*10;6*7;8*9	-41,002601	0,005412	0,004932	123848704000	26835393565	2543211556	503824	7	6	908	-3,702404e+001	-1,895527e+001	-4,459296e-002	-0,000000e+000	4,548280e-021	5,361490e+001	1,092481e+005
1559	4;1*11;2*3;5*10;6*8;7*9	49,588829	0,005478	0,005353	210929664000	55854303755	1453510856	45439	12	12	1628	4,141307e+001	1,282387e+001	4,512268e-003	-0,000000e+000	8,946674e-019	5,975218e+001	1,071588e+005
1560	4;1*11;2*3;5*10;6*9;7*8	-36,083901	0,004558	0,004262	123828224000	35387562954	1901418515	110065	4	4	919	-3,190249e+001	-1,243238e+001	-8,865659e-003	-0,000000e+000	-6,151671e-019	4,471428e+001	7,980909e+004


==> anc/class_1_3_1_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1413	4;1*3;2*6;5*8;7*10;9*11	-24,827194	0,003788	0,003151	172539904000	39070493215	12364319	262	0	0	1335	-2,387317e+001	-1,652622e+000	-2,785202e-036	-0,000000e+000	-2,242305e-022	2,761025e+001	5,950165e+004
1414	4;1*3;2*6;5*8;7*11;9*10	29,205490	0,004472	0,003304	261566464000	51601852728	149271034	336	0	0	2134	2,796562e+001	4,685541e+000	4,096468e-005	-0,000000e+000	-4,960188e-019	3,015438e+001	8,536202e+004
1415	4;1*3;2*6;5*9;7*10;8*11	-8,021532	0,001468	0,001227	34299904000	8049580726	2746880	157	0	0	236	-7,456116e+000	-2,343194e-001	-9,457276e-027	-0,000000e+000	-1,458025e-023	8,619983e+000	1,183963e+004
1416	4;1*3;2*6;5*9;7*11;8*10	-16,308338	0,003387	0,002764	147656704000	31478746084	10792992	570	0	0	1128	-1,545988e+001	-1,275492e+000	3,636931e-013	-0,000000e+000	-4,371997e-021	1,897362e+001	4,741243e+004
1417	4;1*3;2*6;5*10;7*8;9*11	39,131760	0,004962	0,004384	265437184000	55541971700	266381710	260	0	0	2178	3,767664e+001	9,223902e+000	1,205972e-004	-0,000000e+000	9,788022e-020	4,069847e+001	1,011492e+005
1418	4;1*3;2*6;5*10;7*9;8*11	-14,584223	0,003307	0,002856	136597504000	29270970647	10058930	347	0	0	1154	-1,421313e+001	-1,494714e+000	4,070491e-034	-0,000000e+000	-1,838051e-022	1,961365e+001	4,595564e+004
1419	4;1*3;2*6;5*10;7*11;8*9	20,402141	0,003745	0,002804	181387264000	35720700559	74374141	379	0	0	1443	1,940229e+001	3,207883e+000	1,177795e-008	-0,000000e+000	1,939747e-021	2,427786e+001	5,753454e+004
1420	4;1*3;2*6;5*11;7*8;9*10	-36,697278	0,006697	0,004910	299167744000	56160536670	1377797502	20340	0	0	2276	-3,543070e+001	-1,446479e+001	-5,233709e-003	-0,000000e+000	-5,222407e-020	3,837831e+001	1,789494e+005
1421	4;1*3;2*6;5*11;7*9;8*10	44,067169	0,005870	0,004937	390406144000	88982726753	161094818	1250	0	0	3218	4,178814e+001	6,962964e+000	1,079664e-006	-0,000000e+000	2,891772e-019	4,652360e+001	1,382238e+005
1422	4;1*3;2*6;5*11;7*10;8*9	-31,992339	0,005176	0,003850	329027584000	75419694218	506603392	1168	0	0	2645	-3,078580e+001	-7,654712e+000	-9,047072e-004	-0,000000e+000	-7,478927e-020	3,633141e+001	1,149466e+005
1423	4;1*3;2*7;5*8;6*10;9*11	-6,563933	0,001752	0,001229	42594304000	10245192341	3907651	289	0	0	330	-6,384461e+000	-2,346463e-001	-5,258339e-023	-0,000000e+000	-2,229276e-022	9,475272e+000	1,678038e+004
1424	4;1*3;2*7;5*8;6*11;9*10	6,430556	0,001637	0,001438	35405824000	7730156504	24503542	140	0	0	277	6,234936e+000	8,072403e-001	-2,358490e-039	-0,000000e+000	1,681221e-021	8,789046e+000	1,379776e+004
1425	4;1*3;2*7;5*9;6*10;8*11	2,091797	0,001456	0,000929	35405824000	7793808621	2934113	211	0	0	239	2,102136e+000	8,975572e-002	-1,142745e-030	-0,000000e+000	-6,097003e-023	4,309174e+000	1,214698e+004
1426	4;1*3;2*7;5*9;6*11;8*10	-3,495970	0,001529	0,001022	28217344000	6507576811	6294900	833	0	0	212	-3,287229e+000	-1,471015e-001	-6,510117e-009	-0,000000e+000	2,500367e-019	5,258917e+000	1,436647e+004
1427	4;1*3;2*7;5*10;6*8;9*11	-20,788122	0,003221	0,003044	125538304000	27988954482	15155354	567	0	0	1005	-1,961102e+001	-2,585358e+000	7,922389e-011	-0,000000e+000	-8,007861e-021	2,299159e+001	4,485671e+004
1428	4;1*3;2*7;5*10;6*9;8*11	-2,133579	0,000857	0,000670	19922944000	4395016668	1171471	121	0	0	161	-1,976714e+000	1,509970e-002	7,775772e-028	-0,000000e+000	-4,698756e-024	3,265037e+000	6,984700e+003
1429	4;1*3;2*7;5*10;6*11;8*9	2,738499	0,001290	0,001070	27664384000	5625428510	13608906	208	0	0	216	2,577010e+000	4,522659e-001	3,103347e-015	-0,000000e+000	-1,624898e-022	5,877698e+000	9,059283e+003
1430	4;1*3;2*7;5*11;6*8;9*10	19,811002	0,003933	0,003432	169222144000	33754404462	168111349	345	0	0	1332	1,873700e+001	6,394617e+000	1,069835e-004	-0,000000e+000	-1,447667e-018	2,177648e+001	6,341434e+004
1431	4;1*3;2*7;5*11;6*9;8*10	-3,493884	0,002341	0,002025	67477504000	13959103807	5822891	334	0	0	565	-3,819324e+000	-8,661012e-001	-4,505585e-013	-0,000000e+000	-8,544749e-020	9,653685e+000	2,540962e+004
1432	4;1*3;2*7;5*11;6*10;8*9	10,007910	0,002242	0,002027	73007104000	12725859055	30992863	656	0	0	582	9,304751e+000	1,752150e+000	2,959917e-014	-0,000000e+000	6,332808e-021	1,157238e+001	2,352128e+004
1433	4;1*3;2*8;5*6;7*10;9*11	29,961364	0,004061	0,003814	141021184000	35117625775	324320800	375	0	0	1025	2,959062e+001	9,134529e+000	1,438218e-004	-0,000000e+000	1,226452e-019	3,769626e+001	6,941420e+004
1434	4;1*3;2*8;5*6;7*11;9*10	-35,804686	0,005410	0,004179	173645824000	36702947026	986427957	15356	0	0	1415	-3,404345e+001	-1,357349e+001	-4,844829e-003	-0,000000e+000	-1,342367e-020	3,906339e+001	1,181552e+005
1435	4;1*3;2*8;5*7;6*10;9*11	-19,127007	0,003285	0,003034	120561664000	26959547464	14099831	556	0	0	955	-1,800997e+001	-2,541670e+000	-6,065097e-034	-0,000000e+000	-6,665094e-018	2,361695e+001	4,651949e+004
1436	4;1*3;2*8;5*7;6*11;9*10	18,563710	0,003776	0,003401	152633344000	31456281730	142636020	659	0	0	1185	1,751984e+001	5,956292e+000	5,648183e-005	-0,000000e+000	1,642118e-015	2,153532e+001	5,959635e+004
1437	4;1*3;2*8;5*9;6*10;7*11	-3,351271	0,001478	0,000916	35405824000	8189899631	4598589	516	0	0	265	-3,192583e+000	-1,253998e-001	-3,115954e-013	-0,000000e+000	-4,277177e-024	4,117419e+000	1,096755e+004
1438	4;1*3;2*8;5*9;6*11;7*10	0,579328	0,000780	0,000566	15499264000	3345842974	1811681	160	0	0	105	4,655752e-001	5,423659e-003	-1,391249e-023	-0,000000e+000	-1,053958e-023	2,215413e+000	5,671492e+003
1439	4;1*3;2*8;5*10;6*7;9*11	26,826279	0,003649	0,003463	113926144000	26290431535	131090490	623	0	0	933	2,538987e+001	6,251534e+000	9,360875e-005	-0,000000e+000	4,491385e-020	2,968299e+001	5,971468e+004
1440	4;1*3;2*8;5*10;6*9;7*11	0,961315	0,000996	0,000706	17158144000	3806593056	1912265	164	0	0	124	8,918675e-001	6,077560e-002	3,039961e-023	-0,000000e+000	-1,984128e-023	2,589653e+000	6,713734e+003
1441	4;1*3;2*8;5*10;6*11;7*9	-2,594885	0,001126	0,000948	24346624000	5277744983	3029555	261	0	0	181	-2,414795e+000	-1,394948e-001	4,223332e-017	-0,000000e+000	-1,313842e-023	4,289228e+000	7,644353e+003
1442	4;1*3;2*8;5*11;6*7;9*10	-26,017553	0,004525	0,004069	112267264000	22993809421	511474627	6968	0	0	836	-2,496510e+001	-1,009937e+001	-4,410775e-003	-0,000000e+000	-1,143103e-021	2,708676e+001	8,740517e+004
1443	4;1*3;2*8;5*11;6*9;7*10	-5,543862	0,001297	0,001006	26558464000	5950907708	3335004	190	0	0	212	-4,914790e+000	-2,461110e-001	-7,547913e-011	-0,000000e+000	-1,404215e-022	5,940595e+000	9,349396e+003
1444	4;1*3;2*8;5*11;6*10;7*9	-4,717256	0,002218	0,001851	67477504000	14017455695	9993435	705	0	0	526	-4,589628e+000	-8,577675e-001	-3,217938e-007	-0,000000e+000	-4,166056e-018	7,416102e+000	2,193930e+004
1445	4;1*3;2*9;5*6;7*10;8*11	11,607338	0,001594	0,001385	34852864000	9341461380	73854132	157	0	0	279	1,029340e+001	1,329091e+000	2,607190e-006	-0,000000e+000	3,257693e-021	1,196380e+001	1,442641e+004
1446	4;1*3;2*9;5*6;7*11;8*10	19,964850	0,003382	0,003261	120008704000	28945938217	235057259	615	0	0	964	1,972014e+001	6,652839e+000	1,198280e-004	-0,000000e+000	1,178432e-020	2,548404e+001	4,832099e+004
1447	4;1*3;2*9;5*7;6*10;8*11	-2,693476	0,001245	0,001113	24899584000	5634158868	2179688	171	0	0	182	-2,573374e+000	-1,136664e-001	-2,021603e-020	-0,000000e+000	-4,651297e-022	6,255724e+000	9,742988e+003
1448	4;1*3;2*9;5*7;6*11;8*10	-11,536585	0,002847	0,002636	94572544000	20495372940	12175111	719	0	0	790	-1,105303e+001	-2,059111e+000	1,054916e-021	-0,000000e+000	-1,624649e-020	1,513185e+001	3,611536e+004
1449	4;1*3;2*9;5*8;6*10;7*11	0,084604	0,001013	0,000640	18264064000	4182234981	1859999	198	0	0	133	1,162481e-001	2,409125e-002	1,456702e-016	-0,000000e+000	6,644115e-023	2,213200e+000	6,624843e+003
1450	4;1*3;2*9;5*8;6*11;7*10	-0,968145	0,000742	0,000479	17158144000	3736255524	1432616	170	0	0	124	-8,756583e-001	-1,309342e-002	5,218419e-031	-0,000000e+000	3,276384e-020	2,121340e+000	5,571015e+003
1451	4;1*3;2*9;5*10;6*7;8*11	2,183767	0,001221	0,001064	27111424000	5817624910	14365861	202	0	0	195	2,327692e+000	4,569833e-001	-1,209821e-033	-0,000000e+000	1,275724e-021	6,755536e+000	9,063562e+003
1452	4;1*3;2*9;5*10;6*8;7*11	-3,341379	0,001256	0,000968	27111424000	6288494306	3273409	314	0	0	213	-3,209744e+000	-1,636224e-001	-7,916362e-021	-0,000000e+000	-9,723873e-023	5,036324e+000	1,136681e+004
1453	4;1*3;2*9;5*10;6*11;7*8	6,274289	0,001461	0,001050	38170624000	7824251423	16086155	495	0	0	298	5,967667e+000	3,980845e-001	1,269590e-019	-0,000000e+000	-5,084409e-020	7,484772e+000	1,216193e+004
1454	4;1*3;2*9;5*11;6*7;8*10	15,340479	0,003044	0,002748	106184704000	21662087346	86092781	603	0	0	841	1,414371e+001	4,268201e+000	2,547701e-004	-0,000000e+000	-7,739690e-023	1,744252e+001	3,926435e+004
1455	4;1*3;2*9;5*11;6*8;7*10	-2,860613	0,002221	0,002018	63606784000	13231991591	6414090	439	0	0	500	-3,222706e+000	-8,066331e-001	-2,638131e-011	-0,000000e+000	3,287578e-022	9,097692e+000	2,520166e+004
1456	4;1*3;2*9;5*11;6*10;7*8	9,752090	0,002146	0,001938	68583424000	12271260264	28312904	589	0	0	568	9,148254e+000	1,660554e+000	4,991054e-005	-0,000000e+000	6,043263e-022	1,109855e+001	2,216257e+004
1457	4;1*3;2*10;5*6;7*8;9*11	-51,697038	0,005262	0,005194	134938624000	35507292575	1476446936	94379	0	0	1078	-4,909058e+001	-2,148925e+001	-1,282750e-002	-0,000000e+000	-2,331113e-019	5,948217e+001	1,134033e+005
1458	4;1*3;2*10;5*6;7*9;8*11	18,830292	0,003586	0,003437	117796864000	28733762301	249553540	428	0	0	998	1,930477e+001	7,512697e+000	2,558347e-004	-0,000000e+000	5,431018e-021	2,791329e+001	5,366874e+004
1459	4;1*3;2*10;5*6;7*11;8*9	-30,505649	0,003947	0,003690	105078784000	22283658254	532003632	8226	0	0	846	-2,857717e+001	-1,044821e+001	-3,796288e-003	-0,000000e+000	-2,985927e-019	3,304829e+001	6,564035e+004
1460	4;1*3;2*10;5*7;6*8;9*11	61,815149	0,005148	0,005041	261566464000	71711828990	303671878	1210	0	0	2222	5,834917e+001	1,133718e+001	3,645736e-005	-0,000000e+000	3,757566e-015	6,867979e+001	1,066770e+005
1461	4;1*3;2*10;5*7;6*9;8*11	-5,416377	0,002365	0,002089	68583424000	14807075839	5697151	379	0	0	584	-5,820504e+000	-9,958134e-001	-1,273086e-031	-0,000000e+000	-1,070002e-022	1,107278e+001	2,736664e+004
1462	4;1*3;2*10;5*7;6*11;8*9	13,898186	0,003323	0,002919	101208064000	22276572020	99917885	728	0	0	769	1,310090e+001	4,911759e+000	3,458629e-004	-0,000000e+000	5,725365e-021	1,980725e+001	4,814952e+004
1463	4;1*3;2*10;5*8;6*7;9*11	-42,215595	0,004473	0,004197	175857664000	47878530912	618912758	1731	0	0	1408	-4,006389e+001	-1,234995e+001	-2,781403e-004	-0,000000e+000	-2,552204e-019	4,980446e+001	8,452654e+004
1464	4;1*3;2*10;5*8;6*9;7*11	-4,178714	0,001418	0,001058	29876224000	6818113011	3788533	237	0	0	251	-3,610840e+000	-2,418069e-001	3,425577e-025	-0,000000e+000	-5,663664e-023	5,974223e+000	1,146342e+004
1465	4;1*3;2*10;5*8;6*11;7*9	-1,980689	0,002433	0,002109	60841984000	12805918222	9811319	753	0	0	532	-2,566154e+000	-7,497033e-001	4,227446e-010	-0,000000e+000	2,542184e-024	1,019817e+001	2,703765e+004
1466	4;1*3;2*10;5*9;6*7;8*11	10,384956	0,002280	0,002024	74113024000	13182345595	34832427	514	0	0	604	9,673295e+000	1,919252e+000	4,891344e-005	-0,000000e+000	1,436073e-022	1,230811e+001	2,513169e+004
1467	4;1*3;2*10;5*9;6*8;7*11	-3,124974	0,002572	0,001808	78536704000	16656705393	9799120	987	0	0	607	-3,202548e+000	-8,787690e-001	1,166516e-021	-0,000000e+000	-1,911909e-021	8,512945e+000	2,873151e+004
1468	4;1*3;2*10;5*9;6*11;7*8	7,428931	0,002281	0,002084	58077184000	11150151163	29544317	577	0	0	484	6,924546e+000	1,857894e+000	-3,605222e-020	-0,000000e+000	-4,020441e-024	1,123745e+001	2,422610e+004
1469	4;1*3;2*10;5*11;6*7;8*9	-20,227718	0,003136	0,003055	85725184000	15659451065	284414542	4286	0	0	619	-1,842183e+001	-6,506571e+000	-1,902340e-003	-0,000000e+000	-7,573685e-022	2,238919e+001	4,492094e+004
1470	4;1*3;2*10;5*11;6*8;7*9	24,041901	0,003676	0,003562	143233024000	32462913811	50082538	1574	0	0	1281	2,192875e+001	3,625585e+000	1,862323e-005	-0,000000e+000	4,236421e-020	2,775264e+001	5,550652e+004
1471	4;1*3;2*10;5*11;6*9;7*8	-19,939089	0,003011	0,002626	110055424000	25532428878	137532242	1246	0	0	888	-1,889480e+001	-3,789718e+000	-2,874942e-005	-0,000000e+000	-6,431982e-021	2,356709e+001	4,087091e+004
1472	4;1*3;2*11;5*6;7*8;9*10	57,280457	0,005723	0,005617	108949504000	28151755720	2951849511	1735200	11	0	880	5,120878e+001	2,583518e+001	8,162117e-002	1,345245e-007	2,322679e-019	6,210982e+001	1,396414e+005
1473	4;1*3;2*11;5*6;7*9;8*10	-67,471393	0,005674	0,005531	224518144000	63400777066	1330521433	38890	0	0	1896	-6,061586e+001	-1,852217e+001	-4,230261e-003	-0,000000e+000	-1,245179e-020	7,117941e+001	1,336230e+005
1474	4;1*3;2*11;5*6;7*10;8*9	44,763563	0,004944	0,004833	130514944000	36666301622	1643260702	102940	0	0	1060	4,096608e+001	1,636610e+001	1,196003e-002	-0,000000e+000	2,602501e-018	5,252492e+001	1,001540e+005
1475	4;1*3;2*11;5*7;6*8;9*10	-67,472626	0,005670	0,005534	224518144000	63390831495	1296369303	38293	0	0	1840	-6,059762e+001	-1,819160e+001	-4,238926e-003	-0,000000e+000	-1,293190e-016	7,117774e+001	1,327144e+005
1476	4;1*3;2*11;5*7;6*9;8*10	58,562061	0,005308	0,004956	285896704000	70214925076	149959304	1915	0	0	2499	5,165712e+001	5,648851e+000	4,059547e-007	-0,000000e+000	2,047037e-016	6,367145e+001	1,146312e+005
1477	4;1*3;2*11;5*7;6*10;8*9	-52,781621	0,005161	0,004981	249954304000	56015051098	426451439	2337	0	0	2040	-4,731784e+001	-1,035002e+001	-7,204743e-005	-0,000000e+000	5,942469e-020	5,730507e+001	1,080204e+005
1478	4;1*3;2*11;5*8;6*7;9*10	44,760692	0,004871	0,004773	133279744000	37606426310	1649762790	104854	0	0	1030	4,107875e+001	1,632493e+001	1,226904e-002	-0,000000e+000	-1,691888e-017	5,252096e+001	9,982687e+004
1479	4;1*3;2*11;5*8;6*9;7*10	11,565862	0,002088	0,001537	63606784000	16106700236	47519002	638	0	0	516	8,840133e+000	7,129721e-001	1,903796e-006	-0,000000e+000	9,091372e-018	1,387376e+001	2,097079e+004
1480	4;1*3;2*11;5*8;6*10;7*9	23,301268	0,003688	0,003500	163139584000	37168202583	82988192	1499	0	0	1430	2,058627e+001	2,294080e+000	3,808780e-006	-0,000000e+000	1,976994e-019	2,899439e+001	5,737595e+004
1481	4;1*3;2*11;5*9;6*7;8*10	-52,779204	0,005041	0,004932	255483904000	57117364443	414230591	2128	0	0	2084	-4,728132e+001	-1,001683e+001	-3,464754e-004	-0,000000e+000	-4,175826e-020	5,730169e+001	1,045470e+005
1482	4;1*3;2*11;5*9;6*8;7*10	23,300520	0,003889	0,003421	176410624000	40403918061	90842166	1698	0	0	1477	2,063767e+001	2,282275e+000	8,306695e-006	-0,000000e+000	6,759927e-019	2,899225e+001	6,218809e+004
1483	4;1*3;2*11;5*9;6*10;7*8	-32,317875	0,003917	0,003523	168669184000	35578772698	280954685	1746	0	0	1374	-2,772294e+001	-5,149702e+000	-2,778740e-005	-0,000000e+000	-1,900495e-014	3,673093e+001	6,331985e+004
1484	4;1*3;2*11;5*10;6*7;8*9	38,831903	0,004594	0,004530	150974464000	34388277012	1094634379	24981	0	0	1128	3,668876e+001	1,443155e+001	5,120853e-003	-0,000000e+000	6,125043e-019	5,309861e+001	8,880455e+004
1485	4;1*3;2*11;5*10;6*8;7*9	-47,016407	0,004733	0,004613	254930944000	64789759407	334095404	3668	0	0	2088	-4,183637e+001	-7,105045e+000	-3,019586e-005	-0,000000e+000	-9,856018e-021	5,923591e+001	9,185411e+004
1486	4;1*3;2*11;5*10;6*9;7*8	35,204509	0,003985	0,003846	159268864000	43257464960	651646236	3036	0	0	1318	3,264755e+001	8,595096e+000	1,436307e-004	-0,000000e+000	-4,182741e-020	4,362586e+001	6,536779e+004
1487	4;1*6;2*3;5*8;7*10;9*11	25,865095	0,003840	0,003183	163692544000	37367528747	199975588	258	0	0	1299	2,453888e+001	3,788075e+000	4,535051e-005	-0,000000e+000	1,536302e-020	2,876358e+001	6,279778e+004
1488	4;1*6;2*3;5*8;7*11;9*10	-29,549869	0,004922	0,003608	191340544000	34908360367	687288564	3431	0	0	1524	-2,793987e+001	-7,099970e+000	-1,201738e-003	-0,000000e+000	-1,148001e-017	3,094393e+001	9,966900e+004
1489	4;1*6;2*3;5*9;7*10;8*11	8,472111	0,001619	0,001133	42041344000	10226245159	52881749	175	0	0	325	7,631846e+000	6,980670e-001	3,328008e-006	-0,000000e+000	-6,021030e-023	8,944658e+000	1,504397e+004
1490	4;1*6;2*3;5*9;7*11;8*10	16,512964	0,003505	0,002783	144891904000	30624204447	179776994	589	0	0	1195	1,542501e+001	3,097887e+000	2,920076e-005	-0,000000e+000	1,772937e-021	1,939939e+001	5,473354e+004
1491	4;1*6;2*3;5*10;7*8;9*11	-40,327513	0,005517	0,004612	216223744000	42173786439	963266288	15017	0	0	1646	-3,804386e+001	-1,219739e+001	-4,126374e-003	-0,000000e+000	-7,072419e-021	4,160944e+001	1,281224e+005
1492	4;1*6;2*3;5*10;7*9;8*11	14,955102	0,003154	0,002936	124985344000	26604864002	126656801	290	0	0	949	1,437775e+001	2,921524e+000	2,763277e-005	-0,000000e+000	3,523300e-022	2,022912e+001	4,420209e+004
1493	4;1*6;2*3;5*10;7*11;8*9	-21,169258	0,004072	0,002914	145444864000	26875321141	469190176	2274	0	0	1160	-1,974093e+001	-5,372978e+000	-1,372245e-003	-0,000000e+000	2,859855e-017	2,490452e+001	7,382794e+004
1494	4;1*6;2*3;5*11;7*8;9*10	38,466142	0,006453	0,005674	170881024000	27035042968	2248053196	294183	0	0	1389	3,646077e+001	1,758998e+001	3,458413e-002	-0,000000e+000	4,320058e-021	3,997822e+001	1,685420e+005
1495	4;1*6;2*3;5*11;7*9;8*10	-46,161327	0,006397	0,005124	341745664000	76177059512	973597119	7281	0	0	2788	-4,273293e+001	-1,170603e+001	-1,441162e-003	-0,000000e+000	-2,290237e-016	4,844978e+001	1,651544e+005
1496	4;1*6;2*3;5*11;7*10;8*9	34,001768	0,005626	0,004346	214564864000	47837561422	1544928679	21870	0	0	1750	3,182642e+001	1,066642e+001	4,692139e-003	-0,000000e+000	5,381364e-021	3,812906e+001	1,315038e+005
1497	4;1*7;2*3;5*8;6*10;9*11	6,746571	0,001543	0,001177	35958784000	8896241043	49694424	127	0	0	290	6,192300e+000	7,731309e-001	3,348953e-006	-0,000000e+000	8,533454e-021	8,879221e+000	1,527902e+004
1498	4;1*7;2*3;5*8;6*11;9*10	-7,033799	0,001630	0,001383	27111424000	5610006353	121728659	589	0	0	195	-6,341665e+000	-1,504266e+000	-1,650338e-004	-0,000000e+000	2,483380e-021	8,400750e+000	1,624490e+004
1499	4;1*7;2*3;5*9;6*10;8*11	-2,359710	0,001406	0,000914	33193984000	7921005997	25384379	230	0	0	212	-2,009830e+000	-1,259749e-001	-1,298128e-006	-0,000000e+000	-5,828424e-023	3,994107e+000	1,209103e+004
1500	4;1*7;2*3;5*9;6*11;8*10	3,677401	0,001399	0,000931	29323264000	6779882796	34377282	128	0	0	195	3,256888e+000	4,797316e-001	7,396958e-007	-0,000000e+000	2,261593e-023	5,017552e+000	1,361832e+004
1501	4;1*7;2*3;5*10;6*8;9*11	21,677901	0,003499	0,003127	126644224000	28530756738	169919405	641	0	0	1001	1,985949e+001	4,855336e+000	7,743487e-005	-0,000000e+000	4,263734e-018	2,389774e+001	5,294585e+004
1502	4;1*7;2*3;5*10;6*9;8*11	1,821205	0,000905	0,000643	19369984000	4465710737	14851310	111	0	0	124	1,787993e+000	4,273734e-002	2,302484e-009	-0,000000e+000	-9,937622e-025	3,108005e+000	6,605124e+003
1503	4;1*7;2*3;5*10;6*11;8*9	-3,187297	0,001254	0,001042	22134784000	4304568755	88281208	489	0	0	176	-2,868029e+000	-9,282083e-001	-1,408649e-004	-0,000000e+000	-5,951171e-017	5,644729e+000	1,073079e+004
1504	4;1*7;2*3;5*11;6*8;9*10	-20,560798	0,004417	0,003846	134938624000	25937085097	653889399	11051	0	0	1129	-1,906179e+001	-8,705036e+000	-4,533825e-003	-0,000000e+000	1,228351e-022	2,265961e+001	8,251131e+004
1505	4;1*7;2*3;5*11;6*9;8*10	3,229573	0,002410	0,002098	68583424000	14385684530	77827970	323	0	0	585	3,751316e+000	1,837092e+000	1,705549e-005	-0,000000e+000	-8,492003e-024	1,022559e+001	2,775986e+004
1506	4;1*7;2*3;5*11;6*10;8*9	-10,459756	0,002483	0,002157	61394944000	10193499333	187170190	1265	0	0	498	-9,277391e+000	-2,920426e+000	-7,033079e-004	-0,000000e+000	3,111641e-022	1,217559e+001	2,680109e+004
1507	4;1*8;2*3;5*6;7*10;9*11	-30,349199	0,004572	0,004361	115585024000	27748664851	994388689	48160	0	0	885	-2,944900e+001	-1,226700e+001	-6,052075e-003	-0,000000e+000	3,825796e-020	3,711745e+001	8,826196e+004
1508	4;1*8;2*3;5*6;7*11;9*10	35,804700	0,005803	0,004458	138809344000	26291058631	2393077239	459272	2	0	1067	3,353322e+001	1,715544e+001	3,759765e-002	-6,418937e-011	4,373308e-020	3,914561e+001	1,555680e+005
1509	4;1*8;2*3;5*7;6*10;9*11	18,719961	0,003465	0,003148	118349824000	26747077269	184888062	339	0	0	955	1,771820e+001	5,320542e+000	8,979440e-005	-0,000000e+000	-4,102013e-020	2,422840e+001	5,202943e+004
1510	4;1*8;2*3;5*7;6*11;9*10	-18,708676	0,004063	0,003896	117243904000	22346804317	539641528	8790	0	0	976	-1,742184e+001	-8,231714e+000	-3,505027e-003	-0,000000e+000	-7,163952e-020	2,221784e+001	7,099971e+004
1511	4;1*8;2*3;5*9;6*10;7*11	3,973138	0,001170	0,000820	29876224000	7344095986	29866383	345	0	0	232	3,364598e+000	2,762176e-001	-4,342191e-010	-0,000000e+000	2,300379e-023	4,174294e+000	8,783790e+003
1512	4;1*8;2*3;5*9;6*11;7*10	-0,721570	0,000735	0,000511	16052224000	3653728828	16067535	123	0	0	99	-5,256129e-001	2,827954e-002	4,689044e-008	-0,000000e+000	1,586646e-021	2,220019e+000	4,890556e+003
1513	4;1*8;2*3;5*10;6*7;9*11	-27,753524	0,004270	0,003850	87384064000	19449439998	505282714	8743	0	0	702	-2,606246e+001	-8,787732e+000	-3,705548e-003	-0,000000e+000	-9,710698e-018	3,111118e+001	7,554381e+004
1514	4;1*8;2*3;5*10;6*9;7*11	-0,918169	0,000913	0,000657	17711104000	4204277425	16111208	135	0	0	120	-7,828960e-001	-7,122121e-002	8,796119e-008	-0,000000e+000	-7,439364e-022	2,468765e+000	5,806899e+003
1515	4;1*8;2*3;5*10;6*11;7*9	2,446984	0,000959	0,000827	27664384000	6766512559	34611998	249	0	0	165	2,245211e+000	4,198241e-001	7,892856e-008	-0,000000e+000	4,118824e-022	4,026793e+000	9,381580e+003
1516	4;1*8;2*3;5*11;6*7;9*10	27,549274	0,004939	0,004479	74665984000	13553556852	1093493362	142841	0	0	576	2,604727e+001	1,213492e+001	2,726749e-002	-0,000000e+000	2,649894e-019	2,870243e+001	1,043429e+005
1517	4;1*8;2*3;5*11;6*9;7*10	6,333965	0,001491	0,001113	28770304000	6678160830	42131788	184	0	0	219	5,254383e+000	6,365078e-001	1,158531e-006	-0,000000e+000	7,820175e-022	6,612200e+000	1,121809e+004
1518	4;1*8;2*3;5*11;6*10;7*9	4,795828	0,002656	0,001801	90701824000	19289701786	122744841	985	0	0	718	4,611312e+000	1,685373e+000	5,655505e-005	-0,000000e+000	-9,147872e-022	7,768259e+000	3,107112e+004
1519	4;1*9;2*3;5*6;7*10;8*11	-10,783661	0,001869	0,001570	26005504000	6950899615	226330228	7318	0	0	204	-9,474079e+000	-2,110535e+000	-4,932292e-004	-0,000000e+000	-6,578520e-016	1,132646e+001	1,688264e+004
1520	4;1*9;2*3;5*6;7*11;8*10	-20,282698	0,003919	0,003753	108396544000	26213126908	807259806	41952	0	0	838	-1,960139e+001	-8,723646e+000	-5,706283e-003	-0,000000e+000	-4,006531e-021	2,505757e+001	6,604118e+004
1521	4;1*9;2*3;5*7;6*10;8*11	3,100196	0,001364	0,001099	23793664000	5755158523	27478239	116	0	0	193	2,657258e+000	5,112432e-001	1,153601e-005	-0,000000e+000	1,687985e-024	6,005499e+000	1,049405e+004
1522	4;1*9;2*3;5*7;6*11;8*10	12,175380	0,003078	0,002670	101208064000	22596489640	138462917	594	0	0	798	1,129973e+001	3,893535e+000	1,197092e-004	-0,000000e+000	1,740411e-019	1,543576e+001	4,000024e+004
1523	4;1*9;2*3;5*8;6*10;7*11	-0,652059	0,000754	0,000425	39276544000	10436548500	48550095	330	0	0	280	-3,470874e-001	-7,201557e-002	3,431728e-008	-0,000000e+000	-5,319746e-024	2,181228e+000	1,522961e+004
1524	4;1*9;2*3;5*8;6*11;7*10	0,816855	0,000729	0,000528	13287424000	2935939253	13875406	90	0	0	93	8,673451e-001	5,710890e-002	1,761934e-010	-0,000000e+000	-1,816221e-023	2,149526e+000	4,137637e+003
1525	4;1*9;2*3;5*10;6*7;8*11	-3,215801	0,001232	0,001084	21028864000	4272823261	81150188	448	0	0	154	-2,887610e+000	-9,278035e-001	-1,267369e-004	-0,000000e+000	2,756243e-024	6,493191e+000	1,040604e+004
1526	4;1*9;2*3;5*10;6*8;7*11	3,465609	0,001266	0,000950	24346624000	5374730718	26344998	159	0	0	184	3,112740e+000	4,503615e-001	6,256718e-007	-0,000000e+000	4,007245e-023	4,856040e+000	8,655781e+003
1527	4;1*9;2*3;5*10;6*11;7*8	-6,068836	0,001325	0,001064	27664384000	5218823605	83265177	574	0	0	193	-5,470960e+000	-8,279534e-001	-6,932012e-005	-0,000000e+000	-4,558901e-022	6,947392e+000	1,098363e+004
1528	4;1*9;2*3;5*11;6*7;8*10	-16,108367	0,003584	0,003132	85172224000	16803022977	350882925	5871	0	0	692	-1,425363e+001	-5,980806e+000	-2,521636e-003	-0,000000e+000	-2,590069e-022	1,836447e+001	5,560043e+004
1529	4;1*9;2*3;5*11;6*8;7*10	2,550850	0,002246	0,002105	64159744000	13622824374	60672216	356	0	0	517	3,097541e+000	1,588032e+000	8,930276e-005	-0,000000e+000	-1,854854e-023	9,724176e+000	2,559521e+004
1530	4;1*9;2*3;5*11;6*10;7*8	-10,197261	0,002259	0,002108	58077184000	10165010566	155861453	1191	0	0	445	-9,206237e+000	-2,599799e+000	-5,144674e-004	-0,000000e+000	8,936771e-022	1,156460e+001	2,371643e+004
1531	4;1*10;2*3;5*6;7*8;9*11	50,099025	0,006064	0,005869	124985344000	31319379033	3245341148	1900308	14	0	963	4,776658e+001	2,609165e+001	8,585787e-002	8,179125e-006	5,486867e-014	5,932727e+001	1,513819e+005
1532	4;1*10;2*3;5*6;7*9;8*11	-19,300042	0,004165	0,003997	104525824000	24853726920	830156699	44053	0	0	819	-1,956493e+001	-9,816259e+000	-5,831186e-003	-0,000000e+000	1,058801e-014	2,767763e+001	7,467764e+004
1533	4;1*10;2*3;5*6;7*11;8*9	30,729516	0,004513	0,004166	83513344000	15694730482	1320854382	252824	0	0	628	2,775874e+001	1,347190e+001	3,039287e-002	-0,000000e+000	3,638126e-019	3,368544e+001	8,925357e+004
1534	4;1*10;2*3;5*7;6*8;9*11	-59,903229	0,005889	0,005787	238342144000	66380051181	1337629876	39992	0	0	1936	-5,663008e+001	-1,860071e+001	-4,658804e-003	-0,000000e+000	-4,476042e-017	6,825970e+001	1,396157e+005
1535	4;1*10;2*3;5*7;6*9;8*11	5,823166	0,002504	0,002197	66371584000	14666117393	70762721	174	0	0	584	6,226131e+000	2,079742e+000	1,164240e-005	-0,000000e+000	-1,347855e-020	1,113675e+001	2,765565e+004
1536	4;1*10;2*3;5*7;6*11;8*9	-15,220367	0,003503	0,003374	75218944000	15315214851	326249602	5709	0	0	613	-1,359980e+001	-6,496519e+000	-2,641095e-003	-0,000000e+000	-7,537626e-019	2,036186e+001	5,314125e+004
1537	4;1*10;2*3;5*8;6*7;9*11	42,917010	0,005008	0,004943	142127104000	39146455306	1677319395	107290	0	0	1130	3,970549e+001	1,635908e+001	1,222969e-002	-0,000000e+000	1,818618e-020	5,071200e+001	1,035533e+005
1538	4;1*10;2*3;5*8;6*9;7*11	4,674176	0,001525	0,001064	32641024000	7677565057	40684325	224	0	0	230	3,726386e+000	4,781665e-001	6,527853e-007	-0,000000e+000	5,963135e-017	6,313807e+000	1,309894e+004
1539	4;1*10;2*3;5*8;6*11;7*9	2,232446	0,002359	0,002173	63053824000	13443367665	57386833	200	0	0	527	2,936983e+000	1,634677e+000	1,586026e-005	-0,000000e+000	1,109071e-022	1,033150e+001	2,493932e+004
1540	4;1*10;2*3;5*9;6*7;8*11	-10,085130	0,002487	0,002189	61947904000	10301360355	182928536	1196	0	0	520	-9,273875e+000	-2,903799e+000	-1,139313e-003	-0,000000e+000	-1,475798e-022	1,245828e+001	2,852665e+004
1541	4;1*10;2*3;5*9;6*8;7*11	3,193530	0,002575	0,001912	79089664000	16754234090	93784457	610	0	0	608	3,370883e+000	1,622540e+000	7,799639e-005	-0,000000e+000	5,544422e-021	8,536831e+000	2,927029e+004
1542	4;1*10;2*3;5*9;6*11;7*8	-7,863584	0,002442	0,002054	59736064000	10330862709	164587520	1045	0	0	480	-7,116741e+000	-2,601311e+000	-5,706009e-004	-0,000000e+000	-8,907847e-023	1,157855e+001	2,632965e+004
1543	4;1*10;2*3;5*11;6*7;8*9	21,904653	0,003500	0,003328	61947904000	9403816135	680949875	84691	0	0	492	1,880495e+001	8,641372e+000	1,793053e-002	-0,000000e+000	1,033737e-021	2,354138e+001	5,290953e+004
1544	4;1*10;2*3;5*11;6*8;7*9	-25,999473	0,003891	0,003546	148762624000	33128846961	361940124	3333	0	0	1233	-2,256162e+001	-6,592548e+000	-1,507566e-003	-0,000000e+000	-3,197290e-019	2,893735e+001	6,510795e+004
1545	4;1*10;2*3;5*11;6*9;7*8	21,897020	0,003047	0,002915	76877824000	17809943758	472349096	7461	0	0	611	1,949782e+001	5,778452e+000	2,557602e-003	-0,000000e+000	-6,610462e-021	2,481532e+001	4,159866e+004
1546	4;1*11;2*3;5*6;7*8;9*10	-54,867547	0,006145	0,006041	100102144000	20739799620	5373992106	12539964	908	0	688	-4,895156e+001	-3,009896e+001	-3,076771e-001	-7,503408e-005	-1,387636e-018	6,236014e+001	1,601970e+005
1547	4;1*11;2*3;5*6;7*9;8*10	65,157657	0,006645	0,006325	209588224000	56939145456	3850535539	1249614	6	0	1723	5,794173e+001	2,625657e+001	4,551200e-002	-1,609134e-007	1,542838e-018	7,143640e+001	1,806019e+005
1548	4;1*11;2*3;5*6;7*10;8*9	-44,216028	0,005753	0,005288	116690944000	31844605474	3831085425	2098529	17	0	887	-3,949152e+001	-2,078967e+001	-8,583010e-002	6,526717e-008	-5,324227e-017	5,359124e+001	1,366956e+005
1549	4;1*11;2*3;5*7;6*8;9*10	65,141441	0,006774	0,006072	227835904000	62396551879	4022532615	1353793	13	0	1809	5,810010e+001	2,569488e+001	4,528073e-002	6,956917e-006	2,382980e-016	7,142014e+001	1,970088e+005
1550	4;1*11;2*3;5*7;6*9;8*10	-56,973255	0,005763	0,005411	273178624000	67657118218	1032943614	17678	0	0	2300	-4,916672e+001	-1,240278e+001	-1,619095e-003	-0,000000e+000	-6,828607e-020	6,299129e+001	1,353978e+005
1551	4;1*11;2*3;5*7;6*10;8*9	51,732097	0,005691	0,005491	218988544000	47109035280	1802196540	70157	0	0	1738	4,471773e+001	1,670056e+001	8,797719e-003	-0,000000e+000	-1,039505e-020	5,678907e+001	1,336740e+005
1552	4;1*11;2*3;5*8;6*7;9*10	-44,217310	0,005527	0,005345	112820224000	30702238585	3462009998	1985408	16	0	828	-3,946682e+001	-2,021173e+001	-8,417255e-002	-5,826817e-006	-1,463384e-017	5,359041e+001	1,273591e+005
1553	4;1*11;2*3;5*8;6*9;7*10	-10,800904	0,002160	0,001741	52547584000	13399581425	256590260	4169	0	0	391	-7,899090e+000	-1,610781e+000	-1,390778e-004	-0,000000e+000	-1,234116e-017	1,332356e+001	2,168913e+004
1554	4;1*11;2*3;5*8;6*10;7*9	-22,455498	0,004162	0,003835	169222144000	38783608520	600789431	9915	0	0	1339	-1,966016e+001	-5,099566e+000	-5,687735e-004	-0,000000e+000	2,697943e-020	2,837133e+001	7,076565e+004
1555	4;1*11;2*3;5*9;6*7;8*10	51,736144	0,005879	0,005393	230600704000	49588662876	1780079622	71021	0	0	1869	4,480075e+001	1,624405e+001	9,467230e-003	-0,000000e+000	3,500349e-018	5,679449e+001	1,404899e+005
1556	4;1*11;2*3;5*9;6*8;7*10	-22,455897	0,004197	0,003781	172539904000	39731558356	612323816	10062	0	0	1394	-1,972678e+001	-5,050416e+000	-7,288041e-004	-0,000000e+000	-6,971941e-019	2,836955e+001	7,189720e+004
1557	4;1*11;2*3;5*9;6*10;7*8	31,623491	0,004194	0,003916	133832704000	26331136199	1116833005	35376	0	0	1103	2,570213e+001	8,745362e+000	3,635837e-003	-0,000000e+000	3,276212e-016	3,625887e+001	7,665808e+004
1558	4;1*11;2*3;5*10;6*7;8*9	-40,997603	0,005077	0,004946	122220544000	26284128433	2495557328	493398	2	0	942	-3,694554e+001	-1,889436e+001	-4,393287e-002	1,793301e-007	-9,442072e-019	5,360960e+001	1,061552e+005
1559	4;1*11;2*3;5*10;6*8;7*9	49,585265	0,005286	0,005158	228388864000	59869475935	1558981675	44611	0	0	1900	4,136669e+001	1,282781e+001	4,052809e-003	-0,000000e+000	1,870365e-017	5,975020e+001	1,143846e+005
1560	4;1*11;2*3;5*10;6*9;7*8	-36,075756	0,004343	0,004243	123326464000	34924996347	1882740390	106488	0	0	993	-3,182803e+001	-1,241866e+001	-8,214311e-003	-0,000000e+000	-1,958787e-019	4,470679e+001	7,718726e+004


==> anc/class_1_4_0_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1	2;1*4;3*6;5*8;7*10;9*11	-4,189702	0,002129	0,001200	179017728000	42159921311	8600186	446	2	2	1436	-4,072286e+000	-3,815975e-002	5,130415e-032	-0,000000e+000	3,330200e-024	5,994485e+000	6,369337e+004
2	2;1*4;3*6;5*8;7*11;9*10	4,302964	0,002175	0,001294	237058048000	47810756373	89928915	463	7	7	1841	4,129376e+000	2,642331e-001	-1,047789e-010	-0,000000e+000	4,130465e-021	6,034687e+000	7,909754e+004
3	2;1*4;3*6;5*9;7*10;8*11	-1,200979	0,000413	0,000294	64903168000	16424967513	5180975	719	0	0	483	-1,107587e+000	-3,525354e-003	-2,372818e-025	-0,000000e+000	-1,010390e-023	2,144777e+000	2,621496e+004
4	2;1*4;3*6;5*9;7*11;8*10	-2,186199	0,002003	0,001060	124786688000	26427789304	6653956	863	4	4	978	-2,067733e+000	-2,754610e-002	-1,558337e-026	-0,000000e+000	-2,764514e-022	3,890108e+000	4,653560e+004
5	2;1*4;3*6;5*10;7*8;9*11	5,584591	0,002822	0,001663	269129728000	57784272388	167822404	394	3	3	2076	5,300273e+000	4,697490e-001	1,789423e-013	-0,000000e+000	2,325797e-020	8,049778e+000	1,017239e+005
6	2;1*4;3*6;5*10;7*9;8*11	-1,211711	0,002031	0,001025	147171328000	32378431551	7354168	577	3	3	1126	-1,269804e+000	-3,129268e-002	9,206946e-033	-0,000000e+000	-3,046379e-021	4,205316e+000	5,574039e+004
7	2;1*4;3*6;5*10;7*11;8*9	2,983168	0,002198	0,001088	244922368000	49584607798	65784738	806	1	1	1859	2,843376e+000	1,424422e-001	-7,315743e-011	-0,000000e+000	1,562767e-021	5,044275e+000	8,249663e+004
8	2;1*4;3*6;5*11;7*8;9*10	-9,942500	0,003355	0,001957	353507328000	65559250452	1321849967	8771	10	10	2747	-9,318581e+000	-1,880279e+000	-2,253294e-004	-0,000000e+000	-4,114124e-021	1,132230e+001	2,029047e+005
9	2;1*4;3*6;5*11;7*9;8*10	11,845997	0,003019	0,001909	420784128000	96120149171	106235635	2508	12	12	3317	1,090372e+001	5,224588e-001	-7,660720e-012	-0,000000e+000	-7,626704e-020	1,369545e+001	1,610810e+005
10	2;1*4;3*6;5*11;7*10;8*9	-8,410936	0,002793	0,001697	300177408000	68368770198	289725184	2001	9	9	2255	-7,848074e+000	-7,372903e-001	-1,365698e-009	-0,000000e+000	-8,095629e-020	1,072875e+001	1,048008e+005
11	2;1*4;3*7;5*8;6*10;9*11	-0,665457	0,001058	0,000627	32053248000	7491315176	2019730	216	0	0	250	-6,436607e-001	-6,300415e-003	9,739506e-021	-0,000000e+000	4,810273e-022	2,404490e+000	1,383965e+004
12	2;1*4;3*7;5*8;6*11;9*10	0,749113	0,000926	0,000446	98940928000	22345006607	46433228	419	1	1	749	7,533422e-001	2,965163e-002	-2,454083e-016	-0,000000e+000	-4,752775e-023	2,373976e+000	3,857238e+004
13	2;1*4;3*7;5*9;6*10;8*11	0,588263	0,000487	0,000347	22571008000	5239489023	2387867	258	1	1	167	5,803340e-001	2,297461e-002	1,204061e-026	-0,000000e+000	8,755916e-025	1,397944e+000	1,078851e+004
14	2;1*4;3*7;5*9;6*11;8*10	-0,672143	0,000729	0,000468	20789248000	4652936119	1564329	145	1	1	156	-6,507628e-001	-9,459096e-003	1,559761e-027	-0,000000e+000	-1,870528e-022	1,565463e+000	1,047679e+004
15	2;1*4;3*7;5*10;6*8;9*11	-2,777836	0,001722	0,001035	129722368000	30213956502	10451596	1114	3	3	993	-2,611430e+000	-3,433977e-002	-2,983994e-026	-0,000000e+000	1,168519e-019	4,995937e+000	5,572121e+004
16	2;1*4;3*7;5*10;6*9;8*11	-0,410727	0,000374	0,000246	19478528000	4204945302	1298929	194	0	0	127	-3,442665e-001	5,058170e-004	2,073078e-009	-0,000000e+000	2,553541e-024	1,021413e+000	7,577127e+003
17	2;1*4;3*7;5*10;6*11;8*9	0,654086	0,000770	0,000443	34224128000	6849125896	9451830	398	3	3	241	6,794593e-001	2,023087e-002	5,890462e-017	-0,000000e+000	-3,227302e-022	1,699069e+000	1,245085e+004
18	2;1*4;3*7;5*11;6*8;9*10	5,140913	0,002141	0,001160	237979648000	48917677315	145664411	738	4	4	1911	4,750329e+000	4,411921e-001	8,580406e-012	-0,000000e+000	-4,153434e-022	6,388284e+000	8,968849e+004
19	2;1*4;3*7;5*11;6*9;8*10	-0,567558	0,001354	0,000707	68999168000	14696899093	4690631	589	3	3	547	-6,393807e-001	-1,249153e-002	-4,089504e-027	-0,000000e+000	-7,441340e-023	2,947138e+000	3,081892e+004
20	2;1*4;3*7;5*11;6*10;8*9	2,442664	0,001158	0,000755	81451008000	14060317204	21950102	1261	5	5	649	2,196515e+000	5,489550e-002	3,829791e-020	-0,000000e+000	2,902847e-023	3,840654e+000	2,763793e+004
21	2;1*4;3*8;5*6;7*10;9*11	2,462971	0,002448	0,001466	210597888000	46949357807	190807232	358	3	3	1584	2,451621e+000	3,456445e-001	-1,570729e-008	-0,000000e+000	-4,658255e-023	6,814773e+000	8,651781e+004
22	2;1*4;3*8;5*6;7*11;9*10	-5,097798	0,003165	0,001698	299685888000	51658661338	917565013	4550	6	6	2324	-4,808739e+000	-7,975624e-001	-1,294831e-005	-0,000000e+000	-5,124264e-022	7,507603e+000	1,564284e+005
23	2;1*4;3*8;5*7;6*10;9*11	-2,589047	0,001940	0,001034	142092288000	32498736842	10143578	652	1	1	1110	-2,351097e+000	-3,355934e-002	-2,008028e-028	-0,000000e+000	-7,424412e-020	5,687208e+000	5,609614e+004
24	2;1*4;3*8;5*7;6*11;9*10	3,155389	0,001905	0,001089	179550208000	38239876606	107534814	585	11	11	1458	2,829709e+000	2,335419e-001	-2,870674e-009	-0,000000e+000	1,435315e-021	5,316251e+000	7,175338e+004
25	2;1*4;3*8;5*9;6*10;7*11	-1,258374	0,000474	0,000346	28776448000	6341674683	4172322	626	2	2	212	-1,225342e+000	-5,662722e-002	-8,106911e-015	-0,000000e+000	1,870933e-026	1,760519e+000	9,532847e+003
26	2;1*4;3*8;5*9;6*11;7*10	0,721364	0,000519	0,000304	14460928000	3018235901	1496810	172	0	0	105	6,670545e-001	1,086068e-002	1,492652e-026	-0,000000e+000	-6,137068e-025	9,937818e-001	5,653887e+003
27	2;1*4;3*8;5*10;6*7;9*11	3,686619	0,001995	0,001145	159889408000	38774815381	111692419	666	8	8	1255	3,565435e+000	1,923917e-001	-1,308854e-009	-0,000000e+000	7,937011e-018	6,342474e+000	7,857607e+004
28	2;1*4;3*8;5*10;6*9;7*11	0,282659	0,000286	0,000189	19478528000	4772226460	2575905	319	0	0	155	2,694321e-001	1,319458e-002	-6,644433e-022	-0,000000e+000	-1,657445e-023	7,598548e-001	9,227581e+003
29	2;1*4;3*8;5*10;6*11;7*9	-0,346069	0,000526	0,000376	28284928000	6305847131	3466341	476	1	1	241	-3,296099e-001	-5,295997e-003	-1,103360e-013	-0,000000e+000	-1,331320e-023	1,310826e+000	1,021697e+004
30	2;1*4;3*8;5*11;6*7;9*10	-6,192857	0,002405	0,001364	196220928000	41883045399	703517982	4198	8	8	1493	-5,944304e+000	-9,436019e-001	-3,497902e-005	-0,000000e+000	-2,520770e-022	7,123444e+000	1,464280e+005
31	2;1*4;3*8;5*11;6*9;7*10	-1,546246	0,000645	0,000429	21751808000	4766560544	1909772	217	1	1	157	-1,336312e+000	-9,370535e-003	-5,420302e-030	-0,000000e+000	-4,106521e-024	2,015714e+000	9,713537e+003
32	2;1*4;3*8;5*11;6*10;7*9	-0,954485	0,001303	0,000726	80365568000	16440355090	9687485	1532	1	1	615	-8,842392e-001	-1,395764e-002	1,817396e-009	-0,000000e+000	-6,585072e-026	2,557895e+000	3,047186e+004
33	2;1*4;3*9;5*6;7*10;8*11	2,058481	0,000760	0,000479	52492288000	12544347107	44489910	361	2	2	412	1,904208e+000	5,527901e-002	3,075919e-016	-0,000000e+000	-1,547858e-020	2,621225e+000	2,055395e+004
34	2;1*4;3*9;5*6;7*11;8*10	1,845584	0,002205	0,001206	192206848000	40598352809	163916289	1192	2	2	1532	1,843947e+000	2,574095e-001	5,831646e-009	-0,000000e+000	9,768750e-023	5,067242e+000	6,977589e+004
35	2;1*4;3*9;5*7;6*10;8*11	-0,415370	0,000730	0,000481	21895168000	4966456452	1618615	142	1	1	153	-4,245123e-001	-8,251774e-003	-1,502907e-019	-0,000000e+000	1,867110e-021	1,970915e+000	1,061351e+004
36	2;1*4;3*9;5*7;6*11;8*10	-1,151716	0,001583	0,000923	80529408000	17811618837	6322514	705	3	3	585	-1,054031e+000	-1,996199e-002	4,361598e-011	-0,000000e+000	-4,403182e-021	3,532106e+000	3,348693e+004
37	2;1*4;3*9;5*8;6*10;7*11	0,320545	0,000248	0,000182	30517248000	6675660347	3890419	548	1	1	194	3,341299e-001	1,126404e-002	7,607027e-014	-0,000000e+000	8,113124e-024	1,116665e+000	1,175105e+004
38	2;1*4;3*9;5*8;6*11;7*10	-0,466984	0,000264	0,000184	24086528000	4611833649	1844427	310	2	2	169	-4,008280e-001	6,467266e-004	7,544124e-013	-0,000000e+000	-9,385093e-026	9,844658e-001	7,812389e+003
39	2;1*4;3*9;5*10;6*7;8*11	0,195199	0,000520	0,000359	44115968000	9570324920	13301166	238	1	1	367	2,713600e-001	1,373239e-002	1,717705e-015	-0,000000e+000	3,327959e-023	2,055856e+000	1,389384e+004
40	2;1*4;3*9;5*10;6*8;7*11	-0,502249	0,000908	0,000513	17266688000	3732974033	1342761	122	0	0	138	-4,835670e-001	-9,180858e-003	-1,323493e-024	-0,000000e+000	-1,698060e-022	1,448267e+000	7,484257e+003
41	2;1*4;3*9;5*10;6*11;7*8	0,865207	0,000680	0,000452	22755328000	4467360167	5544388	302	0	0	159	8,282307e-001	1,027126e-002	-6,438321e-021	-0,000000e+000	-3,408873e-023	1,778206e+000	7,495197e+003
42	2;1*4;3*9;5*11;6*7;8*10	3,210458	0,001620	0,000835	173078528000	37485946534	86748317	886	6	6	1343	2,983779e+000	2,072356e-001	3,621013e-009	-0,000000e+000	7,061566e-021	4,855233e+000	6,504430e+004
43	2;1*4;3*9;5*11;6*8;7*10	-0,246903	0,001302	0,000682	71804928000	15282188986	6777209	717	3	3	593	-3,343015e-001	-1,188703e-002	-9,333995e-021	-0,000000e+000	-3,063817e-022	2,830385e+000	3,245036e+004
44	2;1*4;3*9;5*11;6*10;7*8	2,235191	0,001378	0,000706	100886528000	18164143853	26357211	1465	2	2	844	2,034889e+000	7,235213e-002	-6,031399e-018	-0,000000e+000	5,639618e-022	3,468948e+000	3,608338e+004
45	2;1*4;3*10;5*6;7*8;9*11	-5,283661	0,003495	0,001969	302307328000	62221149485	1727667797	30058	6	6	2412	-5,004985e+000	-1,257782e+000	-3,743719e-004	-0,000000e+000	2,396120e-020	1,003077e+001	1,975369e+005
46	2;1*4;3*10;5*6;7*9;8*11	1,468738	0,002476	0,001283	211191808000	45785454040	189209009	467	7	7	1603	1,528346e+000	2,919192e-001	-6,890982e-009	-0,000000e+000	4,893403e-023	5,253419e+000	8,445182e+004
47	2;1*4;3*10;5*6;7*11;8*9	-3,555537	0,002722	0,001411	195688448000	34250647633	516868292	2622	12	12	1516	-3,413673e+000	-5,229759e-001	-6,936557e-005	-0,000000e+000	7,992480e-019	6,042169e+000	9,958928e+004
48	2;1*4;3*10;5*7;6*8;9*11	6,434562	0,002965	0,001933	413227008000	102605069141	197752852	3226	9	9	3390	6,138261e+000	3,906728e-001	-8,158797e-010	-0,000000e+000	2,106061e-013	1,168768e+001	1,635740e+005
49	2;1*4;3*10;5*7;6*9;8*11	-0,149131	0,001041	0,000529	115693568000	26353278129	8734742	725	2	2	892	-2,934433e-001	-1,484574e-002	2,267920e-029	-0,000000e+000	-8,720363e-024	2,726471e+000	5,023552e+004
50	2;1*4;3*10;5*7;6*11;8*9	1,273899	0,001803	0,000957	126875648000	29330920519	76012621	771	1	1	1052	1,216686e+000	1,357370e-001	-9,409540e-007	-0,000000e+000	-1,058257e-021	4,551843e+000	6,469255e+004
51	2;1*4;3*10;5*8;6*7;9*11	-5,459352	0,002865	0,001556	339826688000	84396836132	579190871	2545	6	6	2616	-5,247743e+000	-5,438439e-001	-3,542524e-005	-0,000000e+000	-2,603335e-022	9,149913e+000	1,282073e+005
52	2;1*4;3*10;5*8;6*9;7*11	-0,926390	0,000658	0,000413	21096448000	4970070184	2066310	242	2	2	158	-7,723604e-001	-7,076242e-003	1,244823e-030	-0,000000e+000	-6,690743e-023	1,836909e+000	9,631196e+003
53	2;1*4;3*10;5*8;6*11;7*9	0,647263	0,001309	0,000709	60540928000	12845943464	5059255	314	1	1	477	4,479664e-001	-7,566334e-003	8,405556e-021	-0,000000e+000	-6,476628e-021	2,701254e+000	3,049118e+004
54	2;1*4;3*10;5*9;6*7;8*11	1,895643	0,001040	0,000605	123660288000	22733037936	36076305	826	1	1	978	1,729611e+000	5,073465e-002	1,188059e-021	-0,000000e+000	9,739808e-021	3,326009e+000	4,224245e+004
55	2;1*4;3*10;5*9;6*8;7*11	-0,115711	0,001111	0,000593	62302208000	13278721560	6654804	978	2	2	512	-1,328716e-001	-8,784619e-003	-1,064829e-024	-0,000000e+000	2,473608e-022	2,252569e+000	2,450327e+004
56	2;1*4;3*10;5*9;6*11;7*8	1,091940	0,001019	0,000546	146188288000	30603445987	57836074	1692	6	6	1146	9,940892e-001	4,441930e-002	3,681465e-011	-0,000000e+000	1,640398e-019	3,020490e+000	6,293838e+004
57	2;1*4;3*10;5*11;6*7;8*9	-3,794447	0,001923	0,001058	141948928000	26409610849	371515336	2832	2	2	1069	-3,438842e+000	-4,233176e-001	-8,836216e-005	-0,000000e+000	-7,032308e-022	6,123171e+000	6,656559e+004
58	2;1*4;3*10;5*11;6*8;7*9	4,494178	0,002028	0,001207	157534208000	35805566770	34939638	1550	2	2	1258	3,960213e+000	1,422272e-001	7,860561e-023	-0,000000e+000	4,877814e-022	7,563952e+000	5,952044e+004
59	2;1*4;3*10;5*11;6*9;7*8	-4,484870	0,001942	0,001009	156100608000	37103931305	124517090	1464	3	3	1206	-4,087578e+000	-1,777768e-001	4,411127e-009	-0,000000e+000	-1,178538e-021	6,710237e+000	5,375050e+004
60	2;1*4;3*11;5*6;7*8;9*10	4,976142	0,004128	0,002380	252766208000	41519687301	4090065650	905009	10	6	1784	4,393553e+000	1,384722e+000	1,032136e-003	-9,441916e-013	6,971415e-020	9,938460e+000	2,572069e+005
61	2;1*4;3*11;5*6;7*9;8*10	-5,634827	0,003664	0,002191	430061568000	99876757799	1218386909	12798	21	21	3494	-5,199334e+000	-8,754606e-001	-7,823133e-005	-0,000000e+000	1,296000e-020	1,137174e+001	2,075866e+005
62	2;1*4;3*11;5*6;7*10;8*9	3,658697	0,003583	0,001890	344967168000	79080495795	2414966339	44982	8	8	2757	3,563591e+000	8,581248e-001	-1,769052e-005	-0,000000e+000	1,602930e-021	8,479245e+000	2,101703e+005
63	2;1*4;3*11;5*7;6*8;9*10	-5,636201	0,004044	0,002109	559843328000	130338949026	1556753416	16607	2	2	4465	-5,208257e+000	-8,815517e-001	-3,535631e-005	-0,000000e+000	-1,469748e-013	1,137507e+001	2,666051e+005
64	2;1*4;3*11;5*7;6*9;8*10	4,915528	0,003453	0,001878	454023168000	99507286513	113068216	4713	8	8	3728	4,683876e+000	1,965049e-001	1,867732e-015	-0,000000e+000	-5,206296e-018	1,058192e+001	1,695746e+005
65	2;1*4;3*11;5*7;6*10;8*9	-4,402790	0,003584	0,001777	555501568000	107998489467	495118974	4671	7	7	4563	-4,326098e+000	-4,724270e-001	-1,549042e-006	-0,000000e+000	-1,362802e-021	9,551158e+000	1,910413e+005
66	2;1*4;3*11;5*8;6*7;9*10	3,657769	0,003509	0,001854	343963648000	79467213901	2416051865	46281	4	3	2600	3,567382e+000	8,734700e-001	1,442562e-004	-0,000000e+000	1,151019e-019	8,477311e+000	2,075593e+005
67	2;1*4;3*11;5*8;6*9;7*10	1,224973	0,000785	0,000441	92059648000	20773015336	35579069	2232	2	2	752	1,039964e+000	2,063789e-002	1,901824e-012	-0,000000e+000	-1,311438e-021	2,576145e+000	2,905604e+004
68	2;1*4;3*11;5*8;6*10;7*9	1,886944	0,002215	0,001253	235542528000	46885374537	62097793	3623	6	6	1880	1,794848e+000	7,390320e-002	8,123410e-013	-0,000000e+000	-8,676057e-019	4,914196e+000	7,892840e+004
69	2;1*4;3*11;5*9;6*7;8*10	-4,404756	0,003318	0,001955	382752768000	73055383088	319002950	3108	6	6	3080	-4,313908e+000	-4,621446e-001	1,223060e-006	-0,000000e+000	2,007027e-022	9,550357e+000	1,297747e+005
70	2;1*4;3*11;5*9;6*8;7*10	1,889633	0,002613	0,001144	381851648000	77598424136	110757399	7508	7	7	3129	1,808202e+000	7,919793e-002	-1,500264e-015	-0,000000e+000	-1,943523e-019	4,918057e+000	1,262273e+005
71	2;1*4;3*11;5*9;6*10;7*8	-2,788034	0,002256	0,001300	299522048000	53336307896	260169334	5562	2	2	2511	-2,741062e+000	-2,060609e-001	6,484959e-009	-0,000000e+000	-2,946872e-021	6,278432e+000	9,461503e+004
72	2;1*4;3*11;5*10;6*7;8*9	2,511933	0,003426	0,001739	328214528000	64684414946	1790783352	16811	9	9	2390	2,688061e+000	7,906472e-001	5,310624e-005	-0,000000e+000	-1,512869e-018	1,009011e+001	1,618104e+005
73	2;1*4;3*11;5*10;6*8;7*9	-3,143922	0,002775	0,001760	394283008000	90728697880	275918359	8216	9	9	3290	-3,345006e+000	-3,034143e-001	2,662300e-007	-0,000000e+000	-5,004360e-022	1,130731e+001	1,156376e+005
74	2;1*4;3*11;5*10;6*9;7*8	3,048962	0,002365	0,001618	258971648000	63377869374	617705733	6330	16	16	1992	3,172136e+000	4,203048e-001	-1,413833e-006	-0,000000e+000	-2,200223e-021	8,419048e+000	8,300244e+004
75	2;1*5;3*6;4*8;7*10;9*11	3,055062	0,001604	0,001055	103774208000	23160890401	6506664	986	2	2	727	2,675790e+000	8,294844e-003	-9,680491e-015	-0,000000e+000	4,574485e-023	4,159031e+000	3,911901e+004
76	2;1*5;3*6;4*8;7*11;9*10	-2,293971	0,002026	0,000981	191612928000	40463674445	128867710	2758	3	3	1408	-2,055975e+000	-9,332293e-002	6,095508e-013	-0,000000e+000	-1,241484e-021	3,765340e+000	7,724781e+004
77	2;1*5;3*6;4*9;7*10;8*11	0,160113	0,000494	0,000284	25335808000	5867313413	2632645	461	0	0	164	1,037921e-001	-1,022488e-003	1,623470e-012	-0,000000e+000	-2,337984e-026	1,179864e+000	8,373590e+003
78	2;1*5;3*6;4*9;7*11;8*10	1,592857	0,001188	0,000592	82372608000	19242497961	23338297	1593	0	0	621	1,415001e+000	4,007916e-003	4,322337e-011	-0,000000e+000	5,684933e-024	2,559442e+000	3,487431e+004
79	2;1*5;3*6;4*10;7*8;9*11	-2,142841	0,001862	0,000966	137668608000	29269756812	85960771	913	2	2	995	-1,834716e+000	-6,760767e-002	-1,331035e-006	-0,000000e+000	-1,614887e-019	4,401690e+000	4,651703e+004
80	2;1*5;3*6;4*10;7*9;8*11	1,169357	0,000947	0,000503	178956288000	44549493971	67011936	3739	5	5	1323	1,052372e+000	4,928876e-003	2,059332e-010	-0,000000e+000	-4,266403e-024	2,532486e+000	8,483447e+004
81	2;1*5;3*6;4*10;7*11;8*9	-1,885416	0,001202	0,000683	78645248000	16950767252	54677448	1133	2	2	570	-1,637784e+000	-4,104056e-002	3,873475e-014	-0,000000e+000	-4,191308e-022	3,008051e+000	3,222064e+004
82	2;1*5;3*6;4*11;7*8;9*10	3,159815	0,002403	0,001150	171665408000	35609290271	832065040	5218	2	2	1188	2,772490e+000	3,894332e-001	4,426373e-005	-0,000000e+000	-1,246780e-021	5,567277e+000	1,074826e+005
83	2;1*5;3*6;4*11;7*9;8*10	-3,988332	0,002137	0,001204	188561408000	45525630915	105092420	2553	4	4	1465	-3,363572e+000	-4,263855e-002	-6,569875e-007	-0,000000e+000	-3,895498e-021	6,570155e+000	6,829006e+004
84	2;1*5;3*6;4*11;7*10;8*9	2,625512	0,002089	0,001084	159234048000	39536858859	257664871	1756	2	2	1169	2,260788e+000	1,837065e-001	4,117071e-007	-0,000000e+000	6,114673e-021	4,576419e+000	6,028459e+004
85	2;1*5;3*7;4*8;6*10;9*11	-1,200241	0,001077	0,000642	55851008000	13399045244	24539024	2174	0	0	418	-1,067457e+000	-1,643962e-002	-5,899651e-012	-0,000000e+000	4,928526e-023	2,408377e+000	3,244447e+004
86	2;1*5;3*7;4*8;6*11;9*10	2,236243	0,001250	0,000705	68999168000	14288191896	46499304	1412	0	0	472	1,942419e+000	1,677731e-001	2,564563e-009	-0,000000e+000	5,773173e-023	2,695502e+000	3,410020e+004
87	2;1*5;3*7;4*9;6*10;8*11	-0,135452	0,000211	0,000157	15075328000	2745205411	2769800	196	2	2	91	-9,412069e-002	-3,269358e-003	-1,402092e-010	-0,000000e+000	3,364713e-022	6,385076e-001	7,219148e+003
88	2;1*5;3*7;4*9;6*11;8*10	-0,528357	0,000701	0,000474	33077248000	6377959809	15772949	1457	2	2	257	-3,180034e-001	4,658444e-002	-8,160001e-012	-0,000000e+000	-9,892668e-026	1,793511e+000	1,897795e+004
89	2;1*5;3*7;4*10;6*8;9*11	0,858167	0,000936	0,000569	76167168000	18559970358	33777791	7356	0	0	535	7,407215e-001	3,951100e-003	2,684713e-007	-0,000000e+000	2,472664e-026	2,759598e+000	4,897071e+004
90	2;1*5;3*7;4*10;6*9;8*11	0,152684	0,000257	0,000164	8869888000	1962090666	4955037	762	1	1	52	1,322033e-001	1,345509e-002	9,028614e-008	-0,000000e+000	4,911838e-026	4,394071e-001	7,416621e+003
91	2;1*5;3*7;4*10;6*11;8*9	0,510073	0,000741	0,000481	29779968000	4700985338	8589142	139	0	0	234	1,734008e-001	-9,505986e-003	-1,921382e-008	-0,000000e+000	1,432248e-021	1,922497e+000	1,075809e+004
92	2;1*5;3*7;4*11;6*8;9*10	-1,467799	0,001098	0,000593	97650688000	22697135285	103018935	1936	3	3	664	-1,301014e+000	-1,038045e-002	-4,475284e-011	-0,000000e+000	-1,726667e-023	3,093376e+000	5,620331e+004
93	2;1*5;3*7;4*11;6*9;8*10	0,211213	0,000670	0,000464	20850688000	4171389024	9070640	708	0	0	190	1,973917e-001	2,222617e-002	2,372973e-010	-0,000000e+000	-2,241999e-024	1,441373e+000	1,138145e+004
94	2;1*5;3*7;4*11;6*10;8*9	-0,489869	0,000635	0,000474	27670528000	4367024466	15254952	1361	0	0	192	-3,910376e-001	2,049825e-002	-8,873323e-008	-0,000000e+000	-2,682934e-023	1,732803e+000	1,369927e+004
95	2;1*5;3*8;4*6;7*10;9*11	-1,767369	0,001054	0,000661	83027968000	19969943919	10212683	1010	2	2	650	-1,539155e+000	-3,431395e-003	1,636759e-010	-0,000000e+000	-4,159813e-024	3,398307e+000	3,561249e+004
96	2;1*5;3*8;4*6;7*11;9*10	1,918879	0,001388	0,000874	80836608000	16289102070	46819014	759	2	2	635	1,645582e+000	3,790314e-002	-3,450273e-011	-0,000000e+000	1,351895e-020	3,739413e+000	3,166690e+004
97	2;1*5;3*8;4*7;6*10;9*11	0,831077	0,000697	0,000413	46962688000	10880682042	3750017	636	0	0	343	7,752057e-001	-2,151184e-003	3,596434e-015	-0,000000e+000	7,648584e-025	1,621071e+000	1,960895e+004
98	2;1*5;3*8;4*7;6*11;9*10	0,561143	0,000868	0,000521	57468928000	11679690122	17372858	754	2	2	358	4,117752e-001	5,365393e-002	-3,191021e-015	-0,000000e+000	1,794863e-022	2,790928e+000	2,294577e+004
99	2;1*5;3*8;4*9;6*10;7*11	0,390364	0,000408	0,000242	27363328000	5467393471	4453735	687	0	0	170	3,578505e-001	-3,496660e-003	2,534807e-016	-0,000000e+000	4,785849e-026	7,971944e-001	9,801090e+003
100	2;1*5;3*8;4*9;6*11;7*10	-0,246900	0,000290	0,000217	26626048000	6009408364	24159895	1993	0	0	156	-1,889191e-001	-2,565871e-002	1,015411e-010	-0,000000e+000	-2,575250e-022	7,059858e-001	1,442566e+004
101	2;1*5;3*8;4*10;6*7;9*11	-0,885347	0,001034	0,000510	111884288000	24454399895	93088707	1899	2	2	841	-7,688909e-001	-9,768227e-002	-1,095047e-012	-0,000000e+000	2,092426e-021	3,016253e+000	4,773115e+004
102	2;1*5;3*8;4*10;6*9;7*11	-0,420753	0,000228	0,000150	11941888000	2525430212	1053054	119	0	0	91	-3,941526e-001	-1,800932e-003	3,934128e-024	-0,000000e+000	-3,592899e-026	5,568333e-001	5,993853e+003
103	2;1*5;3*8;4*10;6*11;7*9	-0,251364	0,000716	0,000490	37459968000	6376963335	11206810	1129	1	1	270	-8,052808e-002	4,072792e-002	6,333023e-014	-0,000000e+000	-6,083586e-025	1,739680e+000	1,682766e+004
104	2;1*5;3*8;4*11;6*7;9*10	1,697607	0,001118	0,000635	68712448000	12379794347	224506537	1090	0	0	517	1,443505e+000	1,230850e-001	1,479523e-005	-0,000000e+000	-6,431296e-021	2,943551e+000	3,638374e+004
105	2;1*5;3*8;4*11;6*9;7*10	0,245358	0,000504	0,000314	18454528000	3909203885	10071317	778	0	0	125	2,025706e-001	3,243581e-003	6,423276e-010	-0,000000e+000	1,997758e-025	1,023829e+000	1,089051e+004
106	2;1*5;3*8;4*11;6*10;7*9	0,114762	0,000784	0,000470	23984128000	4360691898	7244858	823	0	0	206	6,294292e-002	1,569322e-003	-8,639304e-015	-0,000000e+000	2,007974e-026	1,312730e+000	1,096557e+004
107	2;1*5;3*9;4*6;7*10;8*11	-0,467885	0,000473	0,000311	32237568000	7565164701	4683254	648	0	0	266	-4,077158e-001	-5,230408e-003	6,130101e-028	-0,000000e+000	-2,053199e-024	1,237538e+000	1,414420e+004
108	2;1*5;3*9;4*6;7*11;8*10	-0,887584	0,000941	0,000589	49031168000	11064513900	6120415	778	0	0	381	-7,017906e-001	-1,874805e-003	-1,460613e-016	-0,000000e+000	1,083674e-025	2,559086e+000	1,982176e+004
109	2;1*5;3*9;4*7;6*10;8*11	-0,628958	0,000194	0,000143	21424128000	4157437910	3129023	153	0	0	159	-5,273139e-001	-2,203779e-003	5,402192e-017	-0,000000e+000	-1,844670e-024	7,497055e-001	9,607811e+003
110	2;1*5;3*9;4*7;6*11;8*10	-0,835752	0,000682	0,000467	19376128000	3510582672	1301798	256	0	0	119	-6,263602e-001	2,048748e-003	1,140422e-021	-0,000000e+000	-8,060657e-025	1,801483e+000	8,305663e+003
111	2;1*5;3*9;4*8;6*10;7*11	0,310009	0,000224	0,000156	26298368000	5397934633	5839088	916	2	2	182	2,465961e-001	9,514196e-003	9,025339e-022	-0,000000e+000	9,659740e-026	7,487029e-001	1,110893e+004
112	2;1*5;3*9;4*8;6*11;7*10	-0,431176	0,000247	0,000168	25192448000	4758277551	3530100	705	1	1	173	-3,120840e-001	-9,964850e-003	7,459105e-010	-0,000000e+000	7,539414e-024	7,439812e-001	9,317082e+003
113	2;1*5;3*9;4*10;6*7;8*11	0,312671	0,000585	0,000386	31971328000	6392275736	22804695	877	1	1	223	1,739183e-001	-4,749142e-002	2,980635e-013	-0,000000e+000	1,694870e-023	1,292018e+000	1,403293e+004
114	2;1*5;3*9;4*10;6*8;7*11	0,162293	0,000946	0,000581	22243328000	4569205810	2429863	278	0	0	152	2,785506e-001	2,301367e-002	1,939687e-014	-0,000000e+000	9,478129e-027	1,653262e+000	1,008872e+004
115	2;1*5;3*9;4*10;6*11;7*8	0,205013	0,000538	0,000343	51324928000	8872063044	14345588	1376	2	2	350	-3,809229e-002	-2,061560e-002	5,055479e-013	-0,000000e+000	5,240009e-021	1,839948e+000	1,744623e+004
116	2;1*5;3*9;4*11;6*7;8*10	-0,948660	0,000637	0,000525	47208448000	8628183320	22329177	753	2	2	348	-8,330075e-001	-8,477815e-002	-5,310018e-013	-0,000000e+000	-3,140755e-021	2,930113e+000	1,759834e+004
117	2;1*5;3*9;4*11;6*8;7*10	0,003422	0,000586	0,000421	27342848000	5446136799	12067141	1007	3	3	205	-7,516640e-003	-2,228834e-003	-3,042754e-012	-0,000000e+000	9,339453e-026	1,437004e+000	1,468456e+004
118	2;1*5;3*9;4*11;6*10;7*8	0,084450	0,000654	0,000458	28571648000	4326642451	8443243	484	0	0	206	1,561027e-001	5,922158e-003	-6,068648e-020	-0,000000e+000	-7,452312e-020	1,667624e+000	1,001742e+004
119	2;1*5;3*10;4*6;7*8;9*11	1,542602	0,001472	0,000957	73013248000	16724208744	90804864	237	2	2	593	1,263115e+000	4,764261e-002	-2,689828e-014	-0,000000e+000	-6,785336e-023	4,207610e+000	3,196498e+004
120	2;1*5;3*10;4*6;7*9;8*11	-0,632898	0,000962	0,000616	39241728000	8879646018	4674109	442	0	0	309	-4,963516e-001	-2,923631e-003	6,912574e-010	-0,000000e+000	-1,049036e-023	2,522499e+000	1,641033e+004
121	2;1*5;3*10;4*6;7*11;8*9	1,733806	0,001060	0,000653	55502848000	11281520228	27126117	570	0	0	406	1,432222e+000	1,287058e-002	5,060934e-017	-0,000000e+000	7,414566e-025	3,215479e+000	2,193040e+004
122	2;1*5;3*10;4*7;6*8;9*11	0,387187	0,000902	0,000560	58841088000	13813258979	7136831	625	1	1	468	3,188410e-001	-1,443500e-003	-1,057710e-017	-0,000000e+000	-1,266583e-023	2,769519e+000	2,770786e+004
123	2;1*5;3*10;4*7;6*9;8*11	0,288348	0,000219	0,000146	13805568000	3040142929	739236	47	0	0	75	2,260732e-001	1,205306e-003	-3,346068e-029	-0,000000e+000	1,036310e-024	5,765243e-001	6,199394e+003
124	2;1*5;3*10;4*7;6*11;8*9	1,610855	0,000578	0,000445	23984128000	3943191384	5086860	131	1	1	176	1,191544e+000	2,101885e-002	-1,481327e-017	-0,000000e+000	5,236396e-023	2,235511e+000	9,293881e+003
125	2;1*5;3*10;4*8;6*7;9*11	1,199930	0,000838	0,000628	30640128000	5690413716	13715942	348	0	0	228	9,766751e-001	8,214717e-003	4,653761e-017	-0,000000e+000	8,515412e-022	2,822353e+000	1,185643e+004
126	2;1*5;3*10;4*8;6*9;7*11	0,021366	0,000331	0,000210	8910848000	1863464951	477849	58	0	0	71	5,025275e-002	1,436181e-003	-1,695622e-035	-0,000000e+000	-6,137838e-027	5,934444e-001	4,590845e+003
127	2;1*5;3*10;4*8;6*11;7*9	-0,382043	0,000496	0,000369	24147968000	4335698273	4530917	456	0	0	165	-2,414595e-001	7,900810e-004	7,089665e-014	-0,000000e+000	-4,329214e-024	1,647389e+000	1,271972e+004
128	2;1*5;3*10;4*9;6*7;8*11	0,791133	0,000959	0,000588	73852928000	11534127893	13514477	1266	2	2	527	6,126682e-001	3,146993e-004	-7,572449e-010	-0,000000e+000	1,965906e-022	1,902417e+000	2,146635e+004
129	2;1*5;3*10;4*9;6*8;7*11	-0,197197	0,000388	0,000305	32176128000	6993310265	4700504	746	1	1	227	-1,437869e-001	1,406568e-003	-3,520516e-015	-0,000000e+000	4,958827e-021	1,225938e+000	1,358228e+004
130	2;1*5;3*10;4*9;6*11;7*8	0,340514	0,000863	0,000487	38586368000	7090455216	14256049	862	0	0	297	1,824596e-001	1,395068e-002	-6,089511e-018	-0,000000e+000	-1,524102e-024	2,048896e+000	1,699624e+004
131	2;1*5;3*10;4*11;6*7;8*9	1,114170	0,000887	0,000647	53393408000	8563056297	129291963	1312	3	3	394	1,052315e+000	2,128921e-001	2,017257e-006	-0,000000e+000	-3,022546e-019	3,835581e+000	2,100999e+004
132	2;1*5;3*10;4*11;6*8;7*9	-1,202599	0,000860	0,000688	55523328000	12440032492	39417782	1476	1	1	425	-1,098464e+000	-1,934253e-001	-3,456478e-014	-0,000000e+000	-2,730141e-023	4,145148e+000	1,969181e+004
133	2;1*5;3*10;4*11;6*9;7*8	0,497783	0,000936	0,000675	36333568000	8282597723	47755978	757	0	0	281	3,859108e-001	-6,315520e-002	-1,464650e-011	-0,000000e+000	1,000479e-022	2,815752e+000	1,261045e+004
134	2;1*5;3*11;4*6;7*8;9*10	-2,729181	0,001933	0,001138	61032448000	12474973691	334471072	6469	5	5	467	-2,081954e+000	-9,453193e-002	6,850850e-007	-0,000000e+000	-2,962382e-021	3,949397e+000	4,471339e+004
135	2;1*5;3*11;4*6;7*9;8*10	2,963380	0,001705	0,000931	137463808000	35472155319	82910856	1333	7	7	1080	2,414743e+000	3,050474e-002	-4,323061e-011	-0,000000e+000	4,582247e-020	4,516118e+000	6,094599e+004
136	2;1*5;3*11;4*6;7*10;8*9	-0,898392	0,001551	0,000933	67893248000	16482615276	119263835	591	2	2	526	-7,743309e-001	-4,181785e-002	-5,554385e-011	-0,000000e+000	-2,260224e-023	3,090841e+000	2,857502e+004
137	2;1*5;3*11;4*7;6*8;9*10	0,014526	0,001114	0,000606	68589568000	14785445276	55334739	252	2	2	537	-4,817749e-002	5,742242e-003	7,941782e-015	-0,000000e+000	-7,064238e-024	2,137869e+000	3,186048e+004
138	2;1*5;3*11;4*7;6*9;8*10	0,174526	0,000559	0,000349	29329408000	5739411590	2818125	342	5	5	216	1,437971e-001	-9,392694e-004	1,777836e-011	-0,000000e+000	5,915514e-023	1,107703e+000	1,335129e+004
139	2;1*5;3*11;4*7;6*10;8*9	0,289650	0,000802	0,000491	42825728000	6387404268	11690971	422	0	0	352	2,421765e-001	5,816927e-003	-2,618997e-022	-0,000000e+000	1,139794e-025	1,590116e+000	1,542777e+004
140	2;1*5;3*11;4*8;6*7;9*10	-1,058606	0,000774	0,000578	32155648000	4958895872	78977799	469	1	1	250	-8,630115e-001	-4,572736e-002	-1,231347e-009	-0,000000e+000	6,742274e-023	2,118160e+000	1,614932e+004
141	2;1*5;3*11;4*8;6*9;7*10	-0,066963	0,000287	0,000182	22673408000	4601805863	3513568	445	0	0	173	-4,387839e-002	-4,184753e-003	-7,680781e-027	-0,000000e+000	-1,023799e-022	6,709683e-001	1,061928e+004
142	2;1*5;3*11;4*8;6*10;7*9	0,363492	0,000652	0,000480	20338688000	4065381743	8988294	1181	0	0	169	3,472813e-001	6,137226e-003	2,378102e-008	-0,000000e+000	-5,025509e-025	1,215720e+000	1,190093e+004
143	2;1*5;3*11;4*9;6*7;8*10	-0,645807	0,000703	0,000522	29022208000	5009489957	11051072	430	1	1	227	-6,153974e-001	-1,093440e-003	-8,707234e-016	-0,000000e+000	7,731954e-025	1,873564e+000	1,192984e+004
144	2;1*5;3*11;4*9;6*8;7*10	0,412602	0,000603	0,000353	31172608000	6079436577	3455486	443	4	4	261	3,808310e-001	2,054692e-004	2,096282e-011	-0,000000e+000	1,010082e-021	1,147501e+000	1,459477e+004
145	2;1*5;3*11;4*9;6*10;7*8	-0,370471	0,000579	0,000396	28387328000	4480623277	7618320	397	0	0	248	-3,875667e-001	8,121069e-004	-3,461318e-025	-0,000000e+000	5,681118e-025	1,366748e+000	1,101603e+004
146	2;1*5;3*11;4*10;6*7;8*9	0,481818	0,000907	0,000632	31664128000	4676533324	79525955	944	1	1	251	4,376703e-001	7,734899e-003	-2,847434e-008	-0,000000e+000	-8,190039e-026	2,186105e+000	1,389754e+004
147	2;1*5;3*11;4*10;6*8;7*9	-0,406129	0,000797	0,000563	53352448000	11479097396	18824749	1445	2	2	448	-3,960116e-001	-4,375822e-003	-2,462959e-017	-0,000000e+000	2,582502e-020	2,481516e+000	2,036679e+004
148	2;1*5;3*11;4*10;6*9;7*8	-0,149460	0,000747	0,000530	43276288000	9145806126	39096939	1062	0	0	323	-1,058016e-001	1,874808e-003	2,506074e-015	-0,000000e+000	-7,737204e-025	2,077658e+000	1,475635e+004
149	2;1*6;3*4;5*8;7*10;9*11	-1,018537	0,002812	0,001358	295999488000	72069534310	420779473	790	7	7	2352	-8,650117e-001	9,183873e-003	4,108079e-012	-0,000000e+000	6,261404e-022	5,112458e+000	1,241829e+005
150	2;1*6;3*4;5*8;7*11;9*10	1,422240	0,003330	0,001735	327661568000	64085266417	1281489149	6903	14	14	2551	1,220882e+000	-4,222620e-003	-1,673888e-009	-0,000000e+000	-1,025082e-021	5,738631e+000	1,835136e+005
151	2;1*6;3*4;5*9;7*10;8*11	-0,202016	0,000803	0,000468	59680768000	15792421006	90982623	543	2	2	458	-2,463820e-001	3,729122e-003	7,598982e-015	-0,000000e+000	6,379542e-024	1,927104e+000	2,401287e+004
152	2;1*6;3*4;5*9;7*11;8*10	-1,465287	0,002543	0,001131	217438208000	50106180926	329285398	1508	6	6	1693	-1,120231e+000	9,460799e-003	1,210383e-012	-0,000000e+000	1,647441e-022	3,710562e+000	9,061211e+004
153	2;1*6;3*4;5*10;7*8;9*11	1,434847	0,004085	0,002006	340543488000	71477909787	1727239581	28927	7	7	2715	1,244581e+000	-1,000046e-001	-2,382067e-008	-0,000000e+000	-1,432730e-019	6,615020e+000	2,230066e+005
154	2;1*6;3*4;5*10;7*9;8*11	-1,016251	0,001868	0,000984	170375168000	40303903660	226007183	875	3	3	1371	-7,623976e-001	1,255918e-002	8,560152e-013	-0,000000e+000	9,632965e-022	3,696741e+000	6,865360e+004
155	2;1*6;3*4;5*10;7*11;8*9	1,002822	0,002933	0,001319	230074368000	46820671886	841922656	4403	1	1	1840	8,566834e-001	-1,879977e-002	-1,102352e-009	-0,000000e+000	-1,010753e-020	4,270780e+000	1,301257e+005
156	2;1*6;3*4;5*11;7*8;9*10	1,199343	0,004931	0,002171	381872128000	65653267829	5425955996	721014	2	2	2901	7,693752e-001	1,881231e-001	1,872966e-005	-0,000000e+000	-9,310595e-020	5,706745e+000	3,914459e+005
157	2;1*6;3*4;5*11;7*9;8*10	-1,362958	0,004009	0,002163	466065408000	110126783513	1436610798	12509	8	8	3923	-7,908158e-001	-6,889288e-002	-1,227442e-009	-0,000000e+000	-9,623743e-020	7,066015e+000	2,348916e+005
158	2;1*6;3*4;5*11;7*10;8*9	0,177528	0,004053	0,001810	501331968000	120287359949	3992199879	59265	7	7	3959	-1,434380e-001	7,314695e-002	5,673671e-008	-0,000000e+000	-3,334959e-019	6,110298e+000	3,322991e+005
159	2;1*6;3*5;4*8;7*10;9*11	-4,540435	0,001212	0,000940	49338368000	11404852774	4509611	399	0	0	389	-3,762654e+000	-1,780282e-002	4,297693e-037	-0,000000e+000	-4,435681e-023	6,273320e+000	2,086861e+004
160	2;1*6;3*5;4*8;7*11;9*10	7,505941	0,001578	0,001181	105515008000	20416644321	67838154	911	2	2	852	6,289512e+000	4,056643e-001	3,834700e-016	-0,000000e+000	2,052988e-022	9,174328e+000	3,990839e+004
161	2;1*6;3*5;4*9;7*10;8*11	-0,843625	0,000583	0,000416	26585088000	5961802843	2611238	378	0	0	217	-6,581249e-001	-4,575034e-003	2,453344e-024	-0,000000e+000	-2,625153e-022	1,957025e+000	1,019141e+004
162	2;1*6;3*5;4*9;7*11;8*10	-4,520277	0,001016	0,000822	63182848000	13637845456	7053557	993	2	2	502	-3,737693e+000	-4,144343e-002	-1,581559e-027	-0,000000e+000	-6,055626e-022	6,045879e+000	2,303731e+004
163	2;1*6;3*5;4*10;7*8;9*11	5,732463	0,001247	0,000906	109426688000	25394950959	150642938	985	5	5	833	4,775800e+000	2,798587e-001	5,515004e-008	-0,000000e+000	3,677227e-021	8,224872e+000	4,929151e+004
164	2;1*6;3*5;4*10;7*9;8*11	-2,236579	0,000974	0,000688	45959168000	10339976820	4618985	460	0	0	368	-1,806842e+000	-1,665532e-002	-1,342695e-029	-0,000000e+000	-2,555377e-023	4,604383e+000	1,784815e+004
165	2;1*6;3*5;4*10;7*11;8*9	5,469625	0,001057	0,000803	102627328000	20736110578	50106332	1333	3	3	794	4,443053e+000	2,480685e-001	1,205133e-007	-0,000000e+000	-3,107062e-022	7,364217e+000	3,892335e+004
166	2;1*6;3*5;4*11;7*8;9*10	-6,614463	0,002210	0,001246	72009728000	14806029259	395478229	8397	1	1	561	-5,191442e+000	-5,751986e-001	-8,029945e-005	-0,000000e+000	-3,593605e-020	8,046419e+000	5,235515e+004
167	2;1*6;3*5;4*11;7*9;8*10	7,493411	0,001608	0,001144	93718528000	22938335272	44308232	1272	1	1	738	5,825690e+000	1,404576e-001	4,315268e-011	-0,000000e+000	1,484038e-019	9,255968e+000	4,117816e+004
168	2;1*6;3*5;4*11;7*10;8*9	-2,878399	0,001530	0,000919	129026048000	32067843935	221412682	1502	4	4	966	-2,227758e+000	-2,358617e-001	-6,698110e-007	-0,000000e+000	-2,317664e-023	6,418520e+000	5,105782e+004
169	2;1*6;3*7;4*8;5*10;9*11	-0,281588	0,000817	0,000457	78071808000	16320867341	16470550	3069	0	0	558	-3,991870e-001	8,349200e-004	-7,199263e-011	-0,000000e+000	1,347605e-024	2,043060e+000	2,369809e+004
170	2;1*6;3*7;4*8;5*11;9*10	-1,160970	0,000751	0,000447	84482048000	17306385991	31128032	2493	1	1	601	-9,372473e-001	-2,453715e-002	-2,611165e-008	-0,000000e+000	-6,829023e-023	1,962429e+000	2,309207e+004
171	2;1*6;3*7;4*9;5*10;8*11	0,857385	0,000447	0,000285	27383808000	4364081087	4422285	765	0	0	175	7,392154e-001	1,151016e-002	-1,560398e-011	-0,000000e+000	5,449018e-025	1,020333e+000	8,264464e+003
172	2;1*6;3*7;4*9;5*11;8*10	0,168841	0,000918	0,000614	22571008000	4266722121	9788383	649	2	2	152	2,443842e-002	-1,593636e-002	-2,331501e-012	-0,000000e+000	2,101660e-023	1,711178e+000	1,118642e+004
173	2;1*6;3*7;4*10;5*8;9*11	1,702705	0,000858	0,000516	40654848000	8090386843	5648667	1004	3	3	294	1,498291e+000	3,552243e-005	2,834946e-010	-0,000000e+000	2,495022e-023	2,213844e+000	1,546767e+004
174	2;1*6;3*7;4*10;5*9;8*11	-0,455567	0,000311	0,000199	27158528000	4604300667	5875704	841	0	0	167	-4,494609e-001	-7,574232e-003	-1,393835e-011	-0,000000e+000	4,901893e-026	7,781127e-001	1,036025e+004
175	2;1*6;3*7;4*10;5*11;8*9	-0,308135	0,000578	0,000487	24291328000	4056474117	20496746	598	0	0	152	-5,438555e-002	4,201951e-002	8,714996e-011	-0,000000e+000	2,177487e-024	1,679114e+000	8,451182e+003
176	2;1*6;3*7;4*11;5*8;9*10	-0,541516	0,000662	0,000348	112539648000	23272852582	44866434	2441	3	3	758	-5,201717e-001	-2,582653e-002	-7,568125e-008	-0,000000e+000	-1,773953e-023	1,618777e+000	3,488403e+004
177	2;1*6;3*7;4*11;5*9;8*10	0,630246	0,000433	0,000328	23656448000	4035403716	3567009	701	0	0	163	5,089590e-001	-3,625586e-003	1,050982e-019	-0,000000e+000	-4,866500e-024	1,430081e+000	9,828409e+003
178	2;1*6;3*7;4*11;5*10;8*9	-1,325039	0,000602	0,000444	27056128000	3606965317	5737072	679	0	0	193	-1,148869e+000	-1,887845e-002	-6,435615e-009	-0,000000e+000	-3,213755e-023	1,942673e+000	7,177114e+003
179	2;1*6;3*8;4*5;7*10;9*11	6,329573	0,002089	0,001231	131176448000	30594623896	113371499	1438	3	3	1040	5,902686e+000	4,960861e-002	5,100138e-013	-0,000000e+000	-6,882259e-020	7,314057e+000	6,629216e+004
180	2;1*6;3*8;4*5;7*11;9*10	-9,724198	0,002447	0,001637	136603648000	24433732343	400644411	3122	1	1	1029	-8,884150e+000	-6,800884e-001	-2,508876e-005	-0,000000e+000	-1,450355e-020	1,013605e+001	8,852650e+004
181	2;1*6;3*8;4*7;5*10;9*11	0,297732	0,000648	0,000357	45570048000	10694904305	6685946	903	1	1	304	2,849034e-001	3,668243e-003	-2,901488e-013	-0,000000e+000	-4,906584e-024	1,294764e+000	1,997322e+004
182	2;1*6;3*8;4*7;5*11;9*10	-0,543513	0,000584	0,000312	73607168000	16712535528	33099975	1587	1	1	532	-4,884980e-001	-8,307210e-003	-1,168578e-012	-0,000000e+000	-3,745939e-022	1,483602e+000	2,728011e+004
183	2;1*6;3*8;4*9;5*10;7*11	-0,023461	0,000770	0,000439	64616448000	10603079351	25867589	2879	0	0	418	9,436921e-002	7,405476e-002	-7,440088e-011	-0,000000e+000	-8,844921e-024	1,575484e+000	2,594287e+004
184	2;1*6;3*8;4*9;5*11;7*10	-0,293009	0,000500	0,000265	35964928000	6733131188	10129717	1149	0	0	243	-2,985358e-001	-6,598259e-003	4,961256e-011	-0,000000e+000	1,095852e-022	6,979993e-001	1,636426e+004
185	2;1*6;3*8;4*10;5*7;9*11	1,058170	0,001018	0,000632	50505728000	11311369681	12168624	1276	0	0	386	9,418795e-001	-4,766068e-003	-1,155742e-010	-0,000000e+000	1,109772e-024	2,600270e+000	2,269021e+004
186	2;1*6;3*8;4*10;5*9;7*11	0,112049	0,000277	0,000191	21813248000	3683937662	4737728	699	0	0	138	1,460660e-001	1,008381e-002	-6,775131e-009	-0,000000e+000	-2,093692e-021	6,626444e-001	9,655220e+003
187	2;1*6;3*8;4*10;5*11;7*9	-0,042709	0,000828	0,000555	26032128000	4821586779	20474352	1542	0	0	191	-1,196713e-001	-8,946412e-003	-7,881135e-009	-0,000000e+000	5,285725e-024	1,538340e+000	1,315316e+004
188	2;1*6;3*8;4*11;5*7;9*10	-0,539756	0,001183	0,000551	98777088000	22316501658	77566862	1020	2	2	763	-4,640450e-001	1,316153e-002	1,877738e-013	-0,000000e+000	1,015199e-022	2,241501e+000	4,271617e+004
189	2;1*6;3*8;4*11;5*9;7*10	-0,021011	0,000149	0,000103	25376768000	6210301381	4331404	441	1	1	152	1,886921e-002	1,936663e-003	-2,059115e-012	-0,000000e+000	-9,925904e-025	6,165117e-001	1,455624e+004
190	2;1*6;3*8;4*11;5*10;7*9	0,706573	0,000486	0,000331	26380288000	5552097991	20582948	3342	1	1	157	6,435427e-001	2,661312e-002	-3,020063e-007	-0,000000e+000	1,522582e-025	1,295606e+000	1,615307e+004
191	2;1*6;3*9;4*5;7*10;8*11	1,413572	0,000772	0,000433	33404928000	8147271091	29998692	525	0	0	237	1,281052e+000	-8,828404e-004	9,732209e-016	-0,000000e+000	7,813041e-023	2,091040e+000	1,575062e+004
192	2;1*6;3*9;4*5;7*11;8*10	5,341854	0,001496	0,000748	168450048000	38445082373	164021938	3321	2	2	1245	4,825810e+000	1,622549e-001	3,313779e-007	-0,000000e+000	8,991519e-020	6,415152e+000	7,910779e+004
193	2;1*6;3*9;4*7;5*10;8*11	-0,209985	0,000160	0,000122	10569728000	2229650085	1137067	105	0	0	70	-1,806433e-001	-2,494438e-003	2,190730e-034	-0,000000e+000	-3,049558e-025	4,783433e-001	5,416192e+003
194	2;1*6;3*9;4*7;5*11;8*10	0,742444	0,000463	0,000331	21628928000	4360662364	2505307	433	0	0	160	6,514938e-001	9,164034e-003	3,369547e-011	-0,000000e+000	4,837461e-025	1,323141e+000	8,551578e+003
195	2;1*6;3*9;4*8;5*10;7*11	0,324451	0,000344	0,000231	17942528000	3124120162	5084598	462	0	0	116	3,279343e-001	-1,951587e-003	-1,152667e-009	-0,000000e+000	-3,188490e-025	7,700492e-001	8,109060e+003
196	2;1*6;3*9;4*8;5*11;7*10	0,277213	0,000304	0,000191	17410048000	3447908348	3641178	386	0	0	112	2,147368e-001	-5,271721e-003	-9,425039e-013	-0,000000e+000	2,091247e-024	6,216299e-001	8,357326e+003
197	2;1*6;3*9;4*10;5*7;8*11	-0,369949	0,000648	0,000518	26871808000	5313988470	8088206	834	0	0	181	-2,483042e-001	1,616412e-002	9,199500e-011	-0,000000e+000	-4,310522e-026	1,486951e+000	1,166683e+004
198	2;1*6;3*9;4*10;5*8;7*11	-0,471248	0,000311	0,000171	24229888000	5404521506	9008055	744	0	0	177	-4,052611e-001	-1,132476e-002	1,149595e-010	-0,000000e+000	-6,819873e-024	7,144788e-001	1,265422e+004
199	2;1*6;3*9;4*10;5*11;7*8	-0,157967	0,000564	0,000390	43603968000	7344435468	49667107	1784	3	3	305	-1,124537e-003	-4,043963e-002	7,196999e-009	-0,000000e+000	-7,358282e-023	1,598983e+000	1,537092e+004
200	2;1*6;3*9;4*11;5*7;8*10	0,132400	0,000707	0,000501	28530688000	5885798209	10978064	1765	2	2	221	1,195286e-001	-6,682573e-003	-1,018344e-007	-0,000000e+000	7,095253e-027	1,683992e+000	1,439798e+004
201	2;1*6;3*9;4*11;5*8;7*10	-0,055605	0,000179	0,000145	8828928000	1967915004	1277378	143	0	0	60	-4,544705e-002	-1,071118e-003	1,173520e-013	-0,000000e+000	3,865618e-023	3,949376e-001	4,824414e+003
202	2;1*6;3*9;4*11;5*10;7*8	0,948020	0,000800	0,000587	38074368000	6185473005	33024210	962	1	1	297	8,945243e-001	2,214998e-001	5,725174e-014	-0,000000e+000	6,318031e-024	2,125966e+000	1,777439e+004
203	2;1*6;3*10;4*5;7*8;9*11	-6,737773	0,002725	0,001618	139450368000	30648904195	762085279	13006	2	2	1085	-6,083248e+000	-3,140635e-001	-3,250596e-007	-0,000000e+000	-2,176680e-021	7,689830e+000	1,148169e+005
204	2;1*6;3*10;4*5;7*9;8*11	2,665319	0,001511	0,000867	79362048000	18133406047	74887303	928	2	2	586	2,351234e+000	2,723564e-002	1,203484e-009	-0,000000e+000	1,769905e-021	4,734320e+000	4,072933e+004
205	2;1*6;3*10;4*5;7*11;8*9	-6,780228	0,001896	0,001110	89438208000	16568645303	253430209	1878	1	1	721	-6,048578e+000	-3,862229e-001	-1,182277e-005	-0,000000e+000	-7,282549e-020	7,850431e+000	5,917439e+004
206	2;1*6;3*10;4*7;5*8;9*11	-2,130170	0,000999	0,000505	63531008000	14879679072	10265327	945	0	0	458	-1,872250e+000	-1,888375e-002	2,572554e-011	-0,000000e+000	2,018582e-023	2,730188e+000	2,715704e+004
207	2;1*6;3*10;4*7;5*9;8*11	0,269267	0,000238	0,000149	18946048000	4400153430	1984202	188	0	0	109	2,572132e-001	-8,964922e-004	-2,875213e-033	-0,000000e+000	2,117945e-026	6,265200e-001	9,367621e+003
208	2;1*6;3*10;4*7;5*11;8*9	-0,531260	0,000410	0,000288	24496128000	4162784652	5341109	228	0	0	149	-4,954437e-001	-1,542846e-002	-8,223324e-024	-0,000000e+000	-2,415367e-024	1,214787e+000	9,760232e+003
209	2;1*6;3*10;4*8;5*7;9*11	-0,107235	0,000853	0,000525	44996608000	10137934012	9618615	1151	0	0	368	-6,420204e-002	1,641433e-003	1,636787e-008	-0,000000e+000	-1,723316e-022	1,990547e+000	1,927609e+004
210	2;1*6;3*10;4*8;5*9;7*11	-0,723245	0,000377	0,000240	18720768000	4450519979	4506321	440	0	0	134	-6,536609e-001	-8,901253e-003	1,192940e-008	-0,000000e+000	-1,963496e-022	1,015525e+000	1,346760e+004
211	2;1*6;3*10;4*8;5*11;7*9	0,641341	0,000490	0,000343	23902208000	4470483176	4046793	619	1	1	192	5,658283e-001	1,560807e-002	8,163365e-015	-0,000000e+000	-7,108874e-022	1,499257e+000	1,161145e+004
212	2;1*6;3*10;4*9;5*7;8*11	0,146881	0,000515	0,000339	22140928000	4276497148	3097924	511	1	1	175	1,708265e-001	1,797600e-003	-3,389013e-017	-0,000000e+000	-4,192228e-024	1,174323e+000	9,342822e+003
213	2;1*6;3*10;4*9;5*8;7*11	-0,411021	0,000460	0,000279	38361088000	8447987612	13849758	1634	0	0	227	-2,906925e-001	-3,918308e-002	-7,418048e-009	-0,000000e+000	-9,168432e-024	1,064428e+000	1,869019e+004
214	2;1*6;3*10;4*9;5*11;7*8	-1,123949	0,000773	0,000449	44218368000	7127499082	13713772	1277	0	0	318	-1,020426e+000	-2,768366e-002	8,612734e-014	-0,000000e+000	-1,147026e-022	1,698749e+000	1,467671e+004
215	2;1*6;3*10;4*11;5*7;8*9	-0,515549	0,000803	0,000595	30824448000	5699132767	16236408	563	2	2	230	-5,132269e-001	-6,723010e-002	1,223109e-013	-0,000000e+000	-4,404062e-025	2,324109e+000	1,176574e+004
216	2;1*6;3*10;4*11;5*8;7*9	0,135215	0,000541	0,000363	25643008000	5047943644	6634701	840	0	0	177	1,766188e-001	1,814589e-004	-2,768392e-012	-0,000000e+000	1,690364e-024	1,308849e+000	1,178235e+004
217	2;1*6;3*10;4*11;5*9;7*8	0,149109	0,000553	0,000396	27916288000	4554381887	11985675	797	0	0	192	1,676738e-001	7,189606e-003	-1,168156e-012	-0,000000e+000	3,466480e-024	1,264004e+000	9,975520e+003
218	2;1*6;3*11;4*5;7*8;9*10	6,437163	0,003422	0,001935	101685248000	17796501216	1680008288	329952	2	2	702	5,729773e+000	6,709612e-001	2,836638e-005	-0,000000e+000	4,661297e-022	6,812412e+000	1,482457e+005
219	2;1*6;3*11;4*5;7*9;8*10	-7,470489	0,002739	0,001509	250349568000	62039281670	787351172	8136	13	13	1997	-6,698638e+000	-2,451677e-001	-6,834324e-010	-0,000000e+000	-1,335898e-017	8,093162e+000	1,500972e+005
220	2;1*6;3*11;4*5;7*10;8*9	4,756706	0,002662	0,001476	182867968000	44226961310	1387714345	23360	3	3	1307	4,473661e+000	3,309781e-001	7,589255e-009	-0,000000e+000	8,013817e-021	6,158953e+000	1,439668e+005
221	2;1*6;3*11;4*7;5*8;9*10	1,813263	0,000977	0,000595	50976768000	10772371191	35296484	694	0	0	386	1,626099e+000	4,025019e-002	-2,969258e-010	-0,000000e+000	5,327998e-023	2,090739e+000	2,142565e+004
222	2;1*6;3*11;4*7;5*9;8*10	-0,391964	0,000496	0,000335	25171968000	5058268673	2826222	365	2	2	193	-3,630937e-001	-3,902637e-003	-6,486739e-010	-0,000000e+000	-4,519229e-025	1,414737e+000	1,113241e+004
223	2;1*6;3*11;4*7;5*10;8*9	0,297240	0,000504	0,000316	41003008000	7507475775	14169621	344	1	1	311	2,785847e-001	6,069373e-004	-1,872687e-011	-0,000000e+000	7,109153e-024	1,522075e+000	1,509324e+004
224	2;1*6;3*11;4*8;5*7;9*10	0,258836	0,000684	0,000506	41965568000	8575574891	35329115	546	1	1	321	1,761716e-001	-2,928594e-004	4,898127e-011	-0,000000e+000	1,841643e-024	1,598712e+000	1,671948e+004
225	2;1*6;3*11;4*8;5*9;7*10	0,232158	0,000529	0,000292	24373248000	4760270062	4572185	515	0	0	185	2,221123e-001	1,393300e-002	-8,722389e-011	-0,000000e+000	3,294354e-025	9,207119e-001	1,190250e+004
226	2;1*6;3*11;4*8;5*10;7*9	-0,695489	0,000531	0,000353	20236288000	3984972024	3596806	490	1	1	145	-6,555162e-001	-6,618657e-003	-1,737540e-014	-0,000000e+000	-3,657655e-026	1,220946e+000	1,075085e+004
227	2;1*6;3*11;4*9;5*7;8*10	0,393074	0,000897	0,000539	36517888000	7618077056	5952577	812	0	0	279	3,599364e-001	2,722309e-003	1,833084e-010	-0,000000e+000	-1,163330e-024	1,400030e+000	1,747881e+004
228	2;1*6;3*11;4*9;5*8;7*10	-0,170995	0,000332	0,000194	27035648000	5607463376	6410700	796	0	0	186	-1,575280e-001	3,080930e-003	4,187144e-008	-0,000000e+000	-3,192549e-022	7,611853e-001	1,382949e+004
229	2;1*6;3*11;4*9;5*10;7*8	0,606390	0,000442	0,000358	22222848000	3250900482	6979608	580	0	0	151	5,676039e-001	3,845592e-003	1,627102e-018	-0,000000e+000	2,510862e-026	1,317361e+000	7,907567e+003
230	2;1*6;3*11;4*10;5*7;8*9	-0,584582	0,000815	0,000573	31664128000	5411723170	13990167	506	0	0	232	-5,235939e-001	-5,775762e-003	-4,458217e-015	-0,000000e+000	1,616834e-023	1,502049e+000	1,096578e+004
231	2;1*6;3*11;4*10;5*8;7*9	0,287793	0,000724	0,000431	41125888000	7670359911	8240653	1304	0	0	335	2,301716e-001	3,142397e-003	-1,371755e-011	-0,000000e+000	-2,692923e-025	1,109165e+000	1,723523e+004
232	2;1*6;3*11;4*10;5*9;7*8	-0,053172	0,000834	0,000536	42866688000	6255182702	16362402	1310	3	3	332	-4,366557e-002	7,194775e-003	6,372977e-011	-0,000000e+000	5,855306e-026	1,280897e+000	1,408494e+004
233	2;1*7;3*4;5*8;6*10;9*11	0,854693	0,000937	0,000551	51673088000	13590089326	81966639	489	0	0	384	5,359956e-001	8,140532e-003	1,845983e-014	-0,000000e+000	7,350540e-023	2,652301e+000	2,519361e+004
234	2;1*7;3*4;5*8;6*11;9*10	-1,495478	0,001142	0,000628	56424448000	13044631182	298324252	1654	1	1	419	-1,087046e+000	-4,281608e-002	-5,049589e-009	-0,000000e+000	3,441758e-021	2,523689e+000	3,713303e+004
235	2;1*7;3*4;5*9;6*10;8*11	-0,479267	0,000514	0,000347	64124928000	17065055409	62283280	1067	0	0	440	-2,581952e-001	-5,390743e-002	-2,050905e-013	-0,000000e+000	1,085737e-022	1,567325e+000	2,648272e+004
236	2;1*7;3*4;5*9;6*11;8*10	1,661395	0,000725	0,000594	20072448000	4487694182	20758774	163	0	0	142	1,205356e+000	8,616270e-003	4,535248e-016	-0,000000e+000	1,078360e-024	2,158438e+000	9,514326e+003
237	2;1*7;3*4;5*10;6*8;9*11	-2,142766	0,001744	0,001173	93943808000	22788670212	154085052	973	3	3	735	-1,490651e+000	1,820134e-002	1,616182e-012	-0,000000e+000	3,218693e-019	4,538239e+000	4,707468e+004
238	2;1*7;3*4;5*10;6*9;8*11	-0,085757	0,000515	0,000347	22571008000	5402261178	17844395	279	0	0	160	1,027452e-001	2,676987e-004	6,568915e-020	-0,000000e+000	-3,010578e-024	1,235006e+000	8,256764e+003
239	2;1*7;3*4;5*10;6*11;8*9	-1,730363	0,000871	0,000637	27711488000	5375709555	105802907	756	0	0	219	-1,292671e+000	-1,284639e-002	-8,079279e-011	-0,000000e+000	-3,557535e-021	2,682683e+000	1,331469e+004
240	2;1*7;3*4;5*11;6*8;9*10	0,626622	0,002462	0,001330	121980928000	25624657995	663506180	11489	7	7	986	5,385506e-001	-6,162008e-002	-9,829191e-009	-0,000000e+000	-5,795036e-023	3,329626e+000	7,887541e+004
241	2;1*7;3*4;5*11;6*9;8*10	-1,025526	0,001021	0,000739	42559488000	9430687584	52700220	421	5	5	308	-6,632609e-001	5,644150e-003	4,476832e-013	-0,000000e+000	-6,339272e-024	2,348352e+000	1,953281e+004
242	2;1*7;3*4;5*11;6*10;8*9	1,165824	0,001081	0,000840	48539648000	8724891440	160696063	1347	2	2	350	7,946017e-001	-1,573821e-002	-2,498833e-010	-0,000000e+000	-3,478091e-023	2,693968e+000	2,207832e+004
243	2;1*7;3*5;4*8;6*10;9*11	2,575357	0,001107	0,000729	44341248000	9955893064	4478908	668	1	1	346	2,119858e+000	5,414946e-003	3,495573e-013	-0,000000e+000	9,494879e-025	3,575391e+000	2,292585e+004
244	2;1*7;3*5;4*8;6*11;9*10	-2,882180	0,001143	0,000703	59865088000	12250823198	33944968	591	7	7	424	-2,339934e+000	-5,398859e-002	2,937387e-008	-0,000000e+000	-5,974060e-022	3,965131e+000	2,729756e+004
245	2;1*7;3*5;4*9;6*10;8*11	-0,633702	0,000787	0,000538	30824448000	5716434909	3106235	400	0	0	200	-1,912832e-001	1,085940e-002	5,073230e-012	-0,000000e+000	-1,216310e-020	2,177293e+000	1,271200e+004
246	2;1*7;3*5;4*9;6*11;8*10	1,740190	0,000806	0,000631	23001088000	4558654841	2496190	339	0	0	174	1,396452e+000	1,774980e-003	4,554335e-020	-0,000000e+000	9,382026e-023	3,059756e+000	1,003115e+004
247	2;1*7;3*5;4*10;6*8;9*11	-1,535589	0,000801	0,000623	35534848000	8611111760	6425262	560	1	1	268	-1,128199e+000	-4,321310e-003	-2,860805e-024	-0,000000e+000	-8,246577e-024	3,627372e+000	1,631655e+004
248	2;1*7;3*5;4*10;6*9;8*11	-1,515103	0,000578	0,000456	29452288000	5608866576	2489700	476	2	2	210	-1,000772e+000	5,651396e-004	1,500996e-012	-0,000000e+000	-3,441285e-022	2,633406e+000	1,215158e+004
249	2;1*7;3*5;4*10;6*11;8*9	-2,244148	0,000771	0,000641	31500288000	5495320322	13350666	405	0	0	251	-1,852450e+000	-8,032929e-002	-1,408053e-012	-0,000000e+000	-8,578939e-024	3,778817e+000	1,183142e+004
250	2;1*7;3*5;4*11;6*8;9*10	1,898594	0,000699	0,000540	47249408000	10637967138	55067261	599	0	0	404	1,352863e+000	3,181295e-002	2,647641e-015	-0,000000e+000	-2,101749e-024	3,015150e+000	2,345172e+004
251	2;1*7;3*5;4*11;6*9;8*10	0,454848	0,000796	0,000601	14379008000	3139111982	1473930	156	0	0	115	3,671008e-001	-1,177363e-003	-8,912034e-031	-0,000000e+000	-2,639472e-026	2,010933e+000	7,474860e+003
252	2;1*7;3*5;4*11;6*10;8*9	-0,132743	0,000611	0,000453	36313088000	6351062289	15801481	795	0	0	292	-1,671411e-001	1,285552e-003	-1,028788e-026	-0,000000e+000	-2,353389e-023	1,974911e+000	1,376348e+004
253	2;1*7;3*6;4*8;5*10;9*11	-0,603687	0,000826	0,000487	19724288000	3997820393	1939000	310	0	0	143	-2,685145e-001	-6,806187e-003	-1,748198e-028	-0,000000e+000	1,141814e-025	1,873277e+000	8,473356e+003
254	2;1*7;3*6;4*8;5*11;9*10	1,327167	0,000726	0,000495	18003968000	4090567075	13285091	254	3	3	136	9,937489e-001	3,178952e-002	-4,102056e-014	-0,000000e+000	1,959831e-023	1,995388e+000	8,579189e+003
255	2;1*7;3*6;4*9;5*10;8*11	-0,830636	0,000387	0,000259	22693888000	4010941351	4470752	646	0	0	144	-6,415510e-001	-3,274340e-002	2,293845e-010	-0,000000e+000	-7,593524e-019	1,027434e+000	8,592732e+003
256	2;1*7;3*6;4*9;5*11;8*10	-0,958132	0,000433	0,000343	20973568000	4011725320	7024027	581	0	0	139	-7,117873e-001	-3,301537e-002	7,437785e-013	-0,000000e+000	-4,197834e-025	1,469865e+000	1,013089e+004
257	2;1*7;3*6;4*10;5*8;9*11	-1,573385	0,000508	0,000357	45733888000	9608809080	5450143	1290	0	0	331	-1,143780e+000	-7,860488e-003	3,195638e-012	-0,000000e+000	-1,082328e-022	2,475048e+000	1,695920e+004
258	2;1*7;3*6;4*10;5*9;8*11	-0,320152	0,000224	0,000162	17635328000	3289467739	2289386	421	0	0	116	-1,411352e-001	-3,025900e-003	3,628121e-008	-0,000000e+000	-3,952433e-024	7,806186e-001	6,537013e+003
259	2;1*7;3*6;4*10;5*11;8*9	1,354653	0,000536	0,000382	17860608000	3646544525	13456204	392	1	1	126	1,054047e+000	7,223971e-002	-2,458376e-024	-0,000000e+000	-1,803928e-022	1,675713e+000	7,868563e+003
260	2;1*7;3*6;4*11;5*8;9*10	1,941623	0,000644	0,000436	46675968000	8814484555	17592839	678	2	2	357	1,534536e+000	7,092549e-002	-2,722769e-012	-0,000000e+000	1,014335e-019	2,454371e+000	1,436719e+004
261	2;1*7;3*6;4*11;5*9;8*10	-0,577571	0,000589	0,000393	15915008000	2994371322	1232337	211	0	0	103	-3,245841e-001	-3,928940e-003	-8,740007e-031	-0,000000e+000	-2,087902e-024	1,552174e+000	6,526902e+003
262	2;1*7;3*6;4*11;5*10;8*9	-0,420308	0,000574	0,000491	20789248000	2861087520	3799400	397	1	1	159	-6,988293e-001	-9,570550e-003	6,158427e-016	-0,000000e+000	6,665888e-023	2,102437e+000	6,065731e+003
263	2;1*7;3*8;4*5;6*10;9*11	-3,106906	0,000867	0,000582	61278208000	12429865137	33216110	892	3	3	445	-2,450988e+000	-4,190258e-002	-6,324819e-009	-0,000000e+000	-1,090950e-020	4,221018e+000	2,296822e+004
264	2;1*7;3*8;4*5;6*11;9*10	3,778133	0,001181	0,000726	59291648000	9682951262	193037103	1402	0	0	444	3,122769e+000	2,598305e-001	1,898669e-005	-0,000000e+000	3,787251e-020	4,649616e+000	2,884524e+004
265	2;1*7;3*8;4*6;5*10;9*11	1,884735	0,000948	0,000624	49502208000	11578968469	15276452	1134	1	1	375	1,618516e+000	-1,037063e-002	1,772749e-009	-0,000000e+000	2,433279e-019	3,319337e+000	2,500000e+004
266	2;1*7;3*8;4*6;5*11;9*10	-1,049344	0,000996	0,000648	54110208000	12144122184	48755518	1072	1	1	380	-9,072029e-001	9,318581e-003	4,768564e-011	-0,000000e+000	1,087937e-020	2,979141e+000	2,394555e+004
267	2;1*7;3*8;4*9;5*10;6*11	-0,248599	0,001024	0,000639	44873728000	8139718498	65671082	2192	1	1	318	-3,238848e-001	-1,520367e-001	1,025912e-007	-0,000000e+000	1,321571e-022	1,811913e+000	1,742794e+004
268	2;1*7;3*8;4*9;5*11;6*10	0,302407	0,000379	0,000220	39856128000	6549503165	13267348	2489	1	1	262	2,865208e-001	4,105594e-002	-6,335595e-018	-0,000000e+000	7,052159e-023	8,708105e-001	1,114619e+004
269	2;1*7;3*8;4*10;5*6;9*11	-1,943383	0,001197	0,000759	92796928000	19413274063	70411390	2412	0	0	685	-1,721511e+000	2,367626e-002	-1,185724e-010	-0,000000e+000	-1,965290e-020	4,193399e+000	4,072873e+004
270	2;1*7;3*8;4*10;5*9;6*11	0,566359	0,000441	0,000259	11511808000	1832715724	2000062	266	0	0	81	4,730328e-001	1,902976e-002	6,317788e-027	-0,000000e+000	8,666104e-026	8,328990e-001	3,513624e+003
271	2;1*7;3*8;4*10;5*11;6*9	-0,204781	0,000175	0,000126	16304128000	3194148679	3857554	577	0	0	94	-1,921616e-001	-8,611135e-003	-8,085475e-022	-0,000000e+000	4,571583e-024	4,665601e-001	4,974968e+003
272	2;1*7;3*8;4*11;5*6;9*10	0,532223	0,001228	0,000750	89335808000	15682897897	255319969	2698	2	2	626	3,629446e-001	-1,331510e-003	4,896840e-006	-0,000000e+000	3,631408e-022	3,647526e+000	4,378435e+004
273	2;1*7;3*8;4*11;5*9;6*10	0,846854	0,000472	0,000310	20502528000	3325445664	3238229	671	0	0	129	7,419930e-001	7,995111e-003	1,303231e-010	-0,000000e+000	5,632541e-024	1,095830e+000	6,445097e+003
274	2;1*7;3*8;4*11;5*10;6*9	-0,644694	0,000360	0,000236	26626048000	5039827595	6054251	1202	0	0	201	-5,984079e-001	-7,015750e-003	9,653188e-009	-0,000000e+000	2,679811e-021	1,009389e+000	8,103681e+003
275	2;1*7;3*9;4*5;6*10;8*11	0,426791	0,000695	0,000444	43460608000	7804055082	13883033	308	2	2	315	5,040213e-002	1,264479e-002	5,352908e-019	-0,000000e+000	-1,118654e-021	2,300916e+000	1,458730e+004
276	2;1*7;3*9;4*5;6*11;8*10	-1,619335	0,000696	0,000556	29698048000	5795590783	20081965	1625	0	0	236	-1,243687e+000	-4,246779e-002	-8,456281e-008	-0,000000e+000	1,523734e-024	2,995960e+000	1,497196e+004
277	2;1*7;3*9;4*6;5*10;8*11	-0,536780	0,000637	0,000452	43644928000	8523666268	15525009	1319	2	2	277	-2,795147e-001	2,950495e-002	-1,331797e-010	-0,000000e+000	-2,173989e-024	1,835174e+000	2,328542e+004
278	2;1*7;3*9;4*6;5*11;8*10	0,121658	0,000778	0,000555	20441088000	4483811599	12118728	2030	1	1	133	7,449148e-002	-1,560735e-002	-1,409982e-006	-0,000000e+000	-2,722324e-026	1,794066e+000	1,561181e+004
279	2;1*7;3*9;4*8;5*10;6*11	0,499751	0,000519	0,000346	11286528000	1830339059	2384496	269	0	0	73	4,833205e-001	6,127885e-002	8,542870e-010	-0,000000e+000	7,526448e-024	9,037491e-001	3,577188e+003
280	2;1*7;3*9;4*8;5*11;6*10	-0,703301	0,000319	0,000212	13948928000	2373601804	3901192	483	0	0	91	-6,113657e-001	-1,559856e-002	-1,592200e-010	-0,000000e+000	-5,080910e-025	8,220907e-001	5,932857e+003
281	2;1*7;3*9;4*10;5*6;8*11	1,209050	0,000728	0,000499	27977728000	5106134510	18606864	924	3	3	180	8,451224e-001	-2,848627e-002	-1,879117e-011	-0,000000e+000	4,933722e-021	2,068748e+000	1,212135e+004
282	2;1*7;3*9;4*10;5*8;6*11	-0,104806	0,000340	0,000205	15689728000	3197344130	4462275	533	0	0	94	-9,786802e-002	6,417140e-003	-4,174481e-011	-0,000000e+000	2,221571e-025	5,454092e-001	6,883300e+003
283	2;1*7;3*9;4*10;5*11;6*8	0,015927	0,000838	0,000578	18823168000	3784914846	4848799	548	1	1	135	-5,112323e-002	-3,028742e-002	2,701462e-015	-0,000000e+000	-1,033119e-025	1,424629e+000	7,601814e+003
284	2;1*7;3*9;4*11;5*6;8*10	0,018974	0,000798	0,000557	40491008000	8194197333	34984534	1856	1	1	273	3,567094e-002	5,924522e-002	1,685392e-012	-0,000000e+000	1,099185e-020	2,284555e+000	2,047941e+004
285	2;1*7;3*9;4*11;5*8;6*10	-0,321812	0,000231	0,000156	15198208000	3446134807	2856980	355	0	0	131	-2,756604e-001	1,610664e-003	3,153012e-013	-0,000000e+000	-2,132947e-023	6,313551e-001	7,917412e+003
286	2;1*7;3*9;4*11;5*10;6*8	0,726910	0,000500	0,000339	22980608000	4034148120	4942489	832	0	0	151	6,274220e-001	7,508905e-003	3,987375e-012	-0,000000e+000	9,890662e-026	1,250688e+000	8,116020e+003
287	2;1*7;3*10;4*5;6*8;9*11	4,001638	0,001361	0,000902	57714688000	13955311968	74129513	1115	0	0	440	3,182659e+000	1,827576e-002	-1,609281e-008	-0,000000e+000	3,262408e-023	5,135891e+000	3,642750e+004
288	2;1*7;3*10;4*5;6*9;8*11	1,607520	0,000721	0,000519	40245248000	8341617149	15016605	178	1	1	251	1,235525e+000	6,501291e-002	-7,111826e-023	-0,000000e+000	8,592026e-022	2,533851e+000	1,705970e+004
289	2;1*7;3*10;4*5;6*11;8*9	2,168468	0,001024	0,000804	26564608000	4657171908	89900627	467	1	1	194	1,872126e+000	3,768904e-001	5,814813e-006	-0,000000e+000	8,066815e-022	3,830202e+000	1,714353e+004
290	2;1*7;3*10;4*6;5*8;9*11	1,062104	0,000978	0,000664	37582848000	8970864946	12275196	1705	0	0	288	9,133963e-001	-3,176621e-003	-1,283089e-007	-0,000000e+000	4,301990e-023	3,086865e+000	2,348767e+004
291	2;1*7;3*10;4*6;5*9;8*11	-0,569692	0,000626	0,000400	25458688000	5141345812	3465075	460	1	1	185	-3,834398e-001	8,990009e-003	1,061291e-011	-0,000000e+000	-6,892538e-022	1,792075e+000	1,272834e+004
292	2;1*7;3*10;4*6;5*11;8*9	-0,652309	0,000747	0,000560	32339968000	6272282678	25979216	607	3	3	214	-5,809659e-001	-9,151838e-002	8,639710e-018	-0,000000e+000	-9,764027e-023	2,393515e+000	1,455694e+004
293	2;1*7;3*10;4*8;5*6;9*11	1,376556	0,000722	0,000536	37623808000	7846103781	25155440	850	3	3	258	1,203021e+000	1,421474e-002	-1,769583e-010	-0,000000e+000	4,818069e-025	2,834516e+000	1,741441e+004
294	2;1*7;3*10;4*8;5*9;6*11	0,906628	0,000447	0,000273	24946688000	4990048519	5571997	706	0	0	166	8,164136e-001	3,305766e-002	2,376365e-013	-0,000000e+000	3,247067e-022	1,102915e+000	1,046461e+004
295	2;1*7;3*10;4*8;5*11;6*9	-0,102219	0,000213	0,000145	13334528000	2941509994	2029429	203	0	0	75	-8,187918e-002	-1,672236e-003	4,788156e-015	-0,000000e+000	-1,969634e-026	5,740803e-001	6,701896e+003
296	2;1*7;3*10;4*9;5*6;8*11	0,400012	0,000620	0,000411	63039488000	12705631060	28044412	1921	0	0	482	1,461065e-001	-1,003545e-002	-6,117402e-012	-0,000000e+000	1,694362e-021	2,169189e+000	2,620016e+004
297	2;1*7;3*10;4*9;5*8;6*11	-0,526181	0,000509	0,000308	29984768000	6543870936	8284452	1207	0	0	231	-5,045316e-001	-5,870295e-002	6,846228e-010	-0,000000e+000	3,457834e-024	9,354998e-001	1,298969e+004
298	2;1*7;3*10;4*9;5*11;6*8	0,576433	0,000507	0,000326	21526528000	4265484500	4662968	754	0	0	152	5,255410e-001	1,607747e-002	2,469766e-015	-0,000000e+000	-3,663344e-017	1,186179e+000	9,806478e+003
299	2;1*7;3*10;4*11;5*6;8*9	0,325968	0,000728	0,000532	28817408000	4517216494	65528529	786	0	0	214	2,808885e-001	3,962589e-002	4,143427e-013	-0,000000e+000	-1,117545e-020	2,054618e+000	1,167580e+004
300	2;1*7;3*10;4*11;5*8;6*9	-0,250179	0,000504	0,000396	19068928000	4325991650	21447723	2798	0	0	124	-2,884662e-001	-4,031296e-002	-3,140342e-007	-0,000000e+000	3,013091e-022	1,144618e+000	1,629004e+004
301	2;1*7;3*10;4*11;5*9;6*8	-0,158522	0,000397	0,000284	32217088000	6178997930	10079399	1391	0	0	244	-1,398238e-001	1,959279e-003	1,558273e-014	-0,000000e+000	-9,520027e-027	9,970962e-001	1,108095e+004
302	2;1*7;3*11;4*5;6*8;9*10	-3,418071	0,001734	0,000978	54847488000	12469376863	304624261	5861	1	1	415	-2,754098e+000	-6,199763e-002	-2,509965e-007	-0,000000e+000	-1,949114e-022	3,979087e+000	5,381239e+004
303	2;1*7;3*11;4*5;6*9;8*10	-0,222736	0,000609	0,000513	25602048000	5416523004	23985708	1133	0	0	217	-2,515055e-001	3,308888e-004	1,994701e-008	-0,000000e+000	-1,305414e-018	2,187554e+000	1,501611e+004
304	2;1*7;3*11;4*5;6*10;8*9	-1,032820	0,000775	0,000595	23656448000	3827707767	58839449	797	3	3	188	-6,854201e-001	-1,261319e-002	7,720453e-008	-0,000000e+000	-6,171307e-021	2,182995e+000	1,600735e+004
305	2;1*7;3*11;4*6;5*8;9*10	-0,348275	0,000938	0,000662	73975808000	17055018610	84568119	3591	0	0	589	-3,580672e-001	3,880484e-003	8,550308e-008	-0,000000e+000	-1,696680e-024	2,231546e+000	4,358959e+004
306	2;1*7;3*11;4*6;5*9;8*10	0,427155	0,000789	0,000609	45160448000	9897115061	21344859	4142	0	0	345	4,013165e-001	-3,432908e-003	-3,853800e-007	-0,000000e+000	7,216929e-026	3,142011e+000	3,041245e+004
307	2;1*7;3*11;4*6;5*10;8*9	-0,360178	0,000759	0,000556	33916928000	6240766358	15691306	525	0	0	279	-3,529380e-001	4,844583e-003	-8,406955e-017	-0,000000e+000	1,660607e-020	2,291893e+000	1,443541e+004
308	2;1*7;3*11;4*8;5*6;9*10	-1,230498	0,000752	0,000598	25192448000	3923237788	56223426	407	1	1	194	-1,046572e+000	-4,855744e-002	-1,561233e-009	-0,000000e+000	-1,116262e-021	2,107061e+000	1,213773e+004
309	2;1*7;3*11;4*8;5*9;6*10	-0,927983	0,000858	0,000556	17143808000	3082467986	3155932	378	1	1	117	-8,761882e-001	-7,125065e-002	2,949002e-026	-0,000000e+000	-1,108666e-025	1,675868e+000	7,821116e+003
310	2;1*7;3*11;4*8;5*10;6*9	0,503727	0,000492	0,000310	9955328000	1884853477	1481213	168	0	0	67	4,812260e-001	1,511263e-002	-4,737345e-024	-0,000000e+000	9,824769e-025	7,612064e-001	4,897688e+003
311	2;1*7;3*11;4*9;5*6;8*10	-0,365012	0,000800	0,000520	34715648000	6957958981	40795326	968	1	1	292	-3,351440e-001	5,126576e-003	6,345319e-010	-0,000000e+000	-2,670658e-023	2,162284e+000	2,129550e+004
312	2;1*7;3*11;4*9;5*8;6*10	0,556519	0,000426	0,000247	21157888000	4327166648	6189321	631	1	1	168	5,315254e-001	1,915385e-002	3,359047e-011	-0,000000e+000	4,480759e-023	8,094496e-001	1,283364e+004
313	2;1*7;3*11;4*9;5*10;6*8	-0,505391	0,000428	0,000270	33568768000	6791072365	9702190	1312	2	2	230	-4,731709e-001	-3,415352e-003	-3,597912e-009	-0,000000e+000	-3,259800e-024	9,937291e-001	1,330918e+004
314	2;1*7;3*11;4*10;5*6;8*9	0,323228	0,000536	0,000409	22632448000	3466880059	60430470	867	1	1	160	3,168969e-001	3,252430e-003	8,200287e-010	-0,000000e+000	-1,945440e-025	1,594780e+000	1,275787e+004
315	2;1*7;3*11;4*10;5*8;6*9	-0,024192	0,000255	0,000165	32380928000	6546328743	10210667	1494	0	0	230	-5,970302e-003	2,412398e-003	-3,723589e-013	-0,000000e+000	-8,717927e-025	7,013871e-001	1,219703e+004
316	2;1*7;3*11;4*10;5*9;6*8	0,113246	0,000801	0,000560	59516928000	11034936845	19301957	2868	0	0	453	8,988471e-002	-1,878885e-003	-5,109294e-008	-0,000000e+000	-2,248720e-025	1,141978e+000	2,029319e+004
317	2;1*8;3*4;5*6;7*10;9*11	4,725297	0,002383	0,001549	114669568000	30110474681	1131066531	59164	3	3	915	3,189873e+000	-9,243562e-002	-5,134918e-009	-0,000000e+000	-1,137608e-021	7,918060e+000	9,698741e+004
318	2;1*8;3*4;5*6;7*11;9*10	-0,341694	0,003068	0,001840	115140608000	23964021567	2121288665	432005	6	6	924	-5,258344e-001	2,065238e-001	3,329592e-007	-0,000000e+000	4,988997e-021	6,254031e+000	1,367971e+005
319	2;1*8;3*4;5*7;6*10;9*11	-3,802784	0,001713	0,001134	101009408000	24852761828	194397166	536	2	2	771	-2,444969e+000	1,959571e-002	5,518067e-012	-0,000000e+000	-7,202696e-021	6,542362e+000	5,050947e+004
320	2;1*8;3*4;5*7;6*11;9*10	0,970604	0,002259	0,001247	129148928000	27787744889	727122920	12620	4	4	997	6,339675e-001	-6,661300e-002	-5,767817e-009	-0,000000e+000	1,719125e-023	4,494602e+000	8,846557e+004
321	2;1*8;3*4;5*9;6*10;7*11	2,500269	0,000852	0,000553	40654848000	10336665644	43501833	926	0	0	293	1,982683e+000	1,098408e-001	1,352308e-009	-0,000000e+000	1,065222e-024	2,651412e+000	1,321318e+004
322	2;1*8;3*4;5*9;6*11;7*10	-1,209362	0,000431	0,000332	20277248000	4910400839	21761981	292	0	0	147	-1,021068e+000	-1,042663e-002	-3,915332e-013	-0,000000e+000	5,938002e-023	1,407102e+000	6,715585e+003
323	2;1*8;3*4;5*10;6*7;9*11	-0,840254	0,001791	0,000963	61749248000	15752262519	467606301	8844	2	2	510	-9,687672e-001	-1,059160e-001	1,102647e-008	-0,000000e+000	-7,044845e-023	5,127976e+000	6,409236e+004
324	2;1*8;3*4;5*10;6*9;7*11	-1,440159	0,000434	0,000335	25356288000	6529449606	27438909	494	1	1	144	-1,244184e+000	-2,487587e-002	-2,932872e-013	-0,000000e+000	5,951746e-025	1,639607e+000	9,500404e+003
325	2;1*8;3*4;5*10;6*11;7*9	1,013049	0,000575	0,000442	27916288000	7018120487	37079817	595	1	1	177	7,835594e-001	4,059530e-003	1,065868e-013	-0,000000e+000	-1,624762e-026	1,756953e+000	1,007223e+004
326	2;1*8;3*4;5*11;6*7;9*10	2,365036	0,001873	0,001130	48273408000	10316965256	880138124	121964	1	1	355	2,024797e+000	2,829400e-001	3,373201e-007	-0,000000e+000	4,108400e-021	3,995002e+000	8,016356e+004
327	2;1*8;3*4;5*11;6*9;7*10	-0,143540	0,001081	0,000610	58247168000	14148717072	89689074	821	0	0	443	-5,655360e-002	-5,863239e-003	7,645964e-015	-0,000000e+000	2,303845e-022	1,981220e+000	2,495253e+004
328	2;1*8;3*4;5*11;6*10;7*9	-0,550389	0,001131	0,000738	59373568000	13315760275	87880109	1229	2	2	445	-3,018229e-001	8,575246e-003	1,496892e-012	-0,000000e+000	1,299431e-021	2,037172e+000	2,151883e+004
329	2;1*8;3*5;4*6;7*10;9*11	-4,774117	0,002148	0,001424	150018048000	41819815953	170160462	1291	3	3	1319	-3,440952e+000	2,373592e-002	1,621465e-013	-0,000000e+000	1,364189e-020	8,893857e+000	6,767047e+004
330	2;1*8;3*5;4*6;7*11;9*10	0,003920	0,002725	0,001587	182867968000	45950192465	696012705	5937	2	2	1494	2,096745e-001	-1,049312e-001	-1,180574e-009	-0,000000e+000	-1,411773e-021	7,206959e+000	1,071266e+005
331	2;1*8;3*5;4*7;6*10;9*11	-3,349963	0,000998	0,000801	37275648000	8502987337	3795901	389	1	1	285	-2,805315e+000	-2,657093e-002	2,392459e-036	-0,000000e+000	4,388507e-021	5,415719e+000	1,773785e+004
332	2;1*8;3*5;4*7;6*11;9*10	1,452872	0,000691	0,000524	49379328000	10552639214	46187608	538	0	0	433	1,252065e+000	1,824230e-002	4,219382e-014	-0,000000e+000	6,220890e-026	2,854753e+000	2,330305e+004
333	2;1*8;3*5;4*9;6*10;7*11	0,536728	0,000613	0,000458	43255808000	8811408262	22169868	1610	3	3	305	3,802312e-001	4,507970e-002	6,413944e-010	-0,000000e+000	6,937379e-024	2,122370e+000	1,699525e+004
334	2;1*8;3*5;4*9;6*11;7*10	0,472380	0,000449	0,000322	26871808000	5818036399	16140558	3221	2	2	192	4,073408e-001	-1,915807e-002	-7,376171e-008	-0,000000e+000	1,207521e-024	1,246113e+000	1,528727e+004
335	2;1*8;3*5;4*10;6*7;9*11	6,333297	0,001370	0,001048	67422208000	16368752096	94438863	861	2	2	516	5,118591e+000	2,430184e-001	1,477623e-007	-0,000000e+000	3,537180e-022	9,981938e+000	4,130604e+004
336	2;1*8;3*5;4*10;6*9;7*11	0,879033	0,000601	0,000424	15996928000	3320305735	1535824	269	3	3	97	6,917880e-001	9,899481e-003	-1,045716e-008	-0,000000e+000	1,251679e-023	1,693385e+000	7,531056e+003
337	2;1*8;3*5;4*10;6*11;7*9	0,969715	0,000976	0,000677	17963008000	3748278116	2930964	316	1	1	124	8,318838e-001	3,452535e-003	-9,668473e-015	-0,000000e+000	-1,155483e-025	2,312221e+000	8,711302e+003
338	2;1*8;3*5;4*11;6*7;9*10	-2,197681	0,001449	0,000905	50976768000	11458441515	299955517	5379	2	2	344	-1,575744e+000	-6,927771e-002	-4,865610e-009	-0,000000e+000	-5,415971e-024	4,653691e+000	4,530283e+004
339	2;1*8;3*5;4*11;6*9;7*10	-0,227982	0,000485	0,000342	21096448000	4825970590	3205080	432	0	0	151	-1,706133e-001	5,695494e-004	5,928982e-019	-0,000000e+000	-1,752786e-025	1,564499e+000	9,839083e+003
340	2;1*8;3*5;4*11;6*10;7*9	0,002376	0,000482	0,000344	73299968000	16251248920	17507868	2820	1	1	595	-4,218501e-003	1,022356e-004	2,511140e-009	-0,000000e+000	9,022900e-025	1,512717e+000	3,015688e+004
341	2;1*8;3*6;4*5;7*10;9*11	-1,660228	0,002116	0,001123	117966848000	33376734987	412772349	1651	5	5	950	-1,598379e+000	-6,282395e-002	-2,666489e-012	-0,000000e+000	-3,527584e-018	5,353585e+000	6,187113e+004
342	2;1*8;3*6;4*5;7*11;9*10	2,209019	0,002277	0,001261	92510208000	23315305205	870889825	14099	0	0	710	1,996241e+000	2,051281e-001	8,976222e-009	-0,000000e+000	-2,951310e-024	4,543591e+000	7,673491e+004
343	2;1*8;3*6;4*7;5*10;9*11	-1,662727	0,000720	0,000493	28796928000	6473096400	3579320	418	0	0	238	-1,323316e+000	-8,810706e-003	-7,272869e-024	-0,000000e+000	-5,678267e-022	2,665692e+000	1,217573e+004
344	2;1*8;3*6;4*7;5*11;9*10	0,980988	0,000949	0,000561	25417728000	5186110249	22061091	230	1	1	178	8,303735e-001	2,621637e-002	4,458476e-016	-0,000000e+000	-2,724644e-022	1,812213e+000	1,110322e+004
345	2;1*8;3*6;4*9;5*10;7*11	0,876452	0,000412	0,000274	23779328000	4041005100	4869207	613	1	1	139	7,360637e-001	3,531628e-002	1,600450e-012	-0,000000e+000	-2,554325e-026	1,042001e+000	9,682320e+003
346	2;1*8;3*6;4*9;5*11;7*10	-0,511188	0,000216	0,000130	16345088000	3203989564	2174288	242	0	0	111	-4,572732e-001	-1,669989e-003	-1,330968e-012	-0,000000e+000	-6,925074e-024	6,080891e-001	6,927433e+003
347	2;1*8;3*6;4*10;5*7;9*11	-0,745414	0,001026	0,000792	33794048000	8048445356	12644965	1516	0	0	264	-5,994148e-001	1,807888e-003	7,039744e-011	-0,000000e+000	-4,741597e-023	4,764569e+000	2,131536e+004
348	2;1*8;3*6;4*10;5*9;7*11	-0,327104	0,000339	0,000217	13907968000	2667280462	2473401	255	1	1	80	-3,395126e-001	-2,107449e-002	6,936326e-017	-0,000000e+000	1,103348e-022	7,286265e-001	6,207117e+003
349	2;1*8;3*6;4*10;5*11;7*9	-0,582732	0,000381	0,000280	24291328000	5009593245	8363546	791	2	2	193	-4,753451e-001	-2,394691e-002	-2,635198e-016	-0,000000e+000	2,454283e-023	1,196212e+000	9,566129e+003
350	2;1*8;3*6;4*11;5*7;9*10	-0,335236	0,001032	0,000692	34981888000	7813851604	37706204	714	1	1	338	-4,137468e-001	5,060589e-003	1,791285e-010	-0,000000e+000	1,503499e-024	2,890218e+000	2,081399e+004
351	2;1*8;3*6;4*11;5*9;7*10	0,072744	0,000256	0,000175	9893888000	1832206811	634369	73	0	0	71	5,197625e-002	3,617765e-004	4,084784e-035	-0,000000e+000	-4,217205e-025	5,172256e-001	4,344435e+003
352	2;1*8;3*6;4*11;5*10;7*9	-0,049143	0,000287	0,000220	23902208000	4801365410	4221613	827	0	0	150	3,550395e-002	-1,581829e-003	-4,514986e-012	-0,000000e+000	-2,061861e-026	1,012565e+000	8,720956e+003
353	2;1*8;3*7;4*5;6*10;9*11	8,227868	0,001360	0,001182	75737088000	13077956499	35948578	1185	0	0	629	6,631281e+000	3,750969e-001	1,589684e-011	-0,000000e+000	7,656323e-022	9,090436e+000	2,852655e+004
354	2;1*8;3*7;4*5;6*11;9*10	-5,473562	0,001065	0,000850	73095168000	10245592345	192241591	1922	0	0	533	-4,349913e+000	-4,104213e-001	-3,924895e-005	-0,000000e+000	8,260164e-020	6,164496e+000	3,531546e+004
355	2;1*8;3*7;4*6;5*10;9*11	-3,482378	0,000958	0,000836	53352448000	11167587096	7918205	1280	1	1	436	-2,773960e+000	-4,269637e-002	4,154532e-023	-0,000000e+000	-2,306862e-021	5,649457e+000	2,251809e+004
356	2;1*8;3*7;4*6;5*11;9*10	2,202088	0,000838	0,000748	41658368000	8070590603	36000209	851	1	1	329	1,723485e+000	1,175526e-001	-1,879891e-012	-0,000000e+000	3,000767e-023	3,863569e+000	1,630853e+004
357	2;1*8;3*7;4*9;5*10;6*11	-0,747503	0,000638	0,000444	14522368000	2777745580	14245494	406	0	0	81	-6,619087e-001	-1,677096e-001	7,152063e-010	-0,000000e+000	-4,417616e-026	1,132306e+000	7,380030e+003
358	2;1*8;3*7;4*9;5*11;6*10	0,781154	0,000253	0,000187	18925568000	3976111818	24786382	927	1	1	121	7,899647e-001	1,744819e-001	1,607790e-008	-0,000000e+000	-4,267025e-025	9,112543e-001	1,128782e+004
359	2;1*8;3*7;4*10;5*6;9*11	5,773911	0,001127	0,000950	51898368000	10450884336	36745788	981	2	2	387	4,810012e+000	2,994950e-001	6,815356e-016	-0,000000e+000	1,307052e-019	7,149912e+000	2,491915e+004
360	2;1*8;3*7;4*10;5*9;6*11	0,356192	0,000326	0,000221	10631168000	1510685821	2667492	422	0	0	65	3,671225e-001	1,374565e-002	2,358053e-016	-0,000000e+000	-2,299335e-025	7,257267e-001	4,256219e+003
361	2;1*8;3*7;4*10;5*11;6*9	-0,380587	0,000158	0,000123	21526528000	4615610684	6303771	919	0	0	141	-3,209438e-001	-8,262329e-003	-1,919064e-016	-0,000000e+000	-5,085816e-023	6,757875e-001	8,814615e+003
362	2;1*8;3*7;4*11;5*6;9*10	-3,849823	0,000929	0,000821	37869568000	6028036149	99125338	1132	4	4	298	-3,046450e+000	-3,073888e-001	-1,794933e-005	-0,000000e+000	-1,258551e-019	4,940838e+000	2,073038e+004
363	2;1*8;3*7;4*11;5*9;6*10	-0,362808	0,000225	0,000150	59250688000	13640059718	12055686	1557	0	0	407	-2,980339e-001	-2,709673e-003	-1,688606e-011	-0,000000e+000	1,344177e-021	7,882899e-001	2,688091e+004
364	2;1*8;3*7;4*11;5*10;6*9	-0,464533	0,000265	0,000186	43173888000	7982569650	10891454	2391	0	0	274	-3,506283e-001	-1,927505e-003	1,632113e-007	-0,000000e+000	-1,403208e-022	9,974603e-001	1,387847e+004
365	2;1*8;3*9;4*5;6*10;7*11	-0,578764	0,000550	0,000454	49420288000	7941370355	14902300	1363	4	4	375	-3,187054e-001	-2,389032e-002	-1,925071e-017	-0,000000e+000	-1,222177e-021	2,410263e+000	1,287667e+004
366	2;1*8;3*9;4*5;6*11;7*10	-0,680192	0,000463	0,000320	27793408000	5198900166	9176731	685	2	2	183	-5,930127e-001	-7,186936e-003	-1,041226e-028	-0,000000e+000	-1,408020e-022	1,486945e+000	8,044151e+003
367	2;1*8;3*9;4*6;5*10;7*11	0,177500	0,000603	0,000482	36128768000	6161304101	18460674	1406	1	1	272	1,796439e-002	-2,881902e-002	4,161902e-009	-0,000000e+000	1,380142e-023	1,724459e+000	1,675432e+004
368	2;1*8;3*9;4*6;5*11;7*10	0,938152	0,000502	0,000362	19376128000	3613740953	2343651	448	0	0	132	7,978999e-001	-1,730711e-003	-2,512123e-011	-0,000000e+000	2,992895e-025	1,381775e+000	6,554147e+003
369	2;1*8;3*9;4*7;5*10;6*11	-0,349955	0,000232	0,000172	13539328000	2739298435	11620258	546	0	0	93	-3,650071e-001	-9,794575e-002	2,524033e-013	-0,000000e+000	3,674794e-025	5,767087e-001	5,903834e+003
370	2;1*8;3*9;4*7;5*11;6*10	0,109422	0,000276	0,000195	9463808000	1644919132	2003588	190	1	1	51	6,705086e-002	-1,109466e-002	-2,943675e-031	-0,000000e+000	6,541777e-027	5,858683e-001	3,607489e+003
371	2;1*8;3*9;4*10;5*6;7*11	-0,958170	0,000578	0,000422	34060288000	5051092752	11681871	1510	1	1	231	-6,395779e-001	-1,741221e-002	-3,828914e-008	-0,000000e+000	-5,676922e-022	1,804160e+000	9,623096e+003
372	2;1*8;3*9;4*10;5*7;6*11	0,153235	0,000730	0,000442	33794048000	6851750191	35880833	1867	1	1	225	6,585949e-002	-1,937304e-002	-5,408140e-008	-0,000000e+000	1,387948e-019	1,504946e+000	1,529435e+004
373	2;1*8;3*9;4*10;5*11;6*7	0,148167	0,000611	0,000428	26257408000	4796166262	34459263	1581	0	0	182	2,972363e-001	8,213715e-002	4,546578e-008	-0,000000e+000	-1,499361e-024	1,480739e+000	9,615670e+003
374	2;1*8;3*9;4*11;5*6;7*10	-0,340158	0,000542	0,000372	14379008000	2462081184	2856829	222	0	0	100	-2,959341e-001	-5,113937e-003	-4,185987e-011	-0,000000e+000	-8,086294e-022	1,154741e+000	4,161946e+003
375	2;1*8;3*9;4*11;5*7;6*10	0,865278	0,000479	0,000334	26359808000	4744540418	5991579	1028	0	0	192	7,469256e-001	5,881932e-003	1,184637e-011	-0,000000e+000	4,383011e-023	1,465784e+000	1,062357e+004
376	2;1*8;3*9;4*11;5*10;6*7	-2,028393	0,000545	0,000431	34060288000	4767534238	9152638	1614	0	0	238	-1,808210e+000	-2,755524e-002	-1,367450e-015	-0,000000e+000	2,819269e-022	2,365262e+000	8,760774e+003
377	2;1*8;3*10;4*5;6*7;9*11	-10,455472	0,001543	0,001271	60950528000	12774973904	317532657	6454	1	1	473	-8,509753e+000	-6,303645e-001	-8,145873e-005	-0,000000e+000	-1,690859e-018	1,114979e+001	4,925270e+004
378	2;1*8;3*10;4*5;6*9;7*11	-0,297999	0,000486	0,000354	24025088000	4419039435	7327821	196	3	3	149	-2,866900e-001	-1,912945e-002	5,401128e-026	-0,000000e+000	2,352896e-024	1,514733e+000	8,116485e+003
379	2;1*8;3*10;4*5;6*11;7*9	-0,899567	0,000768	0,000553	23554048000	4493435033	11018885	384	2	2	186	-6,155262e-001	-1,693620e-003	-1,363767e-015	-0,000000e+000	1,171529e-025	2,294598e+000	1,061692e+004
380	2;1*8;3*10;4*6;5*7;9*11	11,504416	0,001662	0,001283	92141568000	23590838397	61062707	2129	1	1	751	9,484846e+000	1,775652e-001	5,436525e-014	-0,000000e+000	3,727620e-019	1,261384e+001	4,759469e+004
381	2;1*8;3*10;4*6;5*9;7*11	0,857986	0,000563	0,000383	19724288000	3286716000	3070418	416	0	0	113	6,923029e-001	9,522434e-003	-2,934026e-010	-0,000000e+000	6,800140e-024	1,539642e+000	9,514441e+003
382	2;1*8;3*10;4*6;5*11;7*9	0,177362	0,000579	0,000384	39405568000	7802139435	8565073	1410	0	0	272	1,390769e-001	-1,927897e-003	-2,260923e-013	-0,000000e+000	9,934656e-025	1,604227e+000	1,508115e+004
383	2;1*8;3*10;4*7;5*6;9*11	-6,326262	0,001289	0,000943	88025088000	23576664355	177335896	2235	2	2	688	-5,553873e+000	-2,873067e-001	9,885168e-008	-0,000000e+000	7,299584e-021	9,292475e+000	4,785339e+004
384	2;1*8;3*10;4*7;5*9;6*11	-0,292605	0,000329	0,000222	7415808000	1448422121	729666	73	1	1	50	-2,013310e-001	2,107120e-003	1,916370e-036	-0,000000e+000	-4,896849e-026	6,942816e-001	3,470116e+003
385	2;1*8;3*10;4*7;5*11;6*9	-0,190740	0,000146	0,000091	26277888000	6820534601	6123468	521	0	0	177	-1,766368e-001	2,165688e-003	-3,399749e-012	-0,000000e+000	-2,706814e-024	4,396117e-001	1,415553e+004
386	2;1*8;3*10;4*9;5*6;7*11	-0,773274	0,000663	0,000422	36190208000	5423542726	11329249	1053	1	1	263	-6,309815e-001	1,207238e-003	5,261381e-014	-0,000000e+000	-2,757764e-023	1,564839e+000	1,236115e+004
387	2;1*8;3*10;4*9;5*7;6*11	0,612660	0,000563	0,000431	11511808000	2182542643	1580757	213	0	0	91	5,538238e-001	6,449300e-003	1,752996e-026	-0,000000e+000	2,791467e-025	1,259532e+000	4,763584e+003
388	2;1*8;3*10;4*9;5*11;6*7	-0,152769	0,000942	0,000542	75962368000	10673903233	21336385	2467	1	1	517	-1,771717e-001	-3,257880e-003	6,440515e-013	-0,000000e+000	8,841787e-023	2,066418e+000	2,066647e+004
389	2;1*8;3*10;4*11;5*6;7*9	-0,127352	0,000645	0,000495	43788288000	8332246503	25476984	1841	0	0	344	-1,407383e-001	3,476040e-002	-2,605935e-012	-0,000000e+000	4,794475e-025	2,217478e+000	1,641172e+004
390	2;1*8;3*10;4*11;5*7;6*9	0,349063	0,000645	0,000465	15566848000	3251957094	11625513	1253	1	1	111	3,849532e-001	4,207069e-002	-2,880794e-007	-0,000000e+000	-1,220165e-025	1,361588e+000	9,588585e+003
391	2;1*8;3*10;4*11;5*9;6*7	0,144258	0,000542	0,000363	39958528000	6429853148	17160483	1211	0	0	293	1,673599e-001	1,015134e-002	-1,556420e-011	-0,000000e+000	2,991365e-024	1,273561e+000	1,310024e+004
392	2;1*8;3*11;4*5;6*7;9*10	5,250801	0,002161	0,001323	46225408000	7760629155	734147117	147796	1	1	323	4,240539e+000	1,476580e-001	1,325347e-007	-0,000000e+000	1,429648e-021	5,495514e+000	6,623718e+004
393	2;1*8;3*11;4*5;6*9;7*10	1,811915	0,000559	0,000403	41146368000	9214252281	44900597	2794	0	0	290	1,492171e+000	4,096271e-002	1,292060e-006	-0,000000e+000	-4,958306e-022	2,086655e+000	2,400856e+004
394	2;1*8;3*11;4*5;6*10;7*9	0,235243	0,000861	0,000549	34592768000	7073068130	24655977	513	0	0	271	1,379953e-001	-8,165844e-004	-1,909629e-010	-0,000000e+000	1,649437e-020	1,728956e+000	1,367387e+004
395	2;1*8;3*11;4*6;5*7;9*10	-5,532212	0,001761	0,001092	101275648000	25187409737	329865396	3712	9	9	819	-4,790896e+000	-1,375892e-001	-6,801678e-010	-0,000000e+000	-6,881354e-020	6,110463e+000	6,308164e+004
396	2;1*8;3*11;4*6;5*9;7*10	-0,402273	0,000756	0,000562	9402368000	2030696551	3854625	387	0	0	72	-3,557426e-001	-1,162472e-002	1,322468e-007	-0,000000e+000	5,769936e-024	1,451216e+000	9,739228e+003
397	2;1*8;3*11;4*6;5*10;7*9	0,493009	0,000760	0,000510	33609728000	6808278391	6679485	956	2	1	232	4,363014e-001	3,037469e-003	-2,103058e-009	-2,623278e-064	-1,231694e-022	1,464463e+000	1,602933e+004
398	2;1*8;3*11;4*7;5*6;9*10	2,815585	0,001587	0,000982	48396288000	12422418653	396547098	7079	1	1	407	2,590889e+000	1,148669e-001	5,047604e-009	-0,000000e+000	8,309068e-023	4,532039e+000	3,961169e+004
399	2;1*8;3*11;4*7;5*9;6*10	0,184249	0,000295	0,000179	44484608000	8802267558	10739498	1239	0	0	338	1,679670e-001	1,048778e-002	4,521121e-010	-0,000000e+000	-9,939675e-023	8,792252e-001	1,930258e+004
400	2;1*8;3*11;4*7;5*10;6*9	-0,161467	0,000291	0,000179	25376768000	5058408145	6384612	776	0	0	170	-1,498983e-001	-3,701189e-005	1,171574e-007	-0,000000e+000	1,007325e-025	7,435695e-001	1,172638e+004
401	2;1*8;3*11;4*9;5*6;7*10	0,214375	0,000537	0,000353	26626048000	4545758112	8188613	321	0	0	208	2,035709e-001	7,384874e-004	3,306879e-025	-0,000000e+000	-1,211238e-022	1,483551e+000	9,518149e+003
402	2;1*8;3*11;4*9;5*7;6*10	-0,697053	0,000447	0,000272	37500928000	7908104474	9579110	1072	2	2	242	-6,679580e-001	-1,229405e-002	-1,444567e-008	-0,000000e+000	-2,116264e-024	1,219374e+000	2,130721e+004
403	2;1*8;3*11;4*9;5*10;6*7	0,798569	0,000389	0,000298	33323008000	5606142582	12685013	1187	0	0	240	7,567767e-001	6,712764e-003	-9,819781e-014	-0,000000e+000	-1,084194e-023	1,373536e+000	1,249006e+004
404	2;1*8;3*11;4*10;5*6;7*9	-0,571658	0,000683	0,000450	40060928000	7342651054	21120962	979	0	0	315	-5,069694e-001	1,549762e-003	1,685762e-008	-0,000000e+000	1,218730e-024	1,450576e+000	1,493893e+004
405	2;1*8;3*11;4*10;5*7;6*9	0,305856	0,000739	0,000446	35903488000	6941763912	7893289	1166	0	0	309	2,644599e-001	2,918866e-003	-7,299023e-014	-0,000000e+000	6,784177e-022	1,074254e+000	1,568787e+004
406	2;1*8;3*11;4*10;5*9;6*7	-0,055839	0,000741	0,000468	49666048000	7751528504	22786742	2066	1	1	396	-6,976262e-002	-7,810821e-003	-4,235514e-010	-0,000000e+000	6,220008e-021	1,172836e+000	1,604975e+004
407	2;1*9;3*4;5*6;7*10;8*11	-3,254631	0,000688	0,000546	31418368000	9132617885	306237255	10408	3	3	233	-2,435245e+000	-2,359118e-002	-1,803190e-010	-0,000000e+000	6,261933e-022	3,412885e+000	2,259039e+004
408	2;1*9;3*4;5*6;7*11;8*10	2,768008	0,001696	0,001229	64964608000	17407667701	577983959	32309	0	0	519	1,394443e+000	-4,390556e-002	-4,331242e-009	-0,000000e+000	1,373634e-022	5,009883e+000	4,394122e+004
409	2;1*9;3*4;5*7;6*10;8*11	0,787893	0,000734	0,000514	31725568000	7781910164	37086222	317	0	0	228	3,506312e-001	2,854491e-003	3,309794e-015	-0,000000e+000	3,725620e-023	2,490723e+000	1,349081e+004
410	2;1*9;3*4;5*7;6*11;8*10	-2,305061	0,001136	0,000832	62343168000	15153195080	109032381	742	0	0	526	-1,416831e+000	1,188162e-002	3,284543e-013	-0,000000e+000	-6,464459e-022	3,708562e+000	2,837906e+004
411	2;1*9;3*4;5*8;6*10;7*11	-0,344584	0,000559	0,000347	22734848000	5827528916	24734510	366	0	0	165	-5,028167e-002	-1,811473e-002	-2,805934e-008	-0,000000e+000	-2,466332e-023	1,260178e+000	9,240941e+003
412	2;1*9;3*4;5*8;6*11;7*10	-0,040763	0,000608	0,000348	13600768000	3252170380	16216397	125	0	0	98	9,022863e-002	1,969957e-003	2,777226e-016	-0,000000e+000	-2,583168e-024	1,091354e+000	4,979645e+003
413	2;1*9;3*4;5*10;6*7;8*11	-1,089000	0,000702	0,000518	27547648000	5866399017	110772209	714	3	3	204	-7,419850e-001	-2,080303e-002	-8,600851e-011	-0,000000e+000	-5,784873e-023	2,295329e+000	1,517301e+004
414	2;1*9;3*4;5*10;6*8;7*11	1,555366	0,000627	0,000490	23001088000	5321247980	26842686	290	0	0	193	1,195160e+000	8,133232e-003	2,424816e-016	-0,000000e+000	1,535618e-023	2,081429e+000	1,118219e+004
415	2;1*9;3*4;5*10;6*11;7*8	-1,797041	0,000736	0,000544	24434688000	4740515932	74876830	717	1	1	186	-1,331796e+000	-1,072274e-002	-2,516945e-011	-0,000000e+000	-9,281947e-021	2,579466e+000	1,131604e+004
416	2;1*9;3*4;5*11;6*7;8*10	0,077735	0,001014	0,000737	33671168000	7515207698	171877535	3339	1	1	278	-4,892145e-002	-3,513462e-002	-1,787244e-009	-0,000000e+000	-1,049790e-022	2,680012e+000	2,231333e+004
417	2;1*9;3*4;5*11;6*8;7*10	-1,135833	0,000984	0,000753	40306688000	9235518154	45074898	490	3	3	317	-7,694322e-001	2,830308e-003	2,748283e-012	-0,000000e+000	-8,659581e-023	2,398912e+000	1,805892e+004
418	2;1*9;3*4;5*11;6*10;7*8	1,156738	0,001104	0,000804	50587648000	9486860273	147430763	1542	0	0	405	8,317797e-001	-1,402919e-002	-2,414537e-010	-0,000000e+000	1,019220e-019	2,765938e+000	2,183560e+004
419	2;1*9;3*5;4*6;7*10;8*11	3,653501	0,000803	0,000614	39180288000	11176095571	39883795	591	0	0	296	2,839897e+000	1,325497e-002	3,388981e-016	-0,000000e+000	4,961612e-023	4,001124e+000	1,393704e+004
420	2;1*9;3*5;4*6;7*11;8*10	-2,550402	0,001381	0,001096	78358528000	21989122581	84840136	1252	3	3	648	-1,468995e+000	1,134411e-002	3,310245e-013	-0,000000e+000	-1,636977e-022	5,294316e+000	3,181380e+004
421	2;1*9;3*5;4*7;6*10;8*11	2,779753	0,000647	0,000481	31602688000	6405286001	3230335	467	0	0	220	2,246821e+000	6,830976e-003	1,277768e-014	-0,000000e+000	-9,390999e-024	3,339290e+000	1,294620e+004
422	2;1*9;3*5;4*7;6*11;8*10	-0,092318	0,000596	0,000462	23922688000	5414400724	3439201	465	3	3	193	-1,164305e-001	-1,245091e-003	2,074983e-023	-0,000000e+000	-8,475752e-023	1,773287e+000	1,118989e+004
423	2;1*9;3*5;4*8;6*10;7*11	-1,724545	0,000383	0,000327	29247488000	6254818454	9661955	851	1	1	216	-1,509486e+000	-7,480294e-002	4,704414e-010	-0,000000e+000	-4,652337e-024	2,053089e+000	1,483278e+004
424	2;1*9;3*5;4*8;6*11;7*10	0,531742	0,000358	0,000266	22796288000	4734380848	2574732	494	0	0	139	5,375360e-001	6,589358e-004	-2,609745e-026	-0,000000e+000	1,663851e-024	1,232701e+000	9,916390e+003
425	2;1*9;3*5;4*10;6*7;8*11	-3,425081	0,000765	0,000587	33261568000	7083761838	21570857	1671	0	0	256	-2,735561e+000	-1,285650e-001	-1,558178e-006	-0,000000e+000	-1,224443e-023	4,102914e+000	1,764116e+004
426	2;1*9;3*5;4*10;6*8;7*11	1,233028	0,000813	0,000620	21526528000	4913404166	11876777	1477	0	0	174	1,099434e+000	7,590863e-002	4,225421e-008	-0,000000e+000	2,669938e-023	2,590403e+000	1,476541e+004
427	2;1*9;3*5;4*10;6*11;7*8	-0,867942	0,000746	0,000541	42866688000	7917198619	24229583	1387	0	0	310	-7,749273e-001	1,010054e-002	-5,441124e-013	-0,000000e+000	-2,302524e-023	2,614026e+000	1,639220e+004
428	2;1*9;3*5;4*11;6*7;8*10	-0,063402	0,001118	0,000919	23287808000	5558622537	27713638	378	1	1	181	-4,627253e-001	-7,407391e-002	6,870819e-010	-0,000000e+000	9,770098e-022	3,740766e+000	1,535235e+004
429	2;1*9;3*5;4*11;6*8;7*10	-0,226995	0,000675	0,000511	19683328000	4626692961	9052293	1774	1	1	147	-2,342355e-001	-1,651774e-002	3,393585e-008	-0,000000e+000	-1,820582e-026	2,021671e+000	1,370529e+004
430	2;1*9;3*5;4*11;6*10;7*8	-0,132520	0,000699	0,000518	22919168000	4416669644	11767742	536	0	0	178	-1,454114e-001	4,062114e-003	8,090608e-016	-0,000000e+000	2,907413e-024	1,968036e+000	1,106825e+004
431	2;1*9;3*6;4*5;7*10;8*11	-0,937666	0,000706	0,000557	39221248000	11494685199	121664841	875	0	0	302	-8,671631e-001	-1,726856e-002	-3,769384e-014	-0,000000e+000	-3,716040e-024	2,417917e+000	1,889441e+004
432	2;1*9;3*6;4*5;7*11;8*10	-0,307636	0,001298	0,000879	61667328000	16917768663	184352688	1376	3	3	480	-2,694179e-001	-2,065635e-002	1,465196e-012	-0,000000e+000	-7,455291e-021	3,124589e+000	2,699017e+004
433	2;1*9;3*6;4*7;5*10;8*11	0,168285	0,000377	0,000262	30537728000	6549114191	4969426	741	1	1	219	7,895459e-002	7,769359e-003	7,595138e-021	-0,000000e+000	1,329745e-022	1,175250e+000	1,314624e+004
434	2;1*9;3*6;4*7;5*11;8*10	-0,060257	0,000484	0,000333	17410048000	3810820692	2624379	374	0	0	128	-4,226487e-002	-1,471908e-003	1,485082e-027	-0,000000e+000	-5,420441e-025	1,079812e+000	7,586091e+003
435	2;1*9;3*6;4*8;5*10;7*11	-0,147765	0,000239	0,000155	15607808000	3596112705	1686228	144	0	0	109	-9,675099e-002	2,799114e-003	3,242651e-032	-0,000000e+000	-1,918770e-025	6,127739e-001	9,533554e+003
436	2;1*9;3*6;4*8;5*11;7*10	-0,624819	0,000308	0,000196	10569728000	1711322873	753673	76	0	0	56	-5,340642e-001	-1,606082e-003	5,136243e-018	-0,000000e+000	-4,086938e-027	7,076704e-001	4,121111e+003
437	2;1*9;3*6;4*10;5*7;8*11	1,445601	0,000606	0,000479	24659968000	5055907794	7484632	1313	0	0	204	1,266178e+000	6,477311e-002	-7,042753e-008	-0,000000e+000	2,403432e-024	2,366144e+000	1,203814e+004
438	2;1*9;3*6;4*10;5*8;7*11	0,019158	0,000236	0,000179	5818368000	1419733910	876039	26	0	0	35	2,426107e-002	7,232857e-005	-1,393480e-018	-0,000000e+000	-4,564489e-026	4,480612e-001	3,501457e+003
439	2;1*9;3*6;4*10;5*11;7*8	0,723755	0,000380	0,000277	22796288000	4404945756	19810176	668	1	1	155	5,422494e-001	-4,190722e-002	1,498774e-011	-0,000000e+000	1,876999e-024	1,240399e+000	9,249979e+003
440	2;1*9;3*6;4*11;5*7;8*10	0,751944	0,000629	0,000459	26748928000	5827880855	5079079	616	0	0	203	6,457932e-001	4,075693e-003	-9,541181e-011	-0,000000e+000	-9,200574e-025	1,962995e+000	1,310945e+004
441	2;1*9;3*6;4*11;5*8;7*10	0,271078	0,000303	0,000207	6473728000	1272882013	404488	22	0	0	48	2,095327e-001	-1,155210e-003	4,734864e-046	-0,000000e+000	3,530562e-025	6,172129e-001	3,003687e+003
442	2;1*9;3*6;4*11;5*10;7*8	2,177540	0,000766	0,000625	36825088000	6825286592	27476987	818	1	1	241	1,931636e+000	2,159818e-001	4,284779e-009	-0,000000e+000	1,433263e-023	2,616539e+000	1,654461e+004
443	2;1*9;3*7;4*5;6*10;8*11	-2,241880	0,000795	0,000637	26441728000	4276433528	6847275	353	2	2	212	-1,763928e+000	-3,285379e-002	4,318865e-017	-0,000000e+000	-9,595943e-021	3,018547e+000	9,538860e+003
444	2;1*9;3*7;4*5;6*11;8*10	0,820594	0,000697	0,000482	34142208000	6094397089	16795591	650	2	2	240	6,319772e-001	5,616885e-003	2,821490e-012	-0,000000e+000	5,734150e-022	1,999853e+000	1,290390e+004
445	2;1*9;3*7;4*6;5*10;8*11	1,779001	0,000923	0,000581	20461568000	4321915635	7045725	973	0	0	157	1,471048e+000	4,376750e-002	-9,391121e-008	-0,000000e+000	2,502215e-023	2,428219e+000	1,231704e+004
446	2;1*9;3*7;4*6;5*11;8*10	0,222296	0,000627	0,000463	29145088000	6192829173	4899298	766	0	0	207	1,938188e-001	3,092867e-004	4,301832e-011	-0,000000e+000	2,154773e-025	1,646631e+000	1,251364e+004
447	2;1*9;3*7;4*8;5*10;6*11	0,252139	0,000445	0,000297	11839488000	2300973269	2093362	250	0	0	89	2,121968e-001	-1,047032e-003	6,413550e-023	-0,000000e+000	-1,681189e-023	7,104986e-001	4,501552e+003
448	2;1*9;3*7;4*8;5*11;6*10	0,329955	0,000377	0,000254	12494848000	2011037180	1903798	285	1	1	85	2,596025e-001	4,821329e-003	7,367787e-019	-0,000000e+000	6,307298e-026	7,319900e-001	5,131140e+003
449	2;1*9;3*7;4*10;5*6;8*11	-1,782370	0,000756	0,000539	24209408000	4356910937	12460629	1021	1	1	170	-1,401533e+000	-7,265499e-002	6,139868e-008	-0,000000e+000	-4,187711e-024	2,570897e+000	1,324788e+004
450	2;1*9;3*7;4*10;5*8;6*11	-0,472535	0,000194	0,000136	15443968000	3451650480	2695448	304	1	1	80	-4,558509e-001	-2,659593e-003	6,827022e-024	-0,000000e+000	-5,679671e-025	5,963937e-001	7,285007e+003
451	2;1*9;3*7;4*10;5*11;6*8	-0,534297	0,000798	0,000454	12617728000	2759898977	12606147	554	0	0	68	-4,267237e-001	-2,711769e-002	-1,300620e-008	-0,000000e+000	-1,666668e-024	1,388556e+000	8,897853e+003
452	2;1*9;3*7;4*11;5*6;8*10	0,535086	0,000654	0,000513	23554048000	4601040690	15880324	634	2	2	174	4,189879e-001	2,391098e-002	6,883352e-017	-0,000000e+000	9,991449e-016	1,849986e+000	1,137967e+004
453	2;1*9;3*7;4*11;5*8;6*10	-0,151261	0,000189	0,000161	11573248000	2466022148	1338899	136	0	0	78	-1,416638e-001	-6,182712e-005	8,171635e-028	-0,000000e+000	-2,053921e-026	5,542650e-001	5,289427e+003
454	2;1*9;3*7;4*11;5*10;6*8	-0,147665	0,000524	0,000367	11122688000	2211400247	1356882	221	0	0	81	-4,460990e-002	1,232361e-003	-3,383045e-021	-0,000000e+000	8,331005e-027	1,201548e+000	5,143264e+003
455	2;1*9;3*8;4*5;6*10;7*11	1,559932	0,000470	0,000385	27527168000	4200429248	7443036	551	0	0	192	1,061565e+000	2,672065e-002	4,462264e-018	-0,000000e+000	4,887136e-023	2,154157e+000	8,002713e+003
456	2;1*9;3*8;4*5;6*11;7*10	-0,106264	0,000574	0,000432	38033408000	6036418707	11665788	1061	1	1	286	-3,376858e-001	5,688341e-002	-3,567507e-027	-0,000000e+000	8,877915e-022	2,907139e+000	1,043336e+004
457	2;1*9;3*8;4*6;5*10;7*11	-1,182864	0,000512	0,000376	17471488000	2860369094	5713660	450	0	0	137	-8,523373e-001	-2,718157e-002	1,961060e-021	-0,000000e+000	2,540578e-025	1,611243e+000	7,796164e+003
458	2;1*9;3*8;4*6;5*11;7*10	-0,577649	0,000515	0,000374	19191808000	3446536142	2344107	482	0	0	119	-3,156225e-001	-5,307574e-003	-1,354885e-025	-0,000000e+000	-2,564612e-024	1,696685e+000	6,904593e+003
459	2;1*9;3*8;4*7;5*10;6*11	-0,107136	0,000231	0,000172	21485568000	4751609407	19220609	1140	0	0	145	-3,743575e-002	7,059674e-003	6,496962e-012	-0,000000e+000	-1,135915e-024	6,895152e-001	9,771738e+003
460	2;1*9;3*8;4*7;5*11;6*10	-0,456378	0,000234	0,000171	15976448000	2896682081	3143934	667	2	2	108	-3,272912e-001	-7,345216e-004	-7,833432e-022	-0,000000e+000	-5,751416e-024	7,982899e-001	5,245685e+003
461	2;1*9;3*8;4*10;5*6;7*11	2,058172	0,000465	0,000353	25335808000	5099403340	35627330	1765	0	0	188	1,737538e+000	9,353157e-002	5,765231e-008	-0,000000e+000	-9,044558e-023	2,327228e+000	1,448948e+004
462	2;1*9;3*8;4*10;5*7;6*11	-0,694481	0,000447	0,000313	23656448000	4991378068	16549876	669	0	0	156	-5,322398e-001	-4,431983e-002	-1,324240e-008	-0,000000e+000	-6,164400e-024	1,469112e+000	1,402816e+004
463	2;1*9;3*8;4*10;5*11;6*7	0,414222	0,000419	0,000297	21997568000	3993970856	21387646	1064	0	0	172	1,377268e-001	4,770622e-002	-2,961645e-012	-0,000000e+000	3,508868e-023	1,530901e+000	9,600009e+003
464	2;1*9;3*8;4*11;5*6;7*10	2,180953	0,000610	0,000547	15177728000	2580553503	5390318	240	1	1	101	1,746153e+000	4,207434e-002	-7,288300e-028	-0,000000e+000	8,488364e-023	2,487433e+000	6,900371e+003
465	2;1*9;3*8;4*11;5*7;6*10	-0,422765	0,000461	0,000341	17901568000	3607759720	2793705	430	0	0	118	-2,527123e-001	-2,791571e-003	-3,073133e-022	-0,000000e+000	-3,312019e-026	1,529103e+000	7,526148e+003
466	2;1*9;3*8;4*11;5*10;6*7	-0,878550	0,000805	0,000624	14379008000	2300755726	12312961	409	0	0	96	-1,090798e+000	-1,694427e-001	4,461893e-012	-0,000000e+000	3,351265e-023	2,333277e+000	7,259650e+003
467	2;1*9;3*10;4*5;6*7;8*11	4,755347	0,000928	0,000718	52553728000	8590842651	166692561	1806	0	0	365	3,777899e+000	3,403222e-001	4,584469e-005	-0,000000e+000	7,343723e-022	5,582306e+000	2,270384e+004
468	2;1*9;3*10;4*5;6*8;7*11	-2,391500	0,000633	0,000489	35964928000	6744058486	18372303	799	0	0	289	-1,882198e+000	-3,604938e-002	-3,704817e-018	-0,000000e+000	-5,683123e-023	3,209430e+000	1,346531e+004
469	2;1*9;3*10;4*5;6*11;7*8	1,704341	0,000790	0,000576	26503168000	3567858010	52972413	601	1	1	196	1,147584e+000	6,877776e-002	7,872886e-006	-0,000000e+000	1,939652e-022	2,850470e+000	1,021916e+004
470	2;1*9;3*10;4*6;5*7;8*11	-5,576664	0,000919	0,000764	61872128000	13532186060	19323555	1738	1	1	444	-4,287268e+000	-8,516904e-002	-1,722900e-016	-0,000000e+000	-2,877657e-021	6,589360e+000	2,244458e+004
471	2;1*9;3*10;4*6;5*8;7*11	-0,116221	0,000545	0,000350	27609088000	5255142674	7943464	828	0	0	179	-1,114661e-001	-1,396683e-002	5,743325e-014	-0,000000e+000	1,553337e-024	1,506453e+000	1,289557e+004
472	2;1*9;3*10;4*6;5*11;7*8	-0,319915	0,000740	0,000519	44320768000	8416953085	31044559	1767	1	1	323	-2,394293e-001	4,383131e-002	2,851556e-013	-0,000000e+000	2,078988e-024	2,777360e+000	1,799993e+004
473	2;1*9;3*10;4*7;5*6;8*11	2,851921	0,000920	0,000680	47781888000	10673501599	44220735	1191	3	3	331	2,259223e+000	1,249756e-001	-6,531736e-008	-0,000000e+000	1,010177e-024	4,420449e+000	1,430507e+004
474	2;1*9;3*10;4*7;5*8;6*11	0,402533	0,000430	0,000289	20727808000	3226552014	5488253	663	2	2	135	3,001011e-001	1,669230e-002	7,606406e-019	-0,000000e+000	6,887898e-023	1,096592e+000	8,168772e+003
475	2;1*9;3*10;4*7;5*11;6*8	0,279791	0,000545	0,000368	23963648000	4417369051	7728692	781	0	0	177	2,615044e-001	-1,251376e-002	-9,400241e-018	-0,000000e+000	8,046949e-024	1,433496e+000	1,045006e+004
476	2;1*9;3*10;4*8;5*6;7*11	-0,166967	0,000540	0,000407	23554048000	3391557962	6337635	733	0	0	170	-6,174087e-002	-7,220863e-003	-2,608508e-025	-0,000000e+000	-2,773938e-023	1,508625e+000	7,869091e+003
477	2;1*9;3*10;4*8;5*7;6*11	0,162447	0,000423	0,000307	25683968000	5430713335	17483451	1188	1	1	201	1,230583e-001	-1,870219e-002	1,053052e-008	-0,000000e+000	3,508672e-023	1,194365e+000	1,267436e+004
478	2;1*9;3*10;4*8;5*11;6*7	0,041446	0,000476	0,000350	34306048000	5544354978	22781407	1371	3	3	268	1,452617e-001	5,374788e-002	1,083795e-017	-0,000000e+000	-5,080097e-022	1,554185e+000	1,368486e+004
479	2;1*9;3*10;4*11;5*6;7*8	-0,629599	0,000770	0,000578	58267648000	8027588008	97793035	2867	1	1	439	-5,781776e-001	3,078960e-002	3,475476e-006	-0,000000e+000	2,444729e-022	3,657897e+000	2,103848e+004
480	2;1*9;3*10;4*11;5*7;6*8	0,796729	0,000862	0,000656	56260608000	11807173763	21344957	2800	0	0	459	7,555285e-001	-3,451740e-003	9,251211e-016	-0,000000e+000	-3,244593e-022	4,120636e+000	1,647514e+004
481	2;1*9;3*10;4*11;5*8;6*7	-0,002851	0,000788	0,000547	51427328000	10608752732	36148825	2377	0	0	395	-1,563851e-001	1,222722e-002	-6,562550e-011	-0,000000e+000	1,552514e-022	2,782327e+000	1,292124e+004
482	2;1*9;3*11;4*5;6*7;8*10	-3,111753	0,000925	0,000702	35145728000	7223494630	158401836	3442	1	1	266	-1,966060e+000	-1,422482e-002	-5,099159e-010	-0,000000e+000	-3,277408e-023	3,639245e+000	2,362467e+004
483	2;1*9;3*11;4*5;6*8;7*10	0,135326	0,000905	0,000673	16365568000	3479762445	14390580	444	0	0	145	9,437084e-002	8,715816e-003	9,336978e-008	-0,000000e+000	-4,950875e-025	2,177673e+000	1,025005e+004
484	2;1*9;3*11;4*5;6*10;7*8	-1,123492	0,000820	0,000608	21239808000	2870934659	35419350	386	0	0	170	-7,369174e-001	-1,190290e-002	-6,401601e-011	-0,000000e+000	-5,355298e-024	2,145606e+000	9,495567e+003
485	2;1*9;3*11;4*6;5*7;8*10	3,055462	0,001006	0,000733	43378688000	10902928311	29083626	1066	0	0	385	2,198904e+000	1,135651e-002	-3,670357e-013	-0,000000e+000	5,685904e-022	3,843904e+000	2,039871e+004
486	2;1*9;3*11;4*6;5*8;7*10	0,134592	0,000561	0,000385	25212928000	4906756777	7950835	1270	0	0	211	1,102483e-001	-4,260893e-003	1,131881e-008	-0,000000e+000	-3,293625e-025	1,189317e+000	1,359999e+004
487	2;1*9;3*11;4*6;5*10;7*8	-0,799121	0,000822	0,000530	33916928000	5788375415	14496966	620	1	1	270	-7,167292e-001	7,175258e-004	-3,931753e-019	-0,000000e+000	1,971657e-020	2,004426e+000	1,420965e+004
488	2;1*9;3*11;4*7;5*6;8*10	-0,194833	0,000869	0,000572	44361728000	11260093419	87317794	1150	0	0	339	-6,329319e-002	-8,616196e-003	-9,120949e-014	-0,000000e+000	-3,371799e-022	2,596820e+000	2,019844e+004
489	2;1*9;3*11;4*7;5*8;6*10	0,026369	0,000333	0,000211	21383168000	4207746591	4690790	542	0	0	167	3,993183e-002	-8,318348e-004	5,457739e-022	-0,000000e+000	2,903341e-024	7,330135e-001	1,005668e+004
490	2;1*9;3*11;4*7;5*10;6*8	0,454531	0,000498	0,000360	29923328000	5733497339	5771311	609	2	2	214	4,172234e-001	1,380738e-003	-9,388548e-019	-0,000000e+000	7,708491e-026	1,212101e+000	1,714741e+004
491	2;1*9;3*11;4*8;5*6;7*10	0,353106	0,000747	0,000604	25847808000	4229304705	14166436	1070	0	0	189	3,419415e-001	1,368095e-002	1,511059e-007	-0,000000e+000	2,634392e-023	1,601758e+000	1,387007e+004
492	2;1*9;3*11;4*8;5*7;6*10	0,349362	0,000871	0,000519	22571008000	4782175799	11855647	1502	1	1	165	3,265937e-001	3,467278e-003	-1,210584e-007	-0,000000e+000	7,426787e-027	1,295521e+000	1,558982e+004
493	2;1*9;3*11;4*8;5*10;6*7	-0,398800	0,000619	0,000439	26769408000	4225249537	8787025	625	1	1	201	-4,076607e-001	-4,694795e-004	-1,972081e-018	-0,000000e+000	2,423015e-023	1,451726e+000	1,114196e+004
494	2;1*9;3*11;4*10;5*6;7*8	0,344792	0,000751	0,000522	34121728000	5461883345	84918227	1449	0	0	276	3,149949e-001	3,531333e-004	1,361343e-007	-0,000000e+000	-2,209767e-023	2,102553e+000	1,543119e+004
495	2;1*9;3*11;4*10;5*7;6*8	-0,184801	0,000898	0,000593	39897088000	8952007571	15289099	1203	0	0	316	-2,247685e-001	4,669150e-003	-4,468402e-014	-0,000000e+000	1,928007e-024	2,447560e+000	1,689239e+004
496	2;1*9;3*11;4*10;5*8;6*7	-0,251637	0,000830	0,000552	31234048000	6767654426	27083434	917	0	0	237	-1,976077e-001	-5,571993e-004	2,805575e-017	-0,000000e+000	9,463616e-020	2,090931e+000	1,099724e+004
497	2;1*10;3*4;5*6;7*8;9*11	-0,063015	0,001688	0,001394	65517568000	18554192215	2036667641	1278687	8	0	527	1,774733e-001	2,181310e-001	5,673695e-007	9,405617e-018	-2,730234e-020	7,421615e+000	9,237020e+004
498	2;1*10;3*4;5*6;7*9;8*11	3,374969	0,001457	0,001294	45774848000	11943433653	435440439	24648	2	2	351	1,659216e+000	-6,559982e-002	-4,827129e-009	-0,000000e+000	-1,434479e-021	5,890953e+000	3,724481e+004
499	2;1*10;3*4;5*6;7*11;8*9	0,870382	0,001322	0,001017	38238208000	8296834715	693595420	144617	1	1	329	8,260942e-001	1,467912e-001	1,706509e-007	-0,000000e+000	3,495275e-020	5,508727e+000	4,565004e+004
500	2;1*10;3*4;5*7;6*8;9*11	-0,566483	0,001626	0,001193	102647808000	32034501772	764655827	24871	5	5	863	-6,944123e-001	-1,047268e-001	-2,308279e-009	-0,000000e+000	-2,015045e-021	7,970158e+000	6,888724e+004
501	2;1*10;3*4;5*7;6*9;8*11	-0,014446	0,000928	0,000662	51447808000	12565804322	70749163	278	1	1	444	1,047916e-001	1,185208e-002	5,536289e-013	-0,000000e+000	1,002468e-022	2,913750e+000	2,420780e+004
502	2;1*10;3*4;5*7;6*11;8*9	1,302965	0,001135	0,000911	32299008000	7217412231	168708373	3203	0	0	288	1,073072e+000	-5,514476e-002	-2,983202e-009	-0,000000e+000	-2,101503e-020	4,350301e+000	2,529800e+004
503	2;1*10;3*4;5*8;6*7;9*11	0,833928	0,001619	0,001239	50403328000	15612124883	755409149	52594	0	0	393	6,856905e-001	1,341609e-001	1,801240e-008	-0,000000e+000	1,395036e-021	5,697824e+000	4,632810e+004
504	2;1*10;3*4;5*8;6*9;7*11	-0,808458	0,000861	0,000578	37808128000	9220594584	50610672	500	0	0	308	-6,692673e-001	-5,182321e-003	1,710097e-014	-0,000000e+000	-3,414472e-023	1,990962e+000	1,645664e+004
505	2;1*10;3*4;5*8;6*11;7*9	-1,275377	0,000957	0,000696	42969088000	9998102268	48571281	289	0	0	353	-9,775650e-001	4,000552e-003	7,545587e-014	-0,000000e+000	-1,147655e-022	2,880517e+000	1,919415e+004
506	2;1*10;3*4;5*9;6*7;8*11	0,845568	0,001052	0,000791	47474688000	8663715127	161259278	1151	4	4	379	3,206489e-001	3,041596e-003	-2,597206e-010	-0,000000e+000	-1,959342e-019	3,077233e+000	2,407608e+004
507	2;1*10;3*4;5*9;6*8;7*11	-1,289083	0,000896	0,000712	40880128000	9279894351	58357227	594	1	1	300	-9,486326e-001	-1,821918e-004	2,505824e-012	-0,000000e+000	-4,149067e-024	2,704144e+000	1,942288e+004
508	2;1*10;3*4;5*9;6*11;7*8	1,280832	0,000956	0,000807	40572928000	7613838091	123836620	1045	2	2	323	8,458435e-001	-3,751084e-003	-2,054024e-010	-0,000000e+000	5,334030e-022	3,032213e+000	2,026572e+004
509	2;1*10;3*4;5*11;6*7;8*9	2,779461	0,000937	0,000715	24045568000	4316998011	320577172	41891	0	0	208	1,955474e+000	1,470877e-001	6,718527e-006	-0,000000e+000	2,778197e-021	3,941149e+000	2,404485e+004
510	2;1*10;3*4;5*11;6*8;7*9	-3,456789	0,001120	0,000855	44238848000	11164245294	138690574	1401	0	0	341	-2,526859e+000	-6,485422e-002	-5,861725e-010	-0,000000e+000	-1,714285e-022	5,245789e+000	2,195045e+004
511	2;1*10;3*4;5*11;6*9;7*8	0,620745	0,001155	0,000982	44300288000	10942264785	296833184	5050	2	2	388	4,916290e-001	6,582705e-002	2,124449e-009	-0,000000e+000	-1,335571e-022	4,912570e+000	2,587270e+004
512	2;1*10;3*5;4*6;7*8;9*11	-0,566663	0,001805	0,001386	70883328000	22015761608	539510109	17419	0	0	554	-7,056224e-001	-1,084970e-001	-2,880444e-009	-0,000000e+000	-5,287696e-022	7,970964e+000	4,857753e+004
513	2;1*10;3*5;4*6;7*9;8*11	-3,293806	0,001479	0,001099	69675008000	19272276655	79532277	700	4	4	549	-1,874558e+000	1,883175e-002	6,347481e-014	-0,000000e+000	-6,100874e-023	6,425781e+000	3,127623e+004
514	2;1*10;3*5;4*6;7*11;8*9	-1,331481	0,001476	0,001012	56260608000	14415444986	201232945	1784	0	0	492	-1,206755e+000	-7,161603e-002	-4,192455e-010	-0,000000e+000	5,374664e-022	6,459272e+000	3,210031e+004
515	2;1*10;3*5;4*7;6*8;9*11	1,104876	0,001644	0,001200	86284288000	23431364994	69277482	1205	0	0	754	9,124156e-001	1,989224e-002	3,454095e-014	-0,000000e+000	-1,164781e-019	7,840960e+000	3,925673e+004
516	2;1*10;3*5;4*7;6*9;8*11	0,029945	0,000595	0,000482	29267968000	6008583354	2527947	318	1	1	227	-1,495379e-002	6,658260e-003	2,019097e-032	-0,000000e+000	-1,222246e-025	2,306660e+000	1,328460e+004
517	2;1*10;3*5;4*7;6*11;8*9	-2,610591	0,000838	0,000724	30025728000	6014356938	22046490	361	0	0	234	-2,103715e+000	-8,598057e-002	-5,175974e-008	-0,000000e+000	-5,368703e-023	3,990363e+000	1,416033e+004
518	2;1*10;3*5;4*8;6*7;9*11	-1,376950	0,001537	0,001215	79177728000	20011408183	176551018	1210	2	2	607	-1,071388e+000	-5,071823e-002	-1,480799e-012	-0,000000e+000	-2,517120e-014	7,016428e+000	3,810682e+004
519	2;1*10;3*5;4*8;6*9;7*11	0,150644	0,000380	0,000285	31111168000	6317195890	4018830	624	0	0	215	1,177454e-001	1,805244e-003	-2,701794e-027	-0,000000e+000	6,295070e-023	1,655740e+000	1,349136e+004
520	2;1*10;3*5;4*8;6*11;7*9	1,054032	0,001094	0,000741	33609728000	6855877203	4494951	444	2	2	280	8,022308e-001	4,453474e-003	4,254476e-019	-0,000000e+000	2,678532e-020	4,136996e+000	1,752071e+004
521	2;1*10;3*5;4*9;6*7;8*11	0,611132	0,000932	0,000741	32872448000	5960992217	15170001	419	1	1	245	6,166972e-001	-7,396231e-002	-3,297649e-008	-0,000000e+000	1,708623e-022	3,428104e+000	1,429976e+004
522	2;1*10;3*5;4*9;6*8;7*11	0,576553	0,000797	0,000575	27752448000	5861444276	3897373	604	0	0	232	4,087712e-001	5,855720e-003	-3,995783e-023	-0,000000e+000	6,985846e-025	2,499447e+000	1,384324e+004
523	2;1*10;3*5;4*9;6*11;7*8	0,094978	0,001060	0,000799	18987008000	3798739333	21441953	383	2	2	166	2,065218e-001	4,408206e-002	1,375990e-008	-0,000000e+000	-1,849829e-023	3,297683e+000	1,319589e+004
524	2;1*10;3*5;4*11;6*7;8*9	1,475495	0,001092	0,001014	39221248000	7982154287	185292304	4167	0	0	313	2,128603e+000	3,062754e-001	3,667775e-005	-0,000000e+000	2,460451e-023	6,713294e+000	2,891276e+004
525	2;1*10;3*5;4*11;6*8;7*9	-1,618184	0,001148	0,000937	61093888000	15598736499	42940914	1458	2	2	510	-1,834529e+000	-1,418031e-001	1,846164e-012	-0,000000e+000	6,389910e-022	7,078057e+000	3,134925e+004
526	2;1*10;3*5;4*11;6*9;7*8	1,264173	0,000915	0,000783	42723328000	11088856891	80246101	1141	1	1	323	1,216225e+000	2,023335e-002	2,279065e-009	-0,000000e+000	-1,324132e-025	4,671308e+000	2,108721e+004
527	2;1*10;3*6;4*5;7*8;9*11	0,837165	0,001703	0,001361	40552448000	12556710186	623597878	42845	0	0	310	6,912934e-001	1,346380e-001	1,956333e-008	-0,000000e+000	8,400721e-022	5,695006e+000	3,610260e+004
528	2;1*10;3*6;4*5;7*9;8*11	0,269817	0,001356	0,000898	69756928000	19210648132	236096515	1161	3	3	519	2,019643e-001	-2,616170e-002	-8,014528e-009	-0,000000e+000	-3,142691e-021	3,870599e+000	3,495819e+004
529	2;1*10;3*6;4*5;7*11;8*9	2,778436	0,001220	0,000821	43481088000	10848838284	361197016	5860	3	3	345	2,152702e+000	9,048516e-002	5,146264e-009	-0,000000e+000	1,153235e-023	4,477996e+000	3,244625e+004
530	2;1*10;3*6;4*7;5*8;9*11	0,049741	0,000876	0,000568	51079168000	13322331128	45927088	1165	1	1	409	7,436644e-002	-2,407006e-003	-7,901967e-014	-0,000000e+000	-5,810350e-022	2,873916e+000	1,830230e+004
531	2;1*10;3*6;4*7;5*9;8*11	0,171074	0,000444	0,000338	21792768000	4500962706	2450947	318	0	0	161	9,602046e-002	-4,364627e-003	-5,846073e-030	-0,000000e+000	2,309398e-023	1,322578e+000	9,864182e+003
532	2;1*10;3*6;4*7;5*11;8*9	1,125483	0,000590	0,000430	22263808000	4499735415	17539032	375	0	0	161	8,237533e-001	2,273256e-003	6,836321e-014	-0,000000e+000	1,391407e-024	2,027206e+000	9,809633e+003
533	2;1*10;3*6;4*8;5*7;9*11	0,536465	0,001174	0,000854	63182848000	16199144039	49692944	1339	5	5	467	4,091737e-001	5,871295e-003	3,445613e-014	-0,000000e+000	1,192583e-022	4,168822e+000	2,588299e+004
534	2;1*10;3*6;4*8;5*9;7*11	0,170782	0,000476	0,000316	16795648000	3231064604	2818694	338	0	0	108	9,759033e-002	-8,983328e-003	5,923858e-024	-0,000000e+000	8,193457e-026	1,206569e+000	8,511654e+003
535	2;1*10;3*6;4*8;5*11;7*9	0,445274	0,000480	0,000354	22263808000	4250924148	4253445	371	0	0	162	4,323746e-001	2,407885e-003	4,541499e-018	-0,000000e+000	9,006749e-024	1,609133e+000	1,193187e+004
536	2;1*10;3*6;4*9;5*7;8*11	0,259885	0,000646	0,000557	19806208000	3803125142	1759788	239	1	1	151	1,228224e-001	1,505136e-003	1,207096e-034	-0,000000e+000	3,449917e-024	2,196688e+000	9,304733e+003
537	2;1*10;3*6;4*9;5*8;7*11	0,118630	0,000466	0,000308	8910848000	1768134344	1069216	117	0	0	83	8,933780e-002	5,923869e-003	7,901228e-032	-0,000000e+000	-2,983556e-025	8,534375e-001	4,583258e+003
538	2;1*10;3*6;4*9;5*11;7*8	-0,784073	0,000555	0,000440	19560448000	2994250262	5130617	187	0	0	155	-6,701408e-001	-8,232859e-003	-6,571829e-013	-0,000000e+000	-5,827995e-023	1,972043e+000	6,324953e+003
539	2;1*10;3*6;4*11;5*7;8*9	-3,051448	0,000861	0,000728	35207168000	7079386633	26852252	574	0	0	253	-2,653033e+000	-1,118186e-001	-1,417872e-007	-0,000000e+000	3,381371e-021	4,255034e+000	1,658246e+004
540	2;1*10;3*6;4*11;5*8;7*9	0,554481	0,000529	0,000414	25520128000	4975383451	10016310	1059	0	0	199	4,328297e-001	8,482958e-003	-6,227288e-011	-0,000000e+000	7,203927e-023	1,868789e+000	1,490792e+004
541	2;1*10;3*6;4*11;5*9;7*8	-0,735862	0,000692	0,000481	42108928000	6264552693	12426404	752	3	3	324	-6,327012e-001	-1,187347e-002	-5,929795e-018	-0,000000e+000	-2,249291e-027	2,247948e+000	1,636031e+004
542	2;1*10;3*7;4*5;6*8;9*11	-1,377065	0,001588	0,001144	87431168000	22073866189	205716822	1542	2	2	676	-1,066155e+000	-5,489880e-002	-1,373042e-012	-0,000000e+000	-4,917393e-014	7,017448e+000	4,361418e+004
543	2;1*10;3*7;4*5;6*9;8*11	-1,257038	0,000900	0,000609	38852608000	6201054390	13118650	332	1	1	312	-1,028771e+000	-3,636337e-002	-2,351073e-037	-0,000000e+000	4,210568e-021	2,661443e+000	1,484337e+004
544	2;1*10;3*7;4*5;6*11;8*9	-0,028807	0,001034	0,000781	34736128000	5165538762	89150481	821	2	2	272	1,693078e-001	1,237529e-001	1,155956e-005	-0,000000e+000	-1,733371e-021	3,704651e+000	1,950064e+004
545	2;1*10;3*7;4*6;5*8;9*11	0,537058	0,001065	0,000750	84502528000	21677447931	67172322	1726	1	1	725	4,084935e-001	5,171319e-003	4,521634e-013	-0,000000e+000	3,590585e-022	4,168125e+000	3,368955e+004
546	2;1*10;3*7;4*6;5*9;8*11	0,060498	0,000435	0,000313	65026048000	12748200888	11121701	1723	0	0	487	-7,621109e-003	5,017564e-004	3,857086e-020	-0,000000e+000	-2,793031e-022	1,984852e+000	2,973329e+004
547	2;1*10;3*7;4*6;5*11;8*9	-2,116146	0,000840	0,000717	33998848000	6928812252	29395055	743	2	2	274	-1,881078e+000	-1,474667e-001	2,886905e-014	-0,000000e+000	3,232454e-024	3,498814e+000	1,612193e+004
548	2;1*10;3*7;4*8;5*6;9*11	-0,570891	0,001505	0,001106	62527488000	14330599213	126922669	1087	2	2	519	-2,723830e-001	-8,041146e-003	-1,936118e-014	-0,000000e+000	8,065008e-023	5,207889e+000	2,769940e+004
549	2;1*10;3*7;4*8;5*9;6*11	-0,027406	0,000460	0,000350	25520128000	4588361628	6697226	876	0	0	166	5,521335e-002	2,610456e-002	1,153083e-010	-0,000000e+000	-5,646678e-025	1,594503e+000	1,006807e+004
550	2;1*10;3*7;4*8;5*11;6*9	-0,541653	0,000401	0,000266	24578048000	4497370891	4743546	544	0	0	173	-5,776177e-001	-1,114995e-002	-2,572224e-025	-0,000000e+000	-9,823010e-025	1,289244e+000	1,016139e+004
551	2;1*10;3*7;4*9;5*6;8*11	-0,483967	0,000610	0,000474	33753088000	5706291708	10752668	558	4	4	263	-3,771026e-001	-2,271232e-002	-1,352128e-017	-0,000000e+000	-6,699784e-023	2,260191e+000	1,436841e+004
552	2;1*10;3*7;4*9;5*8;6*11	0,232508	0,000244	0,000170	22059008000	4651309233	7391417	785	0	0	145	1,946023e-001	7,961802e-003	-4,440648e-014	-0,000000e+000	3,338659e-023	6,913103e-001	1,237367e+004
553	2;1*10;3*7;4*9;5*11;6*8	0,088473	0,000470	0,000366	16242688000	2960197876	3115068	381	1	1	121	8,273918e-002	1,393624e-002	-1,082819e-025	-0,000000e+000	5,963273e-023	1,293225e+000	9,510853e+003
554	2;1*10;3*7;4*11;5*6;8*9	0,773120	0,000674	0,000568	36640768000	6199746531	106991165	1195	2	2	284	8,993422e-001	1,649070e-001	7,423072e-006	-0,000000e+000	4,929040e-023	3,503332e+000	2,399998e+004
555	2;1*10;3*7;4*11;5*8;6*9	0,579215	0,000571	0,000421	11634688000	2303173607	4701477	351	0	0	98	5,578600e-001	3,217230e-002	-1,444843e-011	-0,000000e+000	-4,729858e-025	1,299410e+000	7,481723e+003
556	2;1*10;3*7;4*11;5*9;6*8	0,707408	0,000540	0,000409	31213568000	5909778595	6288454	764	0	0	247	6,095641e-001	2,764607e-003	8,598793e-021	-0,000000e+000	4,042126e-024	1,781308e+000	1,468773e+004
557	2;1*10;3*8;4*5;6*7;9*11	1,737121	0,001843	0,001308	86693888000	22011461877	760843904	15650	5	5	670	1,675670e+000	1,477540e-001	-2,605617e-006	-0,000000e+000	-1,017596e-022	7,592493e+000	5,761853e+004
558	2;1*10;3*8;4*5;6*9;7*11	0,497976	0,000497	0,000352	44443648000	7749008766	16796192	396	7	7	305	5,120756e-001	-3,995400e-003	-3,999184e-032	-0,000000e+000	3,541673e-023	2,142228e+000	1,555309e+004
559	2;1*10;3*8;4*5;6*11;7*9	0,946528	0,000701	0,000601	41924608000	7827275322	22038443	711	0	0	328	8,346456e-001	-3,137938e-002	-1,371456e-015	-0,000000e+000	-1,689063e-022	3,418079e+000	1,934318e+004
560	2;1*10;3*8;4*6;5*7;9*11	-2,062093	0,001691	0,001247	133634048000	37719404379	245964248	4354	4	4	1093	-1,815157e+000	-3,131290e-002	1,023675e-012	-0,000000e+000	-1,942823e-017	8,463934e+000	5,532646e+004
561	2;1*10;3*8;4*6;5*9;7*11	0,106575	0,000396	0,000302	23738368000	4224027732	3742531	573	4	4	165	6,758383e-002	2,757368e-003	-7,885861e-009	-0,000000e+000	2,651926e-025	1,302936e+000	1,200751e+004
562	2;1*10;3*8;4*6;5*11;7*9	1,132785	0,000590	0,000441	42416128000	9720224762	23798428	2915	2	2	347	1,024473e+000	5,027561e-002	-2,415958e-011	-0,000000e+000	2,634266e-023	2,305564e+000	2,778149e+004
563	2;1*10;3*8;4*7;5*6;9*11	0,709594	0,001632	0,001104	98654208000	29519089119	518024115	3876	8	8	736	5,126383e-001	6,227456e-002	3,275867e-007	-0,000000e+000	8,518919e-020	6,025191e+000	4,713610e+004
564	2;1*10;3*8;4*7;5*9;6*11	0,124433	0,000302	0,000211	22059008000	4348542170	4608344	583	2	2	150	7,052703e-002	-2,047860e-002	-4,749492e-018	-0,000000e+000	-1,869740e-025	8,368538e-001	9,071711e+003
565	2;1*10;3*8;4*7;5*11;6*9	0,271712	0,000385	0,000248	19253248000	3572108370	3599524	436	0	0	145	2,491910e-001	-1,542128e-002	-7,358651e-008	-0,000000e+000	9,155336e-024	9,703054e-001	8,587098e+003
566	2;1*10;3*8;4*9;5*6;7*11	-0,956258	0,000615	0,000449	35248128000	4924460207	10047671	874	2	2	280	-8,191486e-001	-4,828217e-003	8,095254e-015	-0,000000e+000	-3,469254e-022	1,839869e+000	1,226936e+004
567	2;1*10;3*8;4*9;5*7;6*11	0,113253	0,000419	0,000338	16857088000	3250148668	3524520	502	0	0	139	9,924232e-002	1,340299e-002	-7,938285e-014	-0,000000e+000	-1,365257e-025	1,102190e+000	6,636012e+003
568	2;1*10;3*8;4*9;5*11;6*7	0,594807	0,000542	0,000424	21751808000	3336868483	6002615	421	0	0	161	6,098476e-001	-6,671956e-003	5,168713e-017	-0,000000e+000	-9,303429e-026	1,758028e+000	7,814202e+003
569	2;1*10;3*8;4*11;5*6;7*9	-1,828728	0,000823	0,000631	42928128000	8561435954	36102498	1717	0	0	360	-1,759469e+000	-3,866147e-002	3,742600e-011	-0,000000e+000	-4,666730e-023	3,458309e+000	2,833900e+004
570	2;1*10;3*8;4*11;5*7;6*9	0,897648	0,000533	0,000419	25212928000	4894213543	13563613	1358	0	0	191	7,599248e-001	4,085305e-002	1,892597e-011	-0,000000e+000	9,720431e-025	1,983075e+000	1,635007e+004
571	2;1*10;3*8;4*11;5*9;6*7	0,060981	0,000725	0,000533	32647168000	4968209769	9997286	640	0	0	258	1,007624e-001	6,689922e-004	-2,735722e-025	-0,000000e+000	7,215175e-024	2,238986e+000	1,242388e+004
572	2;1*10;3*9;4*5;6*7;8*11	-4,598643	0,001355	0,000997	77170688000	10027157052	200650901	2671	1	1	620	-3,654692e+000	-4,009461e-001	-9,010596e-005	-0,000000e+000	-5,838904e-023	5,787392e+000	3,245920e+004
573	2;1*10;3*9;4*5;6*8;7*11	2,392762	0,000821	0,000678	45959168000	7538246170	21150721	1007	3	3	386	2,008466e+000	8,362820e-002	2,038511e-008	-0,000000e+000	-3,080570e-025	3,465517e+000	1,569309e+004
574	2;1*10;3*9;4*5;6*11;7*8	-3,108586	0,000929	0,000709	38791168000	5285278927	96159454	1321	1	1	287	-2,578125e+000	-1,896181e-001	-6,142319e-006	-0,000000e+000	8,799522e-026	3,946008e+000	2,139328e+004
575	2;1*10;3*9;4*6;5*7;8*11	5,118274	0,001283	0,000985	106416128000	20933915718	28603378	2933	0	0	865	3,818939e+000	9,841840e-002	2,156719e-020	-0,000000e+000	2,743809e-019	6,682542e+000	3,948787e+004
576	2;1*10;3*9;4*6;5*8;7*11	-0,127991	0,000642	0,000467	30312448000	5146982104	4688342	980	1	1	259	-8,971251e-002	-6,911218e-004	4,391667e-010	-0,000000e+000	-3,039258e-023	1,820292e+000	1,313016e+004
577	2;1*10;3*9;4*6;5*11;7*8	1,427392	0,000731	0,000588	30803968000	5738827449	20986422	772	0	0	240	1,198903e+000	9,648324e-002	2,909394e-016	-0,000000e+000	-1,012259e-025	2,863161e+000	1,403349e+004
578	2;1*10;3*9;4*7;5*6;8*11	-1,405634	0,001078	0,000753	97445888000	19146278507	79601845	2954	1	1	799	-7,836832e-001	-1,450302e-001	-3,099159e-011	-0,000000e+000	1,062924e-023	4,988614e+000	3,027108e+004
579	2;1*10;3*9;4*7;5*8;6*11	-0,032684	0,000354	0,000246	20502528000	3800640313	3923996	657	0	0	129	1,225893e-002	7,277940e-003	1,231512e-017	-0,000000e+000	-3,536990e-025	1,127956e+000	7,934928e+003
580	2;1*10;3*9;4*7;5*11;6*8	-0,230012	0,000931	0,000536	29288448000	5938195908	12765246	979	0	0	236	-2,233303e-001	-5,483551e-003	5,183592e-012	-0,000000e+000	-2,757300e-025	1,753958e+000	1,796564e+004
581	2;1*10;3*9;4*8;5*6;7*11	-0,974553	0,000771	0,000600	34428928000	4453849091	9354165	1116	1	1	256	-1,070985e+000	-1,388609e-002	-3,529663e-020	-0,000000e+000	-2,595082e-021	2,582625e+000	1,067448e+004
582	2;1*10;3*9;4*8;5*7;6*11	0,012788	0,000868	0,000558	52533248000	9481114314	13422730	2637	1	1	389	4,932892e-002	-8,147247e-003	3,978331e-018	-0,000000e+000	1,843214e-022	1,732348e+000	2,004845e+004
583	2;1*10;3*9;4*8;5*11;6*7	-0,006548	0,000722	0,000593	27650048000	4149846088	15336153	941	1	1	223	-1,190850e-001	4,669301e-002	5,404965e-016	-0,000000e+000	1,286247e-022	2,015192e+000	1,097673e+004
584	2;1*10;3*9;4*11;5*6;7*8	-1,964170	0,000795	0,000664	32196608000	4757363009	71245884	1279	2	2	247	-1,427728e+000	-1,289041e-001	-2,587391e-006	-0,000000e+000	-5,160526e-020	3,711583e+000	1,536822e+004
585	2;1*10;3*9;4*11;5*7;6*8	2,088896	0,000933	0,000764	39241728000	8661440790	23270184	1307	0	0	320	1,578726e+000	1,009344e-001	-1,893760e-019	-0,000000e+000	2,715813e-023	4,335840e+000	1,931143e+004
586	2;1*10;3*9;4*11;5*8;6*7	0,039603	0,000863	0,000661	38545408000	8612665075	44307198	1290	1	0	293	4,219936e-001	6,306231e-002	3,080643e-015	-3,434209e-049	-2,307906e-022	3,778168e+000	1,598453e+004
587	2;1*10;3*11;4*5;6*7;8*9	1,291513	0,001128	0,001036	30128128000	3942043117	421198275	87681	2	2	215	3,244815e-002	-6,447382e-001	-6,205185e-004	-0,000000e+000	1,937926e-019	6,711914e+000	2,678818e+004
588	2;1*10;3*11;4*5;6*8;7*9	-0,600167	0,001107	0,000942	59475968000	14930758759	198726316	3174	0	0	454	-1,998742e-001	3,350575e-001	1,806231e-005	-0,000000e+000	-5,862371e-024	7,389799e+000	3,721144e+004
589	2;1*10;3*11;4*5;6*9;7*8	0,110281	0,000970	0,000856	38750208000	9484235351	290781860	5590	1	1	288	-2,280643e-002	-3,580093e-001	-9,068666e-005	-0,000000e+000	-5,440714e-022	5,595227e+000	2,982396e+004
590	2;1*10;3*11;4*6;5*7;8*9	-0,601124	0,001170	0,000931	65640448000	15014225799	188347421	3128	0	0	521	1,208298e-002	3,501794e-001	3,382564e-005	-0,000000e+000	2,809801e-017	7,389877e+000	3,361842e+004
591	2;1*10;3*11;4*6;5*8;7*9	0,142120	0,001154	0,000976	63571968000	13587904973	26651227	2121	1	1	531	3,026933e-001	-4,386047e-002	2,695875e-016	-0,000000e+000	1,263902e-022	6,899248e+000	2,653570e+004
592	2;1*10;3*11;4*6;5*9;7*8	0,113102	0,001073	0,000896	74938368000	15468841577	92443658	2233	0	0	624	-2,552743e-002	1,580579e-001	1,427094e-006	-0,000000e+000	5,739853e-018	6,177493e+000	3,399254e+004
593	2;1*10;3*11;4*7;5*6;8*9	0,109253	0,001000	0,000903	35084288000	7815381112	235439690	4753	0	0	266	-8,939008e-002	-3,735850e-001	-4,981076e-005	-0,000000e+000	4,070284e-023	5,596069e+000	2,184414e+004
594	2;1*10;3*11;4*7;5*8;6*9	0,585990	0,000530	0,000344	43399168000	9179938613	21402029	2081	2	2	324	3,115290e-001	4,174033e-003	-6,991161e-016	-0,000000e+000	1,428909e-019	2,301216e+000	1,385846e+004
595	2;1*10;3*11;4*7;5*9;6*8	-0,186644	0,000779	0,000662	45979648000	9561417544	24768723	1977	3	3	389	-3,669530e-002	-2,060632e-002	3,278404e-013	-0,000000e+000	-2,328115e-023	3,509642e+000	1,999644e+004
596	2;1*10;3*11;4*8;5*6;7*9	0,115351	0,001192	0,000891	77211648000	14873431062	94991782	2634	5	5	668	-3,761330e-002	1,593257e-001	4,585658e-007	-0,000000e+000	1,534229e-021	6,178559e+000	3,061816e+004
597	2;1*10;3*11;4*8;5*7;6*9	-0,185088	0,000776	0,000607	54560768000	10770249384	24951275	2442	0	0	528	-3,757174e-002	-2,398838e-002	1,691227e-018	-0,000000e+000	-2,101722e-018	3,510589e+000	2,168245e+004
598	2;1*10;3*11;4*8;5*9;6*7	-0,309777	0,000959	0,000701	62609408000	10581441757	67060188	2584	5	5	497	-3,750777e-001	7,186015e-002	-5,098295e-010	-0,000000e+000	2,768431e-021	4,536125e+000	2,060627e+004
599	2;1*10;3*11;4*9;5*6;7*8	-1,816016	0,001198	0,001015	51099648000	9796052723	321063130	3894	0	0	352	-1,405278e+000	-2,983772e-001	-4,842362e-005	-0,000000e+000	1,741794e-021	7,679012e+000	2,846461e+004
600	2;1*10;3*11;4*9;5*7;6*8	2,005143	0,001228	0,001015	77703168000	18076790351	76402972	3305	1	1	616	1,487851e+000	1,017935e-001	9,683723e-015	-0,000000e+000	-2,771358e-022	8,627298e+000	2,540929e+004
601	2;1*10;3*11;4*9;5*8;6*7	0,414196	0,001036	0,000841	60991488000	15387151510	189465950	3008	3	3	420	6,002057e-001	-1,138790e-001	6,182221e-006	-0,000000e+000	-3,527564e-021	6,585704e+000	2,142113e+004
602	2;1*11;3*4;5*6;7*8;9*10	-6,105171	0,000738	0,000736	18085888000	4660619185	1166319778	2922720	215	0	130	-3,374129e+000	-4,204178e-001	-9,014660e-006	-9,633661e-014	-2,062291e-019	6,122459e+000	3,466139e+004
603	2;1*11;3*4;5*6;7*9;8*10	6,785377	0,000826	0,000809	23431168000	7382475391	545899277	191621	5	2	176	4,139163e+000	2,727913e-001	2,366603e-007	2,390236e-016	3,364865e-023	7,234029e+000	2,571679e+004
604	2;1*11;3*4;5*6;7*10;8*9	-5,708294	0,001077	0,001066	15013888000	4701508029	586761269	344895	5	0	80	-3,733113e+000	-3,218365e-001	-8,116139e-007	2,403552e-019	-6,245560e-020	6,305315e+000	2,069152e+004
605	2;1*11;3*4;5*7;6*8;9*10	6,782962	0,000871	0,000855	20912128000	6365235771	425710057	154581	1	0	163	3,956922e+000	2,257477e-001	1,726059e-007	7,078043e-020	1,588393e-023	7,232238e+000	2,030332e+004
606	2;1*11;3*4;5*7;6*9;8*10	-6,491184	0,000924	0,000905	34408448000	9759102181	179848706	3492	1	1	319	-4,509218e+000	-9,981747e-002	-7,121463e-010	-0,000000e+000	-2,963882e-020	8,207501e+000	2,051436e+004
607	2;1*11;3*4;5*7;6*10;8*9	6,393081	0,000951	0,000914	34306048000	8690272830	360001474	15641	2	2	271	4,352406e+000	2,494610e-001	8,184996e-009	-0,000000e+000	3,532629e-019	7,198203e+000	2,537350e+004
608	2;1*11;3*4;5*8;6*7;9*10	-5,708448	0,000864	0,000858	23246848000	7394407922	870427470	543586	5	0	176	-3,836275e+000	-3,121688e-001	-9,272885e-007	2,253922e-018	5,313318e-025	6,305303e+000	3,119727e+004
609	2;1*11;3*4;5*8;6*9;7*10	-1,765701	0,000575	0,000420	26359808000	7425969344	150172478	2810	0	0	199	-6,220113e-001	-1,090774e-002	6,082549e-008	-0,000000e+000	-5,641654e-023	2,855696e+000	1,251809e+004
610	2;1*11;3*4;5*8;6*10;7*9	-1,982714	0,000892	0,000618	36743168000	9724508203	177682212	3135	1	1	290	-1,442327e+000	-2,645517e-002	-3,842679e-010	-0,000000e+000	-1,076565e-022	4,070925e+000	1,805497e+004
611	2;1*11;3*4;5*9;6*7;8*10	6,394918	0,000917	0,000886	36681728000	9287671881	358918766	15865	1	1	264	4,355256e+000	2,414218e-001	1,501498e-007	-0,000000e+000	1,978395e-020	7,199248e+000	2,647972e+004
612	2;1*11;3*4;5*9;6*8;7*10	-1,983002	0,000807	0,000641	30271488000	7966708134	142457275	2673	1	1	247	-1,447161e+000	-2,600918e-002	-7,785353e-010	-0,000000e+000	-3,102805e-021	4,069836e+000	1,489317e+004
613	2;1*11;3*4;5*9;6*10;7*8	4,219747	0,001009	0,000877	22673408000	5201204130	223969886	7742	0	0	202	2,250149e+000	7,712544e-002	1,901168e-009	-0,000000e+000	2,459310e-022	5,500976e+000	1,501622e+004
614	2;1*11;3*4;5*10;6*7;8*9	-5,339119	0,001363	0,001292	30496768000	7620111856	724276339	145132	0	0	216	-3,983792e+000	-6,879887e-001	-2,034770e-005	-0,000000e+000	-6,714035e-021	8,137577e+000	3,068636e+004
615	2;1*11;3*4;5*10;6*8;7*9	6,691351	0,001226	0,001181	58513408000	17531016317	509306209	15534	1	1	467	4,289968e+000	1,880444e-001	2,278445e-008	-0,000000e+000	9,705109e-022	9,848490e+000	3,412879e+004
616	2;1*11;3*4;5*10;6*9;7*8	-6,640109	0,001214	0,001168	42108928000	13329039399	760805016	45073	2	2	319	-4,892265e+000	-3,760412e-001	-9,442613e-008	-0,000000e+000	1,094886e-023	7,902146e+000	2,937227e+004
617	2;1*11;3*5;4*6;7*8;9*10	6,785162	0,000793	0,000775	25581568000	8146155623	596625696	217838	2	1	192	4,195137e+000	2,746391e-001	2,398195e-007	3,723791e-016	2,093837e-022	7,234311e+000	2,655322e+004
618	2;1*11;3*5;4*6;7*9;8*10	-7,704049	0,000878	0,000855	34756608000	11560595229	174905566	2740	1	1	295	-5,328202e+000	-1,145390e-001	-5,826323e-010	-0,000000e+000	-2,361107e-021	8,794148e+000	2,021258e+004
619	2;1*11;3*5;4*6;7*10;8*9	6,835967	0,000988	0,000956	30373888000	9780787291	300149549	8832	1	1	244	4,682279e+000	1,817560e-001	3,408317e-009	-0,000000e+000	1,049785e-021	7,839410e+000	2,019004e+004
620	2;1*11;3*5;4*7;6*8;9*10	-6,491770	0,000961	0,000942	31684608000	8857873611	155529160	2945	2	2	279	-4,449213e+000	-9,404949e-002	-6,854187e-010	-0,000000e+000	7,831944e-024	8,206365e+000	1,848551e+004
621	2;1*11;3*5;4*7;6*9;8*10	7,251313	0,001624	0,001280	97609728000	24780600008	40539468	1745	5	5	874	5,253986e+000	4,252418e-002	1,731604e-021	-0,000000e+000	1,313516e-019	9,481776e+000	4,871270e+004
622	2;1*11;3*5;4*7;6*10;8*9	-6,857151	0,001601	0,001407	95909888000	20150419691	117700518	1940	2	2	839	-4,696507e+000	-2,896290e-001	-9,716137e-008	-0,000000e+000	-4,399511e-022	9,075484e+000	4,080044e+004
623	2;1*11;3*5;4*8;6*7;9*10	6,394399	0,001029	0,000967	31131648000	7889507573	295665434	13730	0	0	237	4,399645e+000	2,312094e-001	1,969026e-007	-0,000000e+000	4,197250e-023	7,198724e+000	2,231512e+004
624	2;1*11;3*5;4*8;6*9;7*10	3,164474	0,000567	0,000494	31356928000	7865852477	14930542	794	0	0	254	1,776354e+000	3,325483e-002	-1,448293e-014	-0,000000e+000	7,919531e-023	3,881008e+000	1,320447e+004
625	2;1*11;3*5;4*8;6*10;7*9	2,365406	0,001323	0,001140	69183488000	16262988263	28624388	1715	2	2	616	1,988315e+000	5,081805e-003	5,819727e-012	-0,000000e+000	5,975729e-017	7,194400e+000	2,877527e+004
626	2;1*11;3*5;4*9;6*7;8*10	-10,875500	0,001977	0,001697	123906048000	28289757770	173092962	2065	2	2	1019	-8,288717e+000	-5,378016e-001	-8,233242e-008	-0,000000e+000	-5,772820e-019	1,260325e+001	6,229504e+004
627	2;1*11;3*5;4*9;6*8;7*10	3,818209	0,001272	0,001049	67176448000	16234219246	27766445	1640	1	1	605	2,855678e+000	2,368392e-002	1,602957e-014	-0,000000e+000	2,588724e-021	6,515397e+000	3,190781e+004
628	2;1*11;3*5;4*9;6*10;7*8	-3,826728	0,001483	0,001225	75900928000	16588524616	99591947	2619	6	6	646	-2,549653e+000	-1,219962e-001	-1,093884e-006	-0,000000e+000	-8,001479e-020	7,932079e+000	3,843547e+004
629	2;1*11;3*5;4*10;6*7;8*9	9,208550	0,002088	0,001660	124930048000	24593741522	819562731	15104	5	5	964	7,384334e+000	1,446766e+000	1,572476e-004	-0,000000e+000	1,354873e-020	1,237847e+001	7,999832e+004
630	2;1*11;3*5;4*10;6*8;7*9	-11,242543	0,002023	0,001786	146987008000	37309278204	150330909	4669	3	3	1261	-7,972516e+000	-3,278872e-001	-2,300771e-006	-0,000000e+000	-4,488380e-019	1,466843e+001	6,689521e+004
631	2;1*11;3*5;4*10;6*9;7*8	9,827773	0,001696	0,001534	113092608000	28277350652	319835933	3923	6	5	905	7,452046e+000	5,589496e-001	1,460920e-005	2,158496e-112	1,963693e-023	1,163820e+001	5,237055e+004
632	2;1*11;3*6;4*5;7*8;9*10	-5,708660	0,000954	0,000942	19294208000	5788717945	685113867	407317	5	0	148	-3,530292e+000	-2,778279e-001	-7,041345e-007	3,732022e-017	-4,772339e-018	6,306200e+000	2,456991e+004
633	2;1*11;3*6;4*5;7*9;8*10	6,835641	0,000960	0,000872	37111808000	11736960949	361579487	10869	2	2	286	4,616309e+000	1,761184e-001	3,193654e-009	-0,000000e+000	4,536238e-022	7,839195e+000	2,358620e+004
634	2;1*11;3*6;4*5;7*10;8*9	-3,213573	0,000871	0,000832	19130368000	6228426242	377324096	23975	0	0	138	-2,342983e+000	-1,679791e-001	-2,861079e-008	-0,000000e+000	-1,833026e-024	5,332290e+000	1,830267e+004
635	2;1*11;3*6;4*7;5*8;9*10	-1,766432	0,000662	0,000495	18761728000	5273893319	105605151	1969	1	1	147	-6,260332e-001	-1,005179e-002	-1,169354e-010	-0,000000e+000	-1,752128e-018	2,855622e+000	9,123598e+003
636	2;1*11;3*6;4*7;5*9;8*10	3,165136	0,000626	0,000526	26994688000	6514694995	12227313	774	0	0	211	1,707424e+000	3,410042e-002	3,402318e-014	-0,000000e+000	7,625738e-023	3,881229e+000	1,130858e+004
637	2;1*11;3*6;4*7;5*10;8*9	-2,550490	0,000625	0,000504	34469888000	7863174247	56449681	786	0	0	263	-1,721720e+000	-6,146544e-002	-2,062382e-010	-0,000000e+000	-6,535911e-023	3,520598e+000	1,343465e+004
638	2;1*11;3*6;4*8;5*7;9*10	-1,982193	0,000727	0,000554	41576448000	11272133541	204614449	3999	0	0	317	-1,491601e+000	-2,802929e-002	-6,439414e-011	-0,000000e+000	-5,569673e-024	4,070569e+000	2,084543e+004
639	2;1*11;3*6;4*8;5*9;7*10	-1,604347	0,000369	0,000279	17020928000	3888139170	13746052	410	0	0	103	-9,456642e-001	-2,065814e-002	-4,746669e-010	-0,000000e+000	-5,873619e-023	1,933065e+000	7,098088e+003
640	2;1*11;3*6;4*8;5*10;7*9	2,132452	0,000496	0,000404	24107008000	5604370046	14634280	648	0	0	211	1,225441e+000	2,315124e-002	6,651671e-012	-0,000000e+000	4,901452e-023	2,675209e+000	1,001617e+004
641	2;1*11;3*6;4*9;5*7;8*10	3,817659	0,001312	0,001104	59598848000	14013683327	24394292	1405	2	2	543	2,796101e+000	2,199506e-002	-2,264877e-017	-0,000000e+000	3,514732e-022	6,514873e+000	2,747926e+004
642	2;1*11;3*6;4*9;5*8;7*10	-0,075326	0,000446	0,000303	17594368000	3809891271	11253299	318	0	0	119	1,854967e-001	1,842542e-002	2,059005e-013	-0,000000e+000	-3,123355e-023	1,439165e+000	6,787479e+003
643	2;1*11;3*6;4*9;5*10;7*8	-2,640439	0,000502	0,000397	42129408000	8399062054	52400669	1128	0	0	333	-1,540123e+000	-5,746031e-002	-1,439223e-012	-0,000000e+000	-5,665579e-020	3,247231e+000	1,501097e+004
644	2;1*11;3*6;4*10;5*7;8*9	-4,290327	0,001298	0,001048	84789248000	17750898613	111437769	1613	2	2	720	-3,272784e+000	-2,368452e-001	6,093763e-014	-0,000000e+000	-1,222029e-021	6,238521e+000	3,416302e+004
645	2;1*11;3*6;4*10;5*8;7*9	0,363033	0,000949	0,000677	34449408000	7500957967	14526779	757	1	1	268	3,203268e-001	-3,866548e-003	1,496626e-015	-0,000000e+000	2,810717e-021	3,190813e+000	1,483489e+004
646	2;1*11;3*6;4*10;5*9;7*8	-1,572230	0,000965	0,000755	54007808000	9157113556	55151313	1526	4	4	410	-7,973131e-001	2,694285e-002	-2,068558e-013	-0,000000e+000	-4,756687e-023	4,129531e+000	1,948395e+004
647	2;1*11;3*7;4*5;6*8;9*10	6,396336	0,001038	0,001005	28633088000	7175645159	289321050	13104	0	0	246	4,328649e+000	2,400631e-001	1,275386e-008	-0,000000e+000	4,303666e-021	7,200063e+000	2,087476e+004
648	2;1*11;3*7;4*5;6*9;8*10	-6,857124	0,001530	0,001288	117291008000	24768715749	152366647	2634	1	1	982	-4,759840e+000	-3,008973e-001	-7,621895e-012	-0,000000e+000	-7,035260e-020	9,076226e+000	5,214071e+004
649	2;1*11;3*7;4*5;6*10;8*9	7,326320	0,001759	0,001505	100886528000	17675824944	362862961	4240	2	2	849	5,437072e+000	8,243047e-001	6,236271e-005	-0,000000e+000	3,473126e-021	8,923336e+000	5,169745e+004
650	2;1*11;3*7;4*6;5*8;9*10	-1,983057	0,000807	0,000597	36046848000	9746727199	178076722	3496	1	1	305	-1,489890e+000	-2,882287e-002	-1,036953e-010	-0,000000e+000	-2,458038e-022	4,071396e+000	1,819300e+004
651	2;1*11;3*7;4*6;5*9;8*10	2,367885	0,001257	0,001099	72173568000	16944264583	30855379	1746	4	4	584	2,002488e+000	4,903314e-003	-5,373273e-017	-0,000000e+000	6,595518e-023	7,194959e+000	3,001129e+004
652	2;1*11;3*7;4*6;5*10;8*9	-3,484577	0,001425	0,001166	61442048000	13520741501	90039839	1321	1	1	552	-2,718573e+000	-1,715371e-001	-1,461234e-011	-0,000000e+000	-2,089015e-022	6,035310e+000	2,937007e+004
653	2;1*11;3*7;4*8;5*6;9*10	4,219041	0,000838	0,000826	24332288000	5660708221	240341979	8522	0	0	228	2,330159e+000	7,721860e-002	7,215567e-007	-0,000000e+000	3,235604e-020	5,500416e+000	1,614738e+004
654	2;1*11;3*7;4*8;5*9;6*10	2,557728	0,000628	0,000479	23308288000	5199125037	20259066	1131	0	0	170	1,584076e+000	1,210276e-001	1,086463e-008	-0,000000e+000	2,484150e-022	2,842335e+000	8,758243e+003
655	2;1*11;3*7;4*8;5*10;6*9	-1,081072	0,000276	0,000230	26093568000	6168044131	21579187	1030	0	0	189	-7,013768e-001	4,493849e-003	5,741760e-010	-0,000000e+000	-5,178366e-021	1,705182e+000	8,795696e+003
656	2;1*11;3*7;4*9;5*6;8*10	-3,827376	0,001528	0,001273	71006208000	15318562845	95014007	2375	2	2	615	-2,545299e+000	-1,210045e-001	-8,542299e-013	-0,000000e+000	-1,869126e-020	7,933787e+000	3,842461e+004
657	2;1*11;3*7;4*9;5*8;6*10	0,067083	0,000379	0,000269	7804928000	1631242155	4201605	126	0	0	50	8,748756e-002	-2,884541e-003	8,446508e-018	-0,000000e+000	1,161761e-025	1,011302e+000	2,939699e+003
658	2;1*11;3*7;4*9;5*10;6*8	0,879403	0,000437	0,000335	26380288000	6441852860	19421975	858	1	1	183	4,913380e-001	4,377225e-003	1,330547e-015	-0,000000e+000	3,595395e-024	1,806278e+000	1,035491e+004
659	2;1*11;3*7;4*10;5*6;8*9	4,416142	0,001494	0,001293	70371328000	11964030051	274149485	3303	1	1	549	2,968368e+000	5,314516e-001	3,686516e-005	-0,000000e+000	1,499739e-021	6,716657e+000	3,888138e+004
660	2;1*11;3*7;4*10;5*8;6*9	1,599516	0,000467	0,000341	17369088000	3938686231	8424510	406	0	0	128	9,481364e-001	5,315104e-003	2,129326e-009	-0,000000e+000	2,879985e-024	2,009238e+000	6,281300e+003
661	2;1*11;3*7;4*10;5*9;6*8	0,804528	0,000841	0,000621	63408128000	13812764069	36268949	2781	2	2	523	6,242732e-001	1,106964e-002	-1,919211e-011	-0,000000e+000	1,433211e-021	2,842220e+000	2,310635e+004
662	2;1*11;3*8;4*5;6*7;9*10	-5,338464	0,001249	0,001184	36067328000	9061827674	842882580	175928	4	2	290	-4,016394e+000	-6,816024e-001	-1,842209e-005	-1,416199e-019	-4,522515e-021	8,136574e+000	3,520783e+004
663	2;1*11;3*8;4*5;6*9;7*10	-2,550719	0,000539	0,000454	40695808000	9314010987	72948091	1202	0	0	274	-1,737629e+000	-6,741271e-002	2,722557e-011	-0,000000e+000	-7,662853e-022	3,520348e+000	1,816522e+004
664	2;1*11;3*8;4*5;6*10;7*9	-3,483481	0,001189	0,000988	85669888000	19230080852	137054322	2326	1	1	713	-2,767330e+000	-1,841796e-001	-7,168811e-012	-0,000000e+000	-2,854192e-022	6,033837e+000	4,240300e+004
665	2;1*11;3*8;4*6;5*7;9*10	6,691576	0,001183	0,001159	60704768000	18138774802	506702731	16476	0	0	479	4,309316e+000	1,789267e-001	7,028629e-009	-0,000000e+000	7,744994e-015	9,850391e+000	3,386572e+004
666	2;1*11;3*8;4*6;5*9;7*10	2,131703	0,000467	0,000408	25212928000	6184960339	20173729	670	0	0	187	1,293173e+000	3,051071e-002	-1,875767e-010	-0,000000e+000	1,199191e-022	2,674841e+000	1,209455e+004
667	2;1*11;3*8;4*6;5*10;7*9	2,250501	0,001013	0,000875	38729728000	8798853142	21291835	1462	0	0	333	1,534763e+000	5,622557e-003	8,060272e-009	-0,000000e+000	8,304110e-021	3,950487e+000	1,968918e+004
668	2;1*11;3*8;4*7;5*6;9*10	-6,637530	0,001231	0,001178	41351168000	12871390299	697495455	43318	3	3	332	-4,825444e+000	-3,455478e-001	-1,366432e-008	-0,000000e+000	-9,130643e-022	7,899487e+000	2,798484e+004
669	2;1*11;3*8;4*7;5*9;6*10	-1,081191	0,000378	0,000305	14829568000	3320582995	11108043	473	1	1	98	-6,685548e-001	5,179084e-003	-3,493129e-018	-0,000000e+000	4,325354e-026	1,704804e+000	5,113038e+003
670	2;1*11;3*8;4*7;5*10;6*9	0,126408	0,000287	0,000242	28489728000	6447461582	29014660	1019	0	0	219	3,365270e-001	2,822078e-002	-2,944626e-012	-0,000000e+000	-7,600930e-020	1,651537e+000	1,120376e+004
671	2;1*11;3*8;4*9;5*6;7*10	-2,639773	0,000673	0,000527	24045568000	4731008600	31683656	491	1	1	188	-1,522487e+000	-6,211982e-002	-1,347670e-014	-0,000000e+000	-6,581929e-025	3,245972e+000	9,050632e+003
672	2;1*11;3*8;4*9;5*7;6*10	0,879531	0,000449	0,000325	28080128000	6438537233	21533121	874	0	0	224	4,610757e-001	5,217335e-003	7,672140e-014	-0,000000e+000	1,192777e-021	1,806318e+000	1,050641e+004
673	2;1*11;3*8;4*9;5*10;6*7	-1,051926	0,000638	0,000478	14092288000	2733737342	18869807	317	0	0	104	-4,839273e-001	-2,385332e-002	8,646439e-007	-0,000000e+000	-6,470024e-023	2,110150e+000	5,266642e+003
674	2;1*11;3*8;4*10;5*6;7*9	-2,487776	0,001040	0,000875	53884928000	10522676202	65412934	1661	3	3	488	-1,532026e+000	-8,861863e-002	3,652628e-006	-0,000000e+000	-3,083346e-021	4,919757e+000	2,356478e+004
675	2;1*11;3*8;4*10;5*7;6*9	0,301622	0,000925	0,000666	32339968000	7152849030	18014949	1111	0	0	295	4,057617e-001	1,700506e-003	-2,991050e-007	-0,000000e+000	1,178135e-021	2,964137e+000	1,505229e+004
676	2;1*11;3*8;4*10;5*9;6*7	-2,507419	0,000830	0,000676	45570048000	8241925508	48599449	1339	0	0	364	-1,742522e+000	-7,781459e-002	-1,272970e-017	-0,000000e+000	-3,178631e-019	3,848811e+000	1,601133e+004
677	2;1*11;3*9;4*5;6*7;8*10	9,209164	0,002077	0,001836	96831488000	18428007555	604303017	10838	3	3	750	7,315998e+000	1,410048e+000	1,690498e-004	-0,000000e+000	8,188123e-020	1,237941e+001	6,437393e+004
678	2;1*11;3*9;4*5;6*8;7*10	-4,294068	0,001399	0,001124	75552768000	15464389756	92921193	1125	3	2	590	-3,239784e+000	-2,314011e-001	-4,631853e-007	2,307794e-081	2,456962e-024	6,241362e+000	2,933372e+004
679	2;1*11;3*9;4*5;6*10;7*8	4,413550	0,001567	0,001237	78030848000	13277093002	315414962	3610	1	1	622	3,009078e+000	5,411265e-001	1,934851e-005	-0,000000e+000	1,416342e-020	6,714082e+000	4,353988e+004
680	2;1*11;3*9;4*6;5*7;8*10	-11,240550	0,001929	0,001691	165050368000	41522067810	169752902	5579	8	7	1414	-7,991080e+000	-3,317364e-001	-1,151619e-013	-0,000000e+000	-7,418297e-019	1,466530e+001	7,466224e+004
681	2;1*11;3*9;4*6;5*8;7*10	0,363868	0,000738	0,000629	38053888000	8127392803	16665590	900	1	1	330	3,237702e-001	-4,896808e-003	-1,624901e-011	-0,000000e+000	2,980923e-023	3,189094e+000	1,628256e+004
682	2;1*11;3*9;4*6;5*10;7*8	-2,488882	0,001087	0,000912	49973248000	9669753083	64554399	1536	1	0	445	-1,552842e+000	-8,505996e-002	6,879927e-007	-3,988815e-016	-4,806019e-020	4,920238e+000	2,212102e+004
683	2;1*11;3*9;4*7;5*6;8*10	9,829015	0,001765	0,001545	111003648000	27305381439	302838306	4097	2	2	925	7,420248e+000	5,572995e-001	-3,902121e-007	-0,000000e+000	4,412333e-019	1,163916e+001	4,854040e+004
684	2;1*11;3*9;4*7;5*8;6*10	1,599434	0,000352	0,000290	24967168000	5534284426	13438015	795	0	0	212	9,487850e-001	5,726742e-003	3,854995e-016	-0,000000e+000	1,470528e-023	2,009263e+000	8,826242e+003
685	2;1*11;3*9;4*7;5*10;6*8	0,300565	0,000879	0,000669	30558208000	6597990296	18811723	1296	0	0	259	4,074063e-001	1,043484e-003	1,869143e-008	-0,000000e+000	4,554555e-025	2,963643e+000	1,464027e+004
686	2;1*11;3*9;4*8;5*6;7*10	-1,573349	0,000888	0,000731	56547328000	9137583155	52657433	1715	0	0	476	-7,668884e-001	2,477862e-002	1,382049e-016	-0,000000e+000	-1,435227e-020	4,128532e+000	1,910661e+004
687	2;1*11;3*9;4*8;5*7;6*10	0,805588	0,000881	0,000755	38156288000	7781215112	19070943	1452	2	2	280	6,058335e-001	1,127045e-002	3,174703e-012	-0,000000e+000	3,598169e-021	2,841361e+000	1,464851e+004
688	2;1*11;3*9;4*8;5*10;6*7	-2,508025	0,000838	0,000661	50178048000	8989906494	55652635	1739	0	0	418	-1,757583e+000	-8,234872e-002	2,280800e-014	-0,000000e+000	1,349260e-021	3,849454e+000	1,774905e+004
689	2;1*11;3*9;4*10;5*6;7*8	3,091496	0,001459	0,001157	48560128000	8301535122	282894349	3890	0	0	391	1,720148e+000	3,949865e-001	1,918986e-005	-0,000000e+000	-1,330811e-023	6,538586e+000	2,855994e+004
690	2;1*11;3*9;4*10;5*7;6*8	-4,200369	0,001480	0,001103	93083648000	22538927542	112587303	3541	2	1	796	-2,295078e+000	-7,234420e-002	-4,230572e-013	-0,000000e+000	-1,593397e-018	8,088862e+000	3,914007e+004
691	2;1*11;3*9;4*10;5*8;6*7	6,328796	0,001248	0,001072	59168768000	13798438191	167473014	2180	1	1	500	4,356701e+000	1,929942e-001	4,254178e-009	-0,000000e+000	-7,405424e-019	7,474417e+000	2,481154e+004
692	2;1*11;3*10;4*5;6*7;8*9	0,983506	0,001490	0,001243	35145728000	7529202245	787820330	183175	2	2	260	9,809169e-001	1,095914e-001	1,529380e-004	-0,000000e+000	-1,253851e-020	9,366905e+000	3,801294e+004
693	2;1*11;3*10;4*5;6*8;7*9	-1,009367	0,001297	0,001057	74098688000	19794931040	389939465	5741	1	1	602	-1,150347e+000	-6,501720e-002	-9,635155e-006	-0,000000e+000	-6,429342e-022	1,026428e+001	3,803412e+004
694	2;1*11;3*10;4*5;6*9;7*8	0,228447	0,001189	0,001106	38443008000	10568529287	451421497	9667	0	0	288	3,899259e-001	7,104688e-002	-5,083059e-005	-0,000000e+000	3,076485e-015	7,342131e+000	2,777119e+004
695	2;1*11;3*10;4*6;5*7;8*9	-1,009319	0,001299	0,001086	73996288000	19233450904	383111141	5812	0	0	551	-1,113995e+000	-6,233134e-002	-3,922319e-006	-0,000000e+000	5,618335e-016	1,026222e+001	3,778535e+004
696	2;1*11;3*10;4*6;5*8;7*9	0,673305	0,001244	0,001105	74139648000	17577381415	76377913	3588	1	1	623	8,472782e-001	9,805072e-003	1,223711e-013	-0,000000e+000	-3,699021e-020	9,181765e+000	2,964885e+004
697	2;1*11;3*10;4*6;5*9;7*8	-0,557768	0,001362	0,001275	61974528000	14089560203	165787430	2663	1	1	497	-7,958667e-001	-4,947436e-002	-3,420276e-008	-0,000000e+000	2,925003e-021	8,537257e+000	2,696181e+004
698	2;1*11;3*10;4*7;5*6;8*9	0,226664	0,001277	0,001120	38422528000	10318806670	444613692	9385	2	2	288	3,823058e-001	6,689857e-002	1,641293e-005	-0,000000e+000	-3,842949e-024	7,345167e+000	2,555252e+004
699	2;1*11;3*10;4*7;5*8;6*9	0,371605	0,000413	0,000321	24844288000	6085692623	27805764	1402	0	0	167	4,297120e-001	1,006856e-002	-5,771535e-015	-0,000000e+000	-3,121829e-021	2,471650e+000	7,921694e+003
700	2;1*11;3*10;4*7;5*9;6*8	0,483641	0,000788	0,000687	50628608000	11614497414	54064203	2739	1	1	431	4,862950e-001	3,492833e-003	6,449834e-016	-0,000000e+000	-1,998180e-021	4,499725e+000	1,752153e+004
701	2;1*11;3*10;4*8;5*6;7*9	-0,555956	0,001352	0,001300	59475968000	13293968313	157298856	2564	0	0	485	-7,941302e-001	-4,874366e-002	1,569697e-012	-0,000000e+000	3,373283e-019	8,538656e+000	2,621034e+004
702	2;1*11;3*10;4*8;5*7;6*9	0,484408	0,000805	0,000728	44607488000	9608811499	43011402	2157	1	1	383	4,685279e-001	3,086181e-003	6,870421e-014	-0,000000e+000	-8,018074e-024	4,500533e+000	1,548873e+004
703	2;1*11;3*10;4*8;5*9;6*7	-0,299530	0,000970	0,000884	48621568000	10358979968	128952674	2440	0	0	381	-5,378386e-001	-1,548014e-002	-1,897216e-007	-0,000000e+000	3,117265e-020	5,574151e+000	2,138836e+004
704	2;1*11;3*10;4*9;5*6;7*8	-1,619270	0,001399	0,001189	45529088000	11355242634	515603304	11729	0	0	344	-1,202929e+000	-2,835714e-002	1,597344e-005	-0,000000e+000	-8,066810e-023	9,105269e+000	2,777281e+004
705	2;1*11;3*10;4*9;5*7;6*8	1,993246	0,001162	0,001055	79075328000	21566150546	194113698	4945	1	1	647	1,310837e+000	1,460105e-002	-9,818586e-013	-0,000000e+000	1,716882e-020	9,947928e+000	2,847714e+004
706	2;1*11;3*10;4*9;5*8;6*7	-1,098163	0,001081	0,000987	48990208000	14744263137	343314074	3265	1	1	376	-6,719050e-001	1,267853e-002	7,358873e-006	-0,000000e+000	1,590633e-020	7,181698e+000	2,085147e+004


==> anc/class_1_4_0_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1	2;1*4;3*6;5*8;7*10;9*11	-4,189586	0,002949	0,001835	62326784000	14403257322	3281810	284	2	2	495	-4,066821e+000	-3,447125e-002	4,238307e-036	-0,000000e+000	8,542467e-024	5,994141e+000	2,342727e+004
2	2;1*4;3*6;5*8;7*11;9*10	4,302653	0,003053	0,001930	91060224000	18211172338	33273495	330	7	7	663	4,131543e+000	2,560246e-001	-2,066332e-010	-0,000000e+000	2,048892e-023	6,032602e+000	3,183113e+004
3	2;1*4;3*6;5*9;7*10;8*11	-1,200740	0,000472	0,000342	47192064000	12160665759	4334143	644	0	0	365	-1,116303e+000	-3,524316e-003	-3,099880e-025	-0,000000e+000	-1,278238e-023	2,144738e+000	1,966326e+004
4	2;1*4;3*6;5*9;7*11;8*10	-2,181279	0,003515	0,001802	44038144000	8859588618	2985502	571	4	4	348	-2,041546e+000	-1,949002e-002	-4,760929e-026	-0,000000e+000	-7,941719e-022	3,888141e+000	1,816893e+004
5	2;1*4;3*6;5*10;7*8;9*11	5,584684	0,004746	0,002531	123131904000	26386032844	75011478	299	3	3	958	5,304984e+000	4,580253e-001	2,763982e-014	-0,000000e+000	1,128498e-020	8,051076e+000	4,847498e+004
6	2;1*4;3*6;5*10;7*9;8*11	-1,211887	0,003303	0,001599	58128384000	12597470932	3567367	389	3	3	431	-1,272959e+000	-2,862790e-002	2,386431e-032	-0,000000e+000	2,452428e-022	4,203325e+000	2,421170e+004
7	2;1*4;3*6;5*10;7*11;8*9	2,981590	0,002886	0,001589	77359104000	15158236869	19559150	486	1	1	579	2,833735e+000	1,337192e-001	-2,089116e-024	-0,000000e+000	5,771086e-023	5,043392e+000	2,863105e+004
8	2;1*4;3*6;5*11;7*8;9*10	-9,943247	0,004537	0,002689	171014144000	31859358124	638435842	4314	10	10	1313	-9,333818e+000	-1,879120e+000	-3,194656e-004	-0,000000e+000	-3,450309e-022	1,132014e+001	9,806862e+004
9	2;1*4;3*6;5*11;7*9;8*10	11,844912	0,004080	0,002731	187971584000	43044288607	49422097	1845	12	12	1460	1,090857e+001	5,154211e-001	4,136424e-029	-0,000000e+000	4,065726e-021	1,369351e+001	7,718723e+004
10	2;1*4;3*6;5*11;7*10;8*9	-8,411605	0,004267	0,002566	132614144000	30042328457	124513449	1463	9	9	975	-7,844618e+000	-7,146191e-001	-4,320079e-009	-0,000000e+000	-1,229266e-019	1,072938e+001	4,783624e+004
11	2;1*4;3*7;5*8;6*10;9*11	-0,664511	0,001919	0,001170	8812544000	1938397039	733672	122	0	0	66	-6,379996e-001	-4,725681e-003	5,985344e-026	-0,000000e+000	5,885228e-026	2,405286e+000	4,602830e+003
12	2;1*4;3*7;5*8;6*11;9*10	0,748677	0,001194	0,000532	67958784000	15757418713	34047399	368	1	1	513	7,595270e-001	3,093698e-002	-4,078018e-016	-0,000000e+000	-8,230429e-023	2,373660e+000	2,770925e+004
13	2;1*4;3*7;5*9;6*10;8*11	0,588133	0,000692	0,000486	10942464000	2519840145	1501411	189	1	1	78	5,820608e-001	2,222394e-002	2,430949e-026	-0,000000e+000	6,987674e-026	1,397675e+000	6,154531e+003
14	2;1*4;3*7;5*9;6*11;8*10	-0,670517	0,001308	0,000834	5842944000	1155643180	571216	88	1	1	38	-6,390865e-001	-5,867485e-003	5,075332e-027	-0,000000e+000	-5,994804e-022	1,564733e+000	3,298477e+003
15	2;1*4;3*7;5*10;6*8;9*11	-2,777647	0,002674	0,001417	69433344000	16413981233	6852931	906	3	3	539	-2,625901e+000	-3,503394e-002	-7,202619e-026	-0,000000e+000	-1,236644e-022	4,996270e+000	3,250182e+004
16	2;1*4;3*7;5*10;6*9;8*11	-0,410884	0,000534	0,000346	9508864000	2201192194	916922	157	0	0	61	-3,581461e-001	5,708365e-004	4,231938e-009	-0,000000e+000	-1,619097e-024	1,021256e+000	4,113205e+003
17	2;1*4;3*7;5*10;6*11;8*9	0,653325	0,001236	0,000774	8771584000	1533995371	2158090	216	3	3	64	6,790960e-001	1,515731e-002	-3,405497e-032	-0,000000e+000	1,443389e-025	1,698047e+000	3,531892e+003
18	2;1*4;3*7;5*11;6*8;9*10	5,140306	0,003104	0,001654	130689024000	26871805402	79577667	601	4	4	1050	4,756703e+000	4,339434e-001	1,803510e-011	-0,000000e+000	5,073800e-023	6,388418e+000	5,050498e+004
19	2;1*4;3*7;5*11;6*9;8*10	-0,567454	0,001906	0,001077	25298944000	5270715462	2341627	393	3	3	179	-6,410788e-001	-1,091473e-002	-7,690010e-027	-0,000000e+000	-5,390270e-024	2,946162e+000	1,239615e+004
20	2;1*4;3*7;5*11;6*10;8*9	2,442162	0,001632	0,001055	39409664000	6850038702	11965303	933	5	5	304	2,203010e+000	5,495829e-002	-9,777638e-024	-0,000000e+000	1,071059e-023	3,841154e+000	1,450066e+004
21	2;1*4;3*8;5*6;7*10;9*11	2,461322	0,003489	0,002197	83400704000	18511850303	73269237	228	3	3	594	2,450522e+000	3,348520e-001	-3,062412e-008	-0,000000e+000	-2,807083e-022	6,813717e+000	3,686082e+004
22	2;1*4;3*8;5*6;7*11;9*10	-5,099560	0,004691	0,002457	151476224000	26111115781	459565370	2395	6	6	1157	-4,815911e+000	-7,917541e-001	-2,267831e-005	-0,000000e+000	-6,645714e-022	7,509389e+000	7,914606e+004
23	2;1*4;3*8;5*7;6*10;9*11	-2,589867	0,002899	0,001527	62449664000	14386505832	5308315	489	1	1	486	-2,360273e+000	-3,323457e-002	-4,486139e-028	-0,000000e+000	4,210422e-021	5,688729e+000	2,607894e+004
24	2;1*4;3*8;5*7;6*11;9*10	3,155049	0,002692	0,001530	88848384000	19207955137	55219626	456	11	11	707	2,849399e+000	2,373601e-001	-5,732738e-009	-0,000000e+000	2,758646e-021	5,315984e+000	3,875809e+004
25	2;1*4;3*8;5*9;6*10;7*11	-1,258846	0,000709	0,000517	12171264000	2600585923	2426900	456	2	2	82	-1,226501e+000	-5,325721e-002	-1,810776e-014	-0,000000e+000	-1,033273e-024	1,760686e+000	4,427045e+003
26	2;1*4;3*8;5*9;6*11;7*10	0,721938	0,001014	0,000576	3938304000	727353679	578816	102	0	0	30	6,581591e-001	8,045242e-003	4,800780e-034	-0,000000e+000	-2,525290e-024	9,945131e-001	1,736385e+003
27	2;1*4;3*8;5*10;6*7;9*11	3,687155	0,002929	0,001594	89094144000	21837056664	64269534	530	8	8	657	3,583754e+000	1,955208e-001	-1,347886e-010	-0,000000e+000	1,902931e-017	6,343949e+000	4,460954e+004
28	2;1*4;3*8;5*10;6*9;7*11	0,282357	0,000403	0,000265	9508864000	2306021976	1645142	238	0	0	89	2,703739e-001	1,276300e-002	-1,315203e-021	-0,000000e+000	-2,998005e-024	7,597643e-001	4,707307e+003
29	2;1*4;3*8;5*10;6*11;7*9	-0,346614	0,000737	0,000541	12785664000	2824955420	2082563	351	1	1	102	-3,315147e-001	-5,055382e-003	-2,161775e-013	-0,000000e+000	-7,604651e-025	1,311054e+000	4,954014e+003
30	2;1*4;3*8;5*11;6*7;9*10	-6,195969	0,003375	0,001745	126531584000	27303710521	462705612	2808	8	8	958	-5,967453e+000	-9,642979e-001	-4,022913e-005	-0,000000e+000	-2,773890e-022	7,125004e+000	9,438599e+004
31	2;1*4;3*8;5*11;6*9;7*10	-1,544335	0,001740	0,000960	4593664000	951398077	597813	107	1	1	32	-1,323664e+000	-5,792314e-003	-1,226436e-029	-0,000000e+000	3,020667e-025	2,015155e+000	3,144267e+003
32	2;1*4;3*8;5*11;6*10;7*9	-0,954853	0,001792	0,001058	32241664000	6544815040	5428409	1080	1	1	226	-8,830301e-001	-1,350629e-002	3,436704e-009	-0,000000e+000	5,104667e-025	2,558266e+000	1,301752e+004
33	2;1*4;3*9;5*6;7*10;8*11	2,057841	0,001110	0,000689	25933824000	6282386887	22813631	289	2	2	188	1,918965e+000	5,583954e-002	6,562634e-016	-0,000000e+000	-7,258424e-026	2,621227e+000	1,120583e+004
34	2;1*4;3*9;5*6;7*11;8*10	1,845413	0,003201	0,001772	78833664000	16627959509	66724336	858	2	2	637	1,845054e+000	2,523728e-001	3,036276e-011	-0,000000e+000	7,497064e-023	5,066815e+000	3,014178e+004
35	2;1*4;3*9;5*7;6*10;8*11	-0,414743	0,001440	0,000958	4737024000	972480734	470908	67	1	1	41	-4,215225e-001	-5,118123e-003	1,250815e-030	-0,000000e+000	7,272491e-021	1,968917e+000	3,507331e+003
36	2;1*4;3*9;5*7;6*11;8*10	-1,152009	0,002323	0,001470	27981824000	6010257730	2812087	433	3	3	214	-1,048496e+000	-1,747063e-002	5,195771e-017	-0,000000e+000	-9,475227e-021	3,533356e+000	1,218933e+004
37	2;1*4;3*9;5*8;6*10;7*11	0,320741	0,000315	0,000226	19994624000	5221088255	3500025	484	1	1	130	3,334433e-001	1,591307e-002	1,225669e-013	-0,000000e+000	1,973044e-026	1,116813e+000	8,834437e+003
38	2;1*4;3*9;5*8;6*11;7*10	-0,466978	0,000357	0,000251	12457984000	2509014046	1336174	239	2	2	88	-4,102337e-001	7,315077e-004	1,379968e-012	-0,000000e+000	-4,493063e-026	9,845498e-001	4,387215e+003
39	2;1*4;3*9;5*10;6*7;8*11	0,195869	0,000671	0,000470	24745984000	5414092895	7811550	185	1	1	185	2,700259e-001	1,370870e-002	2,861487e-015	-0,000000e+000	1,000233e-024	2,056013e+000	8,021574e+003
40	2;1*4;3*9;5*10;6*8;7*11	-0,501428	0,002487	0,001419	1767424000	326629150	204247	24	0	0	16	-4,710366e-001	-4,299217e-003	-1,102625e-023	-0,000000e+000	-1,558722e-027	1,447069e+000	1,285683e+003
41	2;1*4;3*9;5*10;6*11;7*8	0,864913	0,001260	0,000822	6150144000	1111680270	1581071	175	0	0	36	8,195208e-001	7,918332e-003	-2,211026e-020	-0,000000e+000	1,739046e-026	1,777449e+000	2,543487e+003
42	2;1*4;3*9;5*11;6*7;8*10	3,210456	0,002245	0,001158	88459264000	19201966302	45508502	693	6	6	653	2,985544e+000	2,059569e-001	1,871761e-013	-0,000000e+000	1,344536e-020	4,855815e+000	3,403548e+004
43	2;1*4;3*9;5*11;6*8;7*10	-0,247202	0,001945	0,001010	32528384000	6853876043	4024360	512	3	3	287	-3,358744e-001	-1,160537e-002	-2,081223e-020	-0,000000e+000	-6,788919e-022	2,831137e+000	1,571840e+004
44	2;1*4;3*9;5*11;6*10;7*8	2,235852	0,002065	0,001061	46680064000	8174153242	13095760	1134	2	2	359	2,021403e+000	6,797419e-002	9,693003e-020	-0,000000e+000	6,221240e-024	3,469841e+000	1,943315e+004
45	2;1*4;3*10;5*6;7*8;9*11	-5,282559	0,004866	0,002764	146909184000	30508510542	844755968	14795	6	6	1131	-5,012948e+000	-1,263964e+000	-3,982491e-004	-0,000000e+000	5,160479e-020	1,002876e+001	9,529346e+004
46	2;1*4;3*10;5*6;7*9;8*11	1,469216	0,003652	0,001912	87312384000	18616420032	73752960	328	7	7	628	1,530714e+000	2,771867e-001	-8,536157e-014	-0,000000e+000	1,309829e-023	5,253835e+000	3,626090e+004
47	2;1*4;3*10;5*6;7*11;8*9	-3,553211	0,004145	0,002161	82868224000	14086283227	204849248	1141	12	12	609	-3,401144e+000	-4,963948e-001	1,760805e-006	-0,000000e+000	-1,182062e-022	6,039717e+000	4,197523e+004
48	2;1*4;3*10;5*7;6*8;9*11	6,439806	0,004940	0,002518	257275904000	64205637899	126075520	2770	9	9	2058	6,154260e+000	3,947880e-001	-2,521274e-009	-0,000000e+000	8,150391e-020	1,169935e+001	1,060989e+005
49	2;1*4;3*10;5*7;6*9;8*11	-0,149573	0,001332	0,000660	79734784000	18656375801	7088421	635	2	2	605	-2,843781e-001	-1,614686e-002	4,202458e-029	-0,000000e+000	-6,180730e-024	2,727458e+000	3,588564e+004
50	2;1*4;3*10;5*7;6*11;8*9	1,274605	0,002460	0,001393	50550784000	11622519043	30654666	519	1	1	397	1,216651e+000	1,332463e-001	1,322174e-016	-0,000000e+000	-1,939598e-021	4,551934e+000	2,601228e+004
51	2;1*4;3*10;5*8;6*7;9*11	-5,459566	0,004417	0,002251	180557824000	44886135003	305390744	1981	6	6	1392	-5,250958e+000	-5,360548e-001	-6,543125e-005	-0,000000e+000	-5,376077e-022	9,149889e+000	7,012234e+004
52	2;1*4;3*10;5*8;6*9;7*11	-0,926462	0,000892	0,000620	7256064000	1660079832	962747	159	2	2	47	-7,695566e-001	-6,844320e-003	5,993308e-031	-0,000000e+000	-2,871441e-025	1,836898e+000	3,788768e+003
53	2;1*4;3*10;5*8;6*11;7*9	0,648606	0,001798	0,001085	18499584000	3827133438	2097019	189	1	1	154	4,448424e-001	-6,204367e-003	-1,179188e-032	-0,000000e+000	-1,221364e-020	2,700478e+000	9,230959e+003
54	2;1*4;3*10;5*9;6*7;8*11	1,895129	0,001337	0,000767	78854144000	14795451862	24733993	708	1	1	633	1,746836e+000	5,220277e-002	1,962924e-021	-0,000000e+000	2,139892e-022	3,325456e+000	2,759083e+004
55	2;1*4;3*10;5*9;6*8;7*11	-0,116290	0,001743	0,000878	30214144000	6364464191	4198905	768	2	2	247	-1,321133e-001	-9,212484e-003	-2,621896e-024	-0,000000e+000	6,705763e-022	2,253689e+000	1,299882e+004
56	2;1*4;3*10;5*9;6*11;7*8	1,092306	0,001238	0,000667	100276224000	21450120777	43595079	1499	6	6	777	1,004419e+000	4,657715e-002	5,437025e-011	-0,000000e+000	2,403370e-019	3,020809e+000	4,492990e+004
57	2;1*4;3*10;5*11;6*7;8*9	-3,794599	0,002591	0,001524	59541504000	10792466797	147669822	1292	2	2	414	-3,423463e+000	-4,098082e-001	-1,222032e-005	-0,000000e+000	-4,846859e-023	6,123542e+000	2,733489e+004
58	2;1*4;3*10;5*11;6*8;7*9	4,494425	0,002931	0,001856	57985024000	13090909745	14169625	1029	2	2	487	3,956998e+000	1,376066e-001	8,793553e-024	-0,000000e+000	9,691262e-022	7,562569e+000	2,364485e+004
59	2;1*4;3*10;5*11;6*9;7*8	-4,484522	0,002706	0,001517	51574784000	11941075782	39177438	926	3	3	383	-4,061480e+000	-1,675484e-001	-4,818489e-013	-0,000000e+000	-3,175909e-024	6,709220e+000	1,879144e+004
60	2;1*4;3*11;5*6;7*8;9*10	4,978567	0,005976	0,003412	120039424000	19822585525	1944331310	430302	10	6	785	4,404928e+000	1,389918e+000	1,124548e-003	-1,979138e-012	5,399448e-020	9,937416e+000	1,242189e+005
61	2;1*4;3*11;5*6;7*9;8*10	-5,638581	0,005133	0,003149	202225664000	46859875070	561778917	6464	21	21	1610	-5,197577e+000	-8,654860e-001	-3,647514e-005	-0,000000e+000	-2,336164e-020	1,137312e+001	9,756500e+004
62	2;1*4;3*11;5*6;7*10;8*9	3,654513	0,004932	0,002658	165791744000	38126626410	1154580820	21959	8	8	1315	3,564134e+000	8,515309e-001	1,426993e-005	-0,000000e+000	8,261178e-022	8,479049e+000	1,002032e+005
63	2;1*4;3*11;5*7;6*8;9*10	-5,636963	0,005692	0,003086	263993344000	62340479374	749673617	8763	2	2	2048	-5,233980e+000	-8,938467e-001	-5,964690e-005	-0,000000e+000	3,856323e-022	1,137561e+001	1,275184e+005
64	2;1*4;3*11;5*7;6*9;8*10	4,913584	0,004794	0,002836	168126464000	36625435410	44799893	3185	8	8	1288	4,671657e+000	1,883394e-001	-3,141745e-025	-0,000000e+000	-3,137063e-020	1,058032e+001	6,731871e+004
65	2;1*4;3*11;5*7;6*10;8*9	-4,402728	0,005260	0,002585	257439744000	50228150185	232141173	3497	7	7	2061	-4,330478e+000	-4,685993e-001	-3,327865e-006	-0,000000e+000	-2,341294e-021	9,550922e+000	9,300136e+004
66	2;1*4;3*11;5*8;6*7;9*10	3,657241	0,004854	0,002616	170870784000	39495728403	1188979437	23368	4	3	1283	3,569357e+000	8,674191e-001	7,496250e-005	-0,000000e+000	1,987195e-019	8,476223e+000	1,029488e+005
67	2;1*4;3*11;5*8;6*9;7*10	1,224854	0,000969	0,000554	56653824000	12847009090	23993750	1904	2	2	456	1,044945e+000	2,083675e-002	-4,038538e-013	-0,000000e+000	-7,132050e-023	2,575939e+000	1,874166e+004
68	2;1*4;3*11;5*8;6*10;7*9	1,884592	0,002988	0,001804	88438784000	17426456307	26132460	2432	6	6	669	1,789012e+000	6,956481e-002	1,163401e-020	-0,000000e+000	2,063174e-022	4,911388e+000	3,169963e+004
69	2;1*4;3*11;5*9;6*7;8*10	-4,402942	0,005285	0,003067	157681664000	29675135348	126879901	2155	6	6	1247	-4,300379e+000	-4,405983e-001	1,718164e-006	-0,000000e+000	-1,979409e-022	9,551924e+000	5,613173e+004
70	2;1*4;3*11;5*9;6*8;7*10	1,889222	0,003719	0,001641	198252544000	40675988807	65213970	6032	7	7	1588	1,813045e+000	8,018926e-002	-3,044919e-015	-0,000000e+000	-1,972593e-019	4,917372e+000	6,945745e+004
71	2;1*4;3*11;5*9;6*10;7*8	-2,785570	0,003301	0,001793	159053824000	28570260455	144929789	4400	2	2	1289	-2,748008e+000	-2,058263e-001	1,389097e-008	-0,000000e+000	9,222244e-021	6,277323e+000	5,338257e+004
72	2;1*4;3*11;5*10;6*7;8*9	2,513709	0,005447	0,002527	161757184000	31804270924	871348550	8717	9	9	1166	2,691294e+000	7,831067e-001	1,231246e-004	-0,000000e+000	-1,538613e-022	1,009189e+001	7,939812e+004
73	2;1*4;3*11;5*10;6*8;7*9	-3,143084	0,004465	0,002543	209025024000	48191056208	151767743	6545	9	9	1712	-3,343471e+000	-2,982805e-001	6,893575e-007	-0,000000e+000	1,362518e-021	1,130500e+001	6,415027e+004
74	2;1*4;3*11;5*10;6*9;7*8	3,049610	0,004187	0,002261	140068864000	34214109645	331071134	5115	16	16	1056	3,180960e+000	4,083115e-001	-2,426254e-007	-0,000000e+000	-7,085783e-021	8,422656e+000	4,676384e+004
75	2;1*5;3*6;4*8;7*10;9*11	3,055254	0,002226	0,001740	24131584000	5019271501	2317757	494	2	2	164	2,641759e+000	6,672929e-003	1,088035e-016	-0,000000e+000	8,372570e-023	4,159661e+000	1,021573e+004
76	2;1*5;3*6;4*8;7*11;9*10	-2,293653	0,003097	0,001376	106993664000	22712465323	74624819	2265	3	3	786	-2,062360e+000	-9,238358e-002	1,423890e-012	-0,000000e+000	-2,850300e-021	3,765924e+000	4,542948e+004
77	2;1*5;3*6;4*9;7*10;8*11	0,160324	0,000723	0,000423	10389504000	2394834540	1532786	336	0	0	64	1,040346e-001	-6,128677e-004	3,474346e-012	-0,000000e+000	7,256007e-028	1,179806e+000	3,775676e+003
78	2;1*5;3*6;4*9;7*11;8*10	1,593284	0,001571	0,000825	36460544000	8631679521	12535939	1174	0	0	277	1,423005e+000	4,193066e-003	7,555905e-011	-0,000000e+000	7,806183e-024	2,559348e+000	1,620980e+004
79	2;1*5;3*6;4*10;7*8;9*11	-2,142543	0,002904	0,001498	54708224000	11453897193	33013470	599	2	2	393	-1,830208e+000	-6,420649e-002	-1,138445e-008	-0,000000e+000	-3,924290e-019	4,401419e+000	1,970601e+004
80	2;1*5;3*6;4*10;7*9;8*11	1,170773	0,001329	0,000547	153503744000	38744350530	61233323	3558	5	5	1133	1,073747e+000	7,825564e-003	4,069147e-010	-0,000000e+000	-2,198126e-023	2,534297e+000	7,482617e+004
81	2;1*5;3*6;4*10;7*11;8*9	-1,885353	0,001677	0,000962	41027584000	8815230973	29655310	883	2	2	300	-1,639384e+000	-3,980672e-002	7,539869e-014	-0,000000e+000	-8,059509e-022	3,008402e+000	1,778204e+004
82	2;1*5;3*6;4*11;7*8;9*10	3,158880	0,003548	0,001549	94234624000	19485843810	451917421	3162	2	2	702	2,779033e+000	3,866272e-001	3,623239e-005	-0,000000e+000	-4,897366e-023	5,567310e+000	5,862977e+004
83	2;1*5;3*6;4*11;7*9;8*10	-3,988068	0,003831	0,001768	93435904000	22406008697	52912609	2003	4	4	734	-3,362970e+000	-4,231044e-002	-6,790513e-010	-0,000000e+000	-1,723018e-022	6,568873e+000	3,611748e+004
84	2;1*5;3*6;4*11;7*10;8*9	2,624182	0,002937	0,001678	50837504000	12323698310	77218487	1058	2	2	362	2,244601e+000	1,744883e-001	5,052816e-008	-0,000000e+000	1,891108e-024	4,576620e+000	1,953693e+004
85	2;1*5;3*7;4*8;6*10;9*11	-1,200598	0,001498	0,000873	30398464000	7415007511	15610359	1691	0	0	220	-1,080692e+000	-1,698024e-002	-4,578825e-012	-0,000000e+000	7,373924e-023	2,409211e+000	1,868502e+004
86	2;1*5;3*7;4*8;6*11;9*10	2,235529	0,001620	0,000979	25851904000	5177912137	17661330	914	0	0	168	1,940899e+000	1,598860e-001	2,178384e-012	-0,000000e+000	9,220196e-023	2,694650e+000	1,279192e+004
87	2;1*5;3*7;4*9;6*10;8*11	-0,135234	0,000270	0,000210	7870464000	1455692979	1734888	148	2	2	44	-9,358410e-002	-3,152364e-003	2,676772e-014	-0,000000e+000	5,532381e-022	6,383897e-001	4,014770e+003
88	2;1*5;3*7;4*9;6*11;8*10	-0,528520	0,000946	0,000619	19236864000	3737924016	10545228	1178	2	2	148	-3,237263e-001	4,668597e-002	-1,206899e-011	-0,000000e+000	-1,148917e-025	1,793647e+000	1,137075e+004
89	2;1*5;3*7;4*10;6*8;9*11	0,857882	0,001131	0,000685	51820544000	12797094148	26189024	6312	0	0	365	7,481586e-001	4,141777e-003	3,146464e-007	-0,000000e+000	-1,350672e-025	2,759509e+000	3,344943e+004
90	2;1*5;3*7;4*10;6*9;8*11	0,152415	0,000338	0,000220	4429824000	956903882	2851292	568	1	1	29	1,315417e-001	1,310008e-002	2,097604e-009	-0,000000e+000	8,363620e-026	4,391845e-001	4,046698e+003
91	2;1*5;3*7;4*10;6*11;8*9	0,509755	0,001110	0,000810	8198144000	1157925416	2256224	74	0	0	54	1,467552e-001	-8,074762e-003	2,615934e-028	-0,000000e+000	9,010171e-023	1,922615e+000	2,979777e+003
92	2;1*5;3*7;4*11;6*8;9*10	-1,467851	0,001620	0,000828	52844544000	12257104421	57276146	1479	3	3	359	-1,305899e+000	-9,844056e-003	-1,004391e-010	-0,000000e+000	-2,735104e-023	3,094739e+000	3,068026e+004
93	2;1*5;3*7;4*11;6*9;8*10	0,211200	0,001034	0,000753	7010304000	1312021912	3217624	397	0	0	62	1,950472e-001	1,931404e-002	3,176767e-012	-0,000000e+000	-6,130809e-024	1,441583e+000	4,044263e+003
94	2;1*5;3*7;4*11;6*10;8*9	-0,490459	0,000897	0,000671	13277184000	2073661555	7962890	960	0	0	92	-3,923654e-001	2,014692e-002	-2,087284e-007	-0,000000e+000	-4,967785e-023	1,733083e+000	6,679148e+003
95	2;1*5;3*8;4*6;7*10;9*11	-1,767427	0,001442	0,000875	48175104000	11649318062	6765636	832	2	2	361	-1,549489e+000	-3,196604e-003	3,061786e-010	-0,000000e+000	-2,247951e-024	3,398845e+000	2,096339e+004
96	2;1*5;3*8;4*6;7*11;9*10	1,918164	0,002162	0,001350	34371584000	6924365322	20159360	542	2	2	271	1,650405e+000	3,767264e-002	1,818888e-015	-0,000000e+000	3,239242e-020	3,739466e+000	1,447579e+004
97	2;1*5;3*8;4*7;6*10;9*11	0,830662	0,000985	0,000560	24827904000	5730123822	2649206	530	0	0	172	7,772583e-001	-2,298945e-003	7,181270e-015	-0,000000e+000	-1,963985e-024	1,620627e+000	1,098547e+004
98	2;1*5;3*8;4*7;6*11;9*10	0,560842	0,001210	0,000720	30357504000	6180536281	10006813	601	2	2	173	4,084957e-001	5,356249e-002	-6,199213e-015	-0,000000e+000	7,586673e-023	2,790664e+000	1,378058e+004
99	2;1*5;3*8;4*9;6*10;7*11	0,390402	0,000606	0,000364	11311104000	2211172450	2618937	498	0	0	59	3,592881e-001	-3,429303e-003	-4,412776e-027	-0,000000e+000	1,189600e-027	7,971624e-001	4,361384e+003
100	2;1*5;3*8;4*9;6*11;7*10	-0,246973	0,000326	0,000255	17209344000	4147648083	18577998	1717	0	0	102	-1,925652e-001	-2,727179e-002	1,333905e-010	-0,000000e+000	-2,160166e-025	7,060187e-001	9,853945e+003
101	2;1*5;3*8;4*10;6*7;9*11	-0,885526	0,001383	0,000675	63207424000	13887193233	55506853	1596	2	2	472	-7,736690e-001	-9,776407e-002	2,389130e-015	-0,000000e+000	-2,169395e-021	3,016315e+000	2,845914e+004
102	2;1*5;3*8;4*10;6*9;7*11	-0,420707	0,000314	0,000203	6395904000	1295926396	750896	88	0	0	52	-3,958822e-001	-1,448073e-003	-6,726252e-041	-0,000000e+000	1,193237e-026	5,568197e-001	3,272086e+003
103	2;1*5;3*8;4*10;6*11;7*9	-0,251161	0,000888	0,000656	16984064000	2865235152	6187609	802	1	1	118	-8,075290e-002	4,002635e-002	-5,212940e-015	-0,000000e+000	-9,022730e-027	1,739861e+000	8,227097e+003
104	2;1*5;3*8;4*11;6*7;9*10	1,697922	0,001479	0,000856	36624384000	6687886687	120419391	699	0	0	257	1,469051e+000	1,231002e-001	4,128325e-006	-0,000000e+000	-1,148291e-020	2,943386e+000	1,978503e+004
105	2;1*5;3*8;4*11;6*9;7*10	0,245764	0,000815	0,000483	7378944000	1515244101	4626261	503	0	0	53	2,025826e-001	3,110244e-003	1,322825e-013	-0,000000e+000	1,196142e-025	1,023558e+000	4,660392e+003
106	2;1*5;3*8;4*11;6*10;7*9	0,114552	0,001338	0,000760	9037824000	1704507970	3645062	528	0	0	91	6,498847e-002	1,604754e-003	2,641468e-014	-0,000000e+000	5,945210e-026	1,313140e+000	4,686199e+003
107	2;1*5;3*9;4*6;7*10;8*11	-0,467843	0,000604	0,000390	20609024000	4942677844	3626686	562	0	0	168	-4,135744e-001	-5,514005e-003	9,828885e-028	-0,000000e+000	-1,895297e-024	1,237536e+000	1,034340e+004
108	2;1*5;3*9;4*6;7*11;8*10	-0,888352	0,001375	0,000872	21366784000	4835901893	3396670	576	0	0	155	-7,061820e-001	-2,576045e-003	4,253751e-024	-0,000000e+000	6,829122e-025	2,559344e+000	9,370278e+003
109	2;1*5;3*9;4*7;6*10;8*11	-0,629161	0,000246	0,000183	13113344000	2672306741	2416336	131	0	0	95	-5,424873e-001	-2,355608e-003	8,751131e-017	-0,000000e+000	-2,966102e-024	7,499014e-001	6,338241e+003
110	2;1*5;3*9;4*7;6*11;8*10	-0,836351	0,001345	0,000848	6088704000	1013755300	654684	153	0	0	42	-6,044792e-001	1,391787e-003	2,167685e-033	-0,000000e+000	6,402642e-025	1,803328e+000	3,078228e+003
111	2;1*5;3*9;4*8;6*10;7*11	0,310054	0,000268	0,000191	16881664000	3513505493	4652788	799	2	2	113	2,505903e-001	9,756627e-003	1,297324e-021	-0,000000e+000	1,350545e-025	7,488474e-001	7,409294e+003
112	2;1*5;3*9;4*8;6*11;7*10	-0,431137	0,000312	0,000222	12457984000	2485236308	2500677	531	1	1	86	-3,218136e-001	-1,037426e-002	-4,184079e-026	-0,000000e+000	1,232787e-023	7,438665e-001	4,909554e+003
113	2;1*5;3*9;4*10;6*7;8*11	0,312679	0,000799	0,000552	14260224000	2697554213	10334699	597	1	1	101	1,686147e-001	-4,341570e-002	2,176655e-013	-0,000000e+000	3,139588e-023	1,291552e+000	6,280234e+003
114	2;1*5;3*9;4*10;6*8;7*11	0,159178	0,002547	0,001737	1767424000	290843933	311457	64	0	0	9	3,052469e-001	1,365777e-002	4,803352e-028	-0,000000e+000	4,440452e-029	1,651017e+000	1,458049e+003
115	2;1*5;3*9;4*10;6*11;7*8	0,205620	0,000700	0,000427	31954944000	5782749629	10778614	1155	2	2	215	-2,527478e-002	-2,152445e-002	8,225574e-013	-0,000000e+000	8,916845e-021	1,839502e+000	1,143876e+004
116	2;1*5;3*9;4*11;6*7;8*10	-0,949168	0,000783	0,000688	25073664000	4658197424	13227833	588	2	2	175	-8,381347e-001	-8,608926e-002	-8,009778e-013	-0,000000e+000	-3,950674e-021	2,929635e+000	9,957360e+003
117	2;1*5;3*9;4*11;6*8;7*10	0,003763	0,000860	0,000571	14055424000	2691522147	6666952	758	3	3	105	-8,951261e-003	-1,592869e-003	-2,932537e-012	-0,000000e+000	2,934054e-025	1,436230e+000	7,666286e+003
118	2;1*5;3*9;4*11;6*10;7*8	0,083987	0,000971	0,000693	11966464000	1729035693	3807944	332	0	0	95	1,615956e-001	4,445787e-003	-1,336360e-019	-0,000000e+000	-1,640575e-019	1,666834e+000	4,510396e+003
119	2;1*5;3*10;4*6;7*8;9*11	1,542607	0,002233	0,001494	29865984000	6757548411	35403539	176	2	2	249	1,255530e+000	4,535995e-002	-3,058410e-013	-0,000000e+000	3,465148e-024	4,209045e+000	1,363052e+004
120	2;1*5;3*10;4*6;7*9;8*11	-0,633926	0,001463	0,000965	14342144000	3179975480	2072465	300	0	0	130	-4,915825e-001	-2,783850e-003	1,597909e-009	-0,000000e+000	-2,330027e-023	2,521635e+000	6,724143e+003
121	2;1*5;3*10;4*6;7*11;8*9	1,733981	0,001419	0,000962	22861824000	4574169597	11175438	418	0	0	152	1,427155e+000	1,290644e-002	9,078087e-017	-0,000000e+000	-9,169276e-025	3,215930e+000	9,823767e+003
122	2;1*5;3*10;4*7;6*8;9*11	0,386218	0,001165	0,000788	23435264000	5394179469	3467774	440	1	1	179	3,156929e-001	-1,737635e-003	4,404954e-026	-0,000000e+000	-1,528942e-023	2,768943e+000	1,173427e+004
123	2;1*5;3*10;4*7;6*9;8*11	0,288452	0,000296	0,000194	7706624000	1683762183	552373	38	0	0	36	2,250009e-001	1,197654e-003	-6,105312e-029	-0,000000e+000	1,867211e-024	5,766741e-001	3,686810e+003
124	2;1*5;3*10;4*7;6*11;8*9	1,610628	0,000950	0,000721	8484864000	1382556939	2013847	81	1	1	55	1,213747e+000	1,992134e-002	-7,621551e-030	-0,000000e+000	1,111304e-022	2,235245e+000	3,556015e+003
125	2;1*5;3*10;4*8;6*7;9*11	1,199998	0,001702	0,001279	6846464000	1176897924	2723111	172	0	0	51	9,429943e-001	5,912766e-003	2,438677e-029	-0,000000e+000	-5,859705e-027	2,823777e+000	3,190182e+003
126	2;1*5;3*10;4*8;6*9;7*11	0,022003	0,000940	0,000562	1153024000	153224237	101945	22	0	0	6	6,541008e-002	2,446959e-004	-1,365830e-034	-0,000000e+000	-1,149860e-026	5,939974e-001	9,069285e+002
127	2;1*5;3*10;4*8;6*11;7*9	-0,382617	0,000687	0,000513	11966464000	2146065712	2823327	350	0	0	85	-2,435639e-001	6,955898e-004	1,361649e-013	-0,000000e+000	-1,064671e-025	1,647923e+000	6,875206e+003
128	2;1*5;3*10;4*9;6*7;8*11	0,791305	0,001346	0,000869	30152704000	4683471413	6944720	878	2	2	202	6,136722e-001	2,367350e-004	-1,493263e-009	-0,000000e+000	3,496274e-022	1,902451e+000	9,300194e+003
129	2;1*5;3*10;4*9;6*8;7*11	-0,197140	0,000433	0,000365	16123904000	3461158933	3182828	577	1	1	108	-1,437944e-001	1,426453e-003	-4,375277e-015	-0,000000e+000	-1,217919e-025	1,225943e+000	7,054931e+003
130	2;1*5;3*10;4*9;6*11;7*8	0,339858	0,001275	0,000697	18110464000	3271597687	7916571	659	0	0	135	1,794339e-001	1,343568e-002	-1,361137e-017	-0,000000e+000	3,408704e-024	2,049494e+000	8,497845e+003
131	2;1*5;3*10;4*11;6*7;8*9	1,115071	0,001258	0,000934	24623104000	3903485623	59453097	863	3	3	178	1,056479e+000	2,057277e-001	7,041073e-007	-0,000000e+000	2,078019e-019	3,834441e+000	9,901563e+003
132	2;1*5;3*10;4*11;6*8;7*9	-1,201178	0,001271	0,001001	25647104000	5591859142	18835068	1093	1	1	199	-1,092565e+000	-1,769669e-001	-3,856922e-015	-0,000000e+000	-5,242033e-023	4,144238e+000	9,515004e+003
133	2;1*5;3*10;4*11;6*9;7*8	0,497390	0,001471	0,001127	11433984000	2440141346	13349842	461	0	0	80	3,743475e-001	-5,769737e-002	-3,491596e-016	-0,000000e+000	2,601090e-026	2,815409e+000	4,259512e+003
134	2;1*5;3*11;4*6;7*8;9*10	-2,728792	0,003150	0,001840	23414784000	4525153764	112505864	2098	5	5	175	-1,999377e+000	-8,453839e-002	-6,464741e-009	-0,000000e+000	-7,705692e-021	3,950740e+000	1,615381e+004
135	2;1*5;3*11;4*6;7*9;8*10	2,963699	0,002631	0,001262	80492544000	20776824591	49485585	1121	7	7	626	2,420449e+000	2,975988e-002	-1,030428e-010	-0,000000e+000	1,090566e-019	4,517061e+000	3,697844e+004
136	2;1*5;3*11;4*6;7*10;8*9	-0,901236	0,002677	0,001517	23087104000	5494157358	37617483	368	2	2	159	-7,695652e-001	-4,021314e-002	-5,905368e-011	-0,000000e+000	-6,634702e-024	3,090556e+000	1,037358e+004
137	2;1*5;3*11;4*7;6*8;9*10	0,014743	0,001483	0,000908	22677504000	4732610912	16753074	146	2	2	196	-4,948143e-002	5,795510e-003	1,407329e-014	-0,000000e+000	-2,094683e-024	2,138263e+000	1,097418e+004
138	2;1*5;3*11;4*7;6*9;8*10	0,174197	0,000799	0,000506	13830144000	2748081143	1743091	247	5	5	98	1,463213e-001	-7,702308e-004	3,625743e-011	-0,000000e+000	2,696261e-024	1,107569e+000	6,768671e+003
139	2;1*5;3*11;4*7;6*10;8*9	0,289670	0,001149	0,000751	16267264000	2338300227	4524443	287	0	0	138	2,408769e-001	4,709973e-003	-5,380240e-022	-0,000000e+000	6,181951e-025	1,588879e+000	6,267708e+003
140	2;1*5;3*11;4*8;6*7;9*10	-1,057569	0,001115	0,000825	15550464000	2462160126	39683471	242	1	1	127	-8,830353e-001	-4,660737e-002	-2,264560e-009	-0,000000e+000	-8,085710e-026	2,117963e+000	8,218812e+003
141	2;1*5;3*11;4*8;6*9;7*10	-0,067163	0,000386	0,000255	10491904000	1989333410	1998237	333	0	0	82	-4,334315e-002	-3,686054e-003	-3,061182e-026	-0,000000e+000	-2,773842e-022	6,708654e-001	5,200987e+003
142	2;1*5;3*11;4*8;6*10;7*9	0,363969	0,001108	0,000637	10921984000	2180894153	5690481	919	0	0	88	3,513545e-001	6,225360e-003	1,225310e-009	-0,000000e+000	6,884719e-027	1,216445e+000	6,776939e+003
143	2;1*5;3*11;4*9;6*7;8*10	-0,646010	0,001023	0,000729	14628864000	2444357094	5579567	324	1	1	119	-6,138661e-001	-1,121093e-003	1,206548e-022	-0,000000e+000	3,807953e-026	1,874264e+000	6,290538e+003
144	2;1*5;3*11;4*9;6*8;7*10	0,412028	0,000825	0,000507	14014464000	2530906181	1942213	329	4	4	122	3,768888e-001	-4,587466e-005	-7,426121e-020	-0,000000e+000	1,891248e-021	1,147457e+000	6,810222e+003
145	2;1*5;3*11;4*9;6*10;7*8	-0,370310	0,000809	0,000568	13441024000	2075789256	3938613	303	0	0	123	-3,894317e-001	1,346467e-003	-6,561437e-025	-0,000000e+000	9,357077e-024	1,367132e+000	5,571586e+003
146	2;1*5;3*11;4*10;6*7;8*9	0,481418	0,001490	0,001040	11188224000	1508601311	24783677	493	1	1	91	4,289161e-001	6,899410e-003	-1,056158e-006	-0,000000e+000	-4,623547e-026	2,185938e+000	4,840063e+003
147	2;1*5;3*11;4*10;6*8;7*9	-0,406313	0,001072	0,000776	26793984000	5852520728	11163870	1099	2	2	233	-4,024394e-001	-4,215466e-003	9,770385e-018	-0,000000e+000	3,932644e-020	2,482269e+000	1,069761e+004
148	2;1*5;3*11;4*10;6*9;7*8	-0,149687	0,001007	0,000770	17823744000	3793452305	17151124	766	0	0	139	-1,062576e-001	2,219437e-003	-3,409254e-015	-0,000000e+000	-2,005611e-025	2,076827e+000	6,504592e+003
149	2;1*6;3*4;5*8;7*10;9*11	-1,018357	0,003896	0,001996	119588864000	29110116431	167501150	481	7	7	945	-8,658524e-001	8,951614e-003	3,673746e-012	-0,000000e+000	1,579292e-022	5,111951e+000	5,169566e+004
150	2;1*6;3*4;5*8;7*11;9*10	1,419807	0,004505	0,002476	146827264000	28961072050	579904906	3269	14	14	1150	1,221198e+000	-5,703816e-003	-2,184750e-009	-0,000000e+000	-9,914180e-022	5,736882e+000	8,417625e+004
151	2;1*6;3*4;5*9;7*10;8*11	-0,202008	0,001031	0,000623	30357504000	8065414738	47216773	431	2	2	227	-2,479634e-001	4,021034e-003	1,236987e-014	-0,000000e+000	2,625752e-025	1,927543e+000	1,274245e+004
152	2;1*6;3*4;5*9;7*11;8*10	-1,464562	0,003394	0,001635	64804864000	14555502321	91286572	861	6	6	496	-1,105222e+000	9,961921e-003	1,554888e-012	-0,000000e+000	3,400046e-023	3,709737e+000	2,861933e+004
153	2;1*6;3*4;5*10;7*8;9*11	1,436764	0,006156	0,003066	150861824000	31470900023	746742121	12587	7	7	1178	1,244242e+000	-9,589620e-002	-1,079524e-008	-0,000000e+000	-1,860290e-023	6,616247e+000	9,998708e+004
154	2;1*6;3*4;5*10;7*9;8*11	-1,015433	0,002633	0,001388	84097024000	20094202562	113988972	632	3	3	630	-7,684958e-001	1,304985e-002	1,229188e-012	-0,000000e+000	1,287088e-021	3,695979e+000	3,506413e+004
155	2;1*6;3*4;5*10;7*11;8*9	1,002722	0,004235	0,002003	82970624000	16553588244	289814054	1704	1	1	670	8,518181e-001	-1,775631e-002	-4,740043e-010	-0,000000e+000	-5,144137e-023	4,270662e+000	4,931483e+004
156	2;1*6;3*4;5*11;7*8;9*10	1,200810	0,007163	0,002986	198273024000	34383728435	2844201112	378571	2	2	1503	7,817868e-001	1,915121e-001	1,176403e-005	-0,000000e+000	-1,953990e-019	5,705754e+000	2,057144e+005
157	2;1*6;3*4;5*11;7*9;8*10	-1,361614	0,006407	0,002996	252053504000	59482418354	766712143	7480	8	8	2064	-7,806687e-001	-6,712204e-002	-7,164349e-010	-0,000000e+000	-2,319926e-020	7,067250e+000	1,280437e+005
158	2;1*6;3*4;5*11;7*10;8*9	0,178373	0,005320	0,002483	237553664000	56527378079	1839464494	28108	7	7	1877	-1,485540e-001	7,179689e-002	2,841692e-008	-0,000000e+000	-5,751154e-019	6,109466e+000	1,578104e+005
159	2;1*6;3*5;4*8;7*10;9*11	-4,538085	0,001948	0,001488	19462144000	4388770669	2062784	282	0	0	153	-3,705679e+000	-1,507439e-002	5,662064e-038	-0,000000e+000	-7,453855e-024	6,272363e+000	8,663717e+003
160	2;1*6;3*5;4*8;7*11;9*10	7,504524	0,002346	0,001718	50202624000	9594698956	31368568	698	2	2	394	6,245455e+000	3,866782e-001	8,238584e-016	-0,000000e+000	4,461652e-022	9,172664e+000	1,979488e+004
161	2;1*6;3*5;4*9;7*10;8*11	-0,843544	0,000766	0,000599	10532864000	2304708095	1348289	266	0	0	78	-6,548116e-001	-3,967234e-003	4,234657e-024	-0,000000e+000	-8,177983e-026	1,956881e+000	4,149297e+003
162	2;1*6;3*5;4*9;7*11;8*10	-4,520191	0,001474	0,001171	30541824000	6616839465	4320925	754	2	2	243	-3,744986e+000	-4,037827e-002	2,807665e-030	-0,000000e+000	-4,025049e-023	6,045744e+000	1,179615e+004
163	2;1*6;3*5;4*10;7*8;9*11	5,729918	0,001788	0,001143	68491264000	16076920616	97350005	820	5	5	557	4,815886e+000	2,860174e-001	1,302539e-007	-0,000000e+000	7,573699e-021	8,225154e+000	3,181085e+004
164	2;1*6;3*5;4*10;7*9;8*11	-2,236641	0,001467	0,001075	17741824000	3917284332	2183033	314	0	0	127	-1,788287e+000	-1,507145e-002	-3,048061e-029	-0,000000e+000	-3,072183e-023	4,603355e+000	7,434649e+003
165	2;1*6;3*5;4*10;7*11;8*9	5,467791	0,001541	0,000960	68327424000	14016330475	35339947	1169	3	3	536	4,516948e+000	2,566751e-001	2,558442e-007	-0,000000e+000	-1,084722e-021	7,364871e+000	2,683609e+004
166	2;1*6;3*5;4*11;7*8;9*10	-6,615260	0,003371	0,002166	18909184000	3692827625	91814703	2071	1	1	150	-5,052994e+000	-5,340207e-001	-7,763371e-005	-0,000000e+000	-4,716063e-024	8,045952e+000	1,490224e+004
167	2;1*6;3*5;4*11;7*9;8*10	7,492630	0,002454	0,001751	39512064000	9561343163	18709636	906	1	1	314	5,765845e+000	1,321051e-001	1,008356e-010	-0,000000e+000	3,607349e-021	9,254968e+000	1,890840e+004
168	2;1*6;3*5;4*11;7*10;8*9	-2,879106	0,001952	0,001362	38877184000	9449913255	62194013	883	4	4	299	-2,199409e+000	-2,270383e-001	-1,030666e-006	-0,000000e+000	7,847581e-023	6,418685e+000	1,562676e+004
169	2;1*6;3*7;4*8;5*10;9*11	-0,281398	0,001083	0,000581	48748544000	10385918132	12846021	2604	0	0	355	-3,977130e-001	6,259438e-004	-9,893230e-012	-0,000000e+000	1,209707e-024	2,043252e+000	1,536778e+004
170	2;1*6;3*7;4*8;5*11;9*10	-1,160433	0,001003	0,000577	49629184000	10381922501	20823285	2043	1	1	343	-9,490403e-001	-2,451198e-002	-4,658492e-008	-0,000000e+000	-1,165036e-022	1,962126e+000	1,414501e+004
171	2;1*6;3*7;4*9;5*10;8*11	0,857183	0,000660	0,000408	12990464000	1867169829	2744262	583	0	0	78	7,291615e-001	9,066676e-003	3,516135e-012	-0,000000e+000	2,926645e-027	1,020209e+000	4,053663e+003
172	2;1*6;3*7;4*9;5*11;8*10	0,170606	0,001967	0,001178	5412864000	881159402	2434735	319	2	2	31	6,522094e-003	-9,243589e-003	-1,810020e-011	-0,000000e+000	8,961185e-024	1,709150e+000	3,948051e+003
173	2;1*6;3*7;4*10;5*8;9*11	1,702417	0,001190	0,000765	16308224000	3325923458	3395265	704	3	3	122	1,516375e+000	-3,705632e-004	5,347507e-010	-0,000000e+000	3,696090e-024	2,213613e+000	6,982638e+003
174	2;1*6;3*7;4*10;5*9;8*11	-0,455446	0,000368	0,000248	14424064000	2514222815	4135269	670	0	0	90	-4,523870e-001	-7,629130e-003	-1,950138e-011	-0,000000e+000	5,145594e-026	7,778562e-001	5,850644e+003
175	2;1*6;3*7;4*10;5*11;8*9	-0,308376	0,000861	0,000763	9345024000	1496074993	7883201	413	0	0	73	-5,103140e-002	3,952189e-002	-3,208281e-011	-0,000000e+000	-1,772137e-024	1,679594e+000	3,582987e+003
176	2;1*6;3*7;4*11;5*8;9*10	-0,541426	0,000803	0,000405	84875264000	18023829886	36657693	2239	3	3	584	-5,232051e-001	-2,716259e-002	8,430279e-010	-0,000000e+000	-1,896558e-023	1,618758e+000	2,681441e+004
177	2;1*6;3*7;4*11;5*9;8*10	0,629823	0,000567	0,000450	11474944000	1930527288	2413113	533	0	0	83	5,112022e-001	-3,674557e-003	2,838579e-019	-0,000000e+000	-2,931537e-026	1,429491e+000	5,040127e+003
178	2;1*6;3*7;4*11;5*10;8*9	-1,324827	0,001143	0,000755	9345024000	1189691903	2517391	440	0	0	64	-1,152783e+000	-1,622112e-002	1,440275e-013	-0,000000e+000	-1,155736e-026	1,943110e+000	2,797343e+003
179	2;1*6;3*8;4*5;7*10;9*11	6,330136	0,003114	0,001809	58722304000	13712857624	51634586	1075	3	3	463	5,916692e+000	4,806234e-002	1,132619e-012	-0,000000e+000	-1,530061e-019	7,314667e+000	3,155069e+004
180	2;1*6;3*8;4*5;7*11;9*10	-9,727273	0,003743	0,002402	63043584000	11242284122	182858318	1871	1	1	442	-8,923810e+000	-6,686987e-001	-1,985709e-005	-0,000000e+000	-3,113302e-020	1,013906e+001	4,150236e+004
181	2;1*6;3*8;4*7;5*10;9*11	0,298218	0,000952	0,000497	23435264000	5588311955	4586478	711	1	1	154	2,899135e-001	3,701477e-003	8,509409e-013	-0,000000e+000	-2,884821e-024	1,295047e+000	1,092296e+004
182	2;1*6;3*8;4*7;5*11;9*10	-0,543497	0,000734	0,000385	48707584000	11257808243	24084438	1379	1	1	349	-4,939085e-001	-8,591402e-003	-1,844962e-012	-0,000000e+000	-3,908503e-024	1,483407e+000	1,879253e+004
183	2;1*6;3*8;4*9;5*10;7*11	-0,024471	0,000990	0,000554	39163904000	6426417548	18477961	2414	0	0	244	9,082591e-002	7,350271e-002	-1,038785e-010	-0,000000e+000	-1,455410e-023	1,574835e+000	1,622427e+004
184	2;1*6;3*8;4*9;5*11;7*10	-0,292829	0,000641	0,000354	17700864000	3323663819	6499549	897	0	0	116	-2,997342e-001	-6,453872e-003	8,136234e-011	-0,000000e+000	1,970972e-023	6,978309e-001	8,551664e+003
185	2;1*6;3*8;4*10;5*7;9*11	1,058687	0,001505	0,000911	24500224000	5476281114	7265032	977	0	0	194	9,463113e-001	-5,175768e-003	1,074415e-010	-0,000000e+000	-1,018676e-024	2,600816e+000	1,168558e+004
186	2;1*6;3*8;4*10;5*9;7*11	0,112004	0,000350	0,000242	12949504000	2093906081	3465954	594	0	0	73	1,468569e-001	9,552452e-003	-1,085281e-008	-0,000000e+000	-3,345478e-021	6,627004e-001	5,902636e+003
187	2;1*6;3*8;4*10;5*11;7*9	-0,042975	0,001272	0,000848	10532864000	1885722949	9379318	1024	0	0	74	-1,217592e-001	-8,015462e-003	-1,863338e-008	-0,000000e+000	-4,942164e-025	1,538481e+000	5,585493e+003
188	2;1*6;3*8;4*11;5*7;9*10	-0,539514	0,001790	0,000950	26322944000	5511224123	18117695	567	2	2	208	-4,588415e-001	1,162555e-002	7,785604e-015	-0,000000e+000	1,236448e-023	2,240813e+000	1,140903e+004
189	2;1*6;3*8;4*11;5*9;7*10	-0,021007	0,000167	0,000116	19830784000	5149416114	3979439	410	1	1	118	1,695594e-002	2,167966e-003	-2,578582e-012	-0,000000e+000	-1,042216e-024	6,165414e-001	1,201548e+004
190	2;1*6;3*8;4*11;5*10;7*9	0,706603	0,000651	0,000451	13645824000	2977456056	12417848	2531	1	1	80	6,487145e-001	2,639128e-002	-3,400560e-007	-0,000000e+000	7,467903e-028	1,295338e+000	8,718745e+003
191	2;1*6;3*9;4*5;7*10;8*11	1,414190	0,001035	0,000614	14587904000	3370808184	11764663	367	0	0	100	1,272616e+000	-1,270307e-003	-3,463711e-022	-0,000000e+000	2,601880e-024	2,090601e+000	6,973277e+003
192	2;1*6;3*9;4*5;7*11;8*10	5,341393	0,001927	0,000924	109819904000	25551419798	114031616	2866	2	2	808	4,879545e+000	1,682860e-001	1,389708e-007	-0,000000e+000	1,491493e-019	6,414810e+000	5,365355e+004
193	2;1*6;3*9;4*7;5*10;8*11	-0,210191	0,000212	0,000166	5576704000	1198100589	805089	86	0	0	28	-1,830891e-001	-2,461341e-003	3,827547e-034	-0,000000e+000	1,350938e-027	4,783992e-001	3,189249e+003
194	2;1*6;3*9;4*7;5*11;8*10	0,742644	0,000657	0,000472	10000384000	1882003443	1630498	332	0	0	81	6,418964e-001	7,755166e-003	6,800622e-011	-0,000000e+000	8,277682e-026	1,322983e+000	4,141407e+003
195	2;1*6;3*9;4*8;5*10;7*11	0,324561	0,000532	0,000333	8525824000	1387723478	2879315	346	0	0	51	3,285797e-001	-1,902485e-003	6,889573e-009	-0,000000e+000	-3,633518e-028	7,703650e-001	4,044650e+003
196	2;1*6;3*9;4*8;5*11;7*10	0,277032	0,000510	0,000298	6887424000	1262146099	1860699	271	0	0	40	2,114325e-001	-4,543934e-003	-2,658863e-012	-0,000000e+000	5,808537e-024	6,219365e-001	3,519765e+003
197	2;1*6;3*9;4*10;5*7;8*11	-0,369756	0,000859	0,000763	9713664000	1895185183	3783010	525	0	0	58	-2,489484e-001	1,584602e-002	5,648191e-013	-0,000000e+000	9,602555e-026	1,486714e+000	4,464863e+003
198	2;1*6;3*9;4*10;5*8;7*11	-0,471497	0,000408	0,000221	14260224000	3168006788	6196264	615	0	0	107	-4,088421e-001	-1,117801e-002	-4,189834e-011	-0,000000e+000	-9,906155e-026	7,147211e-001	7,723749e+003
199	2;1*6;3*9;4*10;5*11;7*8	-0,157543	0,000764	0,000555	19257344000	3050118952	21146082	1331	3	3	131	4,637553e-003	-4,154563e-002	1,320302e-008	-0,000000e+000	-2,153694e-022	1,598853e+000	6,836694e+003
200	2;1*6;3*9;4*11;5*7;8*10	0,131818	0,000918	0,000690	13031424000	2557412159	5781340	1216	2	2	110	1,186178e-001	-6,308828e-003	-1,848821e-007	-0,000000e+000	-2,307084e-026	1,684019e+000	6,512669e+003
201	2;1*6;3*9;4*11;5*8;7*10	-0,055279	0,000324	0,000230	3282944000	727129981	683965	88	0	0	34	-4,576243e-002	-8,749126e-004	2,278943e-013	-0,000000e+000	-1,092319e-026	3,946934e-001	1,883068e+003
202	2;1*6;3*9;4*11;5*10;7*8	0,948720	0,001171	0,000870	17045504000	2834412523	16868151	731	1	1	135	8,982378e-001	2,289090e-001	1,077207e-013	-0,000000e+000	1,872347e-024	2,126562e+000	9,461643e+003
203	2;1*6;3*10;4*5;7*8;9*11	-6,736801	0,003546	0,002331	48748544000	10618813548	260055295	4513	2	2	370	-6,075160e+000	-3,061625e-001	-5,467833e-007	-0,000000e+000	-1,915053e-022	7,688761e+000	3,938028e+004
204	2;1*6;3*10;4*5;7*9;8*11	2,664746	0,002513	0,001280	36767744000	8313724650	34457992	685	2	2	266	2,342107e+000	2,518544e-002	-2,559462e-011	-0,000000e+000	8,789407e-024	4,734420e+000	1,992490e+004
205	2;1*6;3*10;4*5;7*11;8*9	-6,779343	0,002806	0,001708	37443584000	6823147914	102718289	1041	1	1	304	-6,047239e+000	-3,731558e-001	-9,689099e-006	-0,000000e+000	-8,546011e-023	7,849957e+000	2,452638e+004
206	2;1*6;3*10;4*7;5*8;9*11	-2,131075	0,001363	0,000777	25360384000	5795941978	5161456	657	0	0	178	-1,869751e+000	-1,746268e-002	7,676188e-013	-0,000000e+000	3,121119e-023	2,731024e+000	1,157012e+004
207	2;1*6;3*10;4*7;5*9;8*11	0,269247	0,000278	0,000180	12294144000	2916484092	1632678	172	0	0	80	2,589807e-001	-8,616021e-004	-3,913505e-033	-0,000000e+000	2,823447e-026	6,266072e-001	6,475363e+003
208	2;1*6;3*10;4*7;5*11;8*9	-0,531103	0,000560	0,000403	11761664000	1985036237	2834258	182	0	0	75	-4,994595e-001	-1,475992e-002	-1,539237e-023	-0,000000e+000	-3,112060e-024	1,214768e+000	6,033054e+003
209	2;1*6;3*10;4*8;5*7;9*11	-0,106964	0,001161	0,000739	20097024000	4485242327	5459290	861	0	0	150	-6,333434e-002	2,086944e-003	5,255150e-012	-0,000000e+000	6,479435e-027	1,990453e+000	9,888212e+003
210	2;1*6;3*10;4*8;5*9;7*11	-0,723381	0,000505	0,000338	8198144000	1904553410	2608920	334	0	0	63	-6,546204e-001	-8,345458e-003	-6,178887e-020	-0,000000e+000	-3,476971e-022	1,015391e+000	7,627237e+003
211	2;1*6;3*10;4*8;5*11;7*9	0,641356	0,000614	0,000453	12273664000	2333450889	2865859	480	1	1	113	5,717833e-001	1,571567e-002	1,283247e-014	-0,000000e+000	-1,120042e-021	1,499096e+000	6,393086e+003
212	2;1*6;3*10;4*9;5*7;8*11	0,145998	0,000702	0,000467	10512384000	2065817467	2071144	387	1	1	87	1,718418e-001	1,744612e-003	-6,290407e-017	-0,000000e+000	7,019691e-025	1,173680e+000	5,256750e+003
213	2;1*6;3*10;4*9;5*8;7*11	-0,411191	0,000539	0,000336	25073664000	5604355301	10832363	1408	0	0	149	-2,931276e-001	-4,006693e-002	1,115160e-008	-0,000000e+000	-3,568027e-025	1,064503e+000	1,264111e+004
214	2;1*6;3*10;4*9;5*11;7*8	-1,124298	0,001115	0,000641	20977664000	3310530843	7977705	1004	0	0	151	-1,020182e+000	-2,633393e-002	-3,972597e-016	-0,000000e+000	-2,257051e-022	1,698834e+000	7,377590e+003
215	2;1*6;3*10;4*11;5*7;8*9	-0,514839	0,001526	0,001017	10348544000	1883936445	5815699	367	2	2	72	-5,146709e-001	-6,051405e-002	4,412777e-013	-0,000000e+000	-5,327246e-026	2,323258e+000	4,463731e+003
216	2;1*6;3*10;4*11;5*8;7*9	0,135144	0,000732	0,000485	14014464000	2728675926	4418628	669	0	0	95	1,782711e-001	-1,300063e-004	-5,054927e-012	-0,000000e+000	1,462878e-024	1,309083e+000	6,607150e+003
217	2;1*6;3*10;4*11;5*9;7*8	0,149043	0,000806	0,000602	11311104000	1657567872	4972051	562	0	0	70	1,680936e-001	5,512624e-003	3,185946e-017	-0,000000e+000	-4,413672e-025	1,264448e+000	4,053061e+003
218	2;1*6;3*11;4*5;7*8;9*10	6,434321	0,005372	0,003008	43055104000	7440134056	698460354	136215	2	2	302	5,729084e+000	6,545053e-001	6,850501e-006	-0,000000e+000	6,750487e-024	6,809348e+000	6,195258e+004
219	2;1*6;3*11;4*5;7*9;8*10	-7,471537	0,003745	0,002102	130340864000	32510634692	415719611	4831	13	13	998	-6,734163e+000	-2,472911e-001	-5,993466e-010	-0,000000e+000	-2,498287e-017	8,094328e+000	7,938086e+004
220	2;1*6;3*11;4*5;7*10;8*9	4,759526	0,004276	0,001925	118155264000	28787712362	906353744	15483	3	3	885	4,507716e+000	3,386030e-001	7,735422e-009	-0,000000e+000	-3,627101e-022	6,161995e+000	9,386402e+004
221	2;1*6;3*11;4*7;5*8;9*10	1,813418	0,001407	0,000858	23312384000	4958819156	16980330	490	0	0	178	1,638758e+000	3,968881e-002	9,916799e-014	-0,000000e+000	8,830580e-025	2,090528e+000	1,050656e+004
222	2;1*6;3*11;4*7;5*9;8*10	-0,391769	0,000735	0,000511	9672704000	1778102017	1459188	252	2	2	62	-3,608791e-001	-3,178639e-003	-1,426907e-009	-0,000000e+000	7,322596e-026	1,414055e+000	4,505676e+003
223	2;1*6;3*11;4*7;5*10;8*9	0,297376	0,000626	0,000409	21633024000	4025685978	8380522	274	1	1	153	2,794517e-001	5,643308e-004	-2,884988e-011	-0,000000e+000	3,110280e-024	1,522059e+000	8,370944e+003
224	2;1*6;3*11;4*8;5*7;9*10	0,258964	0,001014	0,000738	18724864000	3738839594	15144596	394	1	1	138	1,749094e-001	-4,281527e-004	1,074571e-010	-0,000000e+000	1,044260e-026	1,599635e+000	7,815253e+003
225	2;1*6;3*11;4*8;5*9;7*10	0,231674	0,000745	0,000402	11638784000	2280765672	2931080	398	0	0	80	2,214184e-001	1,378060e-002	-1,323893e-010	-0,000000e+000	1,471970e-025	9,201588e-001	6,162234e+003
226	2;1*6;3*11;4*8;5*10;7*9	-0,695281	0,000718	0,000471	11372544000	2242052545	2605304	414	1	1	69	-6,586399e-001	-6,388502e-003	-2,031549e-014	-0,000000e+000	-8,887306e-028	1,220996e+000	6,416501e+003
227	2;1*6;3*11;4*9;5*7;8*10	0,392168	0,001359	0,000855	12171264000	2435139960	2757457	513	0	0	87	3,562269e-001	2,031652e-003	-3,200064e-022	-0,000000e+000	3,010881e-026	1,400036e+000	6,434119e+003
228	2;1*6;3*11;4*9;5*8;7*10	-0,171015	0,000427	0,000251	15407104000	3215843349	4617783	654	0	0	106	-1,587699e-001	3,086306e-003	6,919828e-008	-0,000000e+000	1,365918e-023	7,611510e-001	8,331757e+003
229	2;1*6;3*11;4*9;5*10;7*8	0,605916	0,000677	0,000482	11700224000	1929705209	4937319	469	0	0	73	5,923356e-001	4,883584e-003	7,784561e-019	-0,000000e+000	6,553521e-026	1,317318e+000	4,677490e+003
230	2;1*6;3*11;4*10;5*7;8*9	-0,585119	0,001174	0,000939	8976384000	1440001474	4023840	297	0	0	52	-5,194587e-001	-5,272615e-003	-8,889757e-015	-0,000000e+000	-2,746463e-024	1,502174e+000	3,390391e+003
231	2;1*6;3*11;4*10;5*8;7*9	0,287831	0,000926	0,000586	17332224000	3018281378	4521892	966	0	0	136	2,271122e-001	3,169798e-003	9,723297e-015	-0,000000e+000	-9,409920e-025	1,108974e+000	7,431199e+003
232	2;1*6;3*11;4*10;5*9;7*8	-0,054123	0,001357	0,000920	11884544000	1635445252	5470068	754	3	3	84	-4,479525e-002	5,960286e-003	1,308790e-013	-0,000000e+000	2,459116e-027	1,280323e+000	4,570369e+003
233	2;1*7;3*4;5*8;6*10;9*11	0,855199	0,001342	0,000741	28432384000	7547418268	46407613	386	0	0	219	5,425579e-001	8,382288e-003	3,069194e-014	-0,000000e+000	1,160866e-022	2,651346e+000	1,388773e+004
234	2;1*7;3*4;5*8;6*11;9*10	-1,495270	0,001966	0,000888	32630784000	7684285319	177386441	1029	1	1	241	-1,110068e+000	-4,451676e-002	-1,687700e-010	-0,000000e+000	1,010987e-020	2,524451e+000	2,205399e+004
235	2;1*7;3*4;5*9;6*10;8*11	-0,479716	0,000597	0,000417	43096064000	11547433066	43612290	929	0	0	298	-2,584173e-001	-5,464819e-002	-2,764388e-013	-0,000000e+000	1,418638e-022	1,567842e+000	1,838662e+004
236	2;1*7;3*4;5*9;6*11;8*10	1,661864	0,001423	0,001049	6232064000	1383137725	6260718	96	0	0	48	1,217570e+000	7,461755e-003	2,210406e-033	-0,000000e+000	7,256683e-026	2,159176e+000	3,404055e+003
237	2;1*7;3*4;5*10;6*8;9*11	-2,143888	0,002703	0,001766	39184384000	9473720200	63073775	664	3	3	273	-1,486484e+000	1,737564e-002	9,681593e-013	-0,000000e+000	7,730396e-019	4,539017e+000	2,162928e+004
238	2;1*7;3*4;5*10;6*9;8*11	-0,085769	0,000784	0,000509	9836544000	2393124139	8128145	199	0	0	70	1,020905e-001	7,143772e-005	1,511613e-019	-0,000000e+000	1,037987e-025	1,235465e+000	3,902726e+003
239	2;1*7;3*4;5*10;6*11;8*9	-1,729923	0,001521	0,001141	7788544000	1456624479	27617909	300	0	0	56	-1,283881e+000	-1,149357e-002	-1,847562e-011	-0,000000e+000	-2,096916e-026	2,681017e+000	3,932899e+003
240	2;1*7;3*4;5*11;6*8;9*10	0,627496	0,003669	0,002031	50079744000	10475903152	267437979	4743	7	7	397	5,393856e-001	-6,008565e-002	-6,585546e-009	-0,000000e+000	-1,388133e-023	3,330695e+000	3,237431e+004
241	2;1*7;3*4;5*11;6*9;8*10	-1,024994	0,001575	0,001108	18765824000	4129262449	22661329	311	5	5	132	-6,616239e-001	5,739405e-003	1,566080e-014	-0,000000e+000	-1,365901e-025	2,349715e+000	8,898829e+003
242	2;1*7;3*4;5*11;6*10;8*9	1,164687	0,001546	0,001339	15898624000	2747415646	48417777	622	2	2	100	7,756279e-001	-1,438160e-002	-3,020120e-010	-0,000000e+000	-8,841100e-023	2,692889e+000	7,236030e+003
243	2;1*7;3*5;4*8;6*10;9*11	2,575263	0,001698	0,001073	19994624000	4548398059	2816051	513	1	1	163	2,159319e+000	4,844748e-003	1,261798e-019	-0,000000e+000	9,389569e-026	3,575157e+000	1,149985e+004
244	2;1*7;3*5;4*8;6*11;9*10	-2,881739	0,001724	0,001015	28882944000	5845619153	16453242	466	7	7	204	-2,335574e+000	-5,135246e-002	1,224188e-025	-0,000000e+000	-6,420368e-023	3,964174e+000	1,396891e+004
245	2;1*7;3*5;4*9;6*10;8*11	-0,633462	0,001223	0,000861	10901504000	1918301568	1597238	255	0	0	67	-1,689479e-001	9,639696e-003	1,219660e-011	-0,000000e+000	-2,921462e-020	2,177095e+000	5,126710e+003
246	2;1*7;3*5;4*9;6*11;8*10	1,741062	0,001429	0,001132	6395904000	1208016940	1023393	201	0	0	41	1,382488e+000	1,690770e-003	3,326951e-021	-0,000000e+000	-1,545575e-027	3,059257e+000	3,399794e+003
247	2;1*7;3*5;4*10;6*8;9*11	-1,535557	0,001268	0,000982	13400064000	3228210154	2835919	379	1	1	120	-1,127901e+000	-3,631272e-003	-7,162837e-024	-0,000000e+000	-9,724129e-024	3,626555e+000	6,667829e+003
248	2;1*7;3*5;4*10;6*9;8*11	-1,515291	0,000840	0,000597	16717824000	3356756048	1953981	381	2	2	114	-1,052131e+000	3,481530e-004	3,173594e-012	-0,000000e+000	-2,606634e-023	2,633805e+000	7,476043e+003
249	2;1*7;3*5;4*10;6*11;8*9	-2,244536	0,001153	0,001002	12130304000	1970028628	4863972	270	0	0	93	-1,815397e+000	-6,411566e-002	-3,150051e-012	-0,000000e+000	-1,678514e-023	3,778127e+000	4,523598e+003
250	2;1*7;3*5;4*11;6*8;9*10	1,897809	0,000889	0,000691	28432384000	6354021251	32304236	497	0	0	245	1,348900e+000	3,058856e-002	4,205401e-015	-0,000000e+000	-1,940785e-024	3,015071e+000	1,381899e+004
251	2;1*7;3*5;4*11;6*9;8*10	0,453500	0,002620	0,001687	1644544000	329975161	231063	48	0	0	8	3,535849e-001	-3,150609e-004	4,785760e-035	-0,000000e+000	-1,656561e-029	2,009094e+000	1,545107e+003
252	2;1*7;3*5;4*11;6*10;8*9	-0,132133	0,000818	0,000625	17496064000	3187163897	8818198	618	0	0	137	-1,704869e-001	1,833043e-003	-1,830931e-026	-0,000000e+000	-4,209818e-023	1,974340e+000	7,135658e+003
253	2;1*7;3*6;4*8;5*10;9*11	-0,604148	0,001898	0,001115	3119104000	570777293	535730	118	0	0	26	-2,365144e-001	-5,679046e-003	8,823207e-030	-0,000000e+000	-5,045712e-026	1,872721e+000	1,871924e+003
254	2;1*7;3*6;4*8;5*11;9*10	1,327973	0,001257	0,000840	5822464000	1262129989	4173679	155	3	3	40	9,799148e-001	3,028116e-002	-1,227894e-013	-0,000000e+000	5,818617e-023	1,994699e+000	3,095599e+003
255	2;1*7;3*6;4*9;5*10;8*11	-0,831035	0,000502	0,000353	11065344000	1789081066	2689116	491	0	0	72	-6,321756e-001	-2,918627e-002	3,863272e-010	-0,000000e+000	-1,278894e-018	1,027637e+000	4,269361e+003
256	2;1*7;3*6;4*9;5*11;8*10	-0,957370	0,000669	0,000425	12109824000	2353731003	4919653	466	0	0	85	-7,219956e-001	-3,391322e-002	-2,261168e-017	-0,000000e+000	-1,168413e-025	1,470258e+000	6,378674e+003
257	2;1*7;3*6;4*10;5*8;9*11	-1,573602	0,000615	0,000441	29128704000	6322147381	4475924	1116	0	0	201	-1,167013e+000	-8,285888e-003	4,679194e-012	-0,000000e+000	-8,331414e-024	2,474937e+000	1,128199e+004
258	2;1*7;3*6;4*10;5*9;8*11	-0,320341	0,000344	0,000253	6559744000	1096982457	1206256	298	0	0	48	-1,307560e-001	-2,453320e-003	8,578432e-008	-0,000000e+000	-7,202699e-024	7,804614e-001	2,514123e+003
259	2;1*7;3*6;4*10;5*11;8*9	1,354587	0,000839	0,000604	6232064000	1200686803	4734698	263	1	1	43	1,040676e+000	6,606210e-002	-6,023748e-024	-0,000000e+000	1,429451e-025	1,674416e+000	3,207975e+003
260	2;1*7;3*6;4*11;5*8;9*10	1,941888	0,000898	0,000630	21223424000	3856196066	7830451	501	2	2	142	1,521892e+000	6,679646e-002	-1,454369e-012	-0,000000e+000	-1,983867e-022	2,454639e+000	6,839010e+003
261	2;1*7;3*6;4*11;5*9;8*10	-0,577296	0,001107	0,000840	2627584000	425681548	384215	93	0	0	12	-2,843363e-001	-3,024575e-003	3,834720e-033	-0,000000e+000	-2,256468e-025	1,551339e+000	1,380564e+003
262	2;1*7;3*6;4*11;5*10;8*9	-0,419578	0,001133	0,000941	5289984000	649628363	1189243	198	1	1	46	-7,219826e-001	-6,563787e-003	-3,794420e-025	-0,000000e+000	4,664465e-023	2,101866e+000	2,229601e+003
263	2;1*7;3*8;4*5;6*10;9*11	-3,107397	0,001159	0,000777	33060864000	6816027561	19319962	696	3	3	243	-2,482746e+000	-4,261056e-002	-2,975857e-020	-0,000000e+000	-2,928412e-022	4,221036e+000	1,307814e+004
264	2;1*7;3*8;4*5;6*11;9*10	3,779304	0,001710	0,001102	23885824000	3827445009	75797725	779	0	0	165	3,107300e+000	2,536238e-001	2,139356e-005	-0,000000e+000	3,624209e-024	4,650467e+000	1,171893e+004
265	2;1*7;3*8;4*6;5*10;9*11	1,884321	0,001330	0,000888	22943744000	5385770221	8487384	861	1	1	170	1,629186e+000	-1,052393e-002	3,491104e-009	-0,000000e+000	9,244865e-023	3,318662e+000	1,246959e+004
266	2;1*7;3*8;4*6;5*11;9*10	-1,048968	0,001281	0,000905	22575104000	4945974691	20442279	767	1	1	164	-9,055660e-001	9,322691e-003	1,445715e-014	-0,000000e+000	1,801245e-020	2,979430e+000	1,010016e+004
267	2;1*7;3*8;4*9;5*10;6*11	-0,248723	0,001748	0,001056	13891584000	2316176802	20776504	1315	1	1	88	-3,278172e-001	-1,436405e-001	2,420085e-007	-0,000000e+000	3,741786e-022	1,811015e+000	5,691531e+003
268	2;1*7;3*8;4*9;5*11;6*10	0,302569	0,000470	0,000275	24909824000	4171384826	10389221	2137	1	1	159	2,894696e-001	4,223158e-002	-1,046488e-017	-0,000000e+000	9,255901e-023	8,710240e-001	7,165241e+003
269	2;1*7;3*8;4*10;5*6;9*11	-1,942281	0,001462	0,001031	38037504000	7795082317	30026203	1691	0	0	270	-1,717498e+000	2,460021e-002	-2,046938e-014	-0,000000e+000	-3,899892e-020	4,192454e+000	1,732626e+004
270	2;1*7;3*8;4*10;5*9;6*11	0,566258	0,001238	0,000758	989184000	82467618	248977	75	0	0	12	3,986958e-001	6,984260e-003	5,003608e-026	-0,000000e+000	1,156755e-025	8,328635e-001	5,559994e+002
271	2;1*7;3*8;4*10;5*11;6*9	-0,204776	0,000278	0,000189	6887424000	1268350298	2215922	406	0	0	41	-1,922325e-001	-7,554884e-003	-5,287606e-022	-0,000000e+000	1,137720e-023	4,667201e-001	2,206296e+003
272	2;1*7;3*8;4*11;5*6;9*10	0,531784	0,001538	0,000971	50059264000	8541254456	138034223	1986	2	2	341	3,589319e-001	-2,197112e-005	6,314758e-006	-0,000000e+000	5,762508e-022	3,647132e+000	2,419469e+004
273	2;1*7;3*8;4*11;5*9;6*10	0,846818	0,000749	0,000501	7215104000	1060671814	1796921	447	0	0	40	7,331228e-001	6,281586e-003	-1,130872e-013	-0,000000e+000	-8,386848e-026	1,095524e+000	2,475120e+003
274	2;1*7;3*8;4*11;5*10;6*9	-0,644536	0,000546	0,000345	11679744000	2218852857	3850180	906	0	0	89	-6,057038e-001	-6,094599e-003	2,227212e-008	-0,000000e+000	-8,149713e-023	1,009526e+000	3,830080e+003
275	2;1*7;3*9;4*5;6*10;8*11	0,426952	0,000945	0,000625	20219904000	3562869387	6785320	237	2	2	133	4,382275e-002	1,246924e-002	9,875166e-019	-0,000000e+000	1,086746e-021	2,301108e+000	7,106832e+003
276	2;1*7;3*9;4*5;6*11;8*10	-1,619832	0,000952	0,000773	14751744000	2907138749	10957184	1193	0	0	111	-1,261805e+000	-4,293299e-002	-3,884490e-008	-0,000000e+000	3,735711e-024	2,995673e+000	7,714510e+003
277	2;1*7;3*9;4*6;5*10;8*11	-0,536544	0,000760	0,000578	21510144000	4244094803	9236020	1010	2	2	134	-2,844769e-001	2,963151e-002	-1,732208e-010	-0,000000e+000	-2,429381e-024	1,834957e+000	1,198683e+004
278	2;1*7;3*9;4*6;5*11;8*10	0,120972	0,001230	0,000840	8812544000	1953394102	6387808	1432	1	1	53	7,540837e-002	-1,585140e-002	2,098503e-006	-0,000000e+000	-1,019231e-026	1,794912e+000	6,420623e+003
279	2;1*7;3*9;4*8;5*10;6*11	0,499960	0,001491	0,000930	1316864000	152890509	395123	90	0	0	10	4,699552e-001	3,742546e-002	-4,832262e-032	-0,000000e+000	1,550988e-025	9,028917e-001	7,595163e+002
280	2;1*7;3*9;4*8;5*11;6*10	-0,702968	0,000488	0,000333	5085184000	769637650	1871063	322	0	0	28	-6,040104e-001	-1,311907e-002	3,979026e-023	-0,000000e+000	-1,595900e-027	8,217030e-001	2,243687e+003
281	2;1*7;3*9;4*10;5*6;8*11	1,207704	0,001136	0,000744	12478464000	2231451254	9007711	666	3	3	64	8,493326e-001	-2,872433e-002	-4,412526e-011	-0,000000e+000	9,231560e-026	2,069042e+000	5,742905e+003
282	2;1*7;3*9;4*10;5*8;6*11	-0,104747	0,000451	0,000284	7378944000	1461677991	2736724	416	0	0	40	-9,860749e-002	6,516295e-003	-7,323511e-011	-0,000000e+000	1,824795e-024	5,455830e-001	3,574962e+003
283	2;1*7;3*9;4*10;5*11;6*8	0,013272	0,002855	0,001587	2217984000	346573241	773285	175	1	1	19	-6,960114e-002	-2,210753e-002	3,131917e-014	-0,000000e+000	-4,063144e-026	1,427530e+000	1,656682e+003
284	2;1*7;3*9;4*11;5*6;8*10	0,019211	0,001213	0,000661	24991744000	5145790641	23914297	1557	1	1	160	3,702796e-002	6,249265e-002	3,246129e-012	-0,000000e+000	2,541820e-020	2,284473e+000	1,338291e+004
285	2;1*7;3*9;4*11;5*8;6*10	-0,321484	0,000323	0,000226	6887424000	1492278508	1774804	246	0	0	55	-2,735397e-001	1,650044e-003	-3,002442e-014	-0,000000e+000	-4,061621e-027	6,312105e-001	3,762229e+003
286	2;1*7;3*9;4*11;5*10;6*8	0,726771	0,000747	0,000501	10246144000	1816283517	3130562	608	0	0	63	6,421591e-001	6,725474e-003	2,236548e-017	-0,000000e+000	-6,638948e-027	1,250627e+000	3,965204e+003
287	2;1*7;3*10;4*5;6*8;9*11	4,002306	0,002073	0,001304	27838464000	6802353205	37317462	820	0	0	197	3,241540e+000	1,782697e-002	-3,098172e-008	-0,000000e+000	1,507545e-023	5,136629e+000	1,799981e+004
288	2;1*7;3*10;4*5;6*9;8*11	1,607496	0,000880	0,000709	14792704000	2973857635	5719811	119	1	1	104	1,228701e+000	6,320488e-002	-1,051565e-022	-0,000000e+000	1,264119e-021	2,533522e+000	6,561545e+003
289	2;1*7;3*10;4*5;6*11;8*9	2,168355	0,001677	0,001332	9406464000	1650309546	31713022	240	1	1	75	1,903329e+000	3,728730e-001	7,331672e-006	-0,000000e+000	-1,616133e-026	3,829939e+000	6,324530e+003
290	2;1*7;3*10;4*6;5*8;9*11	1,062286	0,001467	0,000985	16553984000	3931248703	6545636	1154	0	0	128	9,135805e-001	-3,297193e-003	4,924809e-009	-0,000000e+000	1,058242e-022	3,087340e+000	1,079465e+004
291	2;1*7;3*10;4*6;5*9;8*11	-0,570148	0,000862	0,000572	11065344000	2169428803	2083168	331	1	1	61	-3,787992e-001	8,393460e-003	7,241081e-013	-0,000000e+000	-1,295243e-021	1,792518e+000	5,907606e+003
292	2;1*7;3*10;4*6;5*11;8*9	-0,652319	0,001072	0,000813	14628864000	2756670626	11818294	430	3	3	97	-5,786822e-001	-8,437896e-002	5,489184e-021	-0,000000e+000	-2,914281e-025	2,393705e+000	6,417145e+003
293	2;1*7;3*10;4*8;5*6;9*11	1,375949	0,000958	0,000754	17700864000	3628582279	12491271	629	3	3	118	1,198501e+000	1,333856e-002	7,313669e-015	-0,000000e+000	5,500164e-025	2,834532e+000	8,544080e+003
294	2;1*7;3*10;4*8;5*9;6*11	0,906608	0,000649	0,000408	10000384000	1892647549	3061711	493	0	0	63	8,121338e-001	3,129459e-002	5,493546e-014	-0,000000e+000	4,807525e-025	1,103088e+000	4,791472e+003
295	2;1*7;3*10;4*8;5*11;6*9	-0,102360	0,000340	0,000219	5576704000	1170646684	1205926	138	0	0	25	-8,021004e-002	-1,474188e-003	1,766864e-015	-0,000000e+000	-4,562289e-026	5,741759e-001	3,059878e+003
296	2;1*7;3*10;4*9;5*6;8*11	0,399697	0,000789	0,000473	45881344000	9509764199	23175752	1744	0	0	353	1,588582e-001	-1,065706e-002	-9,905551e-012	-0,000000e+000	2,741949e-021	2,169338e+000	1,984010e+004
297	2;1*7;3*10;4*9;5*8;6*11	-0,526480	0,000652	0,000422	12826624000	2713425186	4800066	884	0	0	104	-5,055156e-001	-5,760695e-002	1,124269e-009	-0,000000e+000	-9,932844e-024	9,353972e-001	5,779681e+003
298	2;1*7;3*10;4*9;5*11;6*8	0,576704	0,000688	0,000479	8792064000	1667432310	2663698	532	0	0	64	5,249357e-001	1,510829e-002	4,555733e-015	-0,000000e+000	2,265197e-026	1,186673e+000	4,773767e+003
299	2;1*7;3*10;4*11;5*6;8*9	0,326453	0,001043	0,000780	12765184000	2004919961	29410183	522	0	0	81	2,842127e-001	3,789041e-002	-2,157705e-012	-0,000000e+000	4,102782e-023	2,055173e+000	5,399112e+003
300	2;1*7;3*10;4*11;5*8;6*9	-0,250588	0,000593	0,000512	6887424000	1483706138	8907977	1665	0	0	43	-2,894351e-001	-3,985209e-002	4,173975e-007	-0,000000e+000	2,392435e-024	1,144586e+000	7,536793e+003
301	2;1*7;3*10;4*11;5*9;6*8	-0,158791	0,000529	0,000401	13953024000	2706279642	5721315	1015	0	0	95	-1,432464e-001	1,812060e-003	2,765030e-014	-0,000000e+000	-2,568244e-027	9,969314e-001	5,123026e+003
302	2;1*7;3*11;4*5;6*8;9*10	-3,417607	0,002447	0,001460	22206464000	4942015556	118384981	2399	1	1	163	-2,733806e+000	-5,861816e-002	-1,042499e-007	-0,000000e+000	1,009396e-025	3,979204e+000	2,123732e+004
303	2;1*7;3*11;4*5;6*9;8*10	-0,223132	0,000845	0,000730	12314624000	2659183348	12552908	826	0	0	105	-2,518564e-001	5,677773e-004	9,878256e-008	-0,000000e+000	3,436230e-023	2,187902e+000	7,560723e+003
304	2;1*7;3*11;4*5;6*10;8*9	-1,032912	0,001062	0,000842	11474944000	1814731638	27686460	526	3	3	95	-6,827441e-001	-1,147945e-002	1,448939e-007	-0,000000e+000	6,561102e-024	2,183423e+000	7,756528e+003
305	2;1*7;3*11;4*6;5*8;9*10	-0,348534	0,001397	0,000729	53499904000	12533481908	65162194	3188	0	0	434	-3,552119e-001	3,551640e-003	9,962312e-008	-0,000000e+000	-3,791887e-024	2,231271e+000	3,213643e+004
306	2;1*7;3*11;4*6;5*9;8*10	0,426911	0,000940	0,000776	24684544000	5400774234	13654435	3154	0	0	188	4,023020e-001	-3,559063e-003	-3,225668e-007	-0,000000e+000	1,188585e-025	3,141902e+000	1,680438e+004
307	2;1*7;3*11;4*6;5*10;8*9	-0,360629	0,001045	0,000825	13441024000	2372508868	6184361	382	0	0	117	-3,542440e-001	4,362794e-003	1,179159e-020	-0,000000e+000	-4,136571e-024	2,291259e+000	6,083556e+003
308	2;1*7;3*11;4*8;5*6;9*10	-1,231060	0,001279	0,001059	7481344000	1128604367	15547024	170	1	1	52	-1,052913e+000	-4,354402e-002	-2,632810e-009	-0,000000e+000	-3,408869e-023	2,106220e+000	3,739762e+003
309	2;1*7;3*11;4*8;5*9;6*10	-0,928876	0,002290	0,001584	1644544000	243448476	445895	106	1	1	13	-8,740118e-001	-4,892003e-002	2,101977e-025	-0,000000e+000	-2,155688e-028	1,676409e+000	1,465979e+003
310	2;1*7;3*11;4*8;5*10;6*9	0,503397	0,001271	0,000714	1644544000	259659626	372386	73	0	0	12	4,757100e-001	9,362307e-003	-7,215823e-027	-0,000000e+000	-1,607166e-027	7,614927e-001	1,405406e+003
311	2;1*7;3*11;4*9;5*6;8*10	-0,365214	0,001077	0,000736	15898624000	3126791432	19230537	719	1	1	133	-3,377264e-001	5,056903e-003	-1,970201e-010	-0,000000e+000	2,036727e-023	2,161893e+000	1,011329e+004
312	2;1*7;3*11;4*9;5*8;6*10	0,556306	0,000545	0,000330	10635264000	2150516664	3951654	506	1	1	83	5,325512e-001	1,899814e-002	1,681370e-013	-0,000000e+000	6,485027e-023	8,092540e-001	7,304356e+003
313	2;1*7;3*11;4*9;5*10;6*8	-0,505492	0,000534	0,000331	21387264000	4322360743	7471842	1133	2	2	148	-4,755301e-001	-3,485185e-003	-1,332728e-011	-0,000000e+000	-5,065891e-024	9,934224e-001	8,653822e+003
314	2;1*7;3*11;4*10;5*6;8*9	0,322842	0,000679	0,000539	12662784000	1867912148	32610239	604	1	1	93	3,187588e-001	2,495485e-003	-2,605870e-011	-0,000000e+000	-9,377555e-026	1,594592e+000	6,952315e+003
315	2;1*7;3*11;4*10;5*8;6*9	-0,024194	0,000284	0,000190	21305344000	4264392064	8019329	1288	0	0	149	-5,899591e-003	2,399022e-003	-4,616106e-013	-0,000000e+000	-1,275276e-026	7,013415e-001	8,091416e+003
316	2;1*7;3*11;4*10;5*9;6*8	0,113742	0,000991	0,000744	26875904000	4977067524	11659522	2123	0	0	204	9,118613e-002	-1,534730e-003	4,493683e-009	-0,000000e+000	4,107624e-026	1,142304e+000	9,429562e+003
317	2;1*8;3*4;5*6;7*10;9*11	4,724259	0,003348	0,002227	52721664000	13810976670	511467560	26780	3	3	436	3,169315e+000	-9,025419e-002	-4,827003e-009	-0,000000e+000	-2,250516e-021	7,916798e+000	4,441633e+004
318	2;1*8;3*4;5*6;7*11;9*10	-0,339137	0,004972	0,002716	53745664000	11180084722	985150895	200138	6	6	433	-5,248095e-001	2,037424e-001	3,619158e-007	-0,000000e+000	1,099987e-020	6,252144e+000	6,370678e+004
319	2;1*8;3*4;5*7;6*10;9*11	-3,803126	0,002728	0,001644	46802944000	11567330547	89806591	373	2	2	356	-2,457904e+000	1,930245e-002	9,624919e-012	-0,000000e+000	1,180952e-021	6,542589e+000	2,496066e+004
320	2;1*8;3*4;5*7;6*11;9*10	0,969673	0,002972	0,001801	45082624000	9604003661	246446918	4299	4	4	346	6,278105e-001	-6,677161e-002	-3,574263e-009	-0,000000e+000	-1,577441e-023	4,493317e+000	3,063619e+004
321	2;1*8;3*4;5*9;6*10;7*11	2,499158	0,001269	0,000873	14096384000	3492478503	15286787	599	0	0	99	1,980137e+000	1,037609e-001	5,055791e-013	-0,000000e+000	-2,514964e-026	2,650518e+000	5,124762e+003
322	2;1*8;3*4;5*9;6*11;7*10	-1,209546	0,000567	0,000472	8648704000	2016022421	8796119	211	0	0	68	-1,017413e+000	-9,139421e-003	-6,768786e-013	-0,000000e+000	1,033333e-022	1,407123e+000	3,012614e+003
323	2;1*8;3*4;5*10;6*7;9*11	-0,839730	0,002702	0,001357	30767104000	7828034137	231026175	4600	2	2	249	-9,733166e-001	-1,031535e-001	-6,060649e-009	-0,000000e+000	-9,741942e-023	5,127955e+000	3,189717e+004
324	2;1*8;3*4;5*10;6*9;7*11	-1,440306	0,000558	0,000467	11515904000	2909996778	12379934	347	1	1	65	-1,246491e+000	-2,352327e-002	-2,217050e-017	-0,000000e+000	1,219878e-025	1,639690e+000	4,489731e+003
325	2;1*8;3*4;5*10;6*11;7*9	1,014101	0,000870	0,000680	11311104000	2655126103	13073989	418	1	1	70	7,617091e-001	3,001275e-003	2,318181e-013	-0,000000e+000	1,379122e-028	1,757055e+000	4,034806e+003
326	2;1*8;3*4;5*11;6*7;9*10	2,362976	0,002933	0,001504	28350464000	6133917599	526904354	72919	1	1	208	2,047382e+000	2,915288e-001	3,707741e-007	-0,000000e+000	9,813866e-021	3,997622e+000	4,801408e+004
327	2;1*8;3*4;5*11;6*9;7*10	-0,142629	0,001543	0,000860	27817984000	6755372733	44000019	608	0	0	192	-5,717667e-002	-5,687316e-003	1,346752e-014	-0,000000e+000	3,474609e-022	1,980035e+000	1,279229e+004
328	2;1*8;3*4;5*11;6*10;7*9	-0,549165	0,001743	0,001090	25073664000	5594509500	37572067	857	2	2	184	-2,983296e-001	8,316745e-003	8,852459e-014	-0,000000e+000	3,082961e-021	2,036312e+000	9,606782e+003
329	2;1*8;3*5;4*6;7*10;9*11	-4,770534	0,003150	0,002121	65951744000	18360244492	73752587	953	3	3	554	-3,422115e+000	2,332628e-002	8,036460e-014	-0,000000e+000	-6,264193e-021	8,889922e+000	3,120448e+004
330	2;1*8;3*5;4*6;7*11;9*10	0,004274	0,003879	0,002355	77236224000	19485701203	293635570	2902	2	2	620	2,115755e-001	-1,044228e-001	-1,308442e-009	-0,000000e+000	-6,998915e-022	7,206629e+000	4,548026e+004
331	2;1*8;3*5;4*7;6*10;9*11	-3,349185	0,001500	0,001245	15140864000	3405176240	1882052	253	1	1	114	-2,790306e+000	-2,371657e-002	4,208370e-036	-0,000000e+000	-7,569318e-024	5,415276e+000	7,783570e+003
332	2;1*8;3*5;4*7;6*11;9*10	1,452832	0,000867	0,000654	31668224000	6911623028	31106856	459	0	0	282	1,273835e+000	1,887116e-002	6,635356e-014	-0,000000e+000	8,145239e-026	2,854721e+000	1,566087e+004
333	2;1*8;3*5;4*9;6*10;7*11	0,536992	0,000785	0,000585	24991744000	5175027810	14947643	1337	3	3	179	3,832967e-001	4,641777e-002	1,085099e-009	-0,000000e+000	4,089715e-024	2,121828e+000	1,031097e+004
334	2;1*8;3*5;4*9;6*11;7*10	0,472295	0,000543	0,000407	15243264000	3143802728	9822152	2457	2	2	103	4,032555e-001	-1,842793e-002	-1,068970e-008	-0,000000e+000	8,977264e-025	1,245841e+000	8,430012e+003
335	2;1*8;3*5;4*10;6*7;9*11	6,334581	0,001999	0,001478	33675264000	8219316240	48461203	664	2	2	253	5,145081e+000	2,453312e-001	3,146061e-007	-0,000000e+000	-1,231141e-022	9,982026e+000	2,308278e+004
336	2;1*8;3*5;4*10;6*9;7*11	0,879126	0,000994	0,000749	4368384000	818483502	681027	144	3	3	25	6,709678e-001	7,713926e-003	-3,498744e-028	-0,000000e+000	3,492750e-023	1,692139e+000	3,038878e+003
337	2;1*8;3*5;4*10;6*11;7*9	0,968788	0,002744	0,001717	2463744000	455024404	583686	123	1	1	15	7,980775e-001	1,546812e-003	-7,652422e-014	-0,000000e+000	7,988510e-025	2,309817e+000	2,210977e+003
338	2;1*8;3*5;4*11;6*7;9*10	-2,196842	0,002049	0,001297	24418304000	5347593931	136202980	2445	2	2	164	-1,540054e+000	-6,678636e-002	-5,130565e-009	-0,000000e+000	-1,084746e-023	4,652030e+000	2,099346e+004
339	2;1*8;3*5;4*11;6*9;7*10	-0,227741	0,000685	0,000510	8361984000	1790898225	1649251	288	0	0	62	-1,686782e-001	3,592171e-004	1,180604e-018	-0,000000e+000	7,504998e-025	1,563543e+000	4,056043e+003
340	2;1*8;3*5;4*11;6*10;7*9	0,002202	0,000529	0,000392	48953344000	10938747494	13878563	2470	1	1	399	-4,411320e-003	-3,325901e-005	3,035154e-009	-0,000000e+000	1,093600e-024	1,512800e+000	2,052974e+004
341	2;1*8;3*6;4*5;7*10;9*11	-1,660793	0,003146	0,001828	40536064000	11256708782	131455443	976	5	5	333	-1,595227e+000	-5,603914e-002	6,707769e-012	-0,000000e+000	-2,032298e-021	5,352943e+000	2,174540e+004
342	2;1*8;3*6;4*5;7*11;9*10	2,209145	0,003424	0,001870	38856704000	9771316988	359882691	6172	0	0	293	1,999289e+000	1,984057e-001	1,086521e-008	-0,000000e+000	-1,694723e-023	4,544175e+000	3,233725e+004
343	2;1*8;3*6;4*7;5*10;9*11	-1,662897	0,001084	0,000750	11638784000	2513956972	1794077	306	0	0	93	-1,309742e+000	-7,143349e-003	-1,649260e-023	-0,000000e+000	-8,067168e-023	2,666316e+000	5,333577e+003
344	2;1*8;3*6;4*7;5*11;9*10	0,982308	0,001919	0,001096	6047744000	1160096216	4624294	118	1	1	41	8,239577e-001	2,114324e-002	-6,284282e-025	-0,000000e+000	5,339608e-025	1,810861e+000	3,214754e+003
345	2;1*8;3*6;4*9;5*10;7*11	0,876369	0,000556	0,000386	10491904000	1645811555	2787172	451	1	1	52	7,292552e-001	3,221481e-002	2,747010e-013	-0,000000e+000	1,822712e-026	1,041863e+000	4,570067e+003
346	2;1*8;3*6;4*9;5*11;7*10	-0,511263	0,000280	0,000178	8034304000	1540975798	1425587	179	0	0	53	-4,621947e-001	-1,333263e-003	-2,220980e-012	-0,000000e+000	-4,080184e-025	6,081052e-001	3,602540e+003
347	2;1*8;3*6;4*10;5*7;9*11	-0,745343	0,001596	0,001126	16635904000	4013055809	7421165	1117	0	0	134	-6,080907e-001	1,896560e-003	-1,729619e-012	-0,000000e+000	-1,181744e-022	4,762124e+000	1,105543e+004
348	2;1*8;3*6;4*10;5*9;7*11	-0,327251	0,000614	0,000395	3938304000	665433548	982098	131	1	1	20	-3,352359e-001	-1,773466e-002	-2,397899e-016	-0,000000e+000	1,651211e-028	7,292986e-001	1,944557e+003
349	2;1*8;3*6;4*10;5*11;7*9	-0,582604	0,000484	0,000373	12662784000	2613191036	5270239	611	2	2	92	-4,782531e-001	-2,405660e-002	-4,252740e-016	-0,000000e+000	4,970676e-026	1,196014e+000	5,183486e+003
350	2;1*8;3*6;4*11;5*7;9*10	-0,334815	0,001662	0,001079	13953024000	3158335269	15873163	466	1	1	143	-4,074956e-001	6,168864e-003	1,282820e-011	-0,000000e+000	2,402510e-024	2,890243e+000	9,034084e+003
351	2;1*8;3*6;4*11;5*9;7*10	0,072709	0,000534	0,000358	2136064000	403898133	260436	34	0	0	17	5,616224e-002	3,503086e-004	1,809363e-034	-0,000000e+000	2,158457e-026	5,174127e-001	1,189389e+003
352	2;1*8;3*6;4*11;5*10;7*9	-0,048566	0,000382	0,000288	13932544000	2853311879	3257983	686	0	0	74	3,350492e-002	-1,394993e-003	-1,181358e-010	-0,000000e+000	-2,335613e-026	1,012764e+000	5,209888e+003
353	2;1*8;3*7;4*5;6*10;9*11	8,229018	0,002095	0,001790	32589824000	5568592368	15814715	862	0	0	268	6,588300e+000	3,606172e-001	3,772449e-011	-0,000000e+000	1,014009e-021	9,091095e+000	1,291491e+004
354	2;1*8;3*7;4*5;6*11;9*10	-5,473851	0,001414	0,001078	45430784000	6456140859	121794269	1456	0	0	311	-4,418334e+000	-4,161704e-001	-4,766208e-005	-0,000000e+000	1,552324e-019	6,164569e+000	2,238102e+004
355	2;1*8;3*7;4*6;5*10;9*11	-3,483100	0,001347	0,001177	26793984000	5694462369	5158635	992	1	1	219	-2,807555e+000	-4,299416e-002	-3,984731e-024	-0,000000e+000	-4,471908e-021	5,649659e+000	1,276846e+004
356	2;1*8;3*7;4*6;5*11;9*10	2,202033	0,001450	0,001111	18417664000	3542390508	16040409	620	1	1	142	1,722209e+000	1,132598e-001	-5,446376e-012	-0,000000e+000	3,126045e-023	3,863879e+000	7,758109e+003
357	2;1*8;3*7;4*9;5*10;6*11	-0,745200	0,002079	0,001341	1234944000	131348666	700794	92	0	0	6	-6,110571e-001	-9,032719e-002	-2,998480e-028	-0,000000e+000	-3,412920e-025	1,132675e+000	1,034268e+003
358	2;1*8;3*7;4*9;5*11;6*10	0,781534	0,000366	0,000259	9508864000	1833603944	11931679	694	1	1	63	7,905102e-001	1,590843e-001	3,367858e-008	-0,000000e+000	4,553162e-027	9,114857e-001	5,463682e+003
359	2;1*8;3*7;4*10;5*6;9*11	5,773101	0,001718	0,001399	23681024000	4756372050	17593790	741	2	2	178	4,821540e+000	2,935772e-001	8,608826e-017	-0,000000e+000	3,034731e-019	7,148602e+000	1,226796e+004
360	2;1*8;3*7;4*10;5*9;6*11	0,356526	0,000519	0,000316	5085184000	722563762	1740421	334	0	0	36	3,742185e-001	1,373721e-002	5,830013e-020	-0,000000e+000	-2,839750e-026	7,256897e-001	2,174925e+003
361	2;1*8;3*7;4*10;5*11;6*9	-0,380605	0,000173	0,000141	13768704000	3028410140	5052621	794	0	0	99	-3,235452e-001	-8,459223e-003	-2,301148e-016	-0,000000e+000	-6,080170e-023	6,757680e-001	5,818886e+003
362	2;1*8;3*7;4*11;5*6;9*10	-3,847733	0,001375	0,001178	17946624000	2757689567	44063090	732	4	4	148	-3,035747e+000	-2,863940e-001	-1,648045e-005	-0,000000e+000	-2,734874e-019	4,937840e+000	9,453867e+003
363	2;1*8;3*7;4*11;5*9;6*10	-0,362672	0,000365	0,000257	17209344000	3318796703	4808960	899	0	0	116	-2,873579e-001	-1,901013e-003	-5,795622e-013	-0,000000e+000	2,452227e-025	7,882250e-001	7,227884e+003
364	2;1*8;3*7;4*11;5*10;6*9	-0,464586	0,000290	0,000211	29333504000	5520579876	9137560	2111	0	0	183	-3,524297e-001	-2,000654e-003	1,826508e-010	-0,000000e+000	-7,569354e-023	9,974983e-001	9,610856e+003
365	2;1*8;3*9;4*5;6*10;7*11	-0,578531	0,000770	0,000620	25073664000	3985749231	8580569	1085	4	4	184	-3,169588e-001	-2,347506e-002	-2,804660e-017	-0,000000e+000	-4,716474e-024	2,410085e+000	6,859500e+003
366	2;1*8;3*9;4*5;6*11;7*10	-0,680118	0,000688	0,000490	11188224000	1988879868	4091243	502	2	2	73	-5,852084e-001	-6,538611e-003	-3,135060e-028	-0,000000e+000	3,376342e-025	1,487062e+000	3,408990e+003
367	2;1*8;3*9;4*6;5*10;7*11	0,177891	0,000920	0,000667	16758784000	2899589477	10276631	1045	1	1	119	2,081642e-002	-2,838209e-002	7,943748e-009	-0,000000e+000	2,464532e-025	1,723210e+000	9,915442e+003
368	2;1*8;3*9;4*6;5*11;7*10	0,938675	0,000894	0,000649	5535744000	929360097	1114504	257	0	0	37	7,745664e-001	-2,574130e-003	-6,667087e-028	-0,000000e+000	1,163575e-025	1,382608e+000	2,069708e+003
369	2;1*8;3*9;4*7;5*10;6*11	-0,350233	0,000347	0,000240	6887424000	1364656945	6535390	420	0	0	44	-3,666317e-001	-9,702394e-002	9,372514e-018	-0,000000e+000	8,304255e-025	5,771118e-001	3,181023e+003
370	2;1*8;3*9;4*7;5*11;6*10	0,109050	0,000804	0,000514	1153024000	114697025	288145	64	1	1	3	5,361684e-002	-3,959644e-003	-2,505758e-030	-0,000000e+000	1,791547e-030	5,861199e-001	7,169927e+002
371	2;1*8;3*9;4*10;5*6;7*11	-0,957394	0,000898	0,000573	18561024000	2751189453	7567170	1211	1	1	133	-6,507883e-001	-1,679654e-002	-9,244057e-008	-0,000000e+000	-2,691329e-024	1,805529e+000	5,562955e+003
372	2;1*8;3*9;4*10;5*7;6*11	0,153105	0,001037	0,000583	18847744000	3839052149	22621101	1498	1	1	126	6,790882e-002	-1,979527e-002	-1,092814e-007	-0,000000e+000	6,637667e-026	1,505553e+000	8,738349e+003
373	2;1*8;3*9;4*10;5*11;6*7	0,147726	0,000853	0,000620	11311104000	1832932727	13904928	1152	0	0	77	3,061370e-001	7,258425e-002	-3,193172e-010	-0,000000e+000	-1,350724e-024	1,480391e+000	4,011757e+003
374	2;1*8;3*9;4*11;5*6;7*10	-0,339532	0,001707	0,001039	1644544000	208033787	367184	79	0	0	9	-2,747507e-001	-3,235201e-003	4,267817e-038	-0,000000e+000	-9,982853e-026	1,153987e+000	8,208183e+002
375	2;1*8;3*9;4*11;5*7;6*10	0,865564	0,000700	0,000485	11966464000	2191281448	3856086	753	0	0	94	7,618908e-001	5,728778e-003	-4,852524e-018	-0,000000e+000	9,951318e-025	1,466075e+000	5,235882e+003
376	2;1*8;3*9;4*11;5*10;6*7	-2,028226	0,000750	0,000615	15796224000	2084496077	5479631	1238	0	0	105	-1,803736e+000	-2,414970e-002	-3,442428e-016	-0,000000e+000	6,003250e-022	2,365205e+000	4,252597e+003
377	2;1*8;3*10;4*5;6*7;9*11	-10,456424	0,002331	0,001873	27756544000	5820669345	144216010	3166	1	1	226	-8,562622e+000	-6,261617e-001	-1,141623e-004	-0,000000e+000	-1,420087e-022	1,115036e+001	2,377532e+004
378	2;1*8;3*10;4*5;6*9;7*11	-0,298158	0,000889	0,000613	7419904000	1266568512	2187412	111	3	3	41	-2,860430e-001	-1,665276e-002	6,851077e-031	-0,000000e+000	-1,062618e-025	1,514304e+000	2,800363e+003
379	2;1*8;3*10;4*5;6*11;7*9	-0,898948	0,001348	0,000932	8054784000	1407289076	3482711	238	2	2	53	-5,746941e-001	-8,193508e-004	-1,744717e-025	-0,000000e+000	3,850233e-026	2,295443e+000	4,628008e+003
380	2;1*8;3*10;4*6;5*7;9*11	11,503367	0,002353	0,001898	41252864000	10538743683	29169077	1530	1	1	320	9,493576e+000	1,740054e-001	4,295508e-019	-0,000000e+000	7,386965e-019	1,261301e+001	2,251068e+004
381	2;1*8;3*10;4*6;5*9;7*11	0,858776	0,000981	0,000617	7542784000	1334337700	1797470	290	0	0	33	7,282394e-001	1,028028e-002	-2,798145e-021	-0,000000e+000	2,010358e-023	1,540754e+000	4,370958e+003
382	2;1*8;3*10;4*6;5*11;7*9	0,177267	0,000740	0,000523	18929664000	3536589877	5213633	1073	0	0	123	1,370939e-001	-1,936701e-003	1,028571e-015	-0,000000e+000	1,538578e-024	1,604510e+000	7,391637e+003
383	2;1*8;3*10;4*7;5*6;9*11	-6,325795	0,001717	0,001310	43771904000	11754555331	90089598	1730	2	2	349	-5,569173e+000	-2,871848e-001	1,987508e-007	-0,000000e+000	-1,692339e-020	9,291859e+000	2,477060e+004
384	2;1*8;3*10;4*7;5*9;6*11	-0,293069	0,000768	0,000491	1316864000	157374850	196473	26	1	1	11	-1,546579e-001	2,753250e-004	-2,316475e-038	-0,000000e+000	-2,542042e-025	6,944966e-001	8,741823e+002
385	2;1*8;3*10;4*7;5*11;6*9	-0,190649	0,000190	0,000131	9672704000	2410091519	2958468	313	0	0	69	-1,774562e-001	2,141970e-003	8,012412e-014	-0,000000e+000	-4,416597e-024	4,396100e-001	5,375556e+003
386	2;1*8;3*10;4*9;5*6;7*11	-0,772713	0,000909	0,000587	17373184000	2536642595	6504811	795	1	1	115	-6,296214e-001	1,546400e-003	9,897992e-014	-0,000000e+000	-2,918064e-024	1,564378e+000	6,180241e+003
387	2;1*8;3*10;4*9;5*7;6*11	0,613342	0,002061	0,001342	989184000	132953767	223035	58	0	0	9	4,994940e-001	2,294729e-003	1,949268e-025	-0,000000e+000	-9,241906e-029	1,259652e+000	7,806039e+002
388	2;1*8;3*10;4*9;5*11;6*7	-0,152897	0,001288	0,000764	33921024000	4507931294	11941608	1776	1	1	233	-1,790120e-001	-3,500448e-003	1,205965e-012	-0,000000e+000	2,498804e-024	2,066186e+000	9,540769e+003
389	2;1*8;3*10;4*11;5*6;7*9	-0,127519	0,000845	0,000646	25524224000	4803225871	16126268	1530	0	0	209	-1,404436e-001	3,414360e-002	-4,472705e-012	-0,000000e+000	-1,266449e-025	2,217494e+000	9,368026e+003
390	2;1*8;3*10;4*11;5*7;6*9	0,348767	0,001421	0,000904	3938304000	747784948	3146012	545	1	1	28	3,878507e-001	3,362413e-002	-2,968873e-007	-0,000000e+000	1,516031e-025	1,362051e+000	2,714958e+003
391	2;1*8;3*10;4*11;5*9;6*7	0,144640	0,000723	0,000541	14505984000	2374682757	7628173	805	0	0	98	1,703769e-001	1,023769e-002	6,184929e-013	-0,000000e+000	1,103770e-025	1,273534e+000	5,066612e+003
392	2;1*8;3*11;4*5;6*7;9*10	5,250753	0,003185	0,002225	13031424000	2040984753	190539849	37609	1	1	92	4,138343e+000	1,340818e-001	1,078977e-007	-0,000000e+000	6,910224e-022	5,495498e+000	1,736127e+004
393	2;1*8;3*11;4*5;6*9;7*10	1,811713	0,000651	0,000484	27858944000	6234342739	31487746	2364	0	0	193	1,499711e+000	4,051818e-002	3,369917e-008	-0,000000e+000	-6,696828e-022	2,086462e+000	1,616565e+004
394	2;1*8;3*11;4*5;6*10;7*9	0,234876	0,001541	0,001054	8034304000	1506391178	5038422	268	0	0	56	1,225705e-001	-1,215541e-003	-6,026988e-030	-0,000000e+000	-1,826482e-028	1,729297e+000	3,582659e+003
395	2;1*8;3*11;4*6;5*7;9*10	-5,532649	0,002400	0,001515	49833984000	12191908650	156336629	2041	9	9	391	-4,762784e+000	-1,305756e-001	-7,324864e-010	-0,000000e+000	8,195240e-021	6,110473e+000	3,117757e+004
396	2;1*8;3*11;4*6;5*9;7*10	-0,401734	0,002439	0,001357	1644544000	302657544	720032	124	0	0	11	-3,377898e-001	-7,474059e-003	1,162341e-006	-0,000000e+000	-1,057573e-030	1,452957e+000	2,262156e+003
397	2;1*8;3*11;4*6;5*10;7*9	0,492494	0,001055	0,000725	14792704000	3000223405	4031509	712	2	1	92	4,394169e-001	2,441230e-003	-5,827052e-009	-5,044726e-064	-3,061154e-026	1,464169e+000	7,664844e+003
398	2;1*8;3*11;4*7;5*6;9*10	2,814736	0,002605	0,001510	20178944000	5175392849	163559733	3026	1	1	183	2,615694e+000	1,107468e-001	6,331080e-009	-0,000000e+000	2,590986e-024	4,532616e+000	1,665928e+004
399	2;1*8;3*11;4*7;5*9;6*10	0,184201	0,000325	0,000204	30644224000	6089051225	8795759	1103	0	0	233	1,677451e-001	1,055930e-002	5,509152e-010	-0,000000e+000	-1,211601e-022	8,790861e-001	1,368106e+004
400	2;1*8;3*11;4*7;5*10;6*9	-0,161492	0,000422	0,000265	10983424000	1993690025	3356442	548	0	0	64	-1,474441e-001	5,520142e-005	-1,778216e-008	-0,000000e+000	-3,955222e-025	7,435952e-001	5,035855e+003
401	2;1*8;3*11;4*9;5*6;7*10	0,213947	0,000762	0,000504	12785664000	2187003735	4387743	248	0	0	106	2,036129e-001	2,678054e-004	-3,948139e-026	-0,000000e+000	-2,648984e-026	1,483345e+000	4,904229e+003
402	2;1*8;3*11;4*9;5*7;6*10	-0,697300	0,000528	0,000318	27531264000	5934917259	8270932	976	2	2	172	-6,717906e-001	-1,324670e-002	-2,014751e-008	-0,000000e+000	-2,951247e-024	1,219620e+000	1,519690e+004
403	2;1*8;3*11;4*9;5*10;6*7	0,798176	0,000522	0,000364	21141504000	3674701858	9559989	1021	0	0	158	7,664473e-001	6,986000e-003	-1,765034e-013	-0,000000e+000	-1,838642e-023	1,373317e+000	8,387044e+003
404	2;1*8;3*11;4*10;5*6;7*9	-0,571457	0,000952	0,000661	16267264000	2858529711	9068124	703	0	0	134	-5,036786e-001	1,443231e-003	3,271475e-008	-0,000000e+000	-3,310785e-029	1,451701e+000	5,992487e+003
405	2;1*8;3*11;4*10;5*7;6*9	0,305580	0,000983	0,000617	15980544000	3061580282	4817492	835	0	0	134	2,646277e-001	2,520927e-003	8,991800e-020	-0,000000e+000	-7,839740e-027	1,073972e+000	7,313795e+003
406	2;1*8;3*11;4*10;5*9;6*7	-0,055417	0,001047	0,000629	25319424000	3979492213	14022047	1625	1	1	203	-6,918710e-002	-7,481291e-003	-2,334677e-011	-0,000000e+000	4,046989e-026	1,172357e+000	8,486307e+003
407	2;1*9;3*4;5*6;7*10;8*11	-3,255846	0,000874	0,000705	18683904000	5588396348	191422670	6510	3	3	131	-2,499514e+000	-2,507680e-002	-2,014709e-010	-0,000000e+000	1,026865e-021	3,413398e+000	1,398936e+004
408	2;1*9;3*4;5*6;7*11;8*10	2,767272	0,002424	0,001848	26241024000	6991980901	228658401	12877	0	0	220	1,375831e+000	-4,272836e-002	-3,673149e-009	-0,000000e+000	-1,551384e-025	5,008696e+000	1,765313e+004
409	2;1*9;3*4;5*7;6*10;8*11	0,788133	0,001187	0,000708	16226304000	4188378660	21261848	249	0	0	115	3,982340e-001	2,890433e-003	5,853809e-015	-0,000000e+000	3,495646e-024	2,489848e+000	7,564844e+003
410	2;1*9;3*4;5*7;6*11;8*10	-2,304412	0,001613	0,001191	29702144000	7224220315	51957472	515	0	0	222	-1,417892e+000	1,177442e-002	1,080205e-013	-0,000000e+000	9,132188e-023	3,707836e+000	1,406068e+004
411	2;1*9;3*4;5*8;6*10;7*11	-0,344631	0,000771	0,000499	10000384000	2512722242	10707049	268	0	0	74	-4,687663e-002	-1,725273e-002	-1,203097e-018	-0,000000e+000	-7,086140e-024	1,260278e+000	3,918768e+003
412	2;1*9;3*4;5*8;6*11;7*10	-0,040127	0,001416	0,000845	1972224000	412580983	1682287	38	0	0	10	9,567852e-002	2,131843e-003	5,816838e-032	-0,000000e+000	-1,453181e-023	1,090384e+000	1,051943e+003
413	2;1*9;3*4;5*10;6*7;8*11	-1,088667	0,000900	0,000694	14260224000	3123152513	59653042	416	3	3	103	-7,564770e-001	-2,120615e-002	-1,222810e-010	-0,000000e+000	-6,138011e-023	2,294480e+000	7,701625e+003
414	2;1*9;3*4;5*10;6*8;7*11	1,555141	0,001043	0,000804	8054784000	1865013610	9470866	178	0	0	58	1,211971e+000	7,259984e-003	2,905615e-018	-0,000000e+000	1,251846e-023	2,081310e+000	3,347059e+003
415	2;1*9;3*4;5*10;6*11;7*8	-1,796453	0,001064	0,000846	8935424000	1743951915	27508004	369	1	1	71	-1,360441e+000	-1,018812e-002	-1,851161e-011	-0,000000e+000	-1,939360e-020	2,578682e+000	3,977823e+003
416	2;1*9;3*4;5*11;6*7;8*10	0,077767	0,001494	0,001138	13195264000	2902646401	65054731	1241	1	1	103	-5,292516e-002	-3,347755e-002	-1,512476e-009	-0,000000e+000	-2,452150e-024	2,679319e+000	8,985116e+003
417	2;1*9;3*4;5*11;6*8;7*10	-1,135257	0,001579	0,001097	18724864000	4186918604	20085736	357	3	3	136	-7,523573e-001	2,814506e-003	1,887109e-015	-0,000000e+000	-2,439212e-024	2,399865e+000	8,874641e+003
418	2;1*9;3*4;5*11;6*10;7*8	1,156688	0,001697	0,001247	20158464000	3706119172	56769416	848	0	0	160	8,291362e-001	-1,309781e-002	-3,097433e-010	-0,000000e+000	2,313758e-026	2,766125e+000	8,864000e+003
419	2;1*9;3*5;4*6;7*10;8*11	3,653915	0,001128	0,000906	17045504000	4837009820	17282211	429	0	0	122	2,846996e+000	1,212029e-002	1,415457e-021	-0,000000e+000	6,405092e-023	4,000800e+000	6,470653e+003
420	2;1*9;3*5;4*6;7*11;8*10	-2,549450	0,002073	0,001593	35764224000	10082354094	39659274	911	3	3	304	-1,475301e+000	1,141241e-002	3,867661e-014	-0,000000e+000	1,197324e-022	5,293801e+000	1,536656e+004
421	2;1*9;3*5;4*7;6*10;8*11	2,779009	0,000922	0,000726	12785664000	2588677876	1871783	332	0	0	79	2,263398e+000	6,238147e-003	2,593740e-014	-0,000000e+000	-1,902659e-023	3,338714e+000	5,730597e+003
422	2;1*9;3*5;4*7;6*11;8*10	-0,092009	0,000817	0,000657	11188224000	2535586935	2054210	349	3	3	93	-1,159362e-001	-1,062812e-003	3,907868e-023	-0,000000e+000	-1,580033e-022	1,773343e+000	5,608110e+003
423	2;1*9;3*5;4*8;6*10;7*11	-1,724644	0,000532	0,000419	17065984000	3602534850	6409124	690	1	1	119	-1,513128e+000	-7,091032e-002	6,000373e-015	-0,000000e+000	-8,601914e-024	2,053204e+000	9,012981e+003
424	2;1*9;3*5;4*8;6*11;7*10	0,531734	0,000521	0,000403	9508864000	1907262874	1538691	360	0	0	69	5,415622e-001	2,537770e-004	-5,541932e-026	-0,000000e+000	3,706739e-024	1,232920e+000	4,771317e+003
425	2;1*9;3*5;4*10;6*7;8*11	-3,424553	0,001075	0,000802	17209344000	3593815251	11278168	1258	0	0	135	-2,734188e+000	-1,203670e-001	-5,103038e-007	-0,000000e+000	-1,578876e-024	4,102221e+000	9,110046e+003
426	2;1*9;3*5;4*10;6*8;7*11	1,232982	0,001126	0,000927	8239104000	1807234805	5160268	934	0	0	60	1,092793e+000	7,078637e-002	-2,374497e-008	-0,000000e+000	5,112719e-023	2,590523e+000	5,843113e+003
427	2;1*9;3*5;4*10;6*11;7*8	-0,867543	0,001109	0,000738	22943744000	4293770863	14462887	1137	0	0	159	-7,862730e-001	1,057911e-002	-1,200829e-012	-0,000000e+000	-5,200244e-025	2,614190e+000	9,414455e+003
428	2;1*9;3*5;4*11;6*7;8*10	-0,060319	0,002346	0,002018	4470784000	974708680	4258599	158	1	1	36	-4,951692e-001	-5,090624e-002	4,906756e-011	-0,000000e+000	4,704214e-027	3,739630e+000	4,128974e+003
429	2;1*9;3*5;4*11;6*8;7*10	-0,226256	0,000960	0,000725	9160704000	2140401539	5028766	1235	1	1	48	-2,342288e-001	-1,583343e-002	5,797791e-007	-0,000000e+000	3,791925e-027	2,021264e+000	6,768607e+003
430	2;1*9;3*5;4*11;6*10;7*8	-0,131931	0,001270	0,000873	7972864000	1419277587	3909105	350	0	0	57	-1,414454e-001	3,957316e-003	-2,216897e-019	-0,000000e+000	5,334250e-024	1,969526e+000	4,308273e+003
431	2;1*9;3*6;4*5;7*10;8*11	-0,937754	0,001036	0,000797	18745344000	5538227428	59221463	646	0	0	155	-8,728287e-001	-1,744919e-002	-1,813602e-014	-0,000000e+000	-7,932156e-024	2,417953e+000	1,035642e+004
432	2;1*9;3*6;4*5;7*11;8*10	-0,306301	0,001932	0,001328	25155584000	6984502938	76357389	908	3	3	190	-2,694500e-001	-1,994303e-002	5,525027e-012	-0,000000e+000	1,312852e-025	3,124161e+000	1,175645e+004
433	2;1*9;3*6;4*7;5*10;8*11	0,168260	0,000490	0,000349	16144384000	3469428571	3459216	597	1	1	115	7,784771e-002	7,707919e-003	3,056264e-024	-0,000000e+000	4,899514e-023	1,175250e+000	7,371375e+003
434	2;1*9;3*6;4*7;5*11;8*10	-0,060333	0,000743	0,000519	6887424000	1471762577	1393042	278	0	0	51	-4,257692e-002	-1,243785e-003	3,655632e-027	-0,000000e+000	-1,088674e-025	1,079300e+000	3,296948e+003
435	2;1*9;3*6;4*8;5*10;7*11	-0,148009	0,000483	0,000276	5085184000	1031517803	782951	82	0	0	39	-8,935942e-002	1,718254e-003	1,320107e-031	-0,000000e+000	-7,352912e-025	6,128498e-001	2,744065e+003
436	2;1*9;3*6;4*8;5*11;7*10	-0,625461	0,000895	0,000552	1153024000	134728464	136738	14	0	0	5	-5,021851e-001	-4,266420e-004	1,894345e-019	-0,000000e+000	4,842763e-027	7,082431e-001	6,646559e+002
437	2;1*9;3*6;4*10;5*7;8*11	1,445704	0,000909	0,000739	9713664000	1977399466	3729785	887	0	0	87	1,271468e+000	6,223302e-002	7,075418e-008	-0,000000e+000	2,199131e-026	2,365392e+000	4,838676e+003
438	2;1*9;3*6;4*10;5*8;7*11	0,019229	0,000750	0,000466	825344000	122152652	119321	11	0	0	1	3,106649e-002	-3,446209e-004	-1,409685e-017	-0,000000e+000	3,053323e-032	4,485880e-001	6,812194e+002
439	2;1*9;3*6;4*10;5*11;7*8	0,723688	0,000486	0,000387	10061824000	1939445854	9222023	490	1	1	62	5,509414e-001	-4,302398e-002	3,311863e-017	-0,000000e+000	6,088569e-025	1,240623e+000	4,321687e+003
440	2;1*9;3*6;4*11;5*7;8*10	0,751748	0,000896	0,000653	12908544000	2878760044	3219938	480	0	0	83	6,596858e-001	3,899350e-003	-1,936068e-010	-0,000000e+000	-1,826527e-024	1,963157e+000	6,900090e+003
441	2;1*9;3*6;4*11;5*8;7*10	0,271146	0,000625	0,000421	1480704000	207665979	131526	10	0	0	14	1,899615e-001	-3,648292e-004	2,009564e-045	-0,000000e+000	1,178676e-024	6,175492e-001	9,527881e+002
442	2;1*9;3*6;4*11;5*10;7*8	2,177756	0,001054	0,000883	18008064000	3239561516	14347131	627	1	1	112	1,926841e+000	2,090734e-001	4,093635e-011	-0,000000e+000	2,464850e-023	2,616807e+000	8,468101e+003
443	2;1*9;3*7;4*5;6*10;8*11	-2,242223	0,001522	0,001194	7071744000	1011722795	1740846	207	2	2	59	-1,676240e+000	-2,496402e-002	3,100616e-030	-0,000000e+000	-2,524715e-022	3,018212e+000	3,035349e+003
444	2;1*9;3*7;4*5;6*11;8*10	0,820594	0,001074	0,000760	13113344000	2239349907	6121404	429	2	2	75	6,241991e-001	4,537159e-003	4,500149e-025	-0,000000e+000	1,357885e-021	1,999782e+000	5,178265e+003
445	2;1*9;3*7;4*6;5*10;8*11	1,778647	0,001569	0,001032	6068224000	1251648223	2605550	507	0	0	51	1,480921e+000	3,910934e-002	4,064356e-009	-0,000000e+000	3,805315e-028	2,428524e+000	4,170623e+003
446	2;1*9;3*7;4*6;5*11;8*10	0,221856	0,000934	0,000730	10328064000	2196944836	2432203	523	0	0	65	1,968758e-001	1,094578e-004	-1,433067e-020	-0,000000e+000	2,685744e-026	1,646185e+000	5,139134e+003
447	2;1*9;3*7;4*8;5*10;6*11	0,253620	0,001344	0,000820	1316864000	195651737	346485	67	0	0	14	2,025635e-001	3,147662e-004	-1,013786e-033	-0,000000e+000	-2,447284e-031	7,115319e-001	8,713401e+002
448	2;1*9;3*7;4*8;5*11;6*10	0,329419	0,000970	0,000597	1972224000	297752954	521816	124	1	1	10	2,604209e-001	3,688641e-003	4,879981e-018	-0,000000e+000	4,017205e-025	7,321599e-001	1,509207e+003
449	2;1*9;3*7;4*10;5*6;8*11	-1,782150	0,001239	0,000942	7051264000	1222191051	3875906	530	1	1	42	-1,408337e+000	-6,422171e-002	8,161251e-008	-0,000000e+000	-2,985314e-024	2,571208e+000	4,088024e+003
450	2;1*9;3*7;4*10;5*8;6*11	-0,472679	0,000229	0,000168	9345024000	2058654193	2082227	270	1	1	53	-4,564554e-001	-2,604639e-003	9,473684e-024	-0,000000e+000	-7,347955e-025	5,964688e-001	4,648323e+003
451	2;1*9;3*7;4*10;5*11;6*8	-0,533585	0,002314	0,001420	989184000	154652618	658664	100	0	0	4	-3,778352e-001	-1,081995e-002	-6,574992e-010	-0,000000e+000	-3,016852e-030	1,388573e+000	1,235901e+003
452	2;1*9;3*7;4*11;5*6;8*10	0,535130	0,001127	0,000778	9713664000	1911496073	7219986	471	2	2	61	4,266503e-001	2,269357e-002	2,042115e-016	-0,000000e+000	2,964208e-015	1,851033e+000	5,066737e+003
453	2;1*9;3*7;4*11;5*8;6*10	-0,151418	0,000251	0,000234	4921344000	1046466533	835280	103	0	0	26	-1,429073e-001	-1,275421e-004	1,436776e-027	-0,000000e+000	7,846057e-025	5,543410e-001	2,525350e+003
454	2;1*9;3*7;4*11;5*10;6*8	-0,147637	0,001578	0,001038	1153024000	153977322	233011	60	0	0	11	-7,597393e-004	2,348832e-004	4,971779e-023	-0,000000e+000	-2,410374e-031	1,200085e+000	8,764989e+002
455	2;1*9;3*8;4*5;6*10;7*11	1,558986	0,000795	0,000706	7051264000	997488368	2146422	317	0	0	47	1,044846e+000	2,197713e-002	2,535707e-031	-0,000000e+000	1,214612e-022	2,153255e+000	2,280207e+003
456	2;1*9;3*8;4*5;6*11;7*10	-0,106343	0,000794	0,000590	20322304000	3354113725	7447818	849	1	1	154	-3,433757e-001	5,959073e-002	-8,174060e-027	-0,000000e+000	1,701798e-021	2,906976e+000	5,921361e+003
457	2;1*9;3*8;4*6;5*10;7*11	-1,183512	0,000807	0,000635	5289984000	824888830	2124290	268	0	0	49	-8,477335e-001	-2,332088e-002	-1,946864e-030	-0,000000e+000	4,701769e-025	1,611285e+000	2,654064e+003
458	2;1*9;3*8;4*6;5*11;7*10	-0,577132	0,000865	0,000602	7010304000	1173190847	1339833	315	0	0	45	-2,943270e-001	-4,667286e-003	-3,819643e-025	-0,000000e+000	-1,022553e-024	1,696774e+000	2,739360e+003
459	2;1*9;3*8;4*7;5*10;6*11	-0,107121	0,000283	0,000218	12621824000	2736556678	11995840	950	0	0	75	-3,783779e-002	6,715277e-003	6,220992e-012	-0,000000e+000	-1,651543e-024	6,894581e-001	5,829929e+003
460	2;1*9;3*8;4*7;5*11;6*10	-0,456143	0,000342	0,000255	6559744000	1096286462	1853267	466	2	2	40	-3,204954e-001	-4,016952e-004	-1,677976e-021	-0,000000e+000	-1,600354e-024	7,984969e-001	2,214476e+003
461	2;1*9;3*8;4*10;5*6;7*11	2,058495	0,000614	0,000472	14260224000	2961400138	22480088	1383	0	0	104	1,767788e+000	9,792880e-002	1,014891e-007	-0,000000e+000	-1,577692e-022	2,327551e+000	8,407588e+003
462	2;1*9;3*8;4*10;5*7;6*11	-0,694199	0,000805	0,000550	7051264000	1365623082	5265512	401	0	0	42	-5,163537e-001	-3,836682e-002	1,286451e-017	-0,000000e+000	5,117281e-025	1,469251e+000	5,598536e+003
463	2;1*9;3*8;4*10;5*11;6*7	0,414315	0,000554	0,000398	11474944000	1971637225	11364861	830	0	0	92	1,303032e-001	4,598668e-002	-5,143540e-012	-0,000000e+000	6,085429e-023	1,530749e+000	5,007426e+003
464	2;1*9;3*8;4*11;5*6;7*10	2,181378	0,001445	0,000979	4655104000	707934294	1757538	142	1	1	32	1,686881e+000	3,369638e-002	-4,092168e-027	-0,000000e+000	-9,486514e-028	2,488985e+000	2,970906e+003
465	2;1*9;3*8;4*11;5*7;6*10	-0,423443	0,000794	0,000603	5167104000	916346336	1221344	247	0	0	33	-2,304693e-001	-3,029362e-003	-3,565972e-025	-0,000000e+000	-1,659273e-027	1,528823e+000	2,315216e+003
466	2;1*9;3*8;4*11;5*10;6*7	-0,879503	0,002609	0,001777	1644544000	231628372	1380834	129	0	0	9	-1,121931e+000	-1,443009e-001	4,746710e-011	-0,000000e+000	2,573995e-022	2,333176e+000	1,503367e+003
467	2;1*9;3*10;4*5;6*7;8*11	4,754569	0,001252	0,000985	27101184000	4456615952	86805903	1215	0	0	167	3,819127e+000	3,412921e-001	6,310393e-005	-0,000000e+000	-1,885178e-023	5,582187e+000	1,187558e+004
468	2;1*9;3*10;4*5;6*8;7*11	-2,392388	0,000893	0,000690	17700864000	3344462019	9843885	610	0	0	142	-1,910911e+000	-3,601830e-002	-7,361396e-018	-0,000000e+000	-1,422274e-023	3,209851e+000	6,946664e+003
469	2;1*9;3*10;4*5;6*11;7*8	1,705378	0,001566	0,001070	7686144000	935198365	13510971	284	1	1	57	1,091448e+000	6,198663e-002	7,699243e-007	-0,000000e+000	1,874229e-022	2,852391e+000	3,212702e+003
470	2;1*9;3*10;4*6;5*7;8*11	-5,577397	0,001316	0,001063	31995904000	7023045821	11561548	1371	1	1	235	-4,312064e+000	-8,521192e-002	-3,529277e-016	-0,000000e+000	-3,462748e-022	6,589792e+000	1,398948e+004
471	2;1*9;3*10;4*6;5*8;7*11	-0,116611	0,000738	0,000497	12662784000	2242053704	4148226	636	0	0	81	-1,119271e-001	-1,191411e-002	1,054419e-013	-0,000000e+000	2,780130e-026	1,506234e+000	6,052775e+003
472	2;1*9;3*10;4*6;5*11;7*8	-0,320493	0,001032	0,000690	24950784000	4719822050	19166426	1453	1	1	180	-2,386419e-001	4,319866e-002	5,539999e-013	-0,000000e+000	-4,226966e-026	2,777459e+000	1,058349e+004
473	2;1*9;3*10;4*7;5*6;8*11	2,852789	0,001362	0,001026	20117504000	4402593136	18572768	855	3	3	118	2,234461e+000	1,196324e-001	-7,639824e-020	-0,000000e+000	-1,364126e-024	4,420844e+000	6,330804e+003
474	2;1*9;3*10;4*7;5*8;6*11	0,402569	0,000692	0,000480	6887424000	1144414632	2801834	417	2	2	43	3,086189e-001	1,812739e-002	1,651873e-018	-0,000000e+000	1,168030e-024	1,096308e+000	3,106961e+003
475	2;1*9;3*10;4*7;5*11;6*8	0,279781	0,000747	0,000523	11229184000	1978813143	4249531	585	0	0	82	2,618142e-001	-1,155044e-002	-1,759252e-017	-0,000000e+000	2,916442e-025	1,433465e+000	5,088694e+003
476	2;1*9;3*10;4*8;5*6;7*11	-0,167522	0,000773	0,000613	9713664000	1319086308	3185577	549	0	0	67	-5,656994e-002	-6,849833e-003	-5,343246e-025	-0,000000e+000	-5,400465e-023	1,509052e+000	3,418020e+003
477	2;1*9;3*10;4*8;5*7;6*11	0,162460	0,000546	0,000413	12949504000	2753410264	10329603	937	1	1	84	1,246915e-001	-1,893939e-002	1,936030e-010	-0,000000e+000	-1,972956e-028	1,194161e+000	6,707212e+003
478	2;1*9;3*10;4*8;5*11;6*7	0,041802	0,000580	0,000446	19912704000	3202369275	14463851	1140	3	3	149	1,465235e-001	5,317744e-002	1,608896e-017	-0,000000e+000	-7,384642e-022	1,554321e+000	8,146700e+003
479	2;1*9;3*10;4*11;5*6;7*8	-0,629585	0,001021	0,000785	30603264000	4429928227	56339096	2235	1	1	214	-6,024432e-001	3,211120e-002	4,820212e-006	-0,000000e+000	-1,200246e-023	3,657885e+000	1,263673e+004
480	2;1*9;3*10;4*11;5*7;6*8	0,796036	0,001237	0,000931	27490304000	5757771794	12902358	2154	0	0	223	7,640360e-001	-3,432082e-003	-4,317732e-015	-0,000000e+000	-7,165927e-022	4,121507e+000	8,103984e+003
481	2;1*9;3*10;4*11;5*8;6*7	-0,003327	0,001155	0,000811	22657024000	4528444154	16688458	1754	0	0	167	-1,652128e-001	1,233585e-002	-1,418473e-022	-0,000000e+000	-1,125465e-023	2,783750e+000	6,019734e+003
482	2;1*9;3*11;4*5;6*7;8*10	-3,112375	0,001378	0,000943	19093504000	3975425354	88152719	2042	1	1	143	-2,014206e+000	-1,458246e-002	-5,578665e-010	-0,000000e+000	-4,257312e-023	3,639387e+000	1,290380e+004
483	2;1*9;3*11;4*5;6*8;7*10	0,136556	0,003161	0,001905	1972224000	376835748	1398514	122	0	0	19	8,528586e-002	5,843241e-003	-9,161155e-010	-0,000000e+000	-4,126248e-026	2,178512e+000	2,006530e+003
484	2;1*9;3*11;4*5;6*10;7*8	-1,123012	0,001539	0,001193	5187584000	702377048	8495532	171	0	0	43	-7,543183e-001	-1,044719e-002	-1,075805e-010	-0,000000e+000	-7,037905e-029	2,145999e+000	2,715178e+003
485	2;1*9;3*11;4*6;5*7;8*10	3,054923	0,001447	0,001080	19585024000	4934051993	14253577	778	0	0	171	2,220175e+000	1,085687e-002	1,994123e-012	-0,000000e+000	1,075178e-021	3,843474e+000	9,681261e+003
486	2;1*9;3*11;4*6;5*8;7*10	0,134416	0,000777	0,000568	9713664000	1757578560	3545750	818	0	0	69	1,082990e-001	-3,578218e-003	2,309854e-008	-0,000000e+000	-5,509386e-027	1,188976e+000	5,204117e+003
487	2;1*9;3*11;4*6;5*10;7*8	-0,798552	0,001169	0,000809	13441024000	2237324516	6239705	437	1	1	96	-7,230023e-001	7,807230e-004	-7,919208e-019	-0,000000e+000	1,925890e-026	2,004047e+000	6,124167e+003
488	2;1*9;3*11;4*7;5*6;8*10	-0,195147	0,001187	0,000816	19462144000	5052096955	40704162	810	0	0	148	-6,277090e-002	-9,251050e-003	-1,813948e-013	-0,000000e+000	-6,268550e-022	2,596492e+000	9,311232e+003
489	2;1*9;3*11;4*7;5*8;6*10	0,026527	0,000445	0,000276	11966464000	2357630274	3340511	431	0	0	95	4,038948e-002	-7,637191e-004	9,727375e-022	-0,000000e+000	2,580002e-024	7,330341e-001	6,018332e+003
490	2;1*9;3*11;4*7;5*10;6*8	0,454259	0,000622	0,000482	14424064000	2810341941	3705272	471	2	2	108	4,207964e-001	1,265490e-003	-1,465647e-018	-0,000000e+000	5,986857e-026	1,211879e+000	1,033488e+004
491	2;1*9;3*11;4*8;5*6;7*10	0,352532	0,001039	0,000954	8689664000	1332668923	5137352	635	0	0	58	3,414592e-001	1,184562e-002	-6,352557e-009	-0,000000e+000	7,866703e-025	1,601442e+000	5,018725e+003
492	2;1*9;3*11;4*8;5*7;6*10	0,349078	0,001422	0,000916	5412864000	1046770654	3325183	685	1	1	42	3,252016e-001	2,906276e-003	1,780848e-007	-0,000000e+000	2,728814e-027	1,294287e+000	4,118931e+003
493	2;1*9;3*11;4*8;5*10;6*7	-0,398942	0,000928	0,000606	14587904000	2306899593	5638839	491	1	1	96	-4,089279e-001	-3,403413e-004	-4,439132e-018	-0,000000e+000	-1,688890e-023	1,452486e+000	6,020983e+003
494	2;1*9;3*11;4*10;5*6;7*8	0,345168	0,000998	0,000722	16410624000	2570065639	40717355	929	0	0	117	3,171608e-001	5,371306e-004	3,567905e-007	-0,000000e+000	-1,816880e-023	2,102389e+000	7,467451e+003
495	2;1*9;3*11;4*10;5*7;6*8	-0,183888	0,001275	0,000898	15550464000	3382049190	7062928	814	0	0	125	-2,256710e-001	5,092669e-003	-2,191527e-021	-0,000000e+000	5,383521e-025	2,447351e+000	7,452199e+003
496	2;1*9;3*11;4*10;5*8;6*7	-0,252594	0,001385	0,000932	10205184000	2107972747	8718553	554	0	0	86	-1,948828e-001	-5,936155e-004	7,821224e-017	-0,000000e+000	-2,031010e-026	2,090661e+000	3,989469e+003
497	2;1*10;3*4;5*6;7*8;9*11	-0,063257	0,002510	0,001605	43382784000	12378255014	1361356076	855491	7	0	359	1,690600e-001	2,219112e-001	5,653538e-007	2,080453e-017	-9,557681e-020	7,421225e+000	6,191468e+004
498	2;1*10;3*4;5*6;7*9;8*11	3,375424	0,002238	0,001817	22534144000	5950260811	217590656	12322	2	2	170	1,696306e+000	-6,671561e-002	-4,747405e-009	-0,000000e+000	-9,406426e-023	5,891808e+000	1,868050e+004
499	2;1*10;3*4;5*6;7*11;8*9	0,870523	0,001788	0,001412	19421184000	4266318579	357539856	74355	1	1	151	8,328555e-001	1,489406e-001	1,685228e-007	-0,000000e+000	3,559810e-022	5,508815e+000	2,358461e+004
500	2;1*10;3*4;5*7;6*8;9*11	-0,566562	0,002033	0,001586	52865024000	16447750263	384798455	12696	5	5	457	-7,066735e-001	-1,017231e-001	-2,352082e-009	-0,000000e+000	-1,454497e-022	7,970159e+000	3,498602e+004
501	2;1*10;3*4;5*7;6*9;8*11	-0,014753	0,001213	0,000912	25442304000	6274732142	35729615	193	1	1	210	1,013290e-001	1,202825e-002	7,595521e-013	-0,000000e+000	1,451910e-022	2,913813e+000	1,236857e+004
502	2;1*10;3*4;5*7;6*11;8*9	1,303386	0,001675	0,001392	13481984000	2934495943	65765666	1237	0	0	111	1,066320e+000	-5,037277e-002	-1,813065e-009	-0,000000e+000	-5,061300e-024	4,351306e+000	1,018531e+004
503	2;1*10;3*4;5*8;6*7;9*11	0,831855	0,002399	0,001823	23291904000	7196548543	343356937	23973	0	0	166	6,882282e-001	1,302702e-001	1,592911e-008	-0,000000e+000	-2,334698e-023	5,700802e+000	2,211641e+004
504	2;1*10;3*4;5*8;6*9;7*11	-0,808204	0,001204	0,000855	15120384000	3599939875	19684932	349	0	0	122	-6,671214e-001	-4,339297e-003	1,385877e-015	-0,000000e+000	-6,421361e-023	1,990677e+000	6,925663e+003
505	2;1*10;3*4;5*8;6*11;7*9	-1,274904	0,001416	0,001063	18069504000	4202524884	20422391	206	0	0	161	-9,859761e-001	4,086857e-003	3,719744e-015	-0,000000e+000	-4,620605e-022	2,881319e+000	8,539543e+003
506	2;1*10;3*4;5*9;6*7;8*11	0,845552	0,001519	0,001158	21469184000	3897208719	71341541	554	4	4	182	3,170894e-001	3,239968e-003	-2,750893e-010	-0,000000e+000	-2,366190e-022	3,078148e+000	1,092696e+004
507	2;1*10;3*4;5*9;6*8;7*11	-1,289460	0,001207	0,001044	17086464000	3889460380	24635581	420	1	1	116	-9,576291e-001	8,979182e-005	6,308733e-013	-0,000000e+000	5,156055e-025	2,704613e+000	1,010215e+004
508	2;1*10;3*4;5*9;6*11;7*8	1,283125	0,001575	0,001137	20097024000	3817147297	62454577	603	2	2	154	8,688401e-001	-3,912617e-003	-2,005495e-010	-0,000000e+000	1,422257e-021	3,033251e+000	1,062112e+004
509	2;1*10;3*4;5*11;6*7;8*9	2,778680	0,001476	0,001116	9652224000	1725738398	127171345	16450	0	0	87	1,972745e+000	1,441831e-001	1,614869e-006	-0,000000e+000	1,526050e-024	3,939856e+000	9,742146e+003
510	2;1*10;3*4;5*11;6*8;7*9	-3,456157	0,001642	0,001332	17127424000	4271988513	51856609	641	0	0	139	-2,507166e+000	-6,132696e-002	-4,334625e-010	-0,000000e+000	-1,038396e-023	5,245899e+000	8,580565e+003
511	2;1*10;3*4;5*11;6*9;7*8	0,621299	0,001724	0,001414	21059584000	5146180926	136734159	2445	2	2	190	4,917310e-001	6,255881e-002	2,953239e-009	-0,000000e+000	-3,048990e-022	4,911361e+000	1,240043e+004
512	2;1*10;3*5;4*6;7*8;9*11	-0,567236	0,002692	0,002210	25524224000	7818120392	183567469	5922	0	0	209	-7,360100e-001	-1,002418e-001	-1,870054e-009	-0,000000e+000	-2,907054e-023	7,970739e+000	1,728201e+004
513	2;1*10;3*5;4*6;7*9;8*11	-3,294654	0,002434	0,001708	28739584000	7859960029	31437230	483	4	4	232	-1,830131e+000	1,699703e-002	2,070584e-014	-0,000000e+000	-1,678719e-022	6,426968e+000	1,358358e+004
514	2;1*10;3*5;4*6;7*11;8*9	-1,332762	0,002055	0,001591	18089984000	4546569856	60710700	688	0	0	167	-1,213913e+000	-6,656181e-002	-4,673382e-010	-0,000000e+000	2,219561e-021	6,458313e+000	1,024735e+004
515	2;1*10;3*5;4*7;6*8;9*11	1,105116	0,002498	0,001895	33183744000	8985641683	26391563	826	0	0	284	9,158102e-001	1,841588e-002	4,826842e-014	-0,000000e+000	-2,692295e-019	7,840965e+000	1,622799e+004
516	2;1*10;3*5;4*7;6*9;8*11	0,030478	0,000944	0,000730	12662784000	2570887709	1440982	240	1	1	102	-1,780840e-002	6,132567e-003	5,086007e-032	-0,000000e+000	-5,416376e-025	2,307182e+000	6,227631e+003
517	2;1*10;3*5;4*7;6*11;8*9	-2,613195	0,001314	0,001149	11761664000	2229429269	7564513	256	0	0	83	-2,055167e+000	-6,939340e-002	-5,159284e-020	-0,000000e+000	-2,255928e-024	3,992534e+000	5,839312e+003
518	2;1*10;3*5;4*8;6*7;9*11	-1,374569	0,002190	0,001899	28841984000	7166671145	60596390	781	2	2	207	-1,063682e+000	-4,652724e-002	8,504181e-013	-0,000000e+000	-2,446751e-024	7,016259e+000	1,440416e+004
519	2;1*10;3*5;4*8;6*9;7*11	0,150572	0,000472	0,000354	20035584000	4039399216	3164116	529	0	0	145	1,175039e-001	1,528326e-003	-4,157410e-027	-0,000000e+000	9,730698e-023	1,655856e+000	8,947238e+003
520	2;1*10;3*5;4*8;6*11;7*9	1,053751	0,001894	0,001251	11474944000	2243545240	2076041	287	2	2	83	7,845736e-001	3,282276e-003	1,274677e-018	-0,000000e+000	2,078354e-023	4,136719e+000	6,524233e+003
521	2;1*10;3*5;4*9;6*7;8*11	0,610784	0,001509	0,001194	12396544000	2185790634	5680520	288	1	1	96	6,230849e-001	-6,985411e-002	-8,649293e-008	-0,000000e+000	-4,446192e-025	3,428337e+000	5,950776e+003
522	2;1*10;3*5;4*9;6*8;7*11	0,577353	0,001286	0,000907	10594304000	2215484320	2094597	424	0	0	105	4,106949e-001	5,460578e-003	7,784502e-025	-0,000000e+000	1,726535e-024	2,498919e+000	6,174035e+003
523	2;1*10;3*5;4*9;6*11;7*8	0,093401	0,002150	0,001572	4593664000	864795927	4791524	182	2	2	36	2,183254e-001	3,593621e-002	4,222601e-012	-0,000000e+000	1,776819e-026	3,296429e+000	3,890740e+003
524	2;1*10;3*5;4*11;6*7;8*9	1,474315	0,001567	0,001441	19298304000	3921006313	90633176	2190	0	0	137	2,151905e+000	2,992712e-001	3,915351e-005	-0,000000e+000	4,875687e-023	6,711917e+000	1,415878e+004
525	2;1*10;3*5;4*11;6*8;7*9	-1,618545	0,001612	0,001385	26241024000	6690499793	19987460	1036	2	2	214	-1,844672e+000	-1,376004e-001	-2,567274e-015	-0,000000e+000	1,235350e-021	7,077682e+000	1,410167e+004
526	2;1*10;3*5;4*11;6*9;7*8	1,263550	0,001271	0,001104	21141504000	5498783237	40870434	871	1	1	146	1,220656e+000	1,963113e-002	4,396756e-009	-0,000000e+000	-6,809564e-025	4,670513e+000	1,087447e+004
527	2;1*10;3*6;4*5;7*8;9*11	0,839640	0,002624	0,002222	13993984000	4262289757	204132317	13882	0	0	89	7,009837e-001	1,255799e-001	1,504195e-008	-0,000000e+000	-4,208752e-026	5,690974e+000	1,229955e+004
528	2;1*10;3*6;4*5;7*9;8*11	0,270648	0,001814	0,001315	27162624000	7427545634	88505806	734	3	3	190	2,019755e-001	-2,519020e-002	-1,434266e-008	-0,000000e+000	-5,626681e-021	3,870159e+000	1,388035e+004
529	2;1*10;3*6;4*5;7*11;8*9	2,778032	0,001738	0,001169	21346304000	5301961097	173649379	2965	3	3	163	2,151434e+000	8,667388e-002	5,204065e-009	-0,000000e+000	1,435932e-025	4,477151e+000	1,600864e+004
530	2;1*10;3*6;4*7;5*8;9*11	0,050021	0,001248	0,000815	23967744000	6370586932	23197539	850	1	1	194	7,384690e-002	-2,283489e-003	-3,001128e-015	-0,000000e+000	2,133926e-022	2,873994e+000	9,114851e+003
531	2;1*10;3*6;4*7;5*9;8*11	0,170549	0,000672	0,000590	5740544000	1093438538	912398	190	0	0	48	8,705887e-002	-3,154905e-003	-2,155121e-030	-0,000000e+000	-3,456526e-025	1,322697e+000	2,997112e+003
532	2;1*10;3*6;4*7;5*11;8*9	1,125388	0,000921	0,000726	6764544000	1259292867	4712112	217	0	0	63	8,033844e-001	7,132914e-004	2,193123e-025	-0,000000e+000	1,074012e-024	2,026470e+000	3,114041e+003
533	2;1*10;3*6;4*8;5*7;9*11	0,536341	0,001692	0,001236	28882944000	7414480966	23946137	1008	5	5	198	4,092515e-001	5,873702e-003	-2,509202e-017	-0,000000e+000	1,764643e-023	4,168533e+000	1,285495e+004
534	2;1*10;3*6;4*8;5*9;7*11	0,170459	0,000794	0,000481	7378944000	1325731274	1587094	254	0	0	40	9,350606e-002	-8,022774e-003	1,648960e-023	-0,000000e+000	8,395148e-026	1,207192e+000	4,066509e+003
535	2;1*10;3*6;4*8;5*11;7*9	0,445907	0,000707	0,000499	11188224000	2234589395	2872541	279	0	0	81	4,400448e-001	2,576457e-003	9,872408e-018	-0,000000e+000	2,646626e-025	1,609788e+000	6,600577e+003
536	2;1*10;3*6;4*9;5*7;8*11	0,260873	0,001253	0,000904	7071744000	1273972660	879474	148	1	1	53	1,109708e-001	1,243157e-003	4,557345e-034	-0,000000e+000	5,663838e-024	2,196214e+000	3,788883e+003
537	2;1*10;3*6;4*9;5*8;7*11	0,117949	0,001171	0,000770	1153024000	141184744	167636	39	0	0	6	8,074946e-002	1,281823e-003	5,412591e-031	-0,000000e+000	-2,686264e-031	8,535731e-001	9,118184e+002
538	2;1*10;3*6;4*9;5*11;7*8	-0,783695	0,000893	0,000774	5720064000	816189494	1519383	108	0	0	35	-6,685099e-001	-6,070976e-003	-6,616422e-027	-0,000000e+000	-1,562936e-026	1,971585e+000	2,104842e+003
539	2;1*10;3*6;4*11;5*7;8*9	-3,051741	0,001260	0,001057	16390144000	3300611599	12838503	429	0	0	113	-2,679622e+000	-1,076861e-001	7,794024e-022	-0,000000e+000	-1,257918e-022	4,255968e+000	8,279001e+003
540	2;1*10;3*6;4*11;5*8;7*9	0,554594	0,000712	0,000552	13891584000	2644864491	6038342	781	0	0	113	4,333767e-001	7,547926e-003	-1,104459e-010	-0,000000e+000	1,302521e-022	1,868378e+000	8,139990e+003
541	2;1*10;3*6;4*11;5*9;7*8	-0,735933	0,000884	0,000657	20527104000	3068874221	6966091	583	3	3	163	-6,392003e-001	-1,148223e-002	-9,656297e-018	-0,000000e+000	-1,523179e-025	2,247402e+000	8,564752e+003
542	2;1*10;3*7;4*5;6*8;9*11	-1,373989	0,002608	0,001784	37095424000	9353344912	85673148	1074	2	2	280	-1,065292e+000	-5,113044e-002	-8,493484e-014	-0,000000e+000	-1,326260e-013	7,018315e+000	1,940651e+004
543	2;1*10;3*7;4*5;6*9;8*11	-1,257552	0,001523	0,001068	11741184000	1781170092	3765801	196	1	1	82	-1,012744e+000	-3,255459e-002	-6,369701e-037	-0,000000e+000	1,162136e-020	2,661120e+000	4,940199e+003
544	2;1*10;3*7;4*5;6*11;8*9	-0,029826	0,001725	0,001258	13154304000	1965714068	33844863	435	2	2	85	1,693802e-001	1,236543e-001	1,318220e-005	-0,000000e+000	-4,822933e-021	3,704728e+000	7,713546e+003
545	2;1*10;3*7;4*6;5*8;9*11	0,537691	0,001483	0,001043	41908224000	10651217213	33550051	1325	1	1	362	4,083878e-001	4,935720e-003	8,773683e-013	-0,000000e+000	4,029518e-023	4,167764e+000	1,738689e+004
546	2;1*10;3*7;4*6;5*9;8*11	0,060452	0,000507	0,000361	48420864000	9431931595	9364075	1574	0	0	377	-8,861160e-003	3,868393e-004	5,245213e-020	-0,000000e+000	-3,807329e-022	1,984806e+000	2,258254e+004
547	2;1*10;3*7;4*6;5*11;8*9	-2,115204	0,001206	0,001039	15734784000	3306883594	14908002	551	2	2	125	-1,932036e+000	-1,516339e-001	5,944929e-014	-0,000000e+000	8,140988e-024	3,498199e+000	8,092201e+003
548	2;1*10;3*7;4*8;5*6;9*11	-0,569743	0,002718	0,001884	21039104000	4732830451	40095374	665	2	2	149	-2,720680e-001	-6,166706e-003	-5,829488e-014	-0,000000e+000	-1,341860e-022	5,209440e+000	1,062209e+004
549	2;1*10;3*7;4*8;5*9;6*11	-0,027924	0,000724	0,000514	11679744000	2040786295	3874357	658	0	0	74	5,480678e-002	2,312984e-002	2,887343e-010	-0,000000e+000	-1,319206e-024	1,595452e+000	4,923606e+003
550	2;1*10;3*7;4*8;5*11;6*9	-0,541122	0,000510	0,000350	12949504000	2358983765	3260111	440	0	0	86	-5,793453e-001	-1,077478e-002	-4,150972e-025	-0,000000e+000	-3,583504e-024	1,288644e+000	5,690080e+003
551	2;1*10;3*7;4*9;5*6;8*11	-0,484246	0,000842	0,000667	16041984000	2664797708	5460833	432	4	4	119	-3,755617e-001	-2,192195e-002	-2,571220e-017	-0,000000e+000	5,273651e-023	2,259266e+000	6,748835e+003
552	2;1*10;3*7;4*9;5*8;6*11	0,232510	0,000274	0,000197	15407104000	3279511050	6066837	699	0	0	109	1,953403e-001	8,050905e-003	-5,621394e-014	-0,000000e+000	4,226225e-023	6,911941e-001	8,920411e+003
553	2;1*10;3*7;4*9;5*11;6*8	0,088383	0,000719	0,000551	6825984000	1195632916	1741364	273	1	1	49	8,256431e-002	1,226209e-002	-1,310227e-025	-0,000000e+000	5,118647e-023	1,293091e+000	5,209604e+003
554	2;1*10;3*7;4*11;5*6;8*9	0,772149	0,000859	0,000713	23353344000	4031006068	71266599	910	2	2	189	9,006940e-001	1,702992e-001	7,970246e-006	-0,000000e+000	-7,152470e-024	3,503534e+000	1,572998e+004
555	2;1*10;3*7;4*11;5*8;6*9	0,580091	0,001570	0,001248	1112064000	161889928	393619	77	0	0	9	5,217587e-001	1,760475e-002	-2,539535e-012	-0,000000e+000	-1,641825e-024	1,299325e+000	1,310343e+003
556	2;1*10;3*7;4*11;5*9;6*8	0,707380	0,000729	0,000603	12949504000	2477260892	3621181	519	0	0	109	6,181400e-001	2,574605e-003	1,575416e-020	-0,000000e+000	7,479085e-024	1,781125e+000	6,534959e+003
557	2;1*10;3*8;4*5;6*7;9*11	1,736554	0,002652	0,001922	39122944000	9987617828	343852860	7539	5	5	300	1,684795e+000	1,469638e-001	1,525093e-006	-0,000000e+000	1,201787e-023	7,592543e+000	2,631326e+004
558	2;1*10;3*8;4*5;6*9;7*11	0,497445	0,000754	0,000508	21755904000	3784513520	8729155	294	7	7	154	5,158088e-001	-4,540633e-003	-9,188265e-032	-0,000000e+000	6,155736e-023	2,142570e+000	7,964816e+003
559	2;1*10;3*8;4*5;6*11;7*9	0,946138	0,000890	0,000784	24213504000	4576723424	13769128	589	0	0	186	8,441431e-001	-3,214725e-002	-2,213810e-015	-0,000000e+000	-1,511995e-024	3,418598e+000	1,122631e+004
560	2;1*10;3*8;4*6;5*7;9*11	-2,059281	0,002381	0,001752	67262464000	19136680984	128127455	3333	4	4	513	-1,821129e+000	-3,119457e-002	2,326709e-012	-0,000000e+000	-6,271186e-019	8,465714e+000	2,890553e+004
561	2;1*10;3*8;4*6;5*9;7*11	0,106393	0,000508	0,000392	13768704000	2347423733	2636495	465	4	4	91	6,575134e-002	2,200295e-003	-1,298316e-008	-0,000000e+000	4,005140e-025	1,303458e+000	7,131485e+003
562	2;1*10;3*8;4*6;5*11;7*9	1,132837	0,000708	0,000546	25810944000	5971017151	16810949	2415	2	2	210	1,032276e+000	5,147083e-002	4,970980e-011	-0,000000e+000	1,523697e-023	2,305760e+000	1,702001e+004
563	2;1*10;3*8;4*7;5*6;9*11	0,707701	0,002407	0,001627	45553664000	13475899842	229178074	2732	8	8	329	5,050346e-001	5,761105e-002	3,751919e-012	-0,000000e+000	1,958980e-019	6,027190e+000	2,143490e+004
564	2;1*10;3*8;4*7;5*9;6*11	0,124488	0,000382	0,000281	10983424000	2110789554	3008592	464	2	2	75	7,003862e-002	-1,990198e-002	-7,600211e-018	-0,000000e+000	1,046945e-025	8,367549e-001	4,737265e+003
565	2;1*10;3*8;4*7;5*11;6*9	0,272093	0,000729	0,000448	5412864000	901778701	1399700	226	0	0	39	2,483326e-001	-1,385452e-002	3,335573e-008	-0,000000e+000	2,339136e-025	9,702132e-001	2,590278e+003
566	2;1*10;3*8;4*9;5*6;7*11	-0,956503	0,000862	0,000627	17537024000	2592219825	6309810	677	2	2	131	-8,351559e-001	-5,053808e-003	1,592087e-014	-0,000000e+000	-2,884797e-025	1,840409e+000	6,626306e+003
567	2;1*10;3*8;4*9;5*7;6*11	0,113594	0,000665	0,000516	6887424000	1285804860	1938234	355	0	0	67	9,850783e-002	1,205307e-002	-2,002355e-013	-0,000000e+000	-3,125078e-025	1,102461e+000	2,931100e+003
568	2;1*10;3*8;4*9;5*11;6*7	0,594923	0,001432	0,001028	3487744000	460451820	1100926	165	0	0	25	6,118066e-001	-4,772704e-003	5,369681e-027	-0,000000e+000	4,433323e-026	1,757816e+000	1,746942e+003
569	2;1*10;3*8;4*11;5*6;7*9	-1,828589	0,001104	0,000834	24664064000	4973380030	23223939	1336	0	0	204	-1,768316e+000	-4,017940e-002	2,081199e-012	-0,000000e+000	-5,350633e-023	3,459202e+000	1,670492e+004
570	2;1*10;3*8;4*11;5*7;6*9	0,897525	0,000692	0,000553	14137344000	2649714652	8165491	1063	0	0	114	7,586757e-001	3,742729e-002	3,100739e-011	-0,000000e+000	1,633307e-024	1,983413e+000	9,121276e+003
571	2;1*10;3*8;4*11;5*9;6*7	0,060930	0,000977	0,000773	13277184000	1867419038	4444094	443	0	0	120	1,053977e-001	-5,552692e-007	-4,972268e-025	-0,000000e+000	1,633321e-023	2,239161e+000	5,300753e+003
572	2;1*10;3*9;4*5;6*7;8*11	-4,598715	0,002000	0,001511	32364544000	4115596265	81669290	1504	1	1	244	-3,633875e+000	-3,907276e-001	-1,234134e-004	-0,000000e+000	-4,712824e-023	5,787774e+000	1,361495e+004
573	2;1*10;3*9;4*5;6*8;7*11	2,392832	0,001162	0,000982	21059584000	3490676519	10709298	762	3	3	186	2,028127e+000	8,390159e-002	4,076796e-008	-0,000000e+000	-3,382738e-025	3,464567e+000	7,653927e+003
574	2;1*10;3*9;4*5;6*11;7*8	-3,107540	0,001276	0,001095	14444544000	1949534678	35570215	652	1	1	102	-2,596984e+000	-1,869325e-001	-4,720614e-006	-0,000000e+000	2,691834e-025	3,945739e+000	8,298108e+003
575	2;1*10;3*9;4*6;5*7;8*11	5,120107	0,001853	0,001355	57186304000	11278289874	17744455	2342	0	0	460	3,842436e+000	9,788328e-002	2,529714e-023	-0,000000e+000	2,724727e-022	6,684097e+000	2,172907e+004
576	2;1*10;3*9;4*6;5*8;7*11	-0,127687	0,000950	0,000664	14260224000	2509661656	3170810	735	1	1	126	-9,263441e-002	-4,328233e-004	-3,318346e-025	-0,000000e+000	-6,632068e-023	1,819810e+000	6,597824e+003
577	2;1*10;3*9;4*6;5*11;7*8	1,426872	0,001087	0,000848	14751744000	2764053825	11101113	574	0	0	112	1,211518e+000	9,629991e-002	6,441897e-016	-0,000000e+000	3,926248e-025	2,863186e+000	7,122907e+003
578	2;1*10;3*9;4*7;5*6;8*11	-1,405424	0,001418	0,000990	54851584000	11006846946	48728182	2435	1	1	437	-8,041758e-001	-1,485241e-001	-4,513712e-013	-0,000000e+000	-1,073072e-024	4,988172e+000	1,726763e+004
579	2;1*10;3*9;4*7;5*8;6*11	-0,032715	0,000576	0,000398	7215104000	1310026314	2041188	418	0	0	45	1,380083e-002	6,926331e-003	3,255232e-017	-0,000000e+000	-3,815450e-026	1,127732e+000	3,122276e+003
580	2;1*10;3*9;4*7;5*11;6*8	-0,230539	0,001261	0,000844	8812544000	1651215652	4308772	561	0	0	69	-2,214263e-001	-5,408536e-003	8,942635e-012	-0,000000e+000	-1,881412e-025	1,754550e+000	5,801737e+003
581	2;1*10;3*9;4*8;5*6;7*11	-0,974949	0,001276	0,000998	11741184000	1505974714	4107528	735	1	1	75	-1,087055e+000	-1,187021e-002	-9,662167e-020	-0,000000e+000	3,436809e-024	2,582829e+000	4,233589e+003
582	2;1*10;3*9;4*8;5*7;6*11	0,013230	0,001140	0,000762	23762944000	4316322861	8488623	1958	1	1	173	5,053808e-002	-7,890424e-003	6,552941e-018	-0,000000e+000	-3,430094e-024	1,731721e+000	8,981505e+003
583	2;1*10;3*9;4*8;5*11;6*7	-0,006146	0,001027	0,000919	10491904000	1570662769	6802891	639	1	1	86	-1,241041e-001	4,722014e-002	7,106335e-023	-0,000000e+000	5,233398e-024	2,015497e+000	4,595190e+003
584	2;1*10;3*9;4*11;5*6;7*8	-1,963366	0,001102	0,000931	16144384000	2297000967	34084300	864	2	2	114	-1,419362e+000	-1,183850e-001	-2,124117e-006	-0,000000e+000	-9,111469e-021	3,710699e+000	7,583459e+003
585	2;1*10;3*9;4*11;5*7;6*8	2,088277	0,001359	0,001156	16553984000	3618143684	11145305	948	0	0	130	1,582281e+000	9,757557e-002	-2,387709e-019	-0,000000e+000	-7,195524e-024	4,335531e+000	8,664494e+003
586	2;1*10;3*9;4*11;5*8;6*7	0,039355	0,001304	0,000960	18069504000	4036959940	22414621	977	0	0	144	4,239786e-001	6,292750e-002	6,987920e-015	-0,000000e+000	-5,131058e-022	3,778652e+000	8,025508e+003
587	2;1*10;3*11;4*5;6*7;8*9	1,292386	0,001554	0,001476	14628864000	1813895627	193176435	39938	2	2	103	-2,728635e-002	-6,226556e-001	-5,406732e-004	-0,000000e+000	3,678675e-019	6,712342e+000	1,236256e+004
588	2;1*10;3*11;4*5;6*8;7*9	-0,600618	0,001470	0,001292	31258624000	7872725084	106833438	2106	0	0	251	-2,152411e-001	3,373482e-001	1,030876e-005	-0,000000e+000	2,523553e-024	7,391358e+000	2,058843e+004
589	2;1*10;3*11;4*5;6*9;7*8	0,110439	0,001380	0,001209	19380224000	4874504075	152406944	3164	1	1	151	-5,175357e-003	-3,700551e-001	-1,149261e-004	-0,000000e+000	1,413584e-023	5,594719e+000	1,511799e+004
590	2;1*10;3*11;4*6;5*7;8*9	-0,600364	0,001534	0,001348	28022784000	6366914091	79868944	1798	0	0	219	1,921882e-002	3,452871e-001	4,544635e-005	-0,000000e+000	4,831465e-017	7,388676e+000	1,488663e+004
591	2;1*10;3*11;4*6;5*8;7*9	0,140978	0,001766	0,001488	27060224000	5738555406	12810334	1500	1	1	221	3,038808e-001	-4,219869e-002	2,289931e-021	-0,000000e+000	3,681471e-024	6,900234e+000	1,195254e+004
592	2;1*10;3*11;4*6;5*9;7*8	0,111891	0,001710	0,001433	29579264000	5949927957	36294198	1569	0	0	243	-2,686398e-002	1,500226e-001	1,213419e-008	-0,000000e+000	-1,399468e-023	6,177182e+000	1,393854e+004
593	2;1*10;3*11;4*7;5*6;8*9	0,109501	0,001639	0,001375	15161344000	3286211876	96075701	2204	0	0	104	-1,070962e-001	-3,556750e-001	-2,896411e-005	-0,000000e+000	-5,415017e-024	5,594716e+000	9,203952e+003
594	2;1*10;3*11;4*7;5*8;6*9	0,586428	0,000687	0,000450	24582144000	5219141040	14119261	1715	2	2	172	3,189058e-001	4,382118e-003	-1,184138e-015	-0,000000e+000	2,403878e-019	2,301021e+000	8,028464e+003
595	2;1*10;3*11;4*7;5*9;6*8	-0,187209	0,001060	0,000961	20527104000	4167767790	12429013	1436	3	3	181	-3,451918e-002	-1,983565e-002	6,068863e-013	-0,000000e+000	5,388886e-023	3,509180e+000	9,127839e+003
596	2;1*10;3*11;4*8;5*6;7*9	0,114589	0,001718	0,001270	37935104000	7360096710	49069019	2007	5	5	322	-4,161475e-002	1,597955e-001	-4,664015e-007	-0,000000e+000	2,130835e-023	6,179736e+000	1,583457e+004
597	2;1*10;3*11;4*8;5*7;6*9	-0,184639	0,001037	0,000831	28555264000	5632397475	15078993	1922	0	0	276	-3,532457e-002	-2,370338e-002	2,843288e-018	-0,000000e+000	-3,755157e-018	3,510699e+000	1,248956e+004
598	2;1*10;3*11;4*8;5*9;6*7	-0,309085	0,001341	0,001048	26097664000	4352019981	29103162	1861	5	5	201	-3,756278e-001	7,017766e-002	8,929576e-017	-0,000000e+000	9,455631e-024	4,535815e+000	8,902864e+003
599	2;1*10;3*11;4*9;5*6;7*8	-1,815111	0,001757	0,001501	22882304000	4429972757	145265782	2147	0	0	163	-1,425875e+000	-3,003650e-001	-4,584355e-005	-0,000000e+000	3,720541e-021	7,678478e+000	1,358923e+004
600	2;1*10;3*11;4*9;5*7;6*8	2,006857	0,001908	0,001499	35661824000	8318989599	37637345	2465	1	1	288	1,499448e+000	1,008080e-001	4,176723e-014	-0,000000e+000	-6,690575e-022	8,627789e+000	1,259440e+004
601	2;1*10;3*11;4*9;5*8;6*7	0,413703	0,001442	0,001197	29456384000	7439778076	92158147	2294	3	3	205	6,055611e-001	-1,141004e-001	1,491225e-005	-0,000000e+000	-6,848858e-021	6,584220e+000	1,039243e+004
602	2;1*11;3*4;5*6;7*8;9*10	-6,104518	0,001104	0,001101	8116224000	2038885323	509373699	1259411	91	0	55	-3,303426e+000	-3,995038e-001	-8,174918e-006	-2,067506e-014	-1,318992e-025	6,121811e+000	1,524828e+004
603	2;1*11;3*4;5*6;7*9;8*10	6,785953	0,001097	0,001089	12908544000	4167631706	314875555	111266	3	2	87	4,272863e+000	2,895232e-001	2,609666e-007	-9,073728e-019	2,584190e-024	7,234606e+000	1,528150e+004
604	2;1*11;3*4;5*6;7*10;8*9	-5,709566	0,002101	0,002078	3938304000	1162279360	137079474	77905	1	0	23	-3,453510e+000	-2,634648e-001	-5,333573e-007	9,201141e-019	7,495326e-022	6,305428e+000	5,031041e+003
605	2;1*11;3*4;5*7;6*8;9*10	6,782963	0,001286	0,001250	9836544000	3024671866	201629633	72856	1	0	67	4,021300e+000	2,235543e-001	1,686354e-007	1,543055e-019	4,030942e-024	7,232639e+000	9,674729e+003
606	2;1*11;3*4;5*7;6*9;8*10	-6,492410	0,001388	0,001368	15038464000	4305613879	79075776	1636	1	1	129	-4,553936e+000	-9,835875e-002	-4,018600e-010	-0,000000e+000	2,330743e-023	8,207437e+000	9,150897e+003
607	2;1*11;3*4;5*7;6*10;8*9	6,393107	0,001257	0,001232	18806784000	4754848427	195514041	8516	2	2	136	4,344582e+000	2,450521e-001	9,470698e-009	-0,000000e+000	6,174624e-019	7,198005e+000	1,350924e+004
608	2;1*11;3*4;5*8;6*7;9*10	-5,709081	0,001143	0,001136	13277184000	4241597761	499558261	311596	4	0	94	-3,869264e+000	-3,125530e-001	-9,021080e-007	3,949676e-018	5,564268e-025	6,306187e+000	1,794951e+004
609	2;1*11;3*4;5*8;6*9;7*10	-1,765942	0,000803	0,000589	13072384000	3649677706	73072532	1480	0	0	106	-6,123456e-001	-1,150858e-002	1,184592e-007	-0,000000e+000	-6,995753e-023	2,855230e+000	6,236997e+003
610	2;1*11;3*4;5*8;6*10;7*9	-1,985188	0,001312	0,001016	11843584000	3021066849	50777758	1069	1	1	88	-1,414374e+000	-2,170553e-002	-2,750041e-010	-0,000000e+000	1,028074e-022	4,071192e+000	5,633743e+003
611	2;1*11;3*4;5*9;6*7;8*10	6,393540	0,001308	0,001267	17864704000	4576628797	176893470	7921	1	1	136	4,424916e+000	2,422635e-001	6,596473e-009	-0,000000e+000	3,712430e-023	7,198006e+000	1,302190e+004
612	2;1*11;3*4;5*9;6*8;7*10	-1,983129	0,001214	0,000996	12007424000	3221115096	58453760	1227	1	1	89	-1,480159e+000	-2,564971e-002	-1,547869e-009	-0,000000e+000	-6,985051e-025	4,069075e+000	6,143522e+003
613	2;1*11;3*4;5*9;6*10;7*8	4,221043	0,001678	0,001651	6068224000	1335137229	54338499	1931	0	0	56	2,141527e+000	6,659804e-002	1,376683e-009	-0,000000e+000	7,652502e-024	5,501989e+000	3,984722e+003
614	2;1*11;3*4;5*10;6*7;8*9	-5,339415	0,002171	0,001999	12785664000	3158634420	297053727	59048	0	0	79	-3,948001e+000	-6,668811e-001	-1,145946e-005	-0,000000e+000	-1,540426e-020	8,137570e+000	1,286571e+004
615	2;1*11;3*4;5*10;6*8;7*9	6,690614	0,001738	0,001689	28637184000	8596463956	249064641	7730	1	1	215	4,291590e+000	1,862698e-001	3,683381e-009	-0,000000e+000	1,933897e-021	9,847161e+000	1,761735e+004
616	2;1*11;3*4;5*10;6*9;7*8	-6,639501	0,001873	0,001795	17762304000	5644243703	319158860	18973	2	2	125	-4,927561e+000	-3,662888e-001	-2,049077e-007	-0,000000e+000	1,869610e-023	7,901434e+000	1,245672e+004
617	2;1*11;3*5;4*6;7*8;9*10	6,785819	0,001182	0,001174	11188224000	3565424430	259180029	94086	1	1	78	4,205423e+000	2,695445e-001	2,338413e-007	-0,000000e+000	3,933809e-024	7,235235e+000	1,157578e+004
618	2;1*11;3*5;4*6;7*9;8*10	-7,703722	0,001220	0,001201	17598464000	5835899065	86874394	1451	1	1	145	-5,310347e+000	-1,098701e-001	-7,250396e-010	-0,000000e+000	-3,049478e-021	8,793303e+000	1,020674e+004
619	2;1*11;3*5;4*6;7*10;8*9	6,835137	0,001463	0,001419	13768704000	4472013036	136926183	4184	1	1	100	4,727298e+000	1,810268e-001	2,736331e-009	-0,000000e+000	2,278367e-021	7,839799e+000	9,382439e+003
620	2;1*11;3*5;4*7;6*8;9*10	-6,492338	0,001585	0,001548	11761664000	3303478666	56770879	1197	2	2	108	-4,471095e+000	-8,878607e-002	-3,059519e-010	-0,000000e+000	-6,658477e-025	8,208228e+000	6,959224e+003
621	2;1*11;3*5;4*7;6*9;8*10	7,250952	0,002267	0,001986	37873664000	9590297236	16941364	1215	5	5	340	5,230246e+000	4,008166e-002	3,301952e-021	-0,000000e+000	1,448444e-021	9,481505e+000	2,088157e+004
622	2;1*11;3*5;4*7;6*10;8*9	-6,855177	0,002404	0,002114	41703424000	8765082653	51803973	1392	2	2	341	-4,681288e+000	-2,815317e-001	-2,185911e-007	-0,000000e+000	-5,249250e-022	9,073010e+000	1,854534e+004
623	2;1*11;3*5;4*8;6*7;9*10	6,395300	0,001466	0,001392	15079424000	3820842130	142221348	6713	0	0	130	4,399191e+000	2,275847e-001	1,144976e-008	-0,000000e+000	4,955785e-023	7,200337e+000	1,085903e+004
624	2;1*11;3*5;4*8;6*9;7*10	3,164449	0,000737	0,000683	15304704000	3898089889	8216660	598	0	0	111	1,808921e+000	3,319134e-002	1,360034e-014	-0,000000e+000	3,244777e-023	3,880820e+000	6,754709e+003
625	2;1*11;3*5;4*8;6*10;7*9	2,365537	0,002211	0,001710	30459904000	7168757403	14085115	1257	2	2	278	1,998109e+000	5,773384e-003	1,624856e-011	-0,000000e+000	1,353036e-020	7,196377e+000	1,321622e+004
626	2;1*11;3*5;4*9;6*7;8*10	-10,876185	0,002950	0,002529	56428544000	12815501877	78133506	1491	2	2	468	-8,236095e+000	-5,209556e-001	-1,785861e-007	-0,000000e+000	-1,269764e-018	1,260440e+001	2,942890e+004
627	2;1*11;3*5;4*9;6*8;7*10	3,816890	0,001909	0,001606	27899904000	6589469883	12302598	1160	1	1	236	2,803172e+000	1,987555e-002	6,694146e-017	-0,000000e+000	4,578127e-021	6,514270e+000	1,451263e+004
628	2;1*11;3*5;4*9;6*10;7*8	-3,825991	0,002179	0,001798	35518464000	7716342842	47638866	1909	6	6	285	-2,529558e+000	-1,182973e-001	5,299484e-016	-0,000000e+000	-1,211333e-020	7,932091e+000	1,860158e+004
629	2;1*11;3*5;4*10;6*7;8*9	9,206043	0,002880	0,002436	54687744000	10789244271	358162886	7174	5	5	452	7,393637e+000	1,439825e+000	1,338705e-004	-0,000000e+000	2,487184e-020	1,237643e+001	3,485708e+004
630	2;1*11;3*5;4*10;6*8;7*9	-11,241015	0,002897	0,002624	66238464000	16762117243	70585189	3458	3	3	586	-7,937835e+000	-3,196596e-001	-4,720764e-006	-0,000000e+000	-7,779798e-023	1,466646e+001	3,198922e+004
631	2;1*11;3*5;4*10;6*9;7*8	9,831100	0,002431	0,002337	47273984000	11753313279	132415566	2752	6	5	367	7,415096e+000	5,447957e-001	1,662565e-005	4,435508e-112	3,786546e-023	1,164144e+001	2,366598e+004
632	2;1*11;3*6;4*5;7*8;9*10	-5,708607	0,001331	0,001317	9877504000	3015469581	358330178	212632	2	0	78	-3,644216e+000	-2,823261e-001	-7,324787e-007	7,272623e-017	-2,654484e-023	6,305769e+000	1,289540e+004
633	2;1*11;3*6;4*5;7*9;8*10	6,833819	0,001354	0,001256	17741824000	5665505181	173448661	5232	2	2	133	4,664696e+000	1,735784e-001	2,986565e-009	-0,000000e+000	3,439235e-024	7,836851e+000	1,139382e+004
634	2;1*11;3*6;4*5;7*10;8*9	-3,212183	0,001410	0,001285	8054784000	2641953881	159087548	10016	0	0	58	-2,372273e+000	-1,660324e-001	-2,584899e-008	-0,000000e+000	4,073149e-025	5,334568e+000	8,964100e+003
635	2;1*11;3*6;4*7;5*8;9*10	-1,766731	0,001307	0,000863	6027264000	1633440797	31062821	640	1	1	39	-5,731567e-001	-1,021249e-002	-1,943125e-011	-0,000000e+000	-1,385793e-023	2,856536e+000	3,038461e+003
636	2;1*11;3*6;4*7;5*9;8*10	3,164665	0,000860	0,000745	13154304000	3131008694	6354118	600	0	0	89	1,687788e+000	3,201402e-002	6,416536e-014	-0,000000e+000	2,676798e-024	3,880576e+000	5,737138e+003
637	2;1*11;3*6;4*7;5*10;8*9	-2,551092	0,000899	0,000782	13441024000	3038149073	21660157	519	0	0	91	-1,726938e+000	-5,856871e-002	-2,238409e-012	-0,000000e+000	-4,703697e-025	3,521311e+000	5,463188e+003
638	2;1*11;3*6;4*8;5*7;9*10	-1,982743	0,000962	0,000750	22206464000	6081890621	111643083	2339	0	0	149	-1,510217e+000	-2,837899e-002	-1,547945e-010	-0,000000e+000	-2,574873e-024	4,071115e+000	1,124477e+004
639	2;1*11;3*6;4*8;5*9;7*10	-1,604228	0,000532	0,000423	7051264000	1516465496	5557780	294	0	0	38	-9,207373e-001	-1,801729e-002	-9,844597e-010	-0,000000e+000	-1,319606e-025	1,933205e+000	3,039593e+003
640	2;1*11;3*6;4*8;5*10;7*9	2,131737	0,000773	0,000626	9713664000	2172512941	5927122	457	0	0	83	1,196598e+000	2,026773e-002	4,211312e-013	-0,000000e+000	1,756626e-023	2,674666e+000	4,177897e+003
641	2;1*11;3*6;4*9;5*7;8*10	3,815991	0,001982	0,001690	24745984000	5849401551	11439565	1035	2	2	234	2,816625e+000	1,954478e-002	-5,170461e-017	-0,000000e+000	7,418615e-022	6,513032e+000	1,240981e+004
642	2;1*11;3*6;4*9;5*8;7*10	-0,075291	0,000678	0,000481	6518784000	1348624832	4112151	222	0	0	34	1,957437e-001	1,662448e-002	-3,008200e-027	-0,000000e+000	-9,727738e-025	1,439243e+000	2,617298e+003
643	2;1*11;3*6;4*9;5*10;7*8	-2,640709	0,000645	0,000511	25524224000	5205221400	33664914	950	0	0	193	-1,587530e+000	-5,906226e-002	-4,848470e-014	-0,000000e+000	-7,368389e-023	3,247423e+000	9,501571e+003
644	2;1*11;3*6;4*10;5*7;8*9	-4,290669	0,001875	0,001529	38877184000	8104782106	51753411	1215	2	2	301	-3,258052e+000	-2,317197e-001	1,184712e-013	-0,000000e+000	-9,327042e-023	6,238631e+000	1,636056e+004
645	2;1*11;3*6;4*10;5*8;7*9	0,363936	0,001518	0,001057	13973504000	2954666916	6396701	504	1	1	109	3,123861e-001	-3,340382e-003	-1,226081e-019	-0,000000e+000	6,724000e-021	3,191352e+000	6,442016e+003
646	2;1*11;3*6;4*10;5*9;7*8	-1,572299	0,001428	0,001113	24131584000	4124393065	26266825	1105	4	4	177	-8,085236e-001	2,714048e-002	-3,625703e-015	-0,000000e+000	-1,018953e-022	4,129951e+000	9,299111e+003
647	2;1*11;3*7;4*5;6*8;9*10	6,396894	0,001583	0,001519	12580864000	3172413973	127144684	5726	0	0	115	4,366985e+000	2,375561e-001	1,694850e-008	-0,000000e+000	8,975216e-025	7,199962e+000	9,374588e+003
648	2;1*11;3*7;4*5;6*9;8*10	-6,854926	0,002182	0,001796	60319744000	12856359806	81339205	2068	1	1	479	-4,786502e+000	-3,027324e-001	-1,532878e-011	-0,000000e+000	-1,082577e-019	9,074122e+000	2,836222e+004
649	2;1*11;3*7;4*5;6*10;8*9	7,326719	0,002476	0,002230	43915264000	7765834448	160898618	2509	2	2	380	5,466050e+000	8,273321e-001	1,291160e-005	-0,000000e+000	8,577728e-023	8,923766e+000	2,296838e+004
650	2;1*11;3*7;4*6;5*8;9*10	-1,982312	0,001118	0,000841	17782784000	4809969855	87830719	1926	1	1	156	-1,493112e+000	-2,775403e-002	-2,077851e-010	-0,000000e+000	-4,451243e-022	4,070612e+000	9,013724e+003
651	2;1*11;3*7;4*6;5*9;8*10	2,367270	0,001789	0,001634	31238144000	7268458724	14722439	1274	4	4	267	1,990459e+000	4,099694e-003	-1,640116e-017	-0,000000e+000	1,525375e-022	7,193735e+000	1,353587e+004
652	2;1*11;3*7;4*6;5*10;8*9	-3,484027	0,002159	0,001866	22718464000	4934308020	33106895	873	1	1	193	-2,705951e+000	-1,635710e-001	-1,667493e-014	-0,000000e+000	9,365697e-022	6,034321e+000	1,211055e+004
653	2;1*11;3*7;4*8;5*6;9*10	4,218461	0,001273	0,001258	10491904000	2445416177	103569187	3701	0	0	105	2,351109e+000	7,561881e-002	2,338406e-009	-0,000000e+000	8,530603e-024	5,499914e+000	7,110627e+003
654	2;1*11;3*7;4*8;5*9;6*10	2,557179	0,000888	0,000747	8361984000	1732858603	7422451	698	0	0	54	1,545642e+000	1,120281e-001	-1,357231e-008	-0,000000e+000	7,968417e-026	2,841805e+000	3,178669e+003
655	2;1*11;3*7;4*8;5*10;6*9	-1,081296	0,000343	0,000293	15570944000	3817109481	14916923	889	0	0	114	-7,249959e-001	4,788328e-003	1,093048e-011	-0,000000e+000	-7,406590e-021	1,705418e+000	5,572662e+003
656	2;1*11;3*7;4*9;5*6;8*10	-3,827345	0,002411	0,001960	30070784000	6414998153	40674563	1629	2	2	246	-2,504975e+000	-1,159293e-001	-1,866205e-012	-0,000000e+000	-4,528175e-020	7,933861e+000	1,795189e+004
657	2;1*11;3*7;4*9;5*8;6*10	0,068001	0,001088	0,000646	1153024000	169503786	412843	43	0	0	3	8,512305e-002	-4,086834e-003	1,005783e-035	-0,000000e+000	1,476675e-025	1,010774e+000	6,273589e+002
658	2;1*11;3*7;4*9;5*10;6*8	0,879723	0,000745	0,000550	9222144000	2149342915	6991201	554	1	1	65	4,748225e-001	3,715820e-003	3,997770e-015	-0,000000e+000	4,042316e-026	1,806372e+000	3,976613e+003
659	2;1*11;3*7;4*10;5*6;8*9	4,417309	0,002179	0,001913	31647744000	5396067521	123553539	1864	1	1	241	2,976592e+000	5,292442e-001	5,726005e-005	-0,000000e+000	3,140199e-021	6,717942e+000	1,788374e+004
660	2;1*11;3*7;4*10;5*8;6*9	1,598789	0,000730	0,000568	5740544000	1222771541	3028057	258	0	0	30	9,168754e-001	3,889894e-003	-5,452789e-017	-0,000000e+000	4,031175e-024	2,008543e+000	2,346570e+003
661	2;1*11;3*7;4*10;5*9;6*8	0,804553	0,001062	0,000846	28555264000	6091700190	18422735	2062	2	2	219	6,213698e-001	1,057835e-002	-3,140940e-011	-0,000000e+000	7,668658e-023	2,842042e+000	1,062890e+004
662	2;1*11;3*8;4*5;6*7;9*10	-5,339299	0,001746	0,001682	17803264000	4497787538	417917114	87065	4	2	142	-4,044034e+000	-6,837421e-001	-2,219916e-005	-2,765919e-019	-6,342634e-021	8,138354e+000	1,752804e+004
663	2;1*11;3*8;4*5;6*9;7*10	-2,551387	0,000680	0,000565	26302464000	6361527970	53180880	1045	0	0	173	-1,833752e+000	-7,537446e-002	-5,853745e-015	-0,000000e+000	-1,130484e-021	3,520880e+000	1,315542e+004
664	2;1*11;3*8;4*5;6*10;7*9	-3,484579	0,001606	0,001345	45840384000	10384036617	77144941	1853	1	1	364	-2,787330e+000	-1,863856e-001	-4,175715e-014	-0,000000e+000	-2,603949e-022	6,035005e+000	2,444534e+004
665	2;1*11;3*8;4*6;5*7;9*10	6,690040	0,001605	0,001584	32487424000	9753724965	273453234	9137	0	0	256	4,325818e+000	1,791862e-001	1,071456e-008	-0,000000e+000	1,425971e-014	9,848863e+000	1,827931e+004
666	2;1*11;3*8;4*6;5*9;7*10	2,131525	0,000663	0,000636	9160704000	2163925114	7513524	413	0	0	58	1,267740e+000	2,837605e-002	-3,762477e-010	-0,000000e+000	1,885213e-022	2,674645e+000	4,966066e+003
667	2;1*11;3*8;4*6;5*10;7*9	2,250478	0,001550	0,001401	14383104000	3183918644	8779223	945	0	0	109	1,506381e+000	4,625411e-003	1,125869e-009	-0,000000e+000	1,934651e-020	3,950822e+000	8,671154e+003
668	2;1*11;3*8;4*7;5*6;9*10	-6,635944	0,001879	0,001798	17557504000	5434229640	287463385	17762	3	3	146	-4,811391e+000	-3,241578e-001	-1,178022e-008	-0,000000e+000	4,374162e-024	7,898041e+000	1,195550e+004
669	2;1*11;3*8;4*7;5*9;6*10	-1,081971	0,000540	0,000452	6518784000	1377291231	4847931	355	1	1	42	-6,552903e-001	5,206220e-003	-7,149507e-018	-0,000000e+000	8,353965e-025	1,705102e+000	2,296460e+003
670	2;1*11;3*8;4*7;5*10;6*9	0,126709	0,000339	0,000296	18520064000	4515174306	22590954	883	0	0	140	3,364465e-001	3,157467e-002	-1,722705e-013	-0,000000e+000	-1,065785e-019	1,651547e+000	7,876101e+003
671	2;1*11;3*8;4*9;5*6;7*10	-2,639522	0,001155	0,000900	7993344000	1520167016	9975304	306	1	1	63	-1,497985e+000	-5,682624e-002	-1,429589e-019	-0,000000e+000	7,022144e-026	3,245955e+000	3,302809e+003
672	2;1*11;3*8;4*9;5*7;6*10	0,879360	0,000694	0,000500	11474944000	2719055428	10526366	618	0	0	94	4,838882e-001	5,671279e-003	1,837073e-013	-0,000000e+000	-2,399428e-025	1,806468e+000	4,649484e+003
673	2;1*11;3*8;4*9;5*10;6*7	-1,049224	0,001765	0,001445	1357824000	191884095	1020117	93	0	0	6	-3,447969e-001	-9,326563e-003	4,240287e-030	-0,000000e+000	-1,092769e-029	2,107330e+000	7,779710e+002
674	2;1*11;3*8;4*10;5*6;7*9	-2,487897	0,001487	0,001259	26220544000	5057771497	32227625	1274	3	3	225	-1,515677e+000	-8,610990e-002	-9,699045e-007	-0,000000e+000	-6,349162e-021	4,920490e+000	1,185339e+004
675	2;1*11;3*8;4*10;5*7;6*9	0,301406	0,001545	0,001189	9099264000	1904445989	5513395	603	0	0	77	4,037849e-001	4,801375e-004	-5,037316e-007	-0,000000e+000	3,147898e-022	2,964103e+000	4,686938e+003
676	2;1*11;3*8;4*10;5*9;6*7	-2,508105	0,001381	0,001143	15693824000	2721937271	16607056	855	0	0	132	-1,708858e+000	-6,975589e-002	-3,320551e-017	-0,000000e+000	-1,072151e-023	3,849014e+000	5,765772e+003
677	2;1*11;3*9;4*5;6*7;8*10	9,208273	0,003141	0,002721	43730944000	8302413059	270185035	5319	3	3	341	7,297958e+000	1,391480e+000	1,668508e-004	-0,000000e+000	4,511322e-021	1,237871e+001	2,924917e+004
678	2;1*11;3*9;4*5;6*8;7*10	-4,296312	0,002328	0,002045	21346304000	4151916163	23318165	629	3	2	147	-3,135095e+000	-2,030366e-001	-1,281981e-006	6,387395e-081	1,068402e-023	6,242943e+000	8,820526e+003
679	2;1*11;3*9;4*5;6*10;7*8	4,412794	0,002319	0,001810	36542464000	6196587277	146973388	2108	1	1	290	2,993802e+000	5,344211e-001	1,074845e-005	-0,000000e+000	5,753954e-021	6,713891e+000	2,043817e+004
680	2;1*11;3*9;4*6;5*7;8*10	-11,239345	0,002867	0,002343	85960704000	21771804878	93833623	4348	8	7	737	-8,031339e+000	-3,316827e-001	2,195400e-012	-0,000000e+000	-1,671372e-020	1,466401e+001	4,006336e+004
681	2;1*11;3*9;4*6;5*8;7*10	0,364424	0,001126	0,000903	18130944000	3824494865	8791936	702	1	1	149	3,191512e-001	-4,816146e-003	-1,961809e-011	-0,000000e+000	4,830231e-023	3,189778e+000	8,307236e+003
682	2;1*11;3*9;4*6;5*10;7*8	-2,489201	0,001705	0,001381	21755904000	4160318286	28574191	1047	1	0	197	-1,533336e+000	-8,181967e-002	-3,469074e-008	-9,811389e-016	-1,036493e-019	4,921008e+000	9,970541e+003
683	2;1*11;3*9;4*7;5*6;8*10	9,827450	0,002610	0,002288	50714624000	12468276406	139001221	2983	2	2	424	7,401047e+000	5,455725e-001	-8,496146e-007	-0,000000e+000	1,987066e-022	1,163828e+001	2,297718e+004
684	2;1*11;3*9;4*7;5*8;6*10	1,599318	0,000432	0,000382	12785664000	2868046788	8017106	610	0	0	103	9,624757e-001	5,813890e-003	5,785962e-016	-0,000000e+000	1,624564e-023	2,009231e+000	4,736746e+003
685	2;1*11;3*9;4*7;5*10;6*8	0,299932	0,001283	0,001019	12294144000	2604162590	8577662	820	0	0	100	4,061150e-001	3,277849e-004	-5,637027e-008	-0,000000e+000	-9,465947e-026	2,963779e+000	6,173031e+003
686	2;1*11;3*9;4*8;5*6;7*10	-1,573813	0,001219	0,001021	28882944000	4502871447	26040941	1349	0	0	240	-7,292374e-001	2,220121e-002	5,462595e-016	-0,000000e+000	2,155439e-021	4,129949e+000	9,858219e+003
687	2;1*11;3*9;4*8;5*7;6*10	0,805457	0,001380	0,001192	13809664000	2682995960	7636201	970	2	2	96	5,926926e-001	1,098049e-002	-7,022697e-014	-0,000000e+000	1,053709e-021	2,839915e+000	6,109547e+003
688	2;1*11;3*9;4*8;5*10;6*7	-2,507498	0,001177	0,000952	23066624000	4080643997	26937338	1319	0	0	190	-1,748644e+000	-8,033873e-002	6,408235e-017	-0,000000e+000	2,317686e-021	3,849162e+000	8,460894e+003
689	2;1*11;3*9;4*10;5*6;7*8	3,092813	0,002319	0,001925	17025024000	2796171208	93622090	1674	0	0	134	1,645301e+000	3,750927e-001	1,245264e-005	-0,000000e+000	1,758140e-023	6,539260e+000	9,672684e+003
690	2;1*11;3*9;4*10;5*7;6*8	-4,199537	0,002197	0,001635	42194944000	10165556048	54238192	2662	2	1	367	-2,283271e+000	-7,101951e-002	-9,325828e-013	-0,000000e+000	-1,272538e-021	8,088150e+000	1,881402e+004
691	2;1*11;3*9;4*10;5*8;6*7	6,328940	0,002011	0,001697	23762944000	5433217921	65406342	1482	1	1	197	4,284024e+000	1,803132e-001	1,105919e-008	-0,000000e+000	-1,346266e-019	7,475006e+000	1,085229e+004
692	2;1*11;3*10;4*5;6*7;8*9	0,981034	0,002538	0,002085	12457984000	2608367634	269386810	62072	2	2	86	9,772439e-001	1,066577e-001	1,175884e-004	-0,000000e+000	-1,171043e-025	9,366022e+000	1,304083e+004
693	2;1*11;3*10;4*5;6*8;7*9	-1,009449	0,002011	0,001469	37033984000	9949925557	198105281	3472	1	1	285	-1,166577e+000	-6,534355e-002	-6,668753e-006	-0,000000e+000	-5,328452e-021	1,026632e+001	1,914730e+004
694	2;1*11;3*10;4*5;6*9;7*8	0,230346	0,001811	0,001700	16308224000	4410957886	183946633	4204	0	0	110	3,936719e-001	7,001027e-002	-1,866896e-006	-0,000000e+000	7,134893e-015	7,342212e+000	1,271367e+004
695	2;1*11;3*10;4*6;5*7;8*9	-1,011267	0,001943	0,001366	44120064000	11771271273	241134892	4126	0	0	317	-1,160621e+000	-6,620075e-002	-1,427416e-005	-0,000000e+000	1,256051e-015	1,026137e+001	2,306013e+004
696	2;1*11;3*10;4*6;5*8;7*9	0,672368	0,001763	0,001598	35416064000	8478776662	39460959	2723	1	1	278	8,576933e-001	8,788777e-003	2,462662e-013	-0,000000e+000	-7,499659e-020	9,182457e+000	1,470520e+004
697	2;1*11;3*10;4*6;5*9;7*8	-0,557993	0,002265	0,001990	25462784000	5636699120	64642731	1844	1	1	187	-7,984118e-001	-4,494074e-002	-1,554013e-008	-0,000000e+000	3,657027e-023	8,538771e+000	1,125501e+004
698	2;1*11;3*10;4*7;5*6;8*9	0,226941	0,002057	0,001807	14628864000	3881747955	162860649	3678	2	2	101	3,869484e-001	6,669704e-002	4,876093e-006	-0,000000e+000	1,910061e-023	7,343738e+000	9,748259e+003
699	2;1*11;3*10;4*7;5*8;6*9	0,371634	0,000666	0,000438	12662784000	3182087171	16205265	1101	0	0	83	4,457504e-001	1,078645e-002	1,260278e-018	-0,000000e+000	8,016887e-024	2,472311e+000	4,213873e+003
700	2;1*11;3*10;4*7;5*9;6*8	0,484184	0,001112	0,000937	27387904000	6277480857	31333971	2189	1	1	244	4,895522e-001	3,106142e-003	-2,666673e-018	-0,000000e+000	-5,461963e-021	4,500596e+000	9,945710e+003
701	2;1*11;3*10;4*8;5*6;7*9	-0,554652	0,002138	0,002042	24070144000	5264551789	61219882	1782	0	0	170	-7,940475e-001	-4,572821e-002	-7,090612e-013	-0,000000e+000	-2,380837e-024	8,535821e+000	1,084115e+004
702	2;1*11;3*10;4*8;5*7;6*9	0,482389	0,001220	0,001096	19707904000	4243797760	20314049	1560	1	1	182	4,732981e-001	2,581755e-003	-1,608001e-014	-0,000000e+000	-2,700953e-023	4,500896e+000	6,770894e+003
703	2;1*11;3*10;4*8;5*9;6*7	-0,297868	0,001421	0,001373	19851264000	4162318765	52409459	1751	0	0	148	-5,388295e-001	-1,368701e-002	-4,065722e-007	-0,000000e+000	2,576455e-024	5,574314e+000	8,475908e+003
704	2;1*11;3*10;4*9;5*6;7*8	-1,618934	0,002376	0,001789	19523584000	4800281779	214898950	5505	0	0	141	-1,192297e+000	-2,456791e-002	4,749435e-005	-0,000000e+000	-2,556106e-023	9,104925e+000	1,184645e+004
705	2;1*11;3*10;4*9;5*7;6*8	1,995171	0,001620	0,001498	39245824000	10773412773	100120999	3765	1	1	332	1,323924e+000	1,567774e-002	-1,886836e-012	-0,000000e+000	3,322553e-020	9,948634e+000	1,449244e+004
706	2;1*11;3*10;4*9;5*8;6*7	-1,096566	0,001638	0,001513	20772864000	6208293898	143336538	2268	1	1	173	-6,627486e-001	1,318985e-002	1,467990e-005	-0,000000e+000	2,454779e-022	7,181304e+000	9,006748e+003


==> anc/class_1_4_0_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1	2;1*4;3*6;5*8;7*10;9*11	-4,189829	0,003076	0,001515	116690944000	27756663989	5318376	162	0	0	941	-4,078229e+000	-4,217089e-002	1,070913e-031	-0,000000e+000	-2,337987e-024	5,994860e+000	4,026611e+004
2	2;1*4;3*6;5*8;7*11;9*10	4,303285	0,003099	0,001716	145997824000	29599584035	56655420	133	0	0	1178	4,127143e+000	2,726880e-001	1,315359e-013	-0,000000e+000	8,363764e-021	6,036835e+000	4,726642e+004
3	2;1*4;3*6;5*9;7*10;8*11	-1,201760	0,000852	0,000572	17711104000	4264301754	846832	75	0	0	118	-1,079142e+000	-3,528743e-003	-5,793300e-035	-0,000000e+000	-1,362514e-024	2,144906e+000	6,551700e+003
4	2;1*4;3*6;5*9;7*11;8*10	-2,188564	0,002437	0,001309	80748544000	17568200686	3668454	292	0	0	630	-2,080317e+000	-3,141750e-002	-1,931038e-028	-0,000000e+000	-2,765741e-023	3,891053e+000	2,836667e+004
5	2;1*4;3*6;5*10;7*8;9*11	5,584540	0,003509	0,002168	145997824000	31398239544	92810926	95	0	0	1118	5,297697e+000	4,761593e-001	2,616711e-013	-0,000000e+000	2,980454e-020	8,049068e+000	5,324894e+004
6	2;1*4;3*6;5*10;7*9;8*11	-1,211604	0,002576	0,001331	89042944000	19780960619	3786801	188	0	0	695	-1,267885e+000	-3,291362e-002	2,910951e-034	-0,000000e+000	-5,048623e-021	4,206527e+000	3,152870e+004
7	2;1*4;3*6;5*10;7*11;8*9	2,985349	0,003392	0,001378	167563264000	34426370929	46225588	320	0	0	1280	2,856697e+000	1,544957e-001	-1,742472e-010	-0,000000e+000	3,642471e-021	5,045495e+000	5,386558e+004
8	2;1*4;3*6;5*11;7*8;9*10	-9,941597	0,004986	0,002849	182493184000	33699892328	683414125	4457	0	0	1434	-9,300179e+000	-1,881678e+000	-1,116377e-004	-0,000000e+000	-8,666199e-021	1,132491e+001	1,048361e+005
9	2;1*4;3*6;5*11;7*9;8*10	11,847310	0,004488	0,002622	232812544000	53075860564	56813538	663	0	0	1857	1,089784e+001	5,309743e-001	-1,693004e-011	-0,000000e+000	-1,734681e-019	1,369778e+001	8,389380e+004
10	2;1*4;3*6;5*11;7*10;8*9	-8,410434	0,003694	0,002262	167563264000	38326441741	165211735	538	0	0	1280	-7,850664e+000	-7,542814e-001	8,484794e-010	-0,000000e+000	-4,950143e-020	1,072827e+001	5,696454e+004
11	2;1*4;3*7;5*8;6*10;9*11	-0,665870	0,001268	0,000741	23240704000	5552918137	1286058	94	0	0	184	-6,461331e-001	-6,988167e-003	1,399313e-020	-0,000000e+000	6,910862e-022	2,404142e+000	9,236819e+003
12	2;1*4;3*7;5*8;6*11;9*10	0,749772	0,001468	0,000779	30982144000	6587587894	12385829	51	0	0	236	7,439956e-001	2,770922e-002	9,723745e-026	-0,000000e+000	5,026393e-024	2,374455e+000	1,086313e+004
13	2;1*4;3*7;5*9;6*10;8*11	0,588390	0,000685	0,000496	11628544000	2719648878	886456	69	0	0	89	5,786394e-001	2,371131e-002	2,430435e-034	-0,000000e+000	1,666316e-024	1,398207e+000	4,633979e+003
14	2;1*4;3*7;5*9;6*11;8*10	-0,672877	0,000878	0,000565	14946304000	3497292939	993113	57	0	0	118	-6,560254e-001	-1,107789e-002	-2,475674e-029	-0,000000e+000	-1,165895e-024	1,565791e+000	7,178310e+003
15	2;1*4;3*7;5*10;6*8;9*11	-2,777969	0,002250	0,001456	60289024000	13799975269	3598665	208	0	0	454	-2,601187e+000	-3,384844e-002	1,916803e-029	-0,000000e+000	1,996462e-019	4,995701e+000	2,321939e+004
16	2;1*4;3*7;5*10;6*9;8*11	-0,410575	0,000523	0,000349	9969664000	2003753108	382007	37	0	0	66	-3,309384e-001	4,433811e-004	3,689960e-036	-0,000000e+000	6,560377e-024	1,021564e+000	3,463921e+003
17	2;1*4;3*7;5*10;6*11;8*9	0,654570	0,000985	0,000532	25452544000	5315130525	7293740	182	0	0	177	6,796899e-001	2,345190e-002	9,630114e-017	-0,000000e+000	-5,277121e-022	1,699718e+000	8,918960e+003
18	2;1*4;3*7;5*11;6*8;9*10	5,141464	0,002957	0,001627	107290624000	22045871913	66086744	137	0	0	861	4,744545e+000	4,477706e-001	3,945395e-019	-0,000000e+000	-8,383256e-022	6,388163e+000	3,918352e+004
19	2;1*4;3*7;5*11;6*9;8*10	-0,567664	0,001925	0,000912	43700224000	9426183631	2349004	196	0	0	368	-6,376472e-001	-1,410116e-002	-4,140163e-028	-0,000000e+000	-1,448740e-022	2,948135e+000	1,842278e+004
20	2;1*4;3*7;5*11;6*10;8*9	2,443172	0,001642	0,001081	42041344000	7210278502	9984799	328	0	0	345	2,189937e+000	5,483190e-002	7,710070e-020	-0,000000e+000	4,758309e-023	3,840147e+000	1,313727e+004
21	2;1*4;3*8;5*6;7*10;9*11	2,464569	0,003435	0,001950	127197184000	28437507504	117537995	130	0	0	990	2,452686e+000	3,561061e-001	-1,247624e-009	-0,000000e+000	1,803678e-022	6,815796e+000	4,965699e+004
22	2;1*4;3*8;5*6;7*11;9*10	-5,096325	0,004288	0,002344	148209664000	25547545557	457999643	2155	0	0	1167	-4,802746e+000	-8,024156e-001	-4,818364e-006	-0,000000e+000	-3,853011e-022	7,506110e+000	7,728233e+004
23	2;1*4;3*8;5*7;6*10;9*11	-2,588382	0,002610	0,001404	79642624000	18112231010	4835263	163	0	0	624	-2,343662e+000	-3,382250e-002	-2,143743e-033	-0,000000e+000	-1,378156e-019	5,685976e+000	3,001720e+004
24	2;1*4;3*8;5*7;6*11;9*10	3,155731	0,002697	0,001550	90701824000	19031921469	52315188	129	0	0	751	2,809955e+000	2,297112e-001	6,958410e-013	-0,000000e+000	1,076818e-022	5,316518e+000	3,299528e+004
25	2;1*4;3*8;5*9;6*10;7*11	-1,257992	0,000638	0,000466	16605184000	3741088760	1745422	170	0	0	130	-1,224402e+000	-5,935902e-002	5,565817e-026	-0,000000e+000	8,714699e-025	1,760383e+000	5,105802e+003
26	2;1*4;3*8;5*9;6*11;7*10	0,721161	0,000604	0,000357	10522624000	2290882222	917994	70	0	0	75	6,702057e-001	1,185806e-002	2,021429e-026	-0,000000e+000	6,347809e-026	9,935227e-001	3,917502e+003
27	2;1*4;3*8;5*10;6*7;9*11	3,686155	0,002724	0,001632	70795264000	16937758717	47422885	136	0	0	598	3,549589e+000	1,896851e-001	-2,324427e-009	-0,000000e+000	-1,657889e-018	6,341199e+000	3,396652e+004
28	2;1*4;3*8;5*10;6*9;7*11	0,282967	0,000407	0,000271	9969664000	2466204484	930763	81	0	0	66	2,684705e-001	1,363521e-002	-2,061101e-026	-0,000000e+000	-3,043594e-023	7,599472e-001	4,520275e+003
29	2;1*4;3*8;5*10;6*11;7*9	-0,345501	0,000752	0,000520	15499264000	3480891711	1383778	125	0	0	139	-3,276241e-001	-5,546829e-003	-4,396732e-027	-0,000000e+000	-2,639899e-023	1,310589e+000	5,262960e+003
30	2;1*4;3*8;5*11;6*7;9*10	-6,189647	0,003429	0,002108	69689344000	14579334878	240812370	1390	0	0	535	-5,920413e+000	-9,222435e-001	-2,956090e-005	-0,000000e+000	-2,259550e-022	7,121834e+000	5,204199e+004
31	2;1*4;3*8;5*11;6*9;7*10	-1,546551	0,000695	0,000474	17158144000	3815162467	1311959	110	0	0	125	-1,338329e+000	-9,941196e-003	-4,328798e-030	-0,000000e+000	-4,809611e-024	2,015803e+000	6,569271e+003
32	2;1*4;3*8;5*11;6*10;7*9	-0,954073	0,001898	0,000981	48123904000	9895540050	4259076	452	0	0	389	-8,855962e-001	-1,446421e-002	-1,948246e-022	-0,000000e+000	-7,126684e-025	2,557479e+000	1,745434e+004
33	2;1*4;3*9;5*6;7*10;8*11	2,059046	0,001042	0,000664	26558464000	6261960220	21676279	72	0	0	224	1,891188e+000	5,478452e-002	-4,278643e-027	-0,000000e+000	-2,913345e-020	2,621223e+000	9,348124e+003
34	2;1*4;3*9;5*6;7*11;8*10	1,845738	0,003042	0,001644	113373184000	23970393300	97191953	334	0	0	895	1,842947e+000	2,619568e-001	1,106918e-008	-0,000000e+000	1,181968e-022	5,067628e+000	3,963411e+004
35	2;1*4;3*9;5*7;6*10;8*11	-0,415586	0,000846	0,000557	17158144000	3993975718	1147707	75	0	0	112	-4,255449e-001	-9,334094e-003	-2,021991e-019	-0,000000e+000	1,650583e-025	1,971605e+000	7,106174e+003
36	2;1*4;3*9;5*7;6*11;8*10	-1,151461	0,002163	0,001161	52547584000	11801361107	3510427	272	0	0	371	-1,058830e+000	-2,212212e-002	8,143297e-011	-0,000000e+000	-5,488758e-024	3,531022e+000	2,129760e+004
37	2;1*4;3*9;5*8;6*10;7*11	0,320223	0,000402	0,000307	10522624000	1454572092	390394	64	0	0	64	3,352532e-001	3,658068e-003	4,805620e-034	-0,000000e+000	2,135421e-023	1,116422e+000	2,916610e+003
38	2;1*4;3*9;5*8;6*11;7*10	-0,466992	0,000392	0,000271	11628544000	2102819603	508253	71	0	0	81	-3,894847e-001	5,444816e-004	5,136780e-024	-0,000000e+000	-1,528482e-025	9,843644e-001	3,425174e+003
39	2;1*4;3*9;5*10;6*7;8*11	0,194192	0,000823	0,000556	19369984000	4156232025	5489616	53	0	0	182	2,733636e-001	1,376796e-002	-3,648826e-031	-0,000000e+000	8,175595e-023	2,055621e+000	5,872263e+003
40	2;1*4;3*9;5*10;6*8;7*11	-0,502375	0,000975	0,000550	15499264000	3406344883	1138514	98	0	0	122	-4,854951e-001	-9,932037e-003	1,695505e-025	-0,000000e+000	-1,959352e-022	1,448451e+000	6,198574e+003
41	2;1*4;3*9;5*10;6*11;7*8	0,865328	0,000808	0,000542	16605184000	3355679897	3963317	127	0	0	123	8,318089e-001	1,123789e-002	-2,129296e-028	-0,000000e+000	-4,810014e-023	1,778518e+000	4,951710e+003
42	2;1*4;3*9;5*11;6*7;8*10	3,210460	0,002340	0,001205	84619264000	18283980232	41239815	193	0	0	690	2,981863e+000	2,086242e-001	7,553148e-009	-0,000000e+000	1,289073e-022	4,854600e+000	3,100882e+004
43	2;1*4;3*9;5*11;6*8;7*10	-0,246661	0,001753	0,000925	39276544000	8428312943	2752849	205	0	0	306	-3,330239e-001	-1,211583e-002	-1,009187e-023	-0,000000e+000	-3,787437e-024	2,829773e+000	1,673196e+004
44	2;1*4;3*9;5*11;6*10;7*8	2,234661	0,001850	0,000946	54206464000	9989990611	13261451	331	0	0	485	2,045712e+000	7,586525e-002	-1,094914e-017	-0,000000e+000	1,011527e-021	3,468231e+000	1,665023e+004
45	2;1*4;3*10;5*6;7*8;9*11	-5,284834	0,005022	0,002805	155398144000	31712638943	882911829	15263	0	0	1281	-4,996507e+000	-1,251200e+000	-3,489474e-004	-0,000000e+000	-5,473752e-021	1,003292e+001	1,022435e+005
46	2;1*4;3*10;5*6;7*9;8*11	1,468331	0,003368	0,001731	123879424000	27169034008	115456049	139	0	0	975	1,526333e+000	3,044460e-001	-1,275015e-008	-0,000000e+000	7,940435e-023	5,253064e+000	4,819092e+004
47	2;1*4;3*10;5*6;7*11;8*9	-3,557301	0,003609	0,001862	112820224000	20164364406	312019044	1481	0	0	907	-3,423173e+000	-5,431290e-001	-1,232919e-004	-0,000000e+000	1,405309e-018	6,044028e+000	5,761405e+004
48	2;1*4;3*10;5*7;6*8;9*11	6,431608	0,003707	0,002668	155951104000	38399431242	71677332	456	0	0	1332	6,129251e+000	3,883552e-001	1,446047e-010	-0,000000e+000	3,292202e-013	1,168111e+001	5,747503e+004
49	2;1*4;3*10;5*7;6*9;8*11	-0,148436	0,001670	0,000882	35958784000	7696902328	1646321	90	0	0	287	-3,077003e-001	-1,279947e-002	-7,745361e-030	-0,000000e+000	-1,271445e-023	2,724919e+000	1,434987e+004
50	2;1*4;3*10;5*7;6*11;8*9	1,273080	0,002651	0,001290	76324864000	17708401476	45357955	252	0	0	655	1,216727e+000	1,386299e-001	-2,033876e-006	-0,000000e+000	-3,457565e-023	4,551736e+000	3,868026e+004
51	2;1*4;3*10;5*8;6*7;9*11	-5,459197	0,003763	0,002130	159268864000	39510701129	273800127	564	0	0	1224	-5,245409e+000	-5,494982e-001	-1,364297e-005	-0,000000e+000	-5,905189e-023	9,149930e+000	5,808495e+004
52	2;1*4;3*10;5*8;6*9;7*11	-0,926304	0,000973	0,000523	13840384000	3309990352	1103563	83	0	0	111	-7,756961e-001	-7,352166e-003	2,012786e-030	-0,000000e+000	-1,461677e-022	1,836923e+000	5,842428e+003
53	2;1*4;3*10;5*8;6*11;7*9	0,645749	0,001910	0,000881	42041344000	9018810026	2962236	125	0	0	323	4,514886e-001	-9,101917e-003	1,788260e-020	-0,000000e+000	-8,291690e-024	2,702129e+000	2,126022e+004
54	2;1*4;3*10;5*9;6*7;8*11	1,896431	0,001656	0,000981	44806144000	7937586074	11342312	118	0	0	345	1,703202e+000	4,848376e-002	5,703474e-026	-0,000000e+000	2,434453e-020	3,326858e+000	1,465162e+004
55	2;1*4;3*10;5*9;6*8;7*11	-0,115314	0,001441	0,000798	32088064000	6914257369	2455899	210	0	0	265	-1,333904e-001	-8,491906e-003	3,965693e-028	-0,000000e+000	-4,217082e-023	2,251803e+000	1,150445e+004
56	2;1*4;3*10;5*9;6*11;7*8	1,091172	0,001792	0,000950	45912064000	9153325210	14240995	193	0	0	369	9,724274e-001	3,989422e-002	2,779754e-022	-0,000000e+000	4,041924e-021	3,019822e+000	1,800848e+004
57	2;1*4;3*10;5*11;6*7;8*9	-3,794260	0,002870	0,001432	82407424000	15617144052	223845514	1540	0	0	655	-3,457711e+000	-4,398936e-001	-1,817887e-004	-0,000000e+000	-1,506628e-021	6,122716e+000	3,923069e+004
58	2;1*4;3*10;5*11;6*8;7*9	4,493951	0,002810	0,001565	99549184000	22714657025	20770013	521	0	0	771	3,963169e+000	1,464757e-001	1,427964e-022	-0,000000e+000	4,519431e-023	7,565223e+000	3,587559e+004
59	2;1*4;3*10;5*11;6*9;7*8	-4,485240	0,002788	0,001315	104525824000	25162855523	85339652	538	0	0	823	-4,115279e+000	-1,886334e-001	9,093667e-009	-0,000000e+000	-2,426083e-021	6,711316e+000	3,495906e+004
60	2;1*4;3*11;5*6;7*8;9*10	4,973930	0,005708	0,003321	132726784000	21697101776	2145734340	474707	0	0	999	4,383177e+000	1,379983e+000	9,478270e-004	-0,000000e+000	8,405535e-020	9,939412e+000	1,329880e+005
61	2;1*4;3*11;5*6;7*9;8*10	-5,630928	0,005231	0,003042	227835904000	53016882729	656607992	6334	0	0	1884	-5,201159e+000	-8,858173e-001	-1,215866e-004	-0,000000e+000	5,067257e-020	1,137032e+001	1,100216e+005
62	2;1*4;3*11;5*6;7*10;8*9	3,663372	0,005214	0,002683	179175424000	40953869385	1260385519	23023	0	0	1442	3,562984e+000	8,654943e-001	-5,340990e-005	-0,000000e+000	2,471104e-021	8,479463e+000	1,099670e+005
63	2;1*4;3*11;5*7;6*8;9*10	-5,635425	0,005746	0,002871	295849984000	67998469652	807079799	7844	0	0	2417	-5,182046e+000	-8,690237e-001	-1,060538e-005	-0,000000e+000	-2,967350e-013	1,137451e+001	1,390866e+005
64	2;1*4;3*11;5*7;6*9;8*10	4,917624	0,004979	0,002427	285896704000	62881851103	68268323	1528	0	0	2440	4,697055e+000	2,053115e-001	3,882121e-015	-0,000000e+000	-1,078756e-017	1,058364e+001	1,022559e+005
65	2;1*4;3*11;5*7;6*10;8*9	-4,402845	0,004896	0,002447	298061824000	57770339282	262977801	1174	0	0	2502	-4,322303e+000	-4,757434e-001	-7,833110e-009	-0,000000e+000	-5,150159e-022	9,551362e+000	9,803990e+004
66	2;1*4;3*11;5*8;6*7;9*10	3,658346	0,005077	0,002624	173092864000	39971485498	1227072428	22913	0	0	1317	3,565222e+000	8,800900e-001	2,200681e-004	-0,000000e+000	2,361891e-020	8,478501e+000	1,046105e+005
67	2;1*4;3*11;5*8;6*9;7*10	1,225201	0,001339	0,000729	35405824000	7926006246	11585319	328	0	0	296	1,030468e+000	2,025877e-002	6,297699e-012	-0,000000e+000	-3,675775e-021	2,576538e+000	1,031439e+004
68	2;1*4;3*11;5*8;6*10;7*9	1,889814	0,003301	0,001699	147103744000	29458918230	35965333	1191	0	0	1211	1,801970e+000	7,919723e-002	1,803622e-012	-0,000000e+000	-1,926577e-018	4,917624e+000	4,722878e+004
69	2;1*4;3*11;5*9;6*7;8*10	-4,405936	0,004263	0,002536	225071104000	43380247740	192123049	953	0	0	1833	-4,322709e+000	-4,761623e-001	9,009527e-007	-0,000000e+000	4,600537e-022	9,549338e+000	7,364300e+004
70	2;1*4;3*11;5*9;6*8;7*10	1,890033	0,003672	0,001595	183599104000	36922435329	45543429	1476	0	0	1541	1,803481e+000	7,823143e-002	5,724058e-018	-0,000000e+000	-1,915180e-019	4,918725e+000	5,676987e+004
71	2;1*4;3*11;5*9;6*10;7*8	-2,790191	0,003089	0,001865	140468224000	24766047441	115239545	1162	0	0	1222	-2,734980e+000	-2,062664e-001	5,821076e-013	-0,000000e+000	-1,360161e-020	6,279402e+000	4,123247e+004
72	2;1*4;3*11;5*10;6*7;8*9	2,510771	0,004407	0,002354	166457344000	32880144022	919434802	8094	0	0	1224	2,685944e+000	7,955841e-001	7,264192e-006	-0,000000e+000	-2,503267e-018	1,008895e+001	8,241224e+004
73	2;1*4;3*11;5*10;6*8;7*9	-3,144450	0,003542	0,002380	185257984000	42537641672	124150616	1671	0	0	1578	-3,345971e+000	-3,066444e-001	-1,346898e-012	-0,000000e+000	-1,672604e-021	1,130877e+001	5,148738e+004
74	2;1*4;3*11;5*10;6*9;7*8	3,048658	0,002866	0,002127	118902784000	29163759729	286634599	1215	0	0	936	3,168000e+000	4,259256e-001	-1,962729e-006	-0,000000e+000	8,943735e-023	8,417356e+000	3,623860e+004
75	2;1*5;3*6;4*8;7*10;9*11	3,054854	0,002314	0,001132	79642624000	18141618900	4188907	492	0	0	563	2,712578e+000	1,004818e-002	-2,026302e-014	-0,000000e+000	4,686392e-024	4,158351e+000	2,890328e+004
76	2;1*5;3*6;4*8;7*11;9*10	-2,294209	0,002680	0,001372	84619264000	17751209122	54242891	493	0	0	622	-2,051196e+000	-9,402604e-002	-5,233364e-024	-0,000000e+000	-3,725103e-023	3,764903e+000	3,181833e+004
77	2;1*5;3*6;4*9;7*10;8*11	0,159927	0,000677	0,000381	14946304000	3472478873	1099859	125	0	0	100	1,035793e-001	-1,381780e-003	4,280416e-027	-0,000000e+000	-4,452360e-026	1,179915e+000	4,597913e+003
78	2;1*5;3*6;4*9;7*11;8*10	1,592286	0,001816	0,000835	45912064000	10610818440	10802358	419	0	0	344	1,404301e+000	3,760425e-003	2,032051e-020	-0,000000e+000	2,849439e-024	2,559568e+000	1,866452e+004
79	2;1*5;3*6;4*10;7*8;9*11	-2,143049	0,002425	0,001265	82960384000	17815859619	52947301	314	0	0	602	-1,837860e+000	-6,997953e-002	-2,251312e-006	-0,000000e+000	-4,392425e-022	4,401879e+000	2,681101e+004
80	2;1*5;3*6;4*10;7*9;8*11	1,167899	0,001349	0,000852	25452544000	5805143441	5778613	181	0	0	190	1,030349e+000	1,944416e-003	-1,138266e-012	-0,000000e+000	1,398523e-023	2,530620e+000	1,000830e+004
81	2;1*5;3*6;4*10;7*11;8*9	-1,885483	0,001723	0,000969	37617664000	8135536279	25022138	250	0	0	270	-1,636092e+000	-4,234408e-002	-9,328349e-020	-0,000000e+000	-1,046188e-023	3,007681e+000	1,443860e+004
82	2;1*5;3*6;4*11;7*8;9*10	3,160606	0,003265	0,001671	77430784000	16123446461	380147619	2056	0	0	486	2,766949e+000	3,918095e-001	5,106529e-005	-0,000000e+000	-2,261172e-021	5,567250e+000	4,885285e+004
83	2;1*5;3*6;4*11;7*9;8*10	-3,988450	0,002575	0,001554	95125504000	23119622218	52179811	550	0	0	731	-3,363844e+000	-4,278673e-002	-9,534037e-007	-0,000000e+000	-5,577049e-021	6,570734e+000	3,217258e+004
84	2;1*5;3*6;4*11;7*10;8*9	2,626874	0,002972	0,001364	108396544000	27213160549	180446384	698	0	0	807	2,277362e+000	1,931452e-001	7,815263e-007	-0,000000e+000	1,237369e-020	4,576214e+000	4,074766e+004
85	2;1*5;3*7;4*8;6*10;9*11	-1,199861	0,001548	0,000946	25452544000	5984037733	8928665	483	0	0	198	-1,053334e+000	-1,586268e-002	-7,309207e-012	-0,000000e+000	2,318849e-023	2,407488e+000	1,375944e+004
86	2;1*5;3*7;4*8;6*11;9*10	2,237294	0,001965	0,000978	43147264000	9110279759	28837974	498	0	0	304	1,944657e+000	1,793830e-001	6,336477e-009	-0,000000e+000	6,990443e-024	2,696756e+000	2,130828e+004
87	2;1*5;3*7;4*9;6*10;8*11	-0,135792	0,000337	0,000235	7204864000	1289512432	1034912	48	0	0	47	-9,495504e-002	-3,451273e-003	-3,582636e-010	-0,000000e+000	-5,814484e-025	6,386909e-001	3,204378e+003
88	2;1*5;3*7;4*9;6*11;8*10	-0,528158	0,001043	0,000734	13840384000	2640035793	5227721	279	0	0	109	-3,110525e-001	4,646111e-002	-3,412190e-012	-0,000000e+000	-7,953576e-026	1,793347e+000	7,607204e+003
89	2;1*5;3*7;4*10;6*8;9*11	0,858783	0,001666	0,001022	24346624000	5762876210	7588767	1044	0	0	170	7,245781e-001	3,537206e-003	1,682410e-007	-0,000000e+000	3,715841e-025	2,759791e+000	1,552128e+004
90	2;1*5;3*7;4*10;6*9;8*11	0,153051	0,000396	0,000246	4440064000	1005186784	2103745	194	0	0	23	1,331098e-001	1,394153e-002	2,111255e-007	-0,000000e+000	1,820738e-027	4,397123e-001	3,369923e+003
91	2;1*5;3*7;4*10;6*11;8*9	0,510329	0,000995	0,000573	21581824000	3543059922	6332918	65	0	0	180	1,947934e-001	-1,065505e-002	-3,463970e-008	-0,000000e+000	2,509796e-021	1,922402e+000	7,778312e+003
92	2;1*5;3*7;4*11;6*8;9*10	-1,467754	0,001494	0,000842	44806144000	10440030864	45742789	457	0	0	305	-1,296860e+000	-1,083653e-002	2,595741e-012	-0,000000e+000	-8,692191e-024	3,092216e+000	2,552305e+004
93	2;1*5;3*7;4*11;6*9;8*10	0,211222	0,000879	0,000586	13840384000	2859367112	5853016	311	0	0	128	1,990872e-001	2,433223e-002	4,066132e-010	-0,000000e+000	5,703873e-025	1,441221e+000	7,337187e+003
94	2;1*5;3*7;4*11;6*10;8*9	-0,489276	0,000900	0,000669	14393344000	2293362911	7292062	401	0	0	100	-3,897023e-001	2,085157e-002	3,194097e-008	-0,000000e+000	-3,851551e-024	1,732521e+000	7,020125e+003
95	2;1*5;3*8;4*6;7*10;9*11	-1,767302	0,001546	0,001003	34852864000	8320625857	3447047	178	0	0	289	-1,527286e+000	-3,701073e-003	-1,766213e-021	-0,000000e+000	-6,355742e-024	3,397688e+000	1,464910e+004
96	2;1*5;3*8;4*6;7*11;9*10	1,919381	0,001811	0,001146	46465024000	9364736748	26659654	217	0	0	364	1,642200e+000	3,806479e-002	-5,869968e-011	-0,000000e+000	2,835871e-022	3,739376e+000	1,719111e+004
97	2;1*5;3*8;4*7;6*10;9*11	0,831494	0,000986	0,000607	22134784000	5150558220	1100811	106	0	0	171	7,731465e-001	-2,002945e-003	-2,476527e-022	-0,000000e+000	3,502531e-024	1,621516e+000	8,623482e+003
98	2;1*5;3*8;4*7;6*11;9*10	0,561461	0,001247	0,000755	27111424000	5499153841	7366045	153	0	0	185	4,152541e-001	5,375093e-002	-1,347091e-027	-0,000000e+000	2,894036e-022	2,791208e+000	9,165189e+003
99	2;1*5;3*8;4*9;6*10;7*11	0,390333	0,000552	0,000324	16052224000	3256221021	1834798	189	0	0	111	3,566573e-001	-3,552566e-003	4,638692e-016	-0,000000e+000	8,659357e-026	7,972209e-001	5,439705e+003
100	2;1*5;3*8;4*9;6*11;7*10	-0,246627	0,000633	0,000380	9416704000	1861760281	5581897	276	0	0	54	-1,751611e-001	-1,957191e-002	-1,863979e-011	-0,000000e+000	-1,228458e-021	7,058617e-001	4,571712e+003
101	2;1*5;3*8;4*10;6*7;9*11	-0,885121	0,001556	0,000780	48676864000	10567206662	37581854	303	0	0	369	-7,628467e-001	-9,757881e-002	-2,483281e-012	-0,000000e+000	7,483540e-021	3,016176e+000	1,927201e+004
102	2;1*5;3*8;4*10;6*9;7*11	-0,420804	0,000331	0,000221	5545984000	1229503816	302158	31	0	0	39	-3,922299e-001	-2,193194e-003	8,307571e-024	-0,000000e+000	-8,913490e-026	5,568484e-001	2,721767e+003
103	2;1*5;3*8;4*10;6*11;7*9	-0,251739	0,001209	0,000687	20475904000	3511728183	5019201	327	0	0	152	-8,011071e-002	4,203033e-002	1,905752e-013	-0,000000e+000	-1,720978e-024	1,739343e+000	8,600558e+003
104	2;1*5;3*8;4*11;6*7;9*10	1,697190	0,001706	0,000943	32088064000	5691907660	104087146	391	0	0	260	1,409507e+000	1,230647e-001	2,899153e-005	-0,000000e+000	2,917681e-022	2,943771e+000	1,659871e+004
105	2;1*5;3*8;4*11;6*9;7*10	0,245107	0,000642	0,000412	11075584000	2393959784	5445056	275	0	0	72	2,025632e-001	3,326366e-003	1,041045e-009	-0,000000e+000	2,495455e-025	1,023997e+000	6,230116e+003
106	2;1*5;3*8;4*11;6*10;7*9	0,114871	0,000968	0,000595	14946304000	2656183928	3599796	295	0	0	115	6,187271e-002	1,550785e-003	-2,697897e-014	-0,000000e+000	-5,192212e-028	1,312515e+000	6,279373e+003
107	2;1*5;3*9;4*6;7*10;8*11	-0,467953	0,000761	0,000516	11628544000	2622486857	1056568	86	0	0	98	-3,984216e-001	-4,780509e-003	2,623417e-029	-0,000000e+000	-2,303696e-024	1,237541e+000	3,800803e+003
108	2;1*5;3*9;4*6;7*11;8*10	-0,886905	0,001292	0,000798	27664384000	6228612007	2723745	202	0	0	226	-6,979102e-001	-1,255175e-003	-2,751242e-016	-0,000000e+000	-3,993123e-025	2,558857e+000	1,045148e+004
109	2;1*5;3*9;4*7;6*10;8*11	-0,628630	0,000313	0,000231	8310784000	1485131169	712687	22	0	0	64	-5,028377e-001	-1,958864e-003	1,265409e-045	-0,000000e+000	-3,568168e-026	7,493895e-001	3,269569e+003
110	2;1*5;3*9;4*7;6*11;8*10	-0,835545	0,000791	0,000556	13287424000	2496827372	647114	103	0	0	77	-6,339273e-001	2,275943e-003	1,534809e-021	-0,000000e+000	-1,306245e-024	1,800846e+000	5,227435e+003
111	2;1*5;3*9;4*8;6*10;7*11	0,309904	0,000405	0,000269	9416704000	1884429140	1186300	117	0	0	69	2,374647e-001	8,959971e-003	-1,717639e-027	-0,000000e+000	8,680010e-027	7,483727e-001	3,699635e+003
112	2;1*5;3*9;4*8;6*11;7*10	-0,431242	0,000403	0,000250	12734464000	2273041243	1029423	174	0	0	87	-2,958312e-001	-9,280953e-003	1,991918e-009	-0,000000e+000	-4,594647e-025	7,441728e-001	4,407528e+003
113	2;1*5;3*9;4*10;6*7;8*11	0,312662	0,000860	0,000533	17711104000	3694721523	12469996	280	0	0	122	1,800660e-001	-5,221589e-002	3,912587e-013	-0,000000e+000	2,019103e-025	1,292560e+000	7,752698e+003
114	2;1*5;3*9;4*10;6*8;7*11	0,162791	0,001019	0,000613	20475904000	4278361877	2118406	214	0	0	143	2,742765e-001	2,451155e-002	2,250230e-014	-0,000000e+000	1,098846e-026	1,653621e+000	8,630669e+003
115	2;1*5;3*9;4*10;6*11;7*8	0,204140	0,000840	0,000570	19369984000	3089313415	3566974	221	0	0	135	-5,653661e-002	-1,930776e-002	4,937272e-014	-0,000000e+000	-5,094146e-023	1,840591e+000	6,007465e+003
116	2;1*5;3*9;4*11;6*7;8*10	-0,947660	0,001098	0,000774	22134784000	3969985896	9101344	165	0	0	173	-8,229231e-001	-8,219939e-002	-1,474772e-020	-0,000000e+000	-1,547766e-021	2,931054e+000	7,640976e+003
117	2;1*5;3*9;4*11;6*8;7*10	0,003126	0,000800	0,000611	13287424000	2754614652	5400189	249	0	0	100	-6,273488e-003	-2,779920e-003	-3,138262e-012	-0,000000e+000	-7,992222e-026	1,437675e+000	7,018270e+003
118	2;1*5;3*9;4*11;6*10;7*8	0,084836	0,000885	0,000611	16605184000	2597606758	4635299	152	0	0	111	1,515331e-001	7,150346e-003	1,004465e-029	-0,000000e+000	-3,970143e-023	1,668281e+000	5,507023e+003
119	2;1*5;3*10;4*6;7*8;9*11	1,542599	0,001958	0,001243	43147264000	9966660333	55401325	61	0	0	344	1,268946e+000	4,939728e-002	1,875230e-013	-0,000000e+000	-1,226754e-022	4,206508e+000	1,833446e+004
120	2;1*5;3*10;4*6;7*9;8*11	-0,632113	0,001278	0,000798	24899584000	5699670538	2601644	142	0	0	179	-4,999878e-001	-3,030205e-003	-7,995607e-015	-0,000000e+000	-7,236092e-025	2,523158e+000	9,686188e+003
121	2;1*5;3*10;4*6;7*11;8*9	1,733584	0,001593	0,000840	32641024000	6707350631	15950679	152	0	0	254	1,438606e+000	1,282541e-002	6,084118e-029	-0,000000e+000	2,830741e-024	3,214910e+000	1,210663e+004
122	2;1*5;3*10;4*7;6*8;9*11	0,388639	0,001426	0,000752	35405824000	8419079510	3669057	185	0	0	289	3,235584e-001	-1,002744e-003	-2,642670e-017	-0,000000e+000	-8,734424e-024	2,770382e+000	1,597359e+004
123	2;1*5;3*10;4*7;6*9;8*11	0,288223	0,000326	0,000221	6098944000	1356380746	186863	9	0	0	39	2,273735e-001	1,214586e-003	8,128797e-052	-0,000000e+000	2,869800e-026	5,763426e-001	2,512583e+003
124	2;1*5;3*10;4*7;6*11;8*9	1,610988	0,000728	0,000565	15499264000	2560634445	3073013	50	0	0	121	1,178494e+000	2,166396e-002	-2,352049e-017	-0,000000e+000	1,782117e-023	2,235668e+000	5,737866e+003
125	2;1*5;3*10;4*8;6*7;9*11	1,199908	0,000962	0,000721	23793664000	4513515792	10992831	176	0	0	177	9,874363e-001	8,950201e-003	6,140660e-017	-0,000000e+000	1,123615e-021	2,821898e+000	8,666250e+003
126	2;1*5;3*10;4*8;6*9;7*11	0,021276	0,000354	0,000226	7757824000	1710240714	375904	36	0	0	65	4,810431e-002	1,605065e-003	-5,276717e-043	-0,000000e+000	-5,377990e-027	5,933660e-001	3,683917e+003
127	2;1*5;3*10;4*8;6*11;7*9	-0,381420	0,000716	0,000532	12181504000	2189632561	1707590	106	0	0	80	-2,391744e-001	8,926881e-004	2,246955e-017	-0,000000e+000	-8,914656e-024	1,646809e+000	5,844510e+003
128	2;1*5;3*10;4*9;6*7;8*11	0,790956	0,001366	0,000791	43700224000	6850656480	6569757	388	0	0	325	6,116353e-001	3,949121e-004	1,769111e-017	-0,000000e+000	3,914004e-023	1,902381e+000	1,216615e+004
129	2;1*5;3*10;4*9;6*8;7*11	-0,197430	0,000878	0,000419	16052224000	3532151332	1517676	169	0	0	119	-1,437562e-001	1,324667e-003	6,703229e-021	-0,000000e+000	2,538337e-020	1,225920e+000	6,527348e+003
130	2;1*5;3*10;4*9;6*11;7*8	0,341068	0,001172	0,000680	20475904000	3818857529	6339478	203	0	0	162	1,850150e-001	1,438565e-002	2,635136e-019	-0,000000e+000	-5,690394e-024	2,048391e+000	8,498395e+003
131	2;1*5;3*10;4*11;6*7;8*9	1,113282	0,001250	0,000896	28770304000	4659570674	69838866	449	0	0	216	1,048205e+000	2,199636e-001	3,313384e-006	-0,000000e+000	-8,056989e-019	3,836706e+000	1,110843e+004
132	2;1*5;3*10;4*11;6*8;7*9	-1,203800	0,001169	0,000946	29876224000	6848173350	20582714	383	0	0	226	-1,103453e+000	-2,073456e-001	-6,053721e-014	-0,000000e+000	-6,056071e-024	4,145917e+000	1,017681e+004
133	2;1*5;3*10;4*11;6*9;7*8	0,498050	0,001213	0,000837	24899584000	5842456377	34406136	296	0	0	201	3,937735e-001	-6,686636e-002	-2,460544e-011	-0,000000e+000	1,680597e-022	2,815986e+000	8,350934e+003
134	2;1*5;3*11;4*6;7*8;9*10	-2,729415	0,002449	0,001449	37617664000	7949819927	221965208	4371	0	0	292	-2,131852e+000	-1,005707e-001	1,102967e-006	-0,000000e+000	-9,614537e-023	3,948586e+000	2,855958e+004
135	2;1*5;3*11;4*6;7*9;8*10	2,963148	0,002240	0,001319	56971264000	14695330728	33425271	212	0	0	454	2,410608e+000	3,104458e-002	1,182218e-013	-0,000000e+000	-6,490384e-024	4,515434e+000	2,396755e+004
136	2;1*5;3*11;4*6;7*10;8*9	-0,896955	0,001903	0,001177	44806144000	10988457918	81646352	223	0	0	367	-7,767383e-001	-4,262848e-002	-5,377087e-011	-0,000000e+000	-3,066822e-023	3,090985e+000	1,820144e+004
137	2;1*5;3*11;4*7;6*8;9*10	0,014246	0,001688	0,000745	45912064000	10052834364	38581665	106	0	0	341	-4,648860e-002	5,673248e-003	2,022902e-019	-0,000000e+000	-1,350085e-023	2,137360e+000	2,088630e+004
138	2;1*5;3*11;4*7;6*9;8*10	0,174842	0,000783	0,000480	15499264000	2991330447	1075034	95	0	0	118	1,413687e-001	-1,101898e-003	-2,027952e-026	-0,000000e+000	1,134731e-022	1,107832e+000	6,582619e+003
139	2;1*5;3*11;4*7;6*10;8*9	0,289631	0,001119	0,000640	26558464000	4049104041	7166528	135	0	0	214	2,434091e-001	6,866855e-003	-2,290663e-033	-0,000000e+000	-3,642615e-025	1,591289e+000	9,160060e+003
140	2;1*5;3*11;4*8;6*7;9*10	-1,059571	0,001076	0,000810	16605184000	2496735746	39294328	227	0	0	123	-8,443780e-001	-4,490847e-002	-2,698767e-010	-0,000000e+000	1,302391e-022	2,118344e+000	7,930510e+003
141	2;1*5;3*11;4*8;6*9;7*10	-0,066715	0,000429	0,000259	12181504000	2612472453	1515331	112	0	0	91	-4,453906e-002	-4,800325e-003	2,062431e-026	-0,000000e+000	1,136379e-022	6,710953e-001	5,418293e+003
142	2;1*5;3*11;4*8;6*10;7*9	0,363239	0,000806	0,000652	9416704000	1884487590	3297813	262	0	0	81	3,451264e-001	6,090599e-003	3,571396e-008	-0,000000e+000	-7,720641e-025	1,215336e+000	5,123996e+003
143	2;1*5;3*11;4*9;6*7;8*10	-0,645625	0,000967	0,000744	14393344000	2565132863	5471505	106	0	0	108	-6,167651e-001	-1,068740e-003	-1,648435e-015	-0,000000e+000	1,429785e-024	1,872939e+000	5,639307e+003
144	2;1*5;3*11;4*9;6*8;7*10	0,413258	0,000884	0,000486	17158144000	3548530396	1513273	114	0	0	139	3,853487e-001	4,934998e-004	4,498542e-011	-0,000000e+000	2,986587e-025	1,147551e+000	7,784546e+003
145	2;1*5;3*11;4*9;6*10;7*8	-0,370639	0,000829	0,000552	14946304000	2404834021	3679707	94	0	0	125	-3,856070e-001	2,506120e-004	-2,037753e-026	-0,000000e+000	-8,667155e-024	1,366344e+000	5,444444e+003
146	2;1*5;3*11;4*10;6*7;8*9	0,482054	0,001144	0,000796	20475904000	3167932013	54742278	451	0	0	160	4,428254e-001	8,226893e-003	5,766970e-007	-0,000000e+000	-1,029024e-025	2,186203e+000	9,057474e+003
147	2;1*5;3*11;4*10;6*8;7*9	-0,405903	0,001191	0,000815	26558464000	5626576668	7660879	346	0	0	215	-3,880754e-001	-4,573808e-003	-6,710228e-017	-0,000000e+000	9,155197e-021	2,480586e+000	9,669185e+003
148	2;1*5;3*11;4*10;6*9;7*8	-0,149181	0,001114	0,000708	25452544000	5352353821	21945815	296	0	0	184	-1,052432e-001	1,452821e-003	9,749194e-015	-0,000000e+000	-1,475535e-024	2,078674e+000	8,251753e+003
149	2;1*6;3*4;5*8;7*10;9*11	-1,018733	0,004062	0,001823	176410624000	42959417879	253278323	309	0	0	1407	-8,640976e-001	9,436398e-003	4,580307e-012	-0,000000e+000	1,135203e-021	5,113009e+000	7,248727e+004
150	2;1*6;3*4;5*8;7*11;9*10	1,425169	0,004943	0,002395	180834304000	35124194367	701584243	3634	0	0	1401	1,220502e+000	-2,439070e-003	-1,058744e-009	-0,000000e+000	-1,065618e-021	5,740737e+000	9,933732e+004
151	2;1*6;3*4;5*9;7*10;8*11	-0,202027	0,001281	0,000701	29323264000	7727006268	43765850	112	0	0	231	-2,439397e-001	3,278273e-003	2,304735e-016	-0,000000e+000	1,582703e-023	1,926425e+000	1,127042e+004
152	2;1*6;3*4;5*9;7*11;8*10	-1,466215	0,003841	0,001507	152633344000	35550678605	237998826	647	0	0	1197	-1,139456e+000	8,818936e-003	7,691237e-013	-0,000000e+000	3,322076e-022	3,711619e+000	6,199279e+004
153	2;1*6;3*4;5*10;7*8;9*11	1,433339	0,005460	0,002650	189681664000	40007009764	980497460	16340	0	0	1537	1,244848e+000	-1,032368e-001	-3,406829e-008	-0,000000e+000	-2,559768e-019	6,614054e+000	1,230195e+005
154	2;1*6;3*4;5*10;7*9;8*11	-1,017081	0,002652	0,001395	86278144000	20209701098	112018211	243	0	0	741	-7,562126e-001	1,206154e-002	4,775324e-013	-0,000000e+000	6,348972e-022	3,697515e+000	3,358947e+004
155	2;1*6;3*4;5*10;7*11;8*9	1,002915	0,004065	0,001735	147103744000	30267083642	552108602	2699	0	0	1170	8,611651e-001	-1,976096e-002	-1,681161e-009	-0,000000e+000	-1,937078e-020	4,270889e+000	8,081087e+004
156	2;1*6;3*4;5*11;7*8;9*10	1,198021	0,006798	0,003130	183599104000	31269539394	2581754884	342443	0	0	1398	7,581987e-001	1,850714e-001	2,500209e-005	-0,000000e+000	-9,927834e-022	5,707638e+000	1,857315e+005
157	2;1*6;3*4;5*11;7*9;8*10	-1,363823	0,005139	0,002987	214011904000	50644365159	669898655	5029	0	0	1859	-7,973433e-001	-7,003205e-002	-1,556172e-009	-0,000000e+000	-1,432226e-019	7,065220e+000	1,068479e+005
158	2;1*6;3*4;5*11;7*10;8*9	0,176359	0,006257	0,002609	263778304000	63759981870	2152735385	31157	0	0	2082	-1,363593e-001	7,501495e-002	9,592125e-008	-0,000000e+000	8,196707e-022	6,111450e+000	1,744886e+005
159	2;1*6;3*5;4*8;7*10;9*11	-4,541919	0,001548	0,001212	29876224000	7016082105	2446827	117	0	0	236	-3,798612e+000	-1,952483e-002	6,652770e-037	-0,000000e+000	-6,764760e-023	6,273924e+000	1,220489e+004
160	2;1*6;3*5;4*8;7*11;9*10	7,507111	0,002131	0,001624	55312384000	10821945365	36469586	213	0	0	458	6,325872e+000	4,213334e-001	2,001911e-017	-0,000000e+000	6,512617e-024	9,175702e+000	2,011351e+004
161	2;1*6;3*5;4*9;7*10;8*11	-0,843736	0,000899	0,000545	16052224000	3657094748	1262949	112	0	0	139	-6,626882e-001	-5,412138e-003	-9,645600e-037	-0,000000e+000	-6,239563e-022	1,957223e+000	6,042113e+003
162	2;1*6;3*5;4*9;7*11;8*10	-4,520356	0,001403	0,001152	32641024000	7021005991	2732632	239	0	0	259	-3,731087e+000	-4,240835e-002	-3,016810e-027	-0,000000e+000	-1,117669e-021	6,046002e+000	1,124116e+004
163	2;1*6;3*5;4*10;7*8;9*11	5,734873	0,001740	0,001392	40935424000	9318030343	53292933	165	0	0	276	4,737850e+000	2,740282e-001	-1,595170e-008	-0,000000e+000	-1,161017e-023	8,224604e+000	1,748065e+004
164	2;1*6;3*5;4*10;7*9;8*11	-2,236530	0,001302	0,000893	28217344000	6422692488	2435952	146	0	0	241	-1,821451e+000	-1,790236e-002	-7,376327e-036	-0,000000e+000	-2,148478e-023	4,605192e+000	1,041350e+004
165	2;1*6;3*5;4*10;7*11;8*9	5,471257	0,001454	0,001255	34299904000	6719780103	14766385	164	0	0	258	4,377249e+000	2,404043e-001	-8,963925e-016	-0,000000e+000	3,785610e-022	7,363634e+000	1,208725e+004
166	2;1*6;3*5;4*11;7*8;9*10	-6,613863	0,002926	0,001453	53100544000	11113201634	303663526	6326	0	0	411	-5,295727e+000	-6,062158e-001	-8,230741e-005	-0,000000e+000	-6,300120e-020	8,046771e+000	3,745291e+004
167	2;1*6;3*5;4*11;7*9;8*10	7,493998	0,002128	0,001510	54206464000	13376992109	25598596	366	0	0	424	5,870671e+000	1,467356e-001	-2,027974e-013	-0,000000e+000	2,572352e-019	9,256720e+000	2,226976e+004
168	2;1*6;3*5;4*11;7*10;8*9	-2,877274	0,002463	0,000987	90148864000	22617930680	159218669	619	0	0	667	-2,272888e+000	-2,499076e-001	-9,537280e-008	-0,000000e+000	-1,849953e-022	6,418259e+000	3,543106e+004
169	2;1*6;3*7;4*8;5*10;9*11	-0,281840	0,001244	0,000731	29323264000	5934949209	3624529	465	0	0	203	-4,011325e-001	1,110746e-003	-1,539573e-010	-0,000000e+000	1,529615e-024	2,042808e+000	8,330312e+003
170	2;1*6;3*7;4*8;5*11;9*10	-1,161655	0,001133	0,000701	34852864000	6924463490	10304747	450	0	0	258	-9,222041e-001	-2,456925e-002	4,085983e-012	-0,000000e+000	-6,789180e-024	1,962815e+000	8,947063e+003
171	2;1*6;3*7;4*9;5*10;8*11	0,857557	0,000606	0,000397	14393344000	2496911258	1678023	182	0	0	97	7,477050e-001	1,357344e-002	-3,174906e-011	-0,000000e+000	1,002547e-024	1,020439e+000	4,210800e+003
172	2;1*6;3*7;4*9;5*11;8*10	0,168350	0,001038	0,000713	17158144000	3385562719	7353648	330	0	0	121	2,943218e-002	-1,780181e-002	2,063654e-012	-0,000000e+000	2,437676e-023	1,711743e+000	7,238370e+003
173	2;1*6;3*7;4*10;5*8;9*11	1,703017	0,001239	0,000685	24346624000	4764463385	2253402	300	0	0	172	1,478688e+000	4,757059e-004	1,114134e-011	-0,000000e+000	4,798899e-023	2,214095e+000	8,485037e+003
174	2;1*6;3*7;4*10;5*9;8*11	-0,455871	0,000582	0,000319	12734464000	2090077852	1740435	171	0	0	77	-4,421294e-001	-7,436682e-003	-9,918937e-018	-0,000000e+000	4,291292e-026	7,787552e-001	4,509607e+003
175	2;1*6;3*7;4*10;5*11;8*9	-0,307937	0,000780	0,000629	14946304000	2560399124	12613545	185	0	0	79	-5,713608e-002	4,406766e-002	1,849254e-010	-0,000000e+000	5,416330e-024	1,678721e+000	4,868195e+003
176	2;1*6;3*7;4*11;5*8;9*10	-0,541709	0,001171	0,000666	27664384000	5249022696	8208741	202	0	0	174	-5,137266e-001	-2,298772e-002	-2,382769e-007	-0,000000e+000	-1,513447e-023	1,618818e+000	8,069621e+003
177	2;1*6;3*7;4*11;5*9;8*10	0,630834	0,000668	0,000474	12181504000	2104876428	1153896	168	0	0	80	5,058439e-001	-3,557581e-003	-1,431450e-019	-0,000000e+000	-1,158389e-023	1,430902e+000	4,788282e+003
178	2;1*6;3*7;4*11;5*10;8*9	-1,325121	0,000709	0,000541	17711104000	2417273414	3219681	239	0	0	129	-1,147365e+000	-1,989895e-002	-8,907170e-009	-0,000000e+000	-4,447505e-023	1,942506e+000	4,379770e+003
179	2;1*6;3*8;4*5;7*10;9*11	6,329112	0,002817	0,001679	72454144000	16881766272	61736913	363	0	0	577	5,891219e+000	5,087464e-002	2,474893e-016	-0,000000e+000	1,037290e-022	7,313557e+000	3,474147e+004
180	2;1*6;3*8;4*5;7*11;9*10	-9,721904	0,003233	0,002226	73560064000	13191448221	217786093	1251	0	0	587	-8,854561e+000	-6,885856e-001	-2,899176e-005	-0,000000e+000	-2,097389e-021	1,013381e+001	4,702415e+004
181	2;1*6;3*8;4*7;5*10;9*11	0,297312	0,000885	0,000509	22134784000	5106592350	2099468	192	0	0	150	2,805740e-001	3,639524e-003	-1,276209e-012	-0,000000e+000	-6,653668e-024	1,294520e+000	9,050264e+003
182	2;1*6;3*8;4*7;5*11;9*10	-0,543540	0,000965	0,000531	24899584000	5454727285	9015537	208	0	0	183	-4,791503e-001	-7,816216e-003	7,646880e-020	-0,000000e+000	-1,015022e-021	1,483938e+000	8,487578e+003
183	2;1*6;3*8;4*9;5*10;7*11	-0,021918	0,001224	0,000719	25452544000	4176661803	7389628	465	0	0	174	9,978179e-002	7,489804e-002	-2,937236e-011	-0,000000e+000	-1,238658e-025	1,576476e+000	9,718596e+003
184	2;1*6;3*8;4*9;5*11;7*10	-0,293290	0,000801	0,000393	18264064000	3409467369	3630168	252	0	0	127	-2,966637e-001	-6,823833e-003	1,026838e-014	-0,000000e+000	2,499965e-022	6,982623e-001	7,812601e+003
185	2;1*6;3*8;4*10;5*7;9*11	1,057733	0,001383	0,000876	26005504000	5835088567	4903592	299	0	0	192	9,381371e-001	-4,420108e-003	-3,038938e-010	-0,000000e+000	2,907083e-024	2,599809e+000	1,100464e+004
186	2;1*6;3*8;4*10;5*9;7*11	0,112123	0,000452	0,000310	8863744000	1590031581	1271774	105	0	0	65	1,447519e-001	1,096666e-002	-1,058037e-016	-0,000000e+000	-1,382948e-023	6,625514e-001	3,752584e+003
187	2;1*6;3*8;4*10;5*11;7*9	-0,042513	0,001090	0,000734	15499264000	2935863830	11095034	518	0	0	117	-1,181378e-001	-9,630119e-003	1,551459e-011	-0,000000e+000	9,530620e-024	1,538236e+000	7,567671e+003
188	2;1*6;3*8;4*11;5*7;9*10	-0,539945	0,001577	0,000644	72454144000	16805277535	59449167	453	0	0	555	-4,680825e-001	1,435330e-002	3,274273e-013	-0,000000e+000	1,706959e-022	2,242035e+000	3,130715e+004
189	2;1*6;3*8;4*11;5*9;7*10	-0,021026	0,000332	0,000224	5545984000	1060885267	351965	31	0	0	34	2,645319e-002	1,019805e-003	5,750199e-033	-0,000000e+000	-7,958805e-025	6,163939e-001	2,540758e+003
190	2;1*6;3*8;4*11;5*10;7*9	0,706535	0,000729	0,000486	12734464000	2574641935	8165100	811	0	0	77	6,370634e-001	2,689104e-002	-2,543370e-007	-0,000000e+000	3,420741e-025	1,295943e+000	7,434330e+003
191	2;1*6;3*9;4*5;7*10;8*11	1,412797	0,001159	0,000598	18817024000	4776462907	18234029	158	0	0	137	1,291640e+000	-3,965863e-004	2,194573e-015	-0,000000e+000	1,729155e-022	2,091590e+000	8,777347e+003
192	2;1*6;3*9;4*5;7*11;8*10	5,342553	0,002373	0,001254	58630144000	12893662575	49990322	455	0	0	437	4,744313e+000	1,531078e-001	6,231952e-007	-0,000000e+000	7,684301e-023	6,415670e+000	2,545424e+004
193	2;1*6;3*9;4*7;5*10;8*11	-0,209708	0,000245	0,000181	4993024000	1031549496	331978	19	0	0	42	-1,773698e-001	-2,538736e-003	-1,033108e-040	-0,000000e+000	-7,149194e-025	4,782686e-001	2,226942e+003
194	2;1*6;3*9;4*7;5*11;8*10	0,742247	0,000652	0,000463	11628544000	2478658921	874809	101	0	0	79	6,609192e-001	1,054764e-002	-2,509132e-030	-0,000000e+000	8,775250e-025	1,323296e+000	4,410171e+003
195	2;1*6;3*9;4*8;5*10;7*11	0,324373	0,000452	0,000317	9416704000	1736396684	2205283	116	0	0	65	3,274695e-001	-1,986957e-003	-6,945764e-009	-0,000000e+000	-5,482649e-025	7,698218e-001	4,064410e+003
196	2;1*6;3*9;4*8;5*11;7*10	0,277313	0,000378	0,000247	10522624000	2185762249	1780479	115	0	0	72	2,165514e-001	-5,671377e-003	1,457368e-017	-0,000000e+000	4,994098e-026	6,214616e-001	4,837561e+003
197	2;1*6;3*9;4*10;5*7;8*11	-0,370204	0,000987	0,000658	17158144000	3418803287	4305196	309	0	0	123	-2,474548e-001	1,658355e-002	2,125543e-010	-0,000000e+000	-2,265623e-025	1,487264e+000	7,201966e+003
198	2;1*6;3*9;4*10;5*8;7*11	-0,470903	0,000480	0,000270	9969664000	2236514718	2811791	129	0	0	70	-4,002947e-001	-1,152828e-002	3,325016e-010	-0,000000e+000	-1,614079e-023	7,141427e-001	4,930470e+003
199	2;1*6;3*9;4*10;5*11;7*8	-0,158476	0,000837	0,000541	24346624000	4294316516	28521025	453	0	0	174	-8,032258e-003	-3,911374e-002	-3,146574e-012	-0,000000e+000	9,639403e-023	1,599138e+000	8,534224e+003
200	2;1*6;3*9;4*11;5*7;8*10	0,133247	0,001107	0,000710	15499264000	3328386050	5196724	549	0	0	111	1,208537e-001	-7,226339e-003	1,899301e-008	-0,000000e+000	5,098431e-026	1,683954e+000	7,885312e+003
201	2;1*6;3*9;4*11;5*8;7*10	-0,055749	0,000215	0,000183	5545984000	1240785023	593413	55	0	0	26	-4,530811e-002	-1,157555e-003	6,865305e-014	-0,000000e+000	5,569082e-023	3,950451e-001	2,941345e+003
202	2;1*6;3*9;4*11;5*10;7*8	0,947406	0,001096	0,000794	21028864000	3351060482	16156059	231	0	0	162	8,912668e-001	2,150004e-001	1,298085e-014	-0,000000e+000	1,021774e-023	2,125443e+000	8,312750e+003
203	2;1*6;3*10;4*5;7*8;9*11	-6,739177	0,004260	0,002078	90701824000	20030090647	502029984	8493	0	0	715	-6,094921e+000	-3,254660e-001	-5,074785e-009	-0,000000e+000	-5,041624e-021	7,691373e+000	7,543664e+004
204	2;1*6;3*10;4*5;7*9;8*11	2,665644	0,001892	0,001148	42594304000	9819681397	40429311	243	0	0	320	2,356402e+000	2,839674e-002	1,899558e-009	-0,000000e+000	2,767293e-021	4,734263e+000	2,080443e+004
205	2;1*6;3*10;4*5;7*11;8*9	-6,780972	0,002571	0,001453	51994624000	9745497389	150711920	837	0	0	417	-6,049704e+000	-3,971975e-001	-1,361477e-005	-0,000000e+000	-1,339174e-019	7,850830e+000	3,464801e+004
206	2;1*6;3*10;4*7;5*8;9*11	-2,129122	0,001467	0,000615	38170624000	9083737094	5103871	288	0	0	280	-1,875147e+000	-2,053098e-002	5,465544e-011	-0,000000e+000	7,405806e-024	2,729218e+000	1,558692e+004
207	2;1*6;3*10;4*7;5*9;8*11	0,269321	0,000463	0,000257	6651904000	1483669338	351524	16	0	0	29	2,523186e-001	-9,931085e-004	-1,973091e-038	-0,000000e+000	1,642973e-027	6,262784e-001	2,892258e+003
208	2;1*6;3*10;4*7;5*11;8*9	-0,531440	0,000602	0,000410	12734464000	2177748415	2506851	46	0	0	74	-4,908062e-001	-1,620052e-002	5,576827e-026	-0,000000e+000	-1,610799e-024	1,214808e+000	3,727178e+003
209	2;1*6;3*10;4*8;5*7;9*11	-0,107553	0,001257	0,000742	24899584000	5652691685	4159325	290	0	0	218	-6,521993e-002	1,118809e-003	3,556268e-008	-0,000000e+000	-3,744996e-022	1,990657e+000	9,387874e+003
210	2;1*6;3*10;4*8;5*9;7*11	-0,723075	0,000565	0,000337	10522624000	2545966569	1897401	106	0	0	71	-6,524601e-001	-9,596786e-003	2,685812e-008	-0,000000e+000	-6,950022e-024	1,015693e+000	5,840361e+003
211	2;1*6;3*10;4*8;5*11;7*9	0,641315	0,000812	0,000513	11628544000	2137032287	1180934	139	0	0	79	5,554174e-001	1,541995e-002	4,513185e-019	-0,000000e+000	4,431072e-024	1,499538e+000	5,218368e+003
212	2;1*6;3*10;4*9;5*7;8*11	0,147912	0,000758	0,000492	11628544000	2210679681	1026780	124	0	0	88	1,696405e-001	1,859494e-003	3,675380e-024	-0,000000e+000	-9,908962e-024	1,175074e+000	4,086072e+003
213	2;1*6;3*10;4*9;5*8;7*11	-0,410568	0,000880	0,000493	13287424000	2843632311	3017395	226	0	0	78	-2,842094e-001	-3,682998e-002	-5,685596e-008	-0,000000e+000	-3,262761e-023	1,064228e+000	6,049085e+003
214	2;1*6;3*10;4*9;5*11;7*8	-1,123628	0,001071	0,000630	23240704000	3816968239	5736067	273	0	0	167	-1,020652e+000	-2,892931e-002	1,659799e-013	-0,000000e+000	-1,225958e-023	1,698671e+000	7,299121e+003
215	2;1*6;3*10;4*11;5*7;8*9	-0,515821	0,000945	0,000725	20475904000	3815196322	10420709	196	0	0	158	-5,126731e-001	-6,980591e-002	-2,267532e-017	-0,000000e+000	-5,888838e-025	2,324435e+000	7,302007e+003
216	2;1*6;3*10;4*11;5*8;7*9	0,135301	0,000805	0,000546	11628544000	2319267718	2216073	171	0	0	82	1,746183e-001	5,585674e-004	4,344027e-017	-0,000000e+000	1,965792e-024	1,308566e+000	5,175199e+003
217	2;1*6;3*10;4*11;5*9;7*8	0,149168	0,000761	0,000523	16605184000	2896814015	7013624	235	0	0	122	1,672999e-001	8,683488e-003	-2,208796e-012	-0,000000e+000	6,947652e-024	1,263608e+000	5,922458e+003
218	2;1*6;3*11;4*5;7*8;9*10	6,439104	0,004440	0,002527	58630144000	10356367160	981547934	193737	0	0	400	5,730243e+000	6,821987e-001	4,305932e-005	-0,000000e+000	7,798342e-022	6,814504e+000	8,629314e+004
219	2;1*6;3*11;4*5;7*9;8*10	-7,469284	0,004015	0,002163	120008704000	29528646978	371631561	3305	0	0	999	-6,657812e+000	-2,427275e-001	-7,800658e-010	-0,000000e+000	-5,047255e-022	8,091822e+000	7,071639e+004
220	2;1*6;3*11;4*5;7*10;8*9	4,754922	0,003402	0,002079	64712704000	15439248948	481360601	7877	0	0	422	4,452113e+000	3,261536e-001	7,496772e-009	-0,000000e+000	1,331387e-020	6,157028e+000	5,010282e+004
221	2;1*6;3*11;4*7;5*8;9*10	1,813119	0,001357	0,000827	27664384000	5813552035	18316154	204	0	0	208	1,614314e+000	4,077278e-002	-5,734249e-010	-0,000000e+000	1,020560e-022	2,090936e+000	1,091909e+004
222	2;1*6;3*11;4*7;5*9;8*10	-0,392127	0,000672	0,000442	15499264000	3280166656	1367034	113	0	0	131	-3,649449e-001	-4,507828e-003	1,851734e-012	-0,000000e+000	-8,908955e-025	1,415306e+000	6,626739e+003
223	2;1*6;3*11;4*7;5*10;8*9	0,296988	0,000851	0,000488	19369984000	3481789797	5789099	70	0	0	158	2,769808e-001	6,857564e-004	-5,775114e-037	-0,000000e+000	1,450679e-023	1,522102e+000	6,722292e+003
224	2;1*6;3*11;4*8;5*7;9*10	0,258730	0,000927	0,000695	23240704000	4836735297	20184519	152	0	0	183	1,772260e-001	-1,798392e-004	1,322126e-013	-0,000000e+000	3,371375e-024	1,597941e+000	8,904229e+003
225	2;1*6;3*11;4*8;5*9;7*10	0,232652	0,000752	0,000423	12734464000	2479504390	1641105	117	0	0	105	2,228199e-001	1,408840e-002	-4,116938e-011	-0,000000e+000	5,152611e-025	9,212758e-001	5,740269e+003
226	2;1*6;3*11;4*8;5*10;7*9	-0,695740	0,000789	0,000531	8863744000	1742919479	991502	76	0	0	76	-6,517452e-001	-6,896500e-003	-1,382609e-014	-0,000000e+000	-7,965910e-026	1,220887e+000	4,334344e+003
227	2;1*6;3*11;4*9;5*7;8*10	0,393774	0,001194	0,000691	24346624000	5182937096	3195120	299	0	0	192	3,628027e-001	3,255965e-003	3,249469e-010	-0,000000e+000	-2,085475e-024	1,400026e+000	1,104469e+004
228	2;1*6;3*11;4*9;5*8;7*10	-0,170965	0,000529	0,000306	11628544000	2391620027	1792917	142	0	0	80	-1,556250e-001	3,072693e-003	6,291535e-016	-0,000000e+000	-8,293614e-022	7,612378e-001	5,497737e+003
229	2;1*6;3*11;4*9;5*10;7*8	0,606743	0,000584	0,000510	10522624000	1321195273	2042289	111	0	0	78	5,492071e-001	3,073480e-003	2,258370e-018	-0,000000e+000	-4,962779e-027	1,317393e+000	3,230076e+003
230	2;1*6;3*11;4*10;5*7;8*9	-0,584084	0,001131	0,000678	22687744000	3971721696	9966327	209	0	0	180	-5,274264e-001	-6,242094e-003	-3,509325e-016	-0,000000e+000	3,369914e-023	1,501933e+000	7,575392e+003
231	2;1*6;3*11;4*10;5*8;7*9	0,287733	0,001162	0,000615	23793664000	4652078533	3718761	338	0	0	199	2,349867e-001	3,099271e-003	-3,532285e-011	-0,000000e+000	7,878930e-025	1,109465e+000	9,804031e+003
232	2;1*6;3*11;4*10;5*9;7*8	-0,052595	0,001057	0,000656	30982144000	4619737450	10892334	556	0	0	248	-4,298023e-002	7,943694e-003	1,023129e-010	-0,000000e+000	9,258324e-026	1,281244e+000	9,514570e+003
233	2;1*7;3*4;5*8;6*10;9*11	0,854210	0,001310	0,000813	23240704000	6042671058	35559026	103	0	0	165	5,297441e-001	7,910226e-003	6,807050e-015	-0,000000e+000	3,294092e-023	2,653212e+000	1,130589e+004
234	2;1*7;3*4;5*8;6*11;9*10	-1,495584	0,001402	0,000833	23793664000	5360345863	120937811	625	0	0	178	-1,075333e+000	-4,195088e-002	-7,532645e-009	-0,000000e+000	4,943752e-023	2,523301e+000	1,507904e+004
235	2;1*7;3*4;5*9;6*10;8*11	-0,477978	0,001012	0,000608	21028864000	5517622343	18670990	138	0	0	142	-2,575567e-001	-5,177801e-002	1,160678e-017	-0,000000e+000	1,287566e-023	1,565836e+000	8,096094e+003
236	2;1*7;3*4;5*9;6*11;8*10	1,661231	0,000842	0,000713	13840384000	3104556457	14498056	67	0	0	94	1,201084e+000	9,020045e-003	6,121385e-016	-0,000000e+000	1,430121e-024	2,158180e+000	6,110271e+003
237	2;1*7;3*4;5*10;6*8;9*11	-2,141966	0,002283	0,001565	54759424000	13314950012	91011277	309	0	0	462	-1,493623e+000	1,879034e-002	2,078433e-012	-0,000000e+000	3,848943e-023	4,537684e+000	2,544539e+004
238	2;1*7;3*4;5*10;6*9;8*11	-0,085748	0,000684	0,000473	12734464000	3009137039	9716250	80	0	0	90	1,032442e-001	4,173065e-004	5,345288e-022	-0,000000e+000	-5,384637e-024	1,234657e+000	4,354038e+003
239	2;1*7;3*4;5*10;6*11;8*9	-1,730577	0,001062	0,000767	19922944000	3919085076	78184998	456	0	0	163	-1,296953e+000	-1,350547e-002	-1,111531e-010	-0,000000e+000	-5,290721e-021	2,683494e+000	9,381790e+003
240	2;1*7;3*4;5*11;6*8;9*10	0,625906	0,003322	0,001755	71901184000	15148754843	396068201	6746	0	0	589	5,378663e-001	-6,287745e-002	-1,248715e-008	-0,000000e+000	-9,406217e-023	3,328750e+000	4,650110e+004
241	2;1*7;3*4;5*11;6*9;8*10	-1,025911	0,001342	0,000990	23793664000	5301425135	30038891	110	0	0	176	-6,644491e-001	5,575016e-003	7,612404e-013	-0,000000e+000	-1,084111e-023	2,347362e+000	1,063398e+004
242	2;1*7;3*4;5*11;6*10;8*9	1,166913	0,001513	0,001031	32641024000	5977475794	112278286	725	0	0	250	8,127726e-001	-1,703740e-002	-1,999607e-010	-0,000000e+000	1,657954e-023	2,695001e+000	1,484229e+004
243	2;1*7;3*5;4*8;6*10;9*11	2,575426	0,001460	0,000989	24346624000	5407495005	1662857	155	0	0	183	2,090673e+000	5,836664e-003	6,080899e-013	-0,000000e+000	1,582284e-024	3,575565e+000	1,142600e+004
244	2;1*7;3*5;4*8;6*11;9*10	-2,882525	0,001525	0,000970	30982144000	6405204045	17491726	125	0	0	220	-2,343345e+000	-5,605092e-002	5,235398e-008	-0,000000e+000	-1,014547e-021	3,965879e+000	1,332865e+004
245	2;1*7;3*5;4*9;6*10;8*11	-0,633872	0,001029	0,000688	19922944000	3798133341	1508997	145	0	0	133	-2,070783e-001	1,172195e-002	3,569711e-014	-0,000000e+000	-1,045411e-022	2,177433e+000	7,585290e+003
246	2;1*7;3*5;4*9;6*11;8*10	1,739782	0,000977	0,000760	16605184000	3350637901	1472797	138	0	0	133	1,402982e+000	1,814359e-003	6,528497e-020	-0,000000e+000	1,376941e-022	3,059989e+000	6,631353e+003
247	2;1*7;3*5;4*10;6*8;9*11	-1,535610	0,001034	0,000805	22134784000	5382901606	3589343	181	0	0	148	-1,128397e+000	-4,780177e-003	-6,695173e-031	-0,000000e+000	-7,264021e-024	3,627916e+000	9,648721e+003
248	2;1*7;3*5;4*10;6*9;8*11	-1,514933	0,000796	0,000680	12734464000	2252110528	535719	95	0	0	96	-9,546821e-001	7,598641e-004	-2,904280e-025	-0,000000e+000	-6,295587e-022	2,633047e+000	4,675532e+003
249	2;1*7;3*5;4*10;6*11;8*9	-2,243834	0,001036	0,000830	19369984000	3525291694	8486694	135	0	0	158	-1,882400e+000	-9,343473e-002	-3,338920e-025	-0,000000e+000	-1,945886e-024	3,779375e+000	7,307825e+003
250	2;1*7;3*5;4*11;6*8;9*10	1,899864	0,001131	0,000863	18817024000	4283945887	22763025	102	0	0	159	1,359274e+000	3,379405e-002	1,271189e-016	-0,000000e+000	-2,362196e-024	3,015278e+000	9,632735e+003
251	2;1*7;3*5;4*11;6*9;8*10	0,454985	0,000835	0,000639	12734464000	2809136821	1242867	108	0	0	107	3,684741e-001	-1,264976e-003	-9,817577e-031	-0,000000e+000	-2,907483e-026	2,011120e+000	5,929753e+003
252	2;1*7;3*5;4*11;6*10;8*9	-0,133515	0,000920	0,000652	18817024000	3163898392	6983283	177	0	0	155	-1,629062e-001	5,925883e-004	-1,350915e-028	-0,000000e+000	-3,690462e-026	1,975634e+000	6,627823e+003
253	2;1*7;3*6;4*8;5*10;9*11	-0,603580	0,000918	0,000542	16605184000	3427043100	1403270	192	0	0	117	-2,759937e-001	-7,069627e-003	-2,177416e-028	-0,000000e+000	1,526613e-025	1,873407e+000	6,601432e+003
254	2;1*7;3*6;4*8;5*11;9*10	1,326763	0,000890	0,000612	12181504000	2828437086	9111412	99	0	0	96	1,000689e+000	3,254622e-002	-1,419666e-034	-0,000000e+000	2,401253e-025	1,995733e+000	5,483590e+003
255	2;1*7;3*6;4*9;5*10;8*11	-0,830052	0,000607	0,000375	11628544000	2221860285	1781636	155	0	0	72	-6,552539e-001	-3,794242e-002	2,316575e-020	-0,000000e+000	-4,667130e-025	1,027137e+000	4,323371e+003
256	2;1*7;3*6;4*9;5*11;8*10	-0,958680	0,000568	0,000504	8863744000	1657994317	2104374	115	0	0	54	-7,044470e-001	-3,236977e-002	1,278604e-012	-0,000000e+000	-6,376121e-025	1,469581e+000	3,752218e+003
257	2;1*7;3*6;4*10;5*8;9*11	-1,572919	0,000903	0,000607	16605184000	3286661699	974219	174	0	0	130	-1,093737e+000	-6,944158e-003	-5,996352e-031	-0,000000e+000	-3,234242e-022	2,475287e+000	5,677209e+003
258	2;1*7;3*6;4*10;5*9;8*11	-0,320014	0,000294	0,000211	11075584000	2192485282	1083130	123	0	0	68	-1,487422e-001	-3,445549e-003	-1,313592e-027	-0,000000e+000	-1,570288e-024	7,807338e-001	4,022889e+003
259	2;1*7;3*6;4*10;5*11;8*9	1,354699	0,000696	0,000493	11628544000	2445857722	8721506	129	0	0	83	1,063267e+000	7,649928e-002	8,317768e-030	-0,000000e+000	-3,048752e-022	1,676608e+000	4,660588e+003
260	2;1*7;3*6;4*11;5*8;9*10	1,941343	0,000924	0,000600	25452544000	4958288489	9762388	177	0	0	215	1,547901e+000	7,528984e-002	-4,063458e-012	-0,000000e+000	2,088577e-019	2,454087e+000	7,528178e+003
261	2;1*7;3*6;4*11;5*9;8*10	-0,577679	0,000695	0,000436	13287424000	2568689774	848122	118	0	0	91	-3,404538e-001	-4,285532e-003	-1,220132e-030	-0,000000e+000	-2,822191e-024	1,552503e+000	5,146338e+003
262	2;1*7;3*6;4*11;5*10;8*9	-0,420560	0,000665	0,000576	15499264000	2211459157	2610157	199	0	0	113	-6,908457e-001	-1,060733e-002	8,281959e-016	-0,000000e+000	7,356013e-023	2,102634e+000	3,836130e+003
263	2;1*7;3*8;4*5;6*10;9*11	-3,106281	0,001308	0,000877	28217344000	5613837576	13896148	196	0	0	202	-2,410487e+000	-4,099972e-002	-1,439071e-008	-0,000000e+000	-2,444866e-020	4,220996e+000	9,890072e+003
264	2;1*7;3*8;4*5;6*11;9*10	3,777066	0,001632	0,000959	35405824000	5855506253	117239378	623	0	0	279	3,136855e+000	2,654821e-001	1,679507e-005	-0,000000e+000	7,235477e-020	4,648840e+000	1,712631e+004
265	2;1*7;3*8;4*6;5*10;9*11	1,885162	0,001351	0,000877	26558464000	6193198248	6789068	273	0	0	205	1,607509e+000	-1,021249e-002	5,163123e-016	-0,000000e+000	4,942628e-019	3,320033e+000	1,253041e+004
266	2;1*7;3*8;4*6;5*11;9*10	-1,049918	0,001582	0,000877	31535104000	7198147493	28313239	305	0	0	216	-9,096996e-001	9,312312e-003	1,203956e-010	-0,000000e+000	-2,797804e-025	2,978699e+000	1,384538e+004
267	2;1*7;3*8;4*9;5*10;6*11	-0,248535	0,001264	0,000802	30982144000	5823541696	44894578	877	0	0	230	-3,218312e-001	-1,564215e-001	2,978225e-008	-0,000000e+000	5,764389e-024	1,812382e+000	1,173640e+004
268	2;1*7;3*8;4*9;5*11;6*10	0,302102	0,000643	0,000364	14946304000	2378118339	2878127	352	0	0	103	2,809918e-001	3,885163e-002	1,406709e-018	-0,000000e+000	2,920200e-023	8,704103e-001	3,980945e+003
269	2;1*7;3*8;4*10;5*6;9*11	-1,945625	0,002086	0,000950	54759424000	11618191746	40385187	721	0	0	415	-1,729680e+000	2,179558e-002	-3,598802e-010	-0,000000e+000	1,972515e-020	4,195322e+000	2,340247e+004
270	2;1*7;3*8;4*10;5*9;6*11	0,566374	0,000472	0,000276	10522624000	1750248106	1751085	191	0	0	69	4,838505e-001	2,078265e-002	-4,420468e-029	-0,000000e+000	8,243878e-026	8,329042e-001	2,957625e+003
271	2;1*7;3*8;4*10;5*11;6*9	-0,204784	0,000226	0,000168	9416704000	1925798381	1641632	171	0	0	53	-1,921146e-001	-9,311907e-003	-9,941728e-022	-0,000000e+000	5,638054e-026	4,664540e-001	2,768672e+003
272	2;1*7;3*8;4*11;5*6;9*10	0,532994	0,002039	0,001165	39276544000	7141643441	117285746	712	0	0	285	3,699970e-001	-3,633032e-003	2,404843e-006	-0,000000e+000	-1,140112e-023	3,648218e+000	1,958966e+004
273	2;1*7;3*8;4*11;5*9;6*10	0,846877	0,000607	0,000394	13287424000	2264773850	1441308	224	0	0	89	7,478262e-001	9,121960e-003	2,161006e-010	-0,000000e+000	9,391771e-024	1,096032e+000	3,969977e+003
274	2;1*7;3*8;4*11;5*10;6*9	-0,644814	0,000478	0,000322	14946304000	2820974738	2204071	296	0	0	112	-5,928268e-001	-7,720410e-003	-1,513533e-025	-0,000000e+000	4,792146e-021	1,009285e+000	4,273601e+003
275	2;1*7;3*9;4*5;6*10;8*11	0,426602	0,001027	0,000629	23240704000	4241185695	7097713	71	0	0	182	5,818369e-002	1,285242e-002	4,346038e-022	-0,000000e+000	-3,727023e-021	2,300689e+000	7,480472e+003
276	2;1*7;3*9;4*5;6*11;8*10	-1,618764	0,001020	0,000798	14946304000	2888452034	9124781	432	0	0	125	-1,222914e+000	-4,193440e-002	-1,369820e-007	-0,000000e+000	-1,012470e-024	2,996289e+000	7,257446e+003
277	2;1*7;3*9;4*6;5*10;8*11	-0,537335	0,001165	0,000672	22134784000	4279571465	6288989	309	0	0	143	-2,678681e-001	2,920790e-002	-3,920061e-011	-0,000000e+000	-1,574564e-024	1,835682e+000	1,129859e+004
278	2;1*7;3*9;4*6;5*11;8*10	0,122115	0,001004	0,000736	11628544000	2530417497	5730920	598	0	0	80	7,388043e-002	-1,544471e-002	-3,748190e-006	-0,000000e+000	-3,857339e-026	1,793502e+000	9,191188e+003
279	2;1*7;3*9;4*8;5*10;6*11	0,499723	0,000554	0,000373	9969664000	1677448550	1989373	179	0	0	63	4,851631e-001	6,456749e-002	9,720665e-010	-0,000000e+000	8,542727e-024	9,038673e-001	2,817671e+003
280	2;1*7;3*9;4*8;5*11;6*10	-0,703548	0,000421	0,000274	8863744000	1603964154	2030129	161	0	0	63	-6,168307e-001	-1,744084e-002	-2,775220e-010	-0,000000e+000	-8,844215e-025	8,223787e-001	3,689170e+003
281	2;1*7;3*9;4*10;5*6;8*11	1,209985	0,000947	0,000669	15499264000	2874683256	9599153	258	0	0	116	8,421962e-001	-2,832082e-002	-1,183864e-012	-0,000000e+000	8,362618e-021	2,068544e+000	6,378447e+003
282	2;1*7;3*9;4*10;5*8;6*11	-0,104884	0,000519	0,000294	8310784000	1735666139	1725551	117	0	0	54	-9,688776e-002	6,285697e-003	4,638910e-029	-0,000000e+000	-1,902364e-024	5,451787e-001	3,308337e+003
283	2;1*7;3*9;4*10;5*11;6*8	0,016177	0,000877	0,000614	16605184000	3438341605	4075514	373	0	0	116	-4,937927e-002	-3,105944e-002	5,053323e-019	-0,000000e+000	-1,092277e-025	1,424355e+000	5,945132e+003
284	2;1*7;3*9;4*11;5*6;8*10	0,018793	0,001059	0,000843	15499264000	3048406692	11070237	299	0	0	113	3,463703e-002	5,677102e-002	4,962777e-013	-0,000000e+000	5,190953e-025	2,284617e+000	7,096495e+003
285	2;1*7;3*9;4*11;5*8;6*10	-0,322157	0,000331	0,000215	8310784000	1953856299	1082176	109	0	0	76	-2,778935e-001	1,569197e-003	6,789280e-013	-0,000000e+000	-4,378507e-023	6,315074e-001	4,155183e+003
286	2;1*7;3*9;4*11;5*10;6*8	0,727023	0,000672	0,000461	12734464000	2217864603	1811927	224	0	0	88	6,154957e-001	8,142912e-003	7,214220e-012	-0,000000e+000	1,843215e-025	1,250736e+000	4,150817e+003
287	2;1*7;3*10;4*5;6*8;9*11	4,001133	0,001803	0,001239	29876224000	7152958763	36812051	295	0	0	243	3,138127e+000	1,861517e-002	-4,832307e-009	-0,000000e+000	4,589612e-023	5,135332e+000	1,842769e+004
288	2;1*7;3*10;4*5;6*9;8*11	1,607569	0,001255	0,000633	25452544000	5367759514	9296794	59	0	0	147	1,249398e+000	6,868868e-002	-1,917336e-024	-0,000000e+000	3,599284e-023	2,534521e+000	1,049815e+004
289	2;1*7;3*10;4*5;6*11;8*9	2,168536	0,001294	0,001009	17158144000	3006862362	58187605	227	0	0	119	1,853560e+000	3,792807e-001	4,912290e-006	-0,000000e+000	1,286662e-021	3,830358e+000	1,081900e+004
290	2;1*7;3*10;4*6;5*8;9*11	1,061958	0,001313	0,000898	21028864000	5039616243	5729560	551	0	0	160	9,132488e-001	-3,080048e-003	-2,350236e-007	-0,000000e+000	-7,283758e-024	3,086484e+000	1,269302e+004
291	2;1*7;3*10;4*6;5*9;8*11	-0,569186	0,000909	0,000556	14393344000	2971917009	1381907	129	0	0	124	-3,885960e-001	9,652840e-003	2,160046e-011	-0,000000e+000	-1,593265e-023	1,791582e+000	6,820736e+003
292	2;1*7;3*10;4*6;5*11;8*9	-0,652299	0,001042	0,000773	17711104000	3515612052	14160922	177	0	0	117	-5,831239e-001	-9,826505e-002	1,679896e-017	-0,000000e+000	-1,896339e-022	2,393336e+000	8,139791e+003
293	2;1*7;3*10;4*8;5*6;9*11	1,377355	0,001099	0,000747	19922944000	4217521502	12664169	221	0	0	140	1,208970e+000	1,536809e-002	-4,099082e-010	-0,000000e+000	3,920189e-025	2,834496e+000	8,870329e+003
294	2;1*7;3*10;4*8;5*9;6*11	0,906646	0,000617	0,000365	14946304000	3097400970	2510286	213	0	0	103	8,202819e-001	3,465118e-002	4,027681e-013	-0,000000e+000	6,177535e-022	1,102759e+000	5,673140e+003
295	2;1*7;3*10;4*8;5*11;6*9	-0,102128	0,000273	0,000192	7757824000	1770863310	823503	65	0	0	50	-8,295635e-002	-1,800045e-003	6,737925e-015	-0,000000e+000	-2,964829e-027	5,740185e-001	3,642018e+003
296	2;1*7;3*10;4*9;5*6;8*11	0,400520	0,001003	0,000758	17158144000	3195866861	4868660	177	0	0	129	1,255140e-001	-9,031622e-003	-1,350612e-018	-0,000000e+000	2,636340e-024	2,168948e+000	6,360066e+003
297	2;1*7;3*10;4*9;5*8;6*11	-0,525716	0,000813	0,000436	17158144000	3830445750	3484386	323	0	0	127	-5,029993e-001	-6,040967e-002	1,634881e-017	-0,000000e+000	2,430999e-023	9,356594e-001	7,210008e+003
298	2;1*7;3*10;4*9;5*11;6*8	0,576111	0,000749	0,000432	12734464000	2598052190	1999270	222	0	0	88	5,262584e-001	1,722596e-002	-2,107653e-018	-0,000000e+000	-8,004413e-017	1,185593e+000	5,032711e+003
299	2;1*7;3*10;4*11;5*6;8*9	0,325506	0,001018	0,000725	16052224000	2512296533	36118346	264	0	0	133	2,777223e-001	4,127893e-002	2,864201e-012	-0,000000e+000	-2,185908e-020	2,054089e+000	6,276684e+003
300	2;1*7;3*10;4*11;5*8;6*9	-0,249107	0,000960	0,000503	12181504000	2842285512	12539746	1133	0	0	81	-2,859263e-001	-4,152106e-002	-2,231344e-006	-0,000000e+000	1,084863e-021	1,144704e+000	8,753243e+003
301	2;1*7;3*10;4*11;5*9;6*8	-0,158177	0,000601	0,000393	18264064000	3472718288	4358084	376	0	0	149	-1,354159e-001	2,148877e-003	4,136873e-017	-0,000000e+000	-1,847296e-026	9,973084e-001	5,957927e+003
302	2;1*7;3*11;4*5;6*8;9*10	-3,418539	0,002458	0,001299	32641024000	7527361307	186239280	3462	0	0	252	-2,774570e+000	-6,540714e-002	-3,990475e-007	-0,000000e+000	-3,916573e-022	3,978968e+000	3,257507e+004
303	2;1*7;3*11;4*5;6*9;8*10	-0,222308	0,000879	0,000718	13287424000	2757339656	11432800	307	0	0	112	-2,511253e-001	7,429873e-005	-6,544516e-008	-0,000000e+000	-2,719435e-018	2,187177e+000	7,455387e+003
304	2;1*7;3*11;4*5;6*10;8*9	-1,032716	0,001134	0,000836	12181504000	2012976129	31152989	271	0	0	93	-6,884716e-001	-1,390605e-002	1,504437e-011	-0,000000e+000	-1,321623e-020	2,182506e+000	8,250819e+003
305	2;1*7;3*11;4*6;5*8;9*10	-0,348063	0,001265	0,001046	20475904000	4521536702	19405925	403	0	0	155	-3,604054e-001	4,149783e-003	7,393980e-008	-0,000000e+000	1,914231e-026	2,231772e+000	1,145317e+004
306	2;1*7;3*11;4*6;5*9;8*10	0,427741	0,001454	0,000908	20475904000	4496340827	7690424	988	0	0	157	3,989590e-001	-3,131103e-003	-5,356495e-007	-0,000000e+000	-3,952626e-026	3,142271e+000	1,360807e+004
307	2;1*7;3*11;4*6;5*10;8*9	-0,359675	0,001104	0,000733	20475904000	3868257490	9506945	143	0	0	162	-3,514783e-001	5,383045e-003	-1,780414e-016	-0,000000e+000	3,517014e-020	2,292602e+000	8,351850e+003
308	2;1*7;3*11;4*8;5*6;9*10	-1,230201	0,000930	0,000723	17711104000	2794633421	40676402	237	0	0	142	-1,043217e+000	-5,121002e-002	-9,942658e-010	-0,000000e+000	-1,688836e-021	2,107506e+000	8,397967e+003
309	2;1*7;3*11;4*8;5*9;6*10	-0,927837	0,000925	0,000593	15499264000	2839019510	2710037	272	0	0	104	-8,765435e-001	-7,489544e-002	-5,031219e-030	-0,000000e+000	-1,289271e-025	1,675780e+000	6,355137e+003
310	2;1*7;3*11;4*8;5*10;6*9	0,503785	0,000534	0,000342	8310784000	1625193851	1108827	95	0	0	55	4,821996e-001	1,612766e-002	-5,572288e-024	-0,000000e+000	1,156183e-024	7,611559e-001	3,492282e+003
311	2;1*7;3*11;4*9;5*6;8*10	-0,364764	0,001195	0,000724	18817024000	3831167549	21564789	249	0	0	159	-3,319677e-001	5,212276e-003	1,657374e-009	-0,000000e+000	-8,460932e-023	2,162764e+000	1,118221e+004
312	2;1*7;3*11;4*9;5*8;6*10	0,556855	0,000684	0,000367	10522624000	2176649984	2237667	125	0	0	85	5,299102e-001	1,939903e-002	8,621795e-011	-0,000000e+000	1,324799e-023	8,097578e-001	5,529286e+003
313	2;1*7;3*11;4*9;5*10;6*8	-0,505210	0,000714	0,000466	12181504000	2468711622	2230348	179	0	0	82	-4,689452e-001	-3,290265e-003	-1,001873e-008	-0,000000e+000	-2,467344e-026	9,942786e-001	4,655359e+003
314	2;1*7;3*11;4*10;5*6;8*9	0,323864	0,000871	0,000621	9969664000	1598967911	27820231	263	0	0	67	3,138367e-001	4,496516e-003	2,210625e-009	-0,000000e+000	-3,601630e-025	1,595091e+000	5,805557e+003
315	2;1*7;3*11;4*10;5*8;6*9	-0,024184	0,000581	0,000311	11075584000	2281936679	2191338	206	0	0	81	-6,265312e-003	2,468205e-003	1,332360e-019	-0,000000e+000	-4,455714e-024	7,015774e-001	4,105612e+003
316	2;1*7;3*11;4*10;5*9;6*8	0,112310	0,001362	0,000801	32641024000	6057869321	7642435	745	0	0	249	8,742596e-002	-2,529089e-003	-1,561113e-007	-0,000000e+000	-7,273213e-025	1,141363e+000	1,086363e+004
317	2;1*8;3*4;5*6;7*10;9*11	4,726363	0,003394	0,002151	61947904000	16299498011	619598971	32384	0	0	479	3,210994e+000	-9,467668e-002	-5,451250e-009	-0,000000e+000	5,725171e-024	7,919357e+000	5,257108e+004
318	2;1*8;3*4;5*6;7*11;9*10	-0,343266	0,003899	0,002457	61394944000	12783936845	1136137770	231867	0	0	491	-5,264646e-001	2,082342e-001	3,151524e-007	-0,000000e+000	1,292633e-021	6,255192e+000	7,309033e+004
319	2;1*8;3*4;5*7;6*10;9*11	-3,802561	0,002201	0,001537	54206464000	13285431281	104590575	163	0	0	415	-2,436547e+000	1,978665e-002	2,844084e-012	-0,000000e+000	-1,266131e-020	6,542214e+000	2,554881e+004
320	2;1*8;3*4;5*7;6*11;9*10	0,971877	0,003475	0,001629	84066304000	18183741228	480676002	8321	0	0	651	6,423808e-001	-6,639626e-002	-8,765238e-009	-0,000000e+000	6,223778e-023	4,496359e+000	5,782938e+004
321	2;1*8;3*4;5*9;6*10;7*11	2,501181	0,001149	0,000707	26558464000	6844187141	28215046	327	0	0	194	1,984770e+000	1,148254e-001	2,460603e-009	-0,000000e+000	1,959180e-024	2,652146e+000	8,088418e+003
322	2;1*8;3*4;5*9;6*11;7*10	-1,209109	0,000664	0,000448	11628544000	2894378418	12965862	81	0	0	79	-1,026083e+000	-1,219292e-002	1,183426e-017	-0,000000e+000	-9,317083e-025	1,407072e+000	3,702970e+003
323	2;1*8;3*4;5*10;6*7;9*11	-0,840666	0,002393	0,001350	30982144000	7924228382	236580126	4244	0	0	261	-9,651978e-001	-1,080835e-001	2,443290e-008	-0,000000e+000	-4,928721e-023	5,127993e+000	3,219519e+004
324	2;1*8;3*4;5*10;6*9;7*11	-1,439935	0,000690	0,000455	13840384000	3619452828	15058975	147	0	0	79	-1,240664e+000	-2,693992e-002	-7,408044e-013	-0,000000e+000	1,317249e-024	1,639481e+000	5,010673e+003
325	2;1*8;3*4;5*10;6*11;7*9	1,012235	0,000765	0,000582	16605184000	4362994384	24005828	177	0	0	107	8,004587e-001	4,878000e-003	9,731000e-015	-0,000000e+000	-2,892044e-026	1,756874e+000	6,037427e+003
326	2;1*8;3*4;5*11;6*7;9*10	2,366456	0,002435	0,001603	19922944000	4183047657	353233770	49045	0	0	147	2,009225e+000	2,770181e-001	3,142540e-007	-0,000000e+000	1,745523e-022	3,993195e+000	3,214948e+004
327	2;1*8;3*4;5*11;6*9;7*10	-0,144417	0,001514	0,000865	30429184000	7393344339	45689055	213	0	0	251	-5,595364e-002	-6,032640e-003	2,040220e-015	-0,000000e+000	1,176483e-022	1,982360e+000	1,216023e+004
328	2;1*8;3*4;5*11;6*10;7*9	-0,551281	0,001487	0,000999	34299904000	7721250775	50308042	372	0	0	261	-3,043669e-001	8,763492e-003	2,522501e-012	-0,000000e+000	6,178316e-025	2,037799e+000	1,191205e+004
329	2;1*8;3*5;4*6;7*10;9*11	-4,777228	0,002936	0,001921	84066304000	23459571461	96407875	338	0	0	765	-3,457313e+000	2,409174e-002	2,331843e-013	-0,000000e+000	3,093280e-020	8,897276e+000	3,646599e+004
330	2;1*8;3*5;4*6;7*11;9*10	0,003574	0,003830	0,002133	105631744000	26464491262	402377135	3035	0	0	874	2,078207e-001	-1,054271e-001	-1,055879e-009	-0,000000e+000	-2,105988e-021	7,207280e+000	6,164634e+004
331	2;1*8;3*5;4*7;6*10;9*11	-3,350582	0,001338	0,001043	22134784000	5097811097	1913849	136	0	0	171	-2,817253e+000	-2,884130e-002	9,480717e-037	-0,000000e+000	7,885174e-021	5,416072e+000	9,954282e+003
332	2;1*8;3*5;4*7;6*11;9*10	1,452942	0,001144	0,000874	17711104000	3641016186	15080752	79	0	0	151	1,214137e+000	1,714674e-002	1,041818e-016	-0,000000e+000	2,868407e-026	2,854808e+000	7,642177e+003
333	2;1*8;3*5;4*9;6*10;7*11	0,536316	0,000981	0,000735	18264064000	3636380452	7222225	273	0	0	126	3,754487e-001	4,299218e-002	-5,082341e-011	-0,000000e+000	1,137998e-023	2,123216e+000	6,684277e+003
334	2;1*8;3*5;4*9;6*11;7*10	0,472566	0,000801	0,000514	11628544000	2674233671	6318406	764	0	0	89	4,162552e-001	-2,075126e-002	-2,113884e-007	-0,000000e+000	1,883511e-024	1,246706e+000	6,857259e+003
335	2;1*8;3*5;4*10;6*7;9*11	6,332160	0,001881	0,001481	33746944000	8149435856	45977660	197	0	0	263	5,095129e+000	2,409700e-001	3,956812e-017	-0,000000e+000	7,760159e-022	9,981859e+000	1,822327e+004
336	2;1*8;3*5;4*10;6*9;7*11	0,878979	0,000754	0,000511	11628544000	2501822233	854797	125	0	0	72	7,037554e-001	1,115573e-002	-1,646788e-008	-0,000000e+000	-3,647769e-025	1,694102e+000	4,492178e+003
337	2;1*8;3*5;4*10;6*11;7*9	0,969849	0,001044	0,000734	15499264000	3293253712	2347278	193	0	0	109	8,367753e-001	3,728276e-003	4,955467e-018	-0,000000e+000	-2,478537e-025	2,312569e+000	6,500325e+003
338	2;1*8;3*5;4*11;6*7;9*10	-2,198521	0,002050	0,001262	26558464000	6110847584	163752537	2934	0	0	180	-1,611481e+000	-7,177230e-002	-4,600311e-009	-0,000000e+000	2,257730e-026	4,655354e+000	2,430937e+004
339	2;1*8;3*5;4*11;6*9;7*10	-0,228226	0,000688	0,000455	12734464000	3035072365	1555829	144	0	0	89	-1,725655e-001	7,817399e-004	3,829029e-028	-0,000000e+000	-1,109236e-024	1,565463e+000	5,783040e+003
340	2;1*8;3*5;4*11;6*10;7*9	0,003210	0,001159	0,000667	24346624000	5312501426	3629305	350	0	0	196	-3,294491e-003	7,515425e-004	9,854480e-025	-0,000000e+000	-1,448886e-026	1,512318e+000	9,627145e+003
341	2;1*8;3*6;4*5;7*10;9*11	-1,659762	0,002859	0,001387	77430784000	22120026205	281316906	675	0	0	617	-1,600982e+000	-6,842841e-002	-1,040991e-011	-0,000000e+000	-6,439799e-018	5,354114e+000	4,012573e+004
342	2;1*8;3*6;4*5;7*11;9*10	2,208918	0,003048	0,001707	53653504000	13543988217	511007134	7927	0	0	417	1,993825e+000	2,104549e-001	7,479425e-009	-0,000000e+000	8,138776e-024	4,543128e+000	4,439766e+004
343	2;1*8;3*6;4*7;5*10;9*11	-1,662593	0,000963	0,000654	17158144000	3959139428	1785243	112	0	0	145	-1,334024e+000	-1,012598e-002	-8,288161e-031	-0,000000e+000	-9,521127e-022	2,665199e+000	6,842150e+003
344	2;1*8;3*6;4*7;5*11;9*10	0,980561	0,001091	0,000652	19369984000	4026014033	17436797	112	0	0	137	8,324472e-001	2,785609e-002	5,899521e-016	-0,000000e+000	-3,607015e-022	1,812650e+000	7,888469e+003
345	2;1*8;3*6;4*9;5*10;7*11	0,876554	0,000615	0,000385	13287424000	2395193545	2082035	162	0	0	87	7,444014e-001	3,911435e-002	3,223966e-012	-0,000000e+000	-7,914457e-026	1,042171e+000	5,112253e+003
346	2;1*8;3*6;4*9;5*11;7*10	-0,511080	0,000339	0,000187	8310784000	1663013766	748701	63	0	0	58	-4,500779e-001	-2,162280e-003	-2,977499e-014	-0,000000e+000	-1,645298e-023	6,080655e-001	3,324892e+003
347	2;1*8;3*6;4*10;5*7;9*11	-0,745464	0,001339	0,001092	17158144000	4035389547	5223800	399	0	0	130	-5,933111e-001	1,745505e-003	1,211398e-010	-0,000000e+000	2,363532e-024	4,766288e+000	1,025993e+004
348	2;1*8;3*6;4*10;5*9;7*11	-0,327039	0,000408	0,000260	9969664000	2001846914	1491303	124	0	0	60	-3,413984e-001	-2,254715e-002	2,056802e-016	-0,000000e+000	1,589853e-022	7,283301e-001	4,262560e+003
349	2;1*8;3*6;4*10;5*11;7*9	-0,582941	0,000618	0,000416	11628544000	2396402209	3093307	180	0	0	101	-4,706076e-001	-2,376821e-002	-7,835967e-022	-0,000000e+000	6,444539e-023	1,196534e+000	4,382643e+003
350	2;1*8;3*6;4*11;5*7;9*10	-0,335501	0,001317	0,000899	21028864000	4655516335	21833041	248	0	0	195	-4,176702e-001	4,365024e-003	2,835003e-010	-0,000000e+000	9,392715e-025	2,890202e+000	1,177991e+004
351	2;1*8;3*6;4*11;5*9;7*10	0,072755	0,000291	0,000201	7757824000	1428308678	373933	39	0	0	54	5,072959e-002	3,651919e-004	-8,729006e-037	-0,000000e+000	-5,537443e-025	5,171699e-001	3,155046e+003
352	2;1*8;3*6;4*11;5*10;7*9	-0,049886	0,000433	0,000340	9969664000	1948053531	963630	141	0	0	76	3,807573e-002	-1,822196e-003	1,416595e-010	-0,000000e+000	-1,709676e-026	1,012308e+000	3,511068e+003
353	2;1*8;3*7;4*5;6*10;9*11	8,227030	0,001788	0,001573	43147264000	7509364131	20133863	323	0	0	361	6,662585e+000	3,856422e-001	-1,658666e-033	-0,000000e+000	5,847424e-022	9,089956e+000	1,561165e+004
354	2;1*8;3*7;4*5;6*11;9*10	-5,473183	0,001621	0,001364	27664384000	3789451486	70447322	466	0	0	222	-4,259991e+000	-4,028655e-001	-2,819203e-005	-0,000000e+000	-1,285295e-020	6,164400e+000	1,293444e+004
355	2;1*8;3*7;4*6;5*10;9*11	-3,481639	0,001362	0,001188	26558464000	5473124727	2759570	288	0	0	217	-2,739586e+000	-4,239167e-002	8,813073e-023	-0,000000e+000	-9,163252e-023	5,649251e+000	9,749625e+003
356	2;1*8;3*7;4*6;5*11;9*10	2,202116	0,001027	0,000975	23240704000	4528200095	19959800	231	0	0	187	1,724126e+000	1,197051e-001	-9,158021e-014	-0,000000e+000	2,937950e-023	3,863414e+000	8,550425e+003
357	2;1*8;3*7;4*9;5*10;6*11	-0,747743	0,000671	0,000470	13287424000	2646396914	13544700	314	0	0	75	-6,671962e-001	-1,757558e-001	7,895738e-010	-0,000000e+000	-1,328188e-026	1,132267e+000	6,345762e+003
358	2;1*8;3*7;4*9;5*11;6*10	0,780807	0,000350	0,000267	9416704000	2142507874	12854703	233	0	0	58	7,894665e-001	1,885472e-001	1,750088e-013	-0,000000e+000	-8,206421e-025	9,110430e-001	5,824142e+003
359	2;1*8;3*7;4*10;5*6;9*11	5,774524	0,001494	0,001291	28217344000	5694512286	19151998	240	0	0	209	4,801291e+000	3,039720e-001	1,132006e-015	-0,000000e+000	2,028397e-024	7,150903e+000	1,265119e+004
360	2;1*8;3*7;4*10;5*9;6*11	0,355976	0,000418	0,000301	5545984000	788122059	927071	88	0	0	29	3,625310e-001	1,375111e-002	3,883458e-016	-0,000000e+000	-3,603378e-025	7,257506e-001	2,081294e+003
361	2;1*8;3*7;4*10;5*11;6*9	-0,380492	0,000389	0,000213	7757824000	1587200544	1251150	125	0	0	42	-3,077959e-001	-7,267206e-003	1,202934e-018	-0,000000e+000	-6,023580e-025	6,758856e-001	2,995729e+003
362	2;1*8;3*7;4*11;5*6;9*10	-3,851583	0,001261	0,001141	19922944000	3270346582	55062248	400	0	0	150	-3,055463e+000	-3,250683e-001	-1,918626e-005	-0,000000e+000	-1,535589e-021	4,943362e+000	1,127651e+004
363	2;1*8;3*7;4*11;5*9;6*10	-0,362891	0,000286	0,000183	42041344000	10321263015	7246726	658	0	0	291	-3,045772e-001	-3,205298e-003	-2,688027e-011	-0,000000e+000	2,167869e-021	7,883297e-001	1,965302e+004
364	2;1*8;3*7;4*11;5*10;6*9	-0,464260	0,000656	0,000355	13840384000	2461989774	1753894	280	0	0	91	-3,414416e-001	-1,554467e-003	9,946051e-007	-0,000000e+000	-4,698989e-022	9,972666e-001	4,267616e+003
365	2;1*8;3*9;4*5;6*10;7*11	-0,579006	0,000787	0,000664	24346624000	3955621124	6321731	278	0	0	191	-3,205276e-001	-2,432356e-002	-1,007383e-017	-0,000000e+000	-2,492372e-021	2,410448e+000	6,017167e+003
366	2;1*8;3*9;4*5;6*11;7*10	-0,680253	0,000626	0,000421	16605184000	3210020298	5085488	183	0	0	110	-5,994603e-001	-7,722557e-003	6,886165e-029	-0,000000e+000	-2,574060e-022	1,486849e+000	4,635161e+003
367	2;1*8;3*9;4*6;5*10;7*11	0,177206	0,000797	0,000679	19369984000	3261714624	8184043	361	0	0	153	1,582369e-002	-2,914698e-002	1,323282e-009	-0,000000e+000	2,397565e-023	1,725397e+000	6,838876e+003
368	2;1*8;3*9;4*6;5*11;7*10	0,937911	0,000607	0,000437	13840384000	2684380856	1229147	191	0	0	95	8,086325e-001	-1,342768e-003	-3,667611e-011	-0,000000e+000	3,834318e-025	1,381391e+000	4,484439e+003
369	2;1*8;3*9;4*7;5*10;6*11	-0,349729	0,000312	0,000243	6651904000	1374641490	5084868	126	0	0	49	-3,636935e-001	-9,869106e-002	4,564721e-013	-0,000000e+000	-6,827809e-027	5,763828e-001	2,722811e+003
370	2;1*8;3*9;4*7;5*11;6*10	0,109472	0,000293	0,000210	8310784000	1530222107	1715443	126	0	0	48	6,883742e-002	-1,204353e-002	-2,806912e-034	-0,000000e+000	7,411511e-027	5,858348e-001	2,890496e+003
371	2;1*8;3*9;4*10;5*6;7*11	-0,958718	0,000756	0,000595	15499264000	2299903299	4114701	299	0	0	98	-6,316513e-001	-1,784754e-002	4,064761e-025	-0,000000e+000	-9,671903e-022	1,803192e+000	4,060141e+003
372	2;1*8;3*9;4*10;5*7;6*11	0,153362	0,001027	0,000664	14946304000	3012698042	13259732	369	0	0	99	6,385169e-002	-1,895938e-002	-9,486161e-014	-0,000000e+000	2,747767e-019	1,504351e+000	6,555998e+003
373	2;1*8;3*9;4*10;5*11;6*7	0,148632	0,000876	0,000589	14946304000	2963233535	20554335	429	0	0	105	2,878605e-001	9,219993e-002	9,369466e-008	-0,000000e+000	-1,655931e-024	1,481105e+000	5,603913e+003
374	2;1*8;3*9;4*11;5*6;7*10	-0,340228	0,000572	0,000397	12734464000	2254047397	2489645	143	0	0	91	-2,983097e-001	-5,324627e-003	-4,655425e-011	-0,000000e+000	-8,993019e-022	1,154825e+000	3,341128e+003
375	2;1*8;3*9;4*11;5*7;6*10	0,865025	0,000658	0,000460	14393344000	2553258970	2135493	275	0	0	98	7,337269e-001	6,017007e-003	2,229433e-011	-0,000000e+000	8,160863e-023	1,465527e+000	5,387687e+003
376	2;1*8;3*9;4*11;5*10;6*7	-2,028581	0,000794	0,000600	18264064000	2683038161	3673007	376	0	0	133	-1,813222e+000	-3,137022e-002	-2,513671e-015	-0,000000e+000	-7,475002e-023	2,365325e+000	4,508177e+003
377	2;1*8;3*10;4*5;6*7;9*11	-10,454730	0,002058	0,001727	33193984000	6954304559	173316647	3288	0	0	247	-8,468515e+000	-6,336427e-001	-5,595030e-005	-0,000000e+000	-3,009601e-018	1,114935e+001	2,547738e+004
378	2;1*8;3*10;4*5;6*9;7*11	-0,297931	0,000580	0,000432	16605184000	3152470923	5140409	85	0	0	108	-2,869653e-001	-2,018335e-002	7,699414e-026	-0,000000e+000	3,399329e-024	1,514916e+000	5,316121e+003
379	2;1*8;3*10;4*5;6*11;7*9	-0,899864	0,000934	0,000686	15499264000	3086145957	7536174	146	0	0	133	-6,351163e-001	-2,113070e-003	-2,018065e-015	-0,000000e+000	1,548873e-025	2,294193e+000	5,988915e+003
380	2;1*8;3*10;4*6;5*7;9*11	11,505462	0,002348	0,001726	50888704000	13052094714	31893630	599	0	0	431	9,476153e+000	1,811100e-001	1,085014e-013	-0,000000e+000	8,366843e-021	1,261466e+001	2,508400e+004
381	2;1*8;3*10;4*6;5*9;7*11	0,857600	0,000687	0,000484	12181504000	1952378300	1272948	126	0	0	80	6,746853e-001	9,150905e-003	-4,372409e-010	-0,000000e+000	2,782333e-025	1,539097e+000	5,143482e+003
382	2;1*8;3*10;4*6;5*11;7*9	0,177512	0,000930	0,000545	20475904000	4265549558	3351440	337	0	0	149	1,422094e-001	-1,913988e-003	-5,848731e-013	-0,000000e+000	1,323558e-025	1,603781e+000	7,689514e+003
383	2;1*8;3*10;4*7;5*6;9*11	-6,326865	0,001950	0,001345	44253184000	11822109024	87246298	505	0	0	339	-5,534149e+000	-2,874639e-001	-2,994004e-008	-0,000000e+000	3,852828e-020	9,293269e+000	2,308279e+004
384	2;1*8;3*10;4*7;5*9;6*11	-0,292501	0,000364	0,000248	6098944000	1291047271	533193	47	0	0	39	-2,118292e-001	2,519150e-003	2,352635e-036	-0,000000e+000	-2,804355e-027	6,942332e-001	2,595934e+003
385	2;1*8;3*10;4*7;5*11;6*9	-0,190874	0,000230	0,000117	16605184000	4410443082	3165000	208	0	0	108	-1,754414e-001	2,200289e-003	-8,476258e-012	-0,000000e+000	-2,125491e-025	4,396143e-001	8,779970e+003
386	2;1*8;3*10;4*9;5*6;7*11	-0,773911	0,000968	0,000606	18817024000	2886900131	4824438	258	0	0	148	-6,325247e-001	8,223708e-004	-7,116440e-019	-0,000000e+000	-5,556040e-023	1,565363e+000	6,180909e+003
387	2;1*8;3*10;4*9;5*7;6*11	0,612605	0,000585	0,000453	10522624000	2049588876	1357722	155	0	0	82	5,582006e-001	6,783991e-003	3,238930e-027	-0,000000e+000	3,016421e-025	1,259522e+000	3,982980e+003
388	2;1*8;3*10;4*9;5*11;6*7	-0,152623	0,001382	0,000766	42041344000	6165971939	9394777	691	0	0	284	-1,750523e-001	-2,978528e-003	-3,073223e-015	-0,000000e+000	1,873660e-022	2,066684e+000	1,112570e+004
389	2;1*8;3*10;4*11;5*6;7*9	-0,127120	0,000999	0,000771	18264064000	3529020632	9350716	311	0	0	135	-1,411497e-001	3,562143e-002	2,828120e-017	-0,000000e+000	1,325537e-024	2,217455e+000	7,043698e+003
390	2;1*8;3*10;4*11;5*7;6*9	0,349139	0,000724	0,000537	11628544000	2504172146	8479501	708	0	0	83	3,842011e-001	4,426315e-002	-2,857932e-007	-0,000000e+000	-1,930395e-025	1,361468e+000	6,873627e+003
391	2;1*8;3*10;4*11;5*9;6*7	0,143768	0,000819	0,000455	25452544000	4055170391	9532310	406	0	0	195	1,634835e-001	1,004039e-002	-3,635639e-011	-0,000000e+000	6,692979e-024	1,273595e+000	8,033625e+003
392	2;1*8;3*11;4*5;6*7;9*10	5,250841	0,002942	0,001551	33193984000	5719644402	543607268	110187	0	0	231	4,327767e+000	1,592456e-001	1,535630e-007	-0,000000e+000	2,060086e-021	5,495528e+000	4,887591e+004
393	2;1*8;3*11;4*5;6*9;7*10	1,812485	0,001095	0,000716	13287424000	2979909542	13412851	430	0	0	97	1,470796e+000	4,222286e-002	4,859279e-006	-0,000000e+000	-2,991989e-024	2,087200e+000	7,842909e+003
394	2;1*8;3*11;4*5;6*10;7*9	0,235410	0,001038	0,000639	26558464000	5566676952	19617555	245	0	0	215	1,449923e-001	-6,356108e-004	-2,775871e-010	-0,000000e+000	2,397652e-020	1,728801e+000	1,009121e+004
395	2;1*8;3*11;4*6;5*7;9*10	-5,531704	0,002591	0,001573	51441664000	12995501087	173528767	1671	0	0	428	-4,823669e+000	-1,457656e-001	-6,191752e-010	-0,000000e+000	-1,585899e-019	6,110452e+000	3,190408e+004
396	2;1*8;3*11;4*6;5*9;7*10	-0,402331	0,000795	0,000605	7757824000	1728039007	3134593	263	0	0	61	-3,576489e-001	-1,206543e-002	2,287170e-008	-0,000000e+000	6,382586e-024	1,451031e+000	7,477072e+003
397	2;1*8;3*11;4*6;5*10;7*9	0,493566	0,001098	0,000715	18817024000	3808054986	2647976	244	0	0	140	4,329262e-001	3,683405e-003	1,931332e-009	-0,000000e+000	-2,565719e-022	1,464783e+000	8,364487e+003
398	2;1*8;3*11;4*7;5*6;9*10	2,816085	0,002001	0,001283	28217344000	7247025804	232987365	4053	0	0	224	2,576260e+000	1,172967e-001	4,290666e-009	-0,000000e+000	1,305659e-022	4,531698e+000	2,295241e+004
399	2;1*8;3*11;4*7;5*9;6*10	0,184469	0,000696	0,000348	13840384000	2713216333	1943739	136	0	0	105	1,689824e-001	1,016056e-002	1,805505e-015	-0,000000e+000	1,894269e-025	8,798618e-001	5,621512e+003
400	2;1*8;3*11;4*7;5*10;6*9	-0,161444	0,000401	0,000243	14393344000	3064718120	3028170	228	0	0	106	-1,521177e-001	-1,203996e-004	2,391819e-007	-0,000000e+000	5,494911e-025	7,435463e-001	6,690529e+003
401	2;1*8;3*11;4*9;5*6;7*10	0,214797	0,000757	0,000494	13840384000	2358754377	3800870	73	0	0	102	2,035295e-001	1,202964e-003	6,959768e-025	-0,000000e+000	-2,406246e-022	1,483754e+000	4,613920e+003
402	2;1*8;3*11;4*9;5*7;6*10	-0,696425	0,000840	0,000525	9969664000	1973187215	1308178	96	0	0	70	-6,582492e-001	-9,880783e-003	-1,578887e-012	-0,000000e+000	-1,060213e-027	1,218752e+000	6,110307e+003
403	2;1*8;3*11;4*9;5*10;6*7	0,799063	0,000585	0,000494	12181504000	1931440724	3125024	166	0	0	82	7,446494e-001	6,370118e-003	-1,139722e-019	-0,000000e+000	-1,380919e-024	1,373811e+000	4,103018e+003
404	2;1*8;3*11;4*10;5*6;7*9	-0,571873	0,000981	0,000608	23793664000	4484121343	12052838	276	0	0	181	-5,104680e-001	1,663014e-003	8,899236e-016	-0,000000e+000	2,514390e-024	1,449379e+000	8,946440e+003
405	2;1*8;3*11;4*10;5*7;6*9	0,306213	0,001119	0,000640	19922944000	3880183630	3075797	331	0	0	175	2,642427e-001	3,433869e-003	-1,674527e-013	-0,000000e+000	1,556421e-021	1,074617e+000	8,374071e+003
406	2;1*8;3*11;4*10;5*9;6*7	-0,056264	0,001049	0,000693	24346624000	3772036291	8764695	441	0	0	193	-7,034084e-002	-8,141896e-003	-8,256333e-010	-0,000000e+000	1,246915e-020	1,173317e+000	7,563440e+003
407	2;1*9;3*4;5*6;7*10;8*11	-3,252653	0,001115	0,000862	12734464000	3544221537	114814585	3898	0	0	102	-2,330624e+000	-2,117282e-002	-1,458869e-010	-0,000000e+000	-2,604022e-023	3,412052e+000	8,601027e+003
408	2;1*9;3*4;5*6;7*11;8*10	2,768715	0,002374	0,001628	38723584000	10415686800	349325558	19432	0	0	299	1,412300e+000	-4,503500e-002	-4,962640e-009	-0,000000e+000	2,693034e-022	5,011021e+000	2,628809e+004
409	2;1*9;3*4;5*7;6*10;8*11	0,787745	0,000933	0,000708	15499264000	3593531504	15824374	68	0	0	113	3,212362e-001	2,832297e-003	1,738847e-015	-0,000000e+000	5,810358e-023	2,491263e+000	5,925967e+003
410	2;1*9;3*4;5*7;6*11;8*10	-2,305701	0,001601	0,001163	32641024000	7928974765	57074909	227	0	0	304	-1,415785e+000	1,198725e-002	5,456478e-013	-0,000000e+000	-1,373369e-021	3,709277e+000	1,431838e+004
411	2;1*9;3*4;5*8;6*10;7*11	-0,344532	0,000813	0,000477	12734464000	3314806674	14027461	98	0	0	91	-5,406037e-002	-1,907133e-002	-5,919789e-008	-0,000000e+000	-4,416940e-023	1,260067e+000	5,322173e+003
412	2;1*9;3*4;5*8;6*11;7*10	-0,040906	0,000674	0,000381	11628544000	2839589397	14534110	87	0	0	88	8,899538e-002	1,933324e-003	3,405679e-016	-0,000000e+000	1,206676e-025	1,091574e+000	3,927702e+003
413	2;1*9;3*4;5*10;6*7;8*11	-1,089516	0,001122	0,000767	13287424000	2743246504	51119167	298	0	0	101	-7,194528e-001	-2,017627e-002	-2,961226e-011	-0,000000e+000	-5,235817e-023	2,296649e+000	7,471383e+003
414	2;1*9;3*4;5*10;6*8;7*11	1,555494	0,000785	0,000617	14946304000	3456234370	17371820	112	0	0	135	1,185636e+000	8,627947e-003	3,782070e-016	-0,000000e+000	1,696382e-023	2,081496e+000	7,835127e+003
415	2;1*9;3*4;5*10;6*11;7*8	-1,797581	0,001020	0,000696	15499264000	2996564017	47368826	348	0	0	115	-1,305501e+000	-1,121348e-002	-3,128088e-011	-0,000000e+000	-1,482575e-025	2,580185e+000	7,338220e+003
416	2;1*9;3*4;5*11;6*7;8*10	0,077709	0,001381	0,000960	20475904000	4612561297	106822804	2098	0	0	175	-4,549770e-002	-3,655165e-002	-2,022211e-009	-0,000000e+000	-1,926541e-022	2,680604e+000	1,332821e+004
417	2;1*9;3*4;5*11;6*8;7*10	-1,136198	0,001257	0,001014	21581824000	5048599550	24989162	133	0	0	181	-7,802584e-001	2,840328e-003	4,489605e-012	-0,000000e+000	-1,399544e-022	2,398308e+000	9,184280e+003
418	2;1*9;3*4;5*11;6*10;7*8	1,156775	0,001453	0,001052	30429184000	5780741101	90661347	694	0	0	245	8,337193e-001	-1,471261e-002	-1,913455e-010	-0,000000e+000	1,767083e-019	2,765800e+000	1,297160e+004
419	2;1*9;3*5;4*6;7*10;8*11	3,653074	0,001144	0,000827	22134784000	6339085751	22601584	162	0	0	174	2,832584e+000	1,442389e-002	6,880209e-016	-0,000000e+000	3,474576e-023	4,001457e+000	7,466385e+003
420	2;1*9;3*5;4*6;7*11;8*10	-2,551162	0,001853	0,001507	42594304000	11906768487	45180862	341	0	0	344	-1,463957e+000	1,128954e-002	5,645683e-013	-0,000000e+000	-3,901175e-022	5,294728e+000	1,644723e+004
421	2;1*9;3*5;4*7;6*10;8*11	2,780476	0,000909	0,000635	18817024000	3816608125	1358552	135	0	0	141	2,230725e+000	7,406597e-003	-2,061282e-020	-0,000000e+000	-3,512009e-026	3,339848e+000	7,215607e+003
422	2;1*9;3*5;4*7;6*11;8*10	-0,092668	0,000870	0,000647	12734464000	2878813789	1384991	116	0	0	100	-1,169901e-001	-1,451446e-003	2,933343e-035	-0,000000e+000	-1,837045e-024	1,773224e+000	5,581784e+003
423	2;1*9;3*5;4*8;6*10;7*11	-1,724438	0,000552	0,000507	12181504000	2652283604	3252831	161	0	0	97	-1,505562e+000	-7,899771e-002	9,773923e-010	-0,000000e+000	-3,961897e-025	2,052964e+000	5,819801e+003
424	2;1*9;3*5;4*8;6*11;7*10	0,531749	0,000492	0,000352	13287424000	2827117974	1036041	134	0	0	70	5,339525e-001	1,019541e-003	-3,299513e-033	-0,000000e+000	-1,543876e-025	1,232506e+000	5,145073e+003
425	2;1*9;3*5;4*10;6*7;8*11	-3,425621	0,001089	0,000858	16052224000	3489946587	10292689	413	0	0	121	-2,736970e+000	-1,369756e-001	-2,633230e-006	-0,000000e+000	-2,318659e-023	4,103624e+000	8,531113e+003
426	2;1*9;3*5;4*10;6*8;7*11	1,233079	0,001174	0,000811	13287424000	3106169361	6716509	543	0	0	114	1,106648e+000	8,147345e-002	1,139558e-007	-0,000000e+000	1,609896e-025	2,590272e+000	8,922295e+003
427	2;1*9;3*5;4*10;6*11;7*8	-0,868273	0,001009	0,000777	19922944000	3623427756	9766696	250	0	0	151	-7,655269e-001	9,704027e-003	1,539162e-022	-0,000000e+000	-4,167158e-023	2,613890e+000	6,977747e+003
428	2;1*9;3*5;4*11;6*7;8*10	-0,064309	0,001272	0,001031	18817024000	4583913857	23455039	220	0	0	145	-4,531797e-001	-8,089024e-002	8,747968e-010	-0,000000e+000	1,264462e-021	3,741100e+000	1,122338e+004
429	2;1*9;3*5;4*11;6*8;7*10	-0,227719	0,000950	0,000719	10522624000	2486291422	4023527	539	0	0	99	-2,342421e-001	-1,718863e-002	-5,012053e-007	-0,000000e+000	-3,977226e-026	2,022071e+000	6,936685e+003
430	2;1*9;3*5;4*11;6*10;7*8	-0,132775	0,000837	0,000639	14946304000	2997392057	7858637	186	0	0	121	-1,471327e-001	4,107599e-003	1,160304e-015	-0,000000e+000	1,854121e-024	1,967389e+000	6,759978e+003
431	2;1*9;3*6;4*5;7*10;8*11	-0,937589	0,000965	0,000776	20475904000	5956457771	62443378	229	0	0	147	-8,622443e-001	-1,711174e-002	-5,467348e-014	-0,000000e+000	-5,570632e-026	2,417886e+000	8,537989e+003
432	2;1*9;3*6;4*5;7*11;8*10	-0,308735	0,001753	0,001172	36511744000	9933265725	107995299	468	0	0	290	-2,693914e-001	-2,124362e-002	-1,877212e-012	-0,000000e+000	-1,359325e-020	3,124942e+000	1,523372e+004
433	2;1*9;3*6;4*7;5*10;8*11	0,168322	0,000589	0,000394	14393344000	3079685620	1510210	144	0	0	104	8,055125e-002	7,857985e-003	1,854667e-020	-0,000000e+000	2,541142e-022	1,175249e+000	5,774869e+003
434	2;1*9;3*6;4*7;5*11;8*10	-0,060202	0,000638	0,000434	10522624000	2339058115	1231337	96	0	0	77	-4,203506e-002	-1,639903e-003	-1,133615e-028	-0,000000e+000	-8,610453e-025	1,080190e+000	4,289144e+003
435	2;1*9;3*6;4*8;5*10;7*11	-0,147685	0,000276	0,000184	10522624000	2564594902	903277	62	0	0	70	-9,915783e-002	3,151063e-003	-8,192348e-038	-0,000000e+000	-1,493049e-026	6,127491e-001	6,789489e+003
436	2;1*9;3*6;4*8;5*11;7*10	-0,624733	0,000328	0,000210	9416704000	1576594409	616935	62	0	0	51	-5,383330e-001	-1,764017e-003	5,798657e-018	-0,000000e+000	-5,282690e-027	7,075937e-001	3,456455e+003
437	2;1*9;3*6;4*10;5*7;8*11	1,445519	0,000812	0,000629	14946304000	3078508328	3754847	426	0	0	117	1,261953e+000	6,680196e-002	-1,831940e-007	-0,000000e+000	4,305567e-024	2,366744e+000	7,199463e+003
438	2;1*9;3*6;4*10;5*8;7*11	0,019150	0,000248	0,000192	4993024000	1297581258	756718	15	0	0	34	2,351456e-002	1,180653e-004	-3,181080e-030	-0,000000e+000	-5,065185e-026	4,480034e-001	2,820237e+003
439	2;1*9;3*6;4*10;5*11;7*8	0,723860	0,000608	0,000371	12734464000	2465499902	10588153	178	0	0	93	5,286608e-001	-4,016135e-002	3,841870e-011	-0,000000e+000	3,859543e-024	1,240048e+000	4,928291e+003
440	2;1*9;3*6;4*11;5*7;8*10	0,752135	0,000884	0,000646	13840384000	2949120811	1859141	136	0	0	120	6,322944e-001	4,247039e-003	-1,430751e-024	-0,000000e+000	-3,928006e-026	1,962838e+000	6,209362e+003
441	2;1*9;3*6;4*11;5*8;7*10	0,271058	0,000347	0,000238	4993024000	1065216034	272962	12	0	0	34	2,155654e-001	-1,398839e-003	-1,769010e-057	-0,000000e+000	9,856395e-026	6,171093e-001	2,050899e+003
442	2;1*9;3*6;4*11;5*10;7*8	2,177299	0,001115	0,000882	18817024000	3585725076	13129856	191	0	0	129	1,937005e+000	2,237171e-001	9,036559e-009	-0,000000e+000	2,782063e-024	2,616239e+000	8,076511e+003
443	2;1*9;3*7;4*5;6*10;8*11	-2,241752	0,000932	0,000753	19369984000	3264710733	5106429	146	0	0	153	-1,796795e+000	-3,581101e-002	5,937648e-017	-0,000000e+000	-1,309803e-020	3,018673e+000	6,503511e+003
444	2;1*9;3*7;4*5;6*11;8*10	0,820595	0,000915	0,000621	21028864000	3855047182	10674187	221	0	0	165	6,376285e-001	6,401382e-003	4,871501e-012	-0,000000e+000	3,442032e-024	1,999906e+000	7,725634e+003
445	2;1*9;3*7;4*6;5*10;8*11	1,779188	0,001141	0,000701	14393344000	3070267412	4440175	466	0	0	106	1,465820e+000	4,623429e-002	-1,457955e-007	-0,000000e+000	3,827276e-023	2,428057e+000	8,146412e+003
446	2;1*9;3*7;4*6;5*11;8*10	0,222656	0,000846	0,000594	18817024000	3995884337	2467095	243	0	0	142	1,913116e-001	4,731816e-004	7,830090e-011	-0,000000e+000	3,701787e-025	1,646996e+000	7,374505e+003
447	2;1*9;3*7;4*8;5*10;6*11	0,251957	0,000471	0,000318	10522624000	2105321532	1746877	183	0	0	75	2,133824e-001	-1,214626e-003	7,202855e-023	-0,000000e+000	-1,888090e-023	7,103715e-001	3,630212e+003
448	2;1*9;3*7;4*8;5*11;6*10	0,330051	0,000409	0,000279	10522624000	1713284226	1381982	161	0	0	75	2,594570e-001	5,022753e-003	-1,058806e-029	-0,000000e+000	2,851870e-027	7,319597e-001	3,621933e+003
449	2;1*9;3*7;4*10;5*6;8*11	-1,782500	0,000953	0,000653	17158144000	3134719886	8584723	491	0	0	128	-1,397506e+000	-7,764580e-002	4,943617e-008	-0,000000e+000	-4,899287e-024	2,570713e+000	9,159857e+003
450	2;1*9;3*7;4*10;5*8;6*11	-0,472162	0,000367	0,000218	6098944000	1392996287	613221	34	0	0	27	-4,542914e-001	-2,801346e-003	-2,955468e-037	-0,000000e+000	-1,376357e-025	5,962002e-001	2,636684e+003
451	2;1*9;3*7;4*10;5*11;6*8	-0,534393	0,000850	0,000479	11628544000	2605246359	11947483	454	0	0	64	-4,333239e-001	-2,931797e-002	-1,467334e-008	-0,000000e+000	-1,891676e-024	1,388554e+000	7,661952e+003
452	2;1*9;3*7;4*11;5*6;8*10	0,535063	0,000804	0,000664	13840384000	2689544617	8660338	163	0	0	113	4,150920e-001	2,452998e-002	-5,745891e-024	-0,000000e+000	5,865822e-024	1,849453e+000	6,312929e+003
453	2;1*9;3*7;4*11;5*8;6*10	-0,151054	0,000288	0,000212	6651904000	1419555615	503619	33	0	0	52	-1,400238e-001	2,483984e-005	9,426013e-039	-0,000000e+000	-1,082389e-024	5,541647e-001	2,764078e+003
454	2;1*9;3*7;4*11;5*10;6*8	-0,147669	0,000555	0,000392	9969664000	2057422925	1123871	161	0	0	70	-5,003284e-002	1,355719e-003	-3,807574e-021	-0,000000e+000	9,361329e-027	1,201729e+000	4,266765e+003
455	2;1*9;3*8;4*5;6*10;7*11	1,560440	0,000582	0,000454	20475904000	3202940880	5296614	234	0	0	145	1,070531e+000	2,926441e-002	6,855196e-018	-0,000000e+000	9,944366e-024	2,154641e+000	5,722506e+003
456	2;1*9;3*8;4*5;6*11;7*10	-0,106178	0,000829	0,000633	17711104000	2682304982	4217970	212	0	0	132	-3,314826e-001	5,393181e-002	1,454704e-027	-0,000000e+000	3,361634e-025	2,907317e+000	4,511995e+003
457	2;1*9;3*8;4*6;5*10;7*11	-1,182425	0,000664	0,000461	12181504000	2035480264	3589370	182	0	0	88	-8,554520e-001	-2,979360e-002	3,287858e-021	-0,000000e+000	1,078377e-025	1,611214e+000	5,142100e+003
458	2;1*9;3*8;4*6;5*11;7*10	-0,577934	0,000641	0,000476	12181504000	2273345295	1004274	167	0	0	74	-3,273273e-001	-5,659502e-003	-1,566041e-029	-0,000000e+000	-3,412190e-024	1,696636e+000	4,165232e+003
459	2;1*9;3*8;4*7;5*10;6*11	-0,107166	0,000402	0,000279	8863744000	2015052729	7224769	190	0	0	70	-3,662575e-002	7,753527e-003	7,052958e-012	-0,000000e+000	-9,708350e-026	6,896303e-001	3,941809e+003
460	2;1*9;3*8;4*7;5*11;6*10	-0,456584	0,000320	0,000230	9416704000	1800395619	1290667	201	0	0	68	-3,332401e-001	-1,025866e-003	-2,129677e-025	-0,000000e+000	-9,385112e-024	7,981088e-001	3,031210e+003
461	2;1*9;3*8;4*10;5*6;7*11	2,057738	0,000712	0,000533	11075584000	2138003202	13147242	382	0	0	84	1,696885e+000	8,762212e-002	-1,260161e-009	-0,000000e+000	3,096955e-026	2,326793e+000	6,081894e+003
462	2;1*9;3*8;4*10;5*7;6*11	-0,694607	0,000538	0,000380	16605184000	3625754986	11284364	268	0	0	114	-5,393216e-001	-4,697356e-002	-1,914559e-008	-0,000000e+000	-9,140481e-024	1,469051e+000	8,429627e+003
463	2;1*9;3*8;4*10;5*11;6*7	0,414098	0,000640	0,000444	10522624000	2022333631	10022785	234	0	0	80	1,476369e-001	5,000169e-002	-4,895057e-014	-0,000000e+000	6,931923e-025	1,531104e+000	4,592583e+003
464	2;1*9;3*8;4*11;5*6;7*10	2,180861	0,000673	0,000631	10522624000	1872619209	3632780	98	0	0	69	1,758999e+000	4,389004e-002	8,374599e-032	-0,000000e+000	1,032801e-022	2,487096e+000	3,929464e+003
465	2;1*9;3*8;4*11;5*7;6*10	-0,422421	0,000565	0,000413	12734464000	2691413384	1572361	183	0	0	85	-2,639898e-001	-2,671008e-003	-4,629451e-022	-0,000000e+000	-4,907136e-026	1,529245e+000	5,210932e+003
466	2;1*9;3*8;4*11;5*10;6*7	-0,878450	0,000847	0,000664	12734464000	2069127354	10932127	280	0	0	87	-1,087518e+000	-1,720910e-001	-6,812043e-014	-0,000000e+000	9,929213e-024	2,333287e+000	5,756283e+003
467	2;1*9;3*10;4*5;6*7;8*11	4,756292	0,001381	0,001047	25452544000	4134226699	79886658	591	0	0	198	3,727786e+000	3,391432e-001	2,486581e-005	-0,000000e+000	1,649928e-021	5,582452e+000	1,082826e+004
468	2;1*9;3*10;4*5;6*8;7*11	-2,390600	0,000898	0,000693	18264064000	3399596467	8528418	189	0	0	147	-1,853106e+000	-3,608088e-002	4,016719e-029	-0,000000e+000	-1,000018e-022	3,209003e+000	6,518643e+003
469	2;1*9;3*10;4*5;6*11;7*8	1,703987	0,000915	0,000681	18817024000	2632659645	39461442	317	0	0	139	1,166746e+000	7,109598e-002	1,029756e-005	-0,000000e+000	1,961985e-022	2,849814e+000	7,006456e+003
470	2;1*9;3*10;4*6;5*7;8*11	-5,575965	0,001285	0,001094	29876224000	6509140239	7762007	367	0	0	209	-4,263618e+000	-8,512814e-002	7,260906e-028	-0,000000e+000	-5,292058e-021	6,588947e+000	8,455105e+003
471	2;1*9;3*10;4*6;5*8;7*11	-0,115755	0,000808	0,000487	14946304000	3013088970	3795238	192	0	0	98	-1,109145e-001	-1,642251e-002	8,538805e-020	-0,000000e+000	3,378347e-024	1,506715e+000	6,842798e+003
472	2;1*9;3*10;4*6;5*11;7*8	-0,319302	0,001062	0,000779	19369984000	3697131035	11878133	314	0	0	143	-2,402640e-001	4,450208e-002	1,165925e-016	-0,000000e+000	4,328027e-024	2,777256e+000	7,416437e+003
473	2;1*9;3*10;4*7;5*6;8*11	2,851191	0,001248	0,000906	27664384000	6270908463	25647967	336	0	0	213	2,280018e+000	1,294628e-001	-1,201709e-007	-0,000000e+000	3,004117e-024	4,420116e+000	7,974265e+003
474	2;1*9;3*10;4*7;5*8;6*11	0,402510	0,000548	0,000362	13840384000	2082137382	2686419	246	0	0	92	2,947586e-001	1,579219e-002	2,016413e-019	-0,000000e+000	1,113487e-022	1,096770e+000	5,061812e+003
475	2;1*9;3*10;4*7;5*11;6*8	0,279801	0,000797	0,000514	12734464000	2438555908	3479161	196	0	0	95	2,611522e-001	-1,360926e-002	-8,395424e-020	-0,000000e+000	1,686631e-023	1,433530e+000	5,361366e+003
476	2;1*9;3*10;4*8;5*6;7*11	-0,166437	0,000755	0,000539	13840384000	2072471654	3152058	184	0	0	103	-6,667312e-002	-7,574768e-003	-1,250846e-031	-0,000000e+000	-2,686465e-024	1,508217e+000	4,451072e+003
477	2;1*9;3*10;4*8;5*7;6*11	0,162426	0,000670	0,000455	12734464000	2677303071	7153848	251	0	0	117	1,205968e-001	-1,834468e-002	2,611068e-008	-0,000000e+000	8,797090e-023	1,194672e+000	5,967151e+003
478	2;1*9;3*10;4*8;5*11;6*7	0,040713	0,000832	0,000547	14393344000	2341985703	8317556	231	0	0	119	1,426621e-001	5,492312e-002	1,968097e-020	-0,000000e+000	-3,322160e-023	1,553907e+000	5,538155e+003
479	2;1*9;3*10;4*11;5*6;7*8	-0,629617	0,001174	0,000852	27664384000	3597659781	41453939	632	0	0	225	-5,460557e-001	2,904011e-002	1,695370e-006	-0,000000e+000	5,839842e-022	3,657913e+000	8,401758e+003
480	2;1*9;3*10;4*11;5*7;6*8	0,797386	0,001203	0,000924	28770304000	6049401969	8442599	646	0	0	236	7,474742e-001	-3,470350e-003	5,888740e-015	-0,000000e+000	4,678907e-023	4,119811e+000	8,371155e+003
481	2;1*9;3*10;4*11;5*8;6*7	-0,002438	0,001077	0,000740	28770304000	6080308578	19460367	623	0	0	228	-1,487156e-001	1,213285e-002	-1,226404e-010	-0,000000e+000	2,999105e-022	2,781091e+000	6,901503e+003
482	2;1*9;3*11;4*5;6*7;8*10	-3,111244	0,001247	0,001017	16052224000	3248069276	70249117	1400	0	0	123	-1,926644e+000	-1,393202e-002	-4,706588e-010	-0,000000e+000	-2,475160e-023	3,639129e+000	1,072088e+004
483	2;1*9;3*11;4*5;6*8;7*10	0,135217	0,000944	0,000713	14393344000	3102926697	12992066	322	0	0	126	9,518136e-002	8,972093e-003	1,017815e-007	-0,000000e+000	-5,355755e-025	2,177598e+000	8,243523e+003
484	2;1*9;3*11;4*5;6*10;7*8	-1,123683	0,000969	0,000705	16052224000	2168557611	26923818	215	0	0	127	-7,300161e-001	-1,248025e-002	-4,673792e-011	-0,000000e+000	-7,479231e-024	2,145450e+000	6,780389e+003
485	2;1*9;3*11;4*6;5*7;8*10	3,055967	0,001400	0,000996	23793664000	5968876318	14830049	288	0	0	214	2,178990e+000	1,182426e-002	-2,577501e-012	-0,000000e+000	9,433382e-023	3,844306e+000	1,071745e+004
486	2;1*9;3*11;4*6;5*8;7*10	0,134782	0,000810	0,000515	15499264000	3149178217	4405085	452	0	0	142	1,123653e-001	-5,002315e-003	-1,474618e-009	-0,000000e+000	-6,810848e-025	1,189688e+000	8,395869e+003
487	2;1*9;3*11;4*6;5*10;7*8	-0,799677	0,001156	0,000689	20475904000	3551050899	8257261	183	0	0	174	-7,105903e-001	6,556791e-004	-2,951072e-021	-0,000000e+000	3,901177e-020	2,004797e+000	8,085486e+003
488	2;1*9;3*11;4*7;5*6;8*10	-0,194471	0,001275	0,000795	24899584000	6207996464	46613632	340	0	0	191	-6,389591e-002	-7,883566e-003	1,286560e-014	-0,000000e+000	-2,890721e-024	2,597199e+000	1,088721e+004
489	2;1*9;3*11;4*7;5*8;6*10	0,026166	0,000503	0,000327	9416704000	1850116317	1350279	111	0	0	72	3,934683e-002	-9,189051e-004	1,343548e-030	-0,000000e+000	3,316654e-024	7,329870e-001	4,038344e+003
490	2;1*9;3*11;4*7;5*10;6*8	0,455017	0,000830	0,000514	15499264000	2923155398	2066039	138	0	0	106	4,108555e-001	1,586136e-003	2,048659e-026	-0,000000e+000	1,077680e-025	1,212497e+000	6,812537e+003
491	2;1*9;3*11;4*8;5*6;7*10	0,353719	0,001075	0,000722	17158144000	2896635782	9029084	435	0	0	131	3,424578e-001	1,564529e-002	3,196318e-007	-0,000000e+000	5,369753e-023	1,602096e+000	8,851347e+003
492	2;1*9;3*11;4*8;5*7;6*10	0,349532	0,001102	0,000622	17158144000	3735405145	8530464	817	0	0	123	3,274289e-001	3,803860e-003	-3,005343e-007	-0,000000e+000	1,024541e-026	1,296262e+000	1,147089e+004
493	2;1*9;3*11;4*8;5*10;6*7	-0,398687	0,000830	0,000625	12181504000	1918349944	3148186	134	0	0	105	-4,066478e-001	-5,727034e-004	-9,428079e-023	-0,000000e+000	5,709783e-023	1,451119e+000	5,120977e+003
494	2;1*9;3*11;4*10;5*6;7*8	0,344303	0,001139	0,000748	17711104000	2891817706	44200872	520	0	0	159	3,121771e-001	1,137479e-004	-1,509455e-007	-0,000000e+000	-2,720922e-023	2,102767e+000	7,963740e+003
495	2;1*9;3*11;4*10;5*7;6*8	-0,185702	0,001267	0,000777	24346624000	5569958381	8226171	389	0	0	191	-2,238771e-001	4,250834e-003	-8,881909e-014	-0,000000e+000	3,300590e-024	2,447767e+000	9,440190e+003
496	2;1*9;3*11;4*10;5*8;6*7	-0,251102	0,001036	0,000685	21028864000	4659681679	18364881	363	0	0	151	-1,991327e-001	-5,368183e-004	-1,544364e-020	-0,000000e+000	1,476014e-019	2,091082e+000	7,007776e+003
497	2;1*10;3*4;5*6;7*8;9*11	-0,062814	0,002281	0,002173	22134784000	6175937201	675311565	423196	1	0	168	1,844220e-001	2,150089e-001	5,690343e-007	-8,944188e-021	2,908672e-020	7,421937e+000	3,045552e+004
498	2;1*10;3*4;5*6;7*9;8*11	3,374634	0,001921	0,001805	23240704000	5993172842	217849783	12326	0	0	181	1,631886e+000	-6,477764e-002	-4,885875e-009	-0,000000e+000	-2,422174e-021	5,890322e+000	1,856432e+004
499	2;1*10;3*4;5*6;7*11;8*9	0,870211	0,001964	0,001459	18817024000	4030516136	336055564	70262	0	0	178	8,179367e-001	1,441980e-001	1,732186e-007	-0,000000e+000	7,669362e-020	5,508619e+000	2,206542e+004
500	2;1*10;3*4;5*7;6*8;9*11	-0,566344	0,002709	0,001743	49782784000	15586751509	379857372	12175	0	0	406	-6,726372e-001	-1,100611e-001	-2,230489e-009	-0,000000e+000	-5,335308e-021	7,970158e+000	3,390122e+004
501	2;1*10;3*4;5*7;6*9;8*11	-0,014014	0,001439	0,000947	26005504000	6291072180	35019548	85	0	0	234	1,096634e-001	1,160421e-002	2,639026e-013	-0,000000e+000	3,701194e-023	2,913661e+000	1,183923e+004
502	2;1*10;3*4;5*7;6*11;8*9	1,302608	0,001543	0,001200	18817024000	4282916288	102942707	1966	0	0	177	1,078804e+000	-5,919551e-002	-3,976487e-009	-0,000000e+000	-3,884959e-020	4,349449e+000	1,511269e+004
503	2;1*10;3*4;5*8;6*7;9*11	0,835660	0,002193	0,001689	27111424000	8415576340	412052212	28621	0	0	227	6,835698e-001	1,374123e-001	1,975339e-008	-0,000000e+000	2,580362e-021	5,695334e+000	2,421169e+004
504	2;1*10;3*4;5*8;6*9;7*11	-0,808725	0,001232	0,000774	22687744000	5620654709	30925740	151	0	0	186	-6,715153e-001	-6,065441e-003	3,356352e-014	-0,000000e+000	-2,645669e-024	1,991261e+000	9,530979e+003
505	2;1*10;3*4;5*8;6*11;7*9	-1,275775	0,001297	0,000919	24899584000	5795577384	28148890	83	0	0	192	-9,705004e-001	3,928062e-003	1,357082e-013	-0,000000e+000	1,769330e-022	2,879845e+000	1,065460e+004
506	2;1*10;3*4;5*9;6*7;8*11	0,845583	0,001460	0,001082	26005504000	4766506408	89917737	597	0	0	197	3,239364e-001	2,858380e-003	-2,455261e-010	-0,000000e+000	-3,766798e-019	3,076388e+000	1,314913e+004
507	2;1*10;3*4;5*9;6*8;7*11	-1,288620	0,001338	0,000935	23793664000	5390433971	33721646	174	0	0	184	-9,375749e-001	-5,164841e-004	4,810306e-012	-0,000000e+000	-9,882368e-024	2,703566e+000	9,320727e+003
508	2;1*10;3*4;5*9;6*11;7*8	1,279494	0,001203	0,001092	20475904000	3796690794	61382043	442	0	0	169	8,324183e-001	-3,656782e-003	-2,082354e-010	-0,000000e+000	1,449582e-023	3,031608e+000	9,644600e+003
509	2;1*10;3*4;5*11;6*7;8*9	2,779988	0,001213	0,000931	14393344000	2591259613	193405827	25441	0	0	121	1,943807e+000	1,490499e-001	1,016622e-005	-0,000000e+000	4,653932e-021	3,942023e+000	1,430271e+004
510	2;1*10;3*4;5*11;6*8;7*9	-3,457339	0,001532	0,001103	27111424000	6892256781	86833965	760	0	0	202	-2,543983e+000	-6,792142e-002	-7,189649e-010	-0,000000e+000	-3,114684e-022	5,245693e+000	1,336989e+004
511	2;1*10;3*4;5*11;6*9;7*8	0,620294	0,001556	0,001359	23240704000	5796083859	160099025	2605	0	0	198	4,915458e-001	6,849064e-002	1,448993e-009	-0,000000e+000	6,085033e-024	4,913555e+000	1,347227e+004
512	2;1*10;3*5;4*6;7*8;9*11	-0,566194	0,002433	0,001755	45359104000	14197641216	355942640	11497	0	0	345	-6,807961e-001	-1,152413e-001	-3,705920e-009	-0,000000e+000	-9,370173e-022	7,971147e+000	3,129553e+004
513	2;1*10;3*5;4*6;7*9;8*11	-3,293309	0,001862	0,001427	40935424000	11412316626	48095047	217	0	0	317	-1,900570e+000	1,990600e-002	8,851640e-014	-0,000000e+000	1,560538e-024	6,425087e+000	1,769266e+004
514	2;1*10;3*5;4*6;7*11;8*9	-1,330115	0,002121	0,001221	38170624000	9868875130	140522245	1096	0	0	325	-1,199124e+000	-7,700434e-002	-3,679738e-010	-0,000000e+000	-1,255816e-021	6,460295e+000	2,185297e+004
515	2;1*10;3*5;4*7;6*8;9*11	1,104692	0,002182	0,001545	53100544000	14445723311	42885919	379	0	0	470	9,098259e-001	2,101853e-002	2,406850e-014	-0,000000e+000	5,323543e-023	7,840955e+000	2,302874e+004
516	2;1*10;3*5;4*7;6*9;8*11	0,029593	0,000766	0,000640	16605184000	3437695645	1086965	78	0	0	125	-1,307331e-002	7,004562e-003	-1,238793e-035	-0,000000e+000	1,540651e-025	2,306315e+000	7,056965e+003
517	2;1*10;3*5;4*7;6*11;8*9	-2,608806	0,001088	0,000933	18264064000	3784927669	14481977	105	0	0	151	-2,136993e+000	-9,735085e-002	-8,724038e-008	-0,000000e+000	-8,894239e-023	3,988875e+000	8,321021e+003
518	2;1*10;3*5;4*8;6*7;9*11	-1,379263	0,002158	0,001528	50335744000	12844737038	115954628	429	0	0	400	-1,078874e+000	-5,478927e-002	-3,745290e-012	-0,000000e+000	-4,962193e-014	7,016593e+000	2,370266e+004
519	2;1*10;3*5;4*8;6*9;7*11	0,150778	0,000643	0,000483	11075584000	2277796674	854714	95	0	0	70	1,181939e-001	2,319245e-003	4,358025e-032	-0,000000e+000	-8,195929e-025	1,655526e+000	4,544123e+003
520	2;1*10;3*5;4*8;6*11;7*9	1,054172	0,001340	0,000919	22134784000	4612331963	2418910	157	0	0	197	8,110743e-001	5,040057e-003	1,197413e-022	-0,000000e+000	4,019007e-020	4,137134e+000	1,099647e+004
521	2;1*10;3*5;4*9;6*7;8*11	0,611346	0,001185	0,000944	20475904000	3775201583	9489481	131	0	0	149	6,127612e-001	-7,649376e-002	-6,205783e-035	-0,000000e+000	2,764205e-022	3,427960e+000	8,348989e+003
522	2;1*10;3*5;4*9;6*8;7*11	0,576054	0,001016	0,000742	17158144000	3645959956	1802776	180	0	0	127	4,075714e-001	6,102162e-003	-6,536412e-023	-0,000000e+000	5,747484e-026	2,499776e+000	7,669201e+003
523	2;1*10;3*5;4*9;6*11;7*8	0,095484	0,001219	0,000928	14393344000	2933943406	16650429	201	0	0	130	2,027287e-001	4,669978e-002	1,818038e-008	-0,000000e+000	-2,444855e-023	3,298087e+000	9,305149e+003
524	2;1*10;3*5;4*11;6*7;8*9	1,476608	0,001521	0,001427	19922944000	4061147974	94659128	1977	0	0	176	2,106642e+000	3,128763e-001	3,434453e-005	-0,000000e+000	1,842636e-024	6,714591e+000	1,475398e+004
525	2;1*10;3*5;4*11;6*8;7*9	-1,617811	0,001637	0,001259	34852864000	8908236706	22953454	422	0	0	296	-1,824068e+000	-1,461382e-001	3,753128e-012	-0,000000e+000	2,384762e-023	7,078443e+000	1,724757e+004
526	2;1*10;3*5;4*11;6*9;7*8	1,264844	0,001319	0,001108	21581824000	5590073654	39375667	270	0	0	177	1,211452e+000	2,088200e-002	-1,899783e-012	-0,000000e+000	4,584224e-025	4,672165e+000	1,021274e+004
527	2;1*10;3*6;4*5;7*8;9*11	0,835366	0,002238	0,001708	26558464000	8294420429	419465561	28963	0	0	221	6,842472e-001	1,412245e-001	2,285098e-008	-0,000000e+000	1,450950e-021	5,697937e+000	2,380304e+004
528	2;1*10;3*6;4*5;7*9;8*11	0,268766	0,002040	0,001170	42594304000	11783102498	147590709	427	0	0	329	2,019502e-001	-2,739065e-002	-9,464942e-012	-0,000000e+000	-4,554564e-025	3,871157e+000	2,107784e+004
529	2;1*10;3*6;4*5;7*11;8*9	2,778828	0,001712	0,001155	22134784000	5546877187	187547637	2895	0	0	182	2,153932e+000	9,418628e-002	5,090134e-009	-0,000000e+000	2,259190e-023	4,478818e+000	1,643760e+004
530	2;1*10;3*6;4*7;5*8;9*11	0,049469	0,001229	0,000792	27111424000	6951744196	22729549	315	0	0	215	7,486996e-002	-2,526714e-003	-1,526944e-013	-0,000000e+000	-1,350968e-021	2,873840e+000	9,187448e+003
531	2;1*10;3*6;4*7;5*9;8*11	0,171480	0,000592	0,000387	16052224000	3407524168	1538549	128	0	0	113	1,029655e-001	-5,302137e-003	-8,706487e-030	-0,000000e+000	4,125923e-023	1,322487e+000	6,867070e+003
532	2;1*10;3*6;4*7;5*11;8*9	1,125550	0,000767	0,000525	15499264000	3240442548	12826920	158	0	0	98	8,378918e-001	3,356058e-003	1,158154e-013	-0,000000e+000	1,611717e-024	2,027717e+000	6,695592e+003
533	2;1*10;3*6;4*8;5*7;9*11	0,536580	0,001631	0,001182	34299904000	8784663073	25746807	331	0	0	269	4,091014e-001	5,869057e-003	6,651229e-014	-0,000000e+000	2,137239e-022	4,169090e+000	1,302804e+004
534	2;1*10;3*6;4*8;5*9;7*11	0,170963	0,000595	0,000413	9416704000	1905333330	1231600	84	0	0	68	9,988452e-002	-9,522884e-003	-1,106318e-026	-0,000000e+000	8,080165e-026	1,206220e+000	4,445145e+003
535	2;1*10;3*6;4*8;5*11;7*9	0,444735	0,000653	0,000500	11075584000	2016334753	1380904	92	0	0	81	4,258401e-001	2,264273e-003	-7,442609e-023	-0,000000e+000	1,645441e-023	1,608575e+000	5,331292e+003
536	2;1*10;3*6;4*9;5*7;8*11	0,259528	0,000753	0,000684	12734464000	2529152482	880314	91	0	0	98	1,271066e-001	1,599840e-003	-3,991334e-037	-0,000000e+000	2,649603e-024	2,196860e+000	5,515850e+003
537	2;1*10;3*6;4*9;5*8;7*11	0,118759	0,000508	0,000336	7757824000	1626949600	901580	78	0	0	77	9,095460e-002	6,797759e-003	-8,008134e-033	-0,000000e+000	-3,545226e-025	8,534120e-001	3,671439e+003
538	2;1*10;3*6;4*9;5*11;7*8	-0,784310	0,000708	0,000526	13840384000	2178060768	3611234	79	0	0	120	-6,711648e-001	-9,590364e-003	-1,069846e-012	-0,000000e+000	-9,486569e-023	1,972330e+000	4,220111e+003
539	2;1*10;3*6;4*11;5*7;8*9	-3,051191	0,001179	0,001004	18817024000	3778775034	14013749	145	0	0	140	-2,629728e+000	-1,154407e-001	-2,660651e-007	-0,000000e+000	6,455432e-021	4,254214e+000	8,303459e+003
540	2;1*10;3*6;4*11;5*8;7*9	0,554341	0,000793	0,000626	11628544000	2330518960	3977968	278	0	0	86	4,321509e-001	9,643064e-003	-2,504100e-012	-0,000000e+000	-1,860123e-025	1,869299e+000	6,767931e+003
541	2;1*10;3*6;4*11;5*9;7*8	-0,735750	0,001115	0,000677	21581824000	3195678472	5460313	169	0	0	161	-6,223597e-001	-1,249603e-002	2,252290e-029	-0,000000e+000	2,365473e-025	2,248817e+000	7,795561e+003
542	2;1*10;3*7;4*5;6*8;9*11	-1,378877	0,002002	0,001484	50335744000	12720521277	120043674	468	0	0	396	-1,066664e+000	-5,711930e-002	-2,132055e-012	-0,000000e+000	-2,827890e-020	7,016936e+000	2,420767e+004
543	2;1*10;3*7;4*5;6*9;8*11	-1,256762	0,001116	0,000740	27111424000	4419884298	9352849	136	0	0	230	-1,037379e+000	-3,840886e-002	-1,928788e-038	-0,000000e+000	2,306227e-022	2,661617e+000	9,903167e+003
544	2;1*10;3*7;4*5;6*11;8*9	-0,028235	0,001293	0,000995	21581824000	3199824694	55305618	386	0	0	187	1,692671e-001	1,238083e-001	1,064789e-005	-0,000000e+000	2,467487e-024	3,704608e+000	1,178710e+004
545	2;1*10;3*7;4*6;5*8;9*11	0,536384	0,001529	0,001078	42594304000	11026230718	33622271	401	0	0	363	4,086058e-001	5,421844e-003	1,985286e-017	-0,000000e+000	6,980170e-022	4,168509e+000	1,630266e+004
546	2;1*10;3*7;4*6;5*9;8*11	0,060623	0,000842	0,000626	16605184000	3316269293	1757626	149	0	0	110	-4,203558e-003	8,184656e-004	3,143692e-022	-0,000000e+000	2,352895e-025	1,984979e+000	7,150754e+003
547	2;1*10;3*7;4*6;5*11;8*9	-2,117035	0,001171	0,000990	18264064000	3621928658	14487053	192	0	0	149	-1,832972e+000	-1,435327e-001	-1,702561e-024	-0,000000e+000	-1,401412e-024	3,499394e+000	8,029726e+003
548	2;1*10;3*7;4*8;5*6;9*11	-0,571398	0,001807	0,001360	41488384000	9597768762	86827295	422	0	0	370	-2,725222e-001	-8,869431e-003	-2,156997e-015	-0,000000e+000	1,755828e-022	5,207204e+000	1,707732e+004
549	2;1*10;3*7;4*8;5*9;6*11	-0,027057	0,000595	0,000472	13840384000	2547575333	2822869	218	0	0	92	5,548781e-002	2,811266e-002	-1,763300e-012	-0,000000e+000	-5,531515e-026	1,593863e+000	5,144469e+003
550	2;1*10;3*7;4*8;5*11;6*9	-0,542521	0,000652	0,000407	11628544000	2138387126	1483435	104	0	0	87	-5,747919e-001	-1,176360e-002	1,001694e-027	-0,000000e+000	3,272295e-024	1,290226e+000	4,471306e+003
551	2;1*10;3*7;4*9;5*6;8*11	-0,483659	0,000886	0,000671	17711104000	3041494000	5291835	126	0	0	144	-3,788116e-001	-2,358893e-002	6,825594e-041	-0,000000e+000	-1,997983e-022	2,261216e+000	7,619572e+003
552	2;1*10;3*7;4*9;5*8;6*11	0,232501	0,000532	0,000321	6651904000	1371798183	1324580	86	0	0	36	1,918265e-001	7,626694e-003	9,633722e-029	-0,000000e+000	6,291420e-027	6,917472e-001	3,453258e+003
553	2;1*10;3*7;4*9;5*11;6*8	0,088539	0,000620	0,000490	9416704000	1764564960	1373704	108	0	0	72	8,286905e-002	1,517961e-002	-9,139250e-026	-0,000000e+000	6,590568e-023	1,293325e+000	4,301249e+003
554	2;1*10;3*7;4*11;5*6;8*9	0,774671	0,001087	0,000940	13287424000	2168740463	35724566	285	0	0	95	8,971814e-001	1,562870e-001	6,548374e-006	-0,000000e+000	1,395185e-022	3,503008e+000	8,270005e+003
555	2;1*10;3*7;4*11;5*8;6*9	0,579082	0,000612	0,000447	10522624000	2141283679	4307858	274	0	0	89	5,633488e-001	3,438717e-002	-1,625908e-011	-0,000000e+000	-2,952738e-025	1,299423e+000	6,171381e+003
556	2;1*10;3*7;4*11;5*9;6*8	0,707442	0,000804	0,000532	18264064000	3432517703	2667273	245	0	0	138	5,991249e-001	2,995892e-003	-1,113193e-022	-0,000000e+000	-1,416293e-025	1,781531e+000	8,152768e+003
557	2;1*10;3*8;4*5;6*7;9*11	1,737652	0,002563	0,001784	47570944000	12023844049	416991044	8111	0	0	370	1,667151e+000	1,484917e-001	-6,461827e-006	-0,000000e+000	-2,079762e-022	7,592447e+000	3,130527e+004
558	2;1*10;3*8;4*5;6*9;7*11	0,498385	0,000662	0,000486	22687744000	3964495246	8067037	102	0	0	151	5,091977e-001	-3,575084e-003	1,034188e-035	-0,000000e+000	1,526515e-023	2,141964e+000	7,588278e+003
559	2;1*10;3*8;4*5;6*11;7*9	0,947163	0,001136	0,000930	17711104000	3250551898	8269315	122	0	0	142	8,191825e-001	-3,012919e-002	-3,167574e-030	-0,000000e+000	-4,414451e-022	3,417235e+000	8,116875e+003
560	2;1*10;3*8;4*6;5*7;9*11	-2,064950	0,002401	0,001775	66371584000	18582723395	117836793	1021	0	0	580	-1,809088e+000	-3,143315e-002	-3,003741e-013	-0,000000e+000	-3,853257e-017	8,462124e+000	2,642093e+004
561	2;1*10;3*8;4*6;5*9;7*11	0,106856	0,000632	0,000473	9969664000	1876603999	1106036	108	0	0	74	7,041882e-002	3,619195e-003	-6,049095e-023	-0,000000e+000	5,584150e-026	1,302128e+000	4,876029e+003
562	2;1*10;3*8;4*6;5*11;7*9	1,132666	0,001067	0,000733	16605184000	3749207611	6987479	500	0	0	137	1,006740e+000	4,755934e-002	-1,920372e-010	-0,000000e+000	5,158176e-023	2,305118e+000	1,076148e+004
563	2;1*10;3*8;4*7;5*6;9*11	0,711204	0,002220	0,001502	53100544000	16043189277	288846041	1144	0	0	407	5,191029e-001	6,623948e-002	6,060975e-007	-0,000000e+000	-8,935374e-021	6,023490e+000	2,570119e+004
564	2;1*10;3*8;4*7;5*9;6*11	0,124341	0,000493	0,000310	11075584000	2237752616	1599752	119	0	0	75	7,134075e-002	-2,143930e-002	-8,667737e-032	-0,000000e+000	-6,729137e-025	8,370186e-001	4,334447e+003
565	2;1*10;3*8;4*7;5*11;6*9	0,271563	0,000454	0,000296	13840384000	2670329669	2199824	210	0	0	106	2,495243e-001	-1,602961e-002	-1,151095e-007	-0,000000e+000	1,261930e-023	9,703412e-001	5,996820e+003
566	2;1*10;3*8;4*9;5*6;7*11	-0,956004	0,000878	0,000642	17711104000	2332240382	3737861	197	0	0	149	-8,025228e-001	-4,593910e-003	-3,277159e-017	-0,000000e+000	-7,069578e-022	1,839308e+000	5,643054e+003
567	2;1*10;3*8;4*9;5*7;6*11	0,113030	0,000539	0,000446	9969664000	1964343808	1586286	147	0	0	72	9,972477e-002	1,428970e-002	-3,026116e-020	-0,000000e+000	-2,093081e-026	1,102012e+000	3,704912e+003
568	2;1*10;3*8;4*9;5*11;6*7	0,594787	0,000585	0,000463	18264064000	2876416663	4901689	256	0	0	136	6,095201e-001	-6,989524e-003	6,032956e-017	-0,000000e+000	-1,160030e-025	1,758063e+000	6,067260e+003
569	2;1*10;3*8;4*11;5*6;7*9	-1,828903	0,001234	0,000966	18264064000	3588055924	12878559	381	0	0	156	-1,748425e+000	-3,676652e-002	8,154981e-011	-0,000000e+000	-3,812957e-023	3,457194e+000	1,163408e+004
570	2;1*10;3*8;4*11;5*7;6*9	0,897828	0,000837	0,000640	11075584000	2244498891	5398122	295	0	0	77	7,617543e-001	4,587069e-002	1,230566e-012	-0,000000e+000	3,503695e-027	1,982579e+000	7,228793e+003
571	2;1*10;3*8;4*11;5*9;6*7	0,061044	0,001081	0,000714	19369984000	3100790731	5553192	197	0	0	138	9,508927e-002	1,488457e-003	1,604412e-028	-0,000000e+000	-3,944459e-024	2,238772e+000	7,123127e+003
572	2;1*10;3*9;4*5;6*7;8*11	-4,598583	0,001842	0,001324	44806144000	5911560787	118981611	1167	0	0	376	-3,672345e+000	-4,096114e-001	-6,186136e-005	-0,000000e+000	-6,793815e-023	5,787068e+000	1,884425e+004
573	2;1*10;3*9;4*5;6*8;7*11	2,392692	0,001161	0,000935	24899584000	4047569651	10441423	245	0	0	200	1,988867e+000	8,335567e-002	6,595494e-011	-0,000000e+000	-2,779346e-025	3,466463e+000	8,039167e+003
574	2;1*10;3*9;4*5;6*11;7*8	-3,109771	0,001357	0,000867	24346624000	3335744249	60589239	669	0	0	185	-2,556773e+000	-1,926585e-001	-7,751881e-006	-0,000000e+000	-1,171341e-025	3,946312e+000	1,309517e+004
575	2;1*10;3*9;4*6;5*7;8*11	5,116586	0,001778	0,001422	49229824000	9655625844	10858923	591	0	0	405	3,797307e+000	9,891106e-002	4,139959e-020	-0,000000e+000	5,267370e-019	6,681112e+000	1,775880e+004
576	2;1*10;3*9;4*6;5*8;7*11	-0,128246	0,000871	0,000653	16052224000	2637320448	1517532	245	0	0	133	-8,726046e-002	-9,078857e-004	8,077149e-010	-0,000000e+000	-2,417492e-025	1,820698e+000	6,532336e+003
577	2;1*10;3*9;4*6;5*11;7*8	1,427819	0,000987	0,000813	16052224000	2974773624	9885309	198	0	0	128	1,188513e+000	9,663423e-002	2,013748e-023	-0,000000e+000	-5,079648e-025	2,863141e+000	6,910579e+003
578	2;1*10;3*9;4*7;5*6;8*11	-1,405922	0,001660	0,001158	42594304000	8139431561	30873663	519	0	0	362	-7,555808e-001	-1,402387e-001	-7,287272e-011	-0,000000e+000	2,667714e-023	4,989220e+000	1,300345e+004
579	2;1*10;3*9;4*7;5*8;6*11	-0,032664	0,000449	0,000312	13287424000	2490613999	1882808	239	0	0	84	1,132126e-002	7,491761e-003	8,452528e-021	-0,000000e+000	-5,455884e-025	1,128091e+000	4,812652e+003
580	2;1*10;3*9;4*7;5*11;6*8	-0,229381	0,001380	0,000604	20475904000	4286980256	8456474	418	0	0	167	-2,256117e-001	-5,573430e-003	6,796608e-013	-0,000000e+000	-3,806753e-025	1,753248e+000	1,216390e+004
581	2;1*10;3*9;4*8;5*6;7*11	-0,974325	0,000969	0,000751	22687744000	2947874377	5246637	381	0	0	181	-1,061722e+000	-1,504803e-002	5,086890e-023	-0,000000e+000	-4,092858e-021	2,582508e+000	6,440891e+003
582	2;1*10;3*9;4*8;5*7;6*11	0,012178	0,001338	0,000811	28770304000	5164791453	4934107	679	0	0	216	4,766229e-002	-8,501239e-003	4,296285e-019	-0,000000e+000	4,431078e-022	1,733213e+000	1,106695e+004
583	2;1*10;3*9;4*8;5*11;6*7	-0,006941	0,001016	0,000755	17158144000	2579183319	8533262	302	0	0	137	-1,141758e-001	4,617742e-002	1,069154e-015	-0,000000e+000	2,493133e-022	2,014894e+000	6,381544e+003
584	2;1*10;3*9;4*11;5*6;7*8	-1,965041	0,001148	0,000946	16052224000	2460362042	37161584	415	0	0	133	-1,436801e+000	-1,403118e-001	-3,089805e-006	-0,000000e+000	-9,768911e-020	3,712541e+000	7,784762e+003
585	2;1*10;3*9;4*11;5*7;6*8	2,089449	0,001284	0,001012	22687744000	5043297106	12124879	359	0	0	190	1,575556e+000	1,039305e-001	-1,453167e-019	-0,000000e+000	5,780099e-023	4,336116e+000	1,064693e+004
586	2;1*10;3*9;4*11;5*8;6*7	0,039797	0,001151	0,000907	20475904000	4575705135	21892577	313	1	0	149	4,204455e-001	6,316744e-002	3,360525e-017	-6,112330e-049	-1,063095e-023	3,777790e+000	7,959019e+003
587	2;1*10;3*11;4*5;6*7;8*9	1,290542	0,001639	0,001446	15499264000	2128147490	228021840	47743	0	0	112	9,893775e-002	-6,693180e-001	-7,093931e-004	-0,000000e+000	3,239912e-023	6,711437e+000	1,442562e+004
588	2;1*10;3*11;4*5;6*8;7*9	-0,599575	0,001682	0,001369	28217344000	7058033675	91892878	1068	0	0	203	-1,797436e-001	3,320566e-001	2,821937e-005	-0,000000e+000	-1,684784e-023	7,387757e+000	1,662301e+004
589	2;1*10;3*11;4*5;6*9;7*8	0,110126	0,001365	0,001213	19369984000	4609731276	138374916	2426	0	0	137	-4,006226e-002	-3,462200e-001	-6,696310e-005	-0,000000e+000	-1,090398e-021	5,595725e+000	1,470597e+004
590	2;1*10;3*11;4*6;5*7;8*9	-0,602181	0,001808	0,001201	37617664000	8647311708	108478477	1330	0	0	302	2,165248e-003	3,569788e-001	1,767464e-005	-0,000000e+000	-2,269403e-023	7,391548e+000	1,873179e+004
591	2;1*10;3*11;4*6;5*8;7*9	0,142971	0,001525	0,001294	36511744000	7849349567	13840893	621	0	0	310	3,018074e-001	-4,510008e-002	4,706853e-016	-0,000000e+000	2,179252e-022	6,898512e+000	1,458316e+004
592	2;1*10;3*11;4*6;5*9;7*8	0,113889	0,001378	0,001148	45359104000	9518913620	56149460	664	0	0	381	-2,465963e-002	1,632751e-001	2,345795e-006	-0,000000e+000	9,466617e-018	6,177696e+000	2,005400e+004
593	2;1*10;3*11;4*7;5*6;8*9	0,109105	0,001263	0,001186	19922944000	4529169236	139363989	2549	0	0	162	-7,888383e-002	-3,842123e-001	-6,218051e-005	-0,000000e+000	6,806774e-023	5,596872e+000	1,264019e+004
594	2;1*10;3*11;4*7;5*8;6*9	0,585345	0,000833	0,000534	18817024000	3960797573	7282768	366	0	0	152	3,006819e-001	3,868057e-003	1,407759e-017	-0,000000e+000	-4,721934e-022	2,301502e+000	5,829992e+003
595	2;1*10;3*11;4*7;5*9;6*8	-0,185980	0,001149	0,000893	25452544000	5393649754	12339710	541	0	0	208	-3,925259e-002	-2,151198e-002	-8,285707e-017	-0,000000e+000	-1,139682e-022	3,510185e+000	1,086860e+004
596	2;1*10;3*11;4*8;5*6;7*9	0,116059	0,001656	0,001249	39276544000	7513334352	45922763	627	0	0	346	-3,389531e-002	1,588893e-001	1,318013e-006	-0,000000e+000	2,939982e-021	6,177465e+000	1,478359e+004
597	2;1*10;3*11;4*8;5*7;6*9	-0,185659	0,001170	0,000886	26005504000	5137851909	9872282	520	0	0	252	-4,043257e-002	-2,435120e-002	2,245656e-019	-0,000000e+000	3,224818e-021	3,510450e+000	9,192891e+003
598	2;1*10;3*11;4*8;5*9;6*7	-0,310501	0,001371	0,000925	36511744000	6229421776	37957026	723	0	0	296	-3,745031e-001	7,361754e-002	-1,042352e-009	-0,000000e+000	5,650212e-021	4,536449e+000	1,170341e+004
599	2;1*10;3*11;4*9;5*6;7*8	-1,816802	0,001639	0,001376	28217344000	5366079966	175797348	1747	0	0	189	-1,387362e+000	-2,966480e-001	-5,066793e-005	-0,000000e+000	2,056181e-023	7,679477e+000	1,487539e+004
600	2;1*10;3*11;4*9;5*7;6*8	2,003932	0,001604	0,001371	42041344000	9757800752	38765627	840	0	0	328	1,479660e+000	1,024895e-001	-1,297604e-014	-0,000000e+000	-3,314894e-025	8,626951e+000	1,281489e+004
601	2;1*10;3*11;4*9;5*8;6*7	0,414723	0,001490	0,001178	31535104000	7947373434	97307803	714	0	0	215	5,944852e-001	-1,136426e-001	-3,142820e-006	-0,000000e+000	2,009999e-023	6,587290e+000	1,102870e+004
602	2;1*11;3*4;5*6;7*8;9*10	-6,105700	0,000993	0,000990	9969664000	2621733862	656946079	1663309	124	0	75	-3,431335e+000	-4,373395e-001	-9,694103e-006	-1,575551e-013	-3,730910e-019	6,122983e+000	1,941311e+004
603	2;1*11;3*4;5*6;7*9;8*10	6,784621	0,001255	0,001207	10522624000	3214843685	231023722	80355	2	0	89	3,963997e+000	2,508703e-001	2,048156e-007	5,533658e-016	7,434732e-023	7,233274e+000	1,043529e+004
604	2;1*11;3*4;5*6;7*10;8*9	-5,707840	0,001254	0,001241	11075584000	3539228669	449681795	266990	4	0	57	-3,832707e+000	-3,426282e-001	-9,107277e-007	-1,772126e-021	-8,496900e-020	6,305275e+000	1,566048e+004
605	2;1*11;3*4;5*7;6*8;9*10	6,782960	0,001184	0,001172	11075584000	3340563905	224080424	81725	0	0	96	3,902367e+000	2,276065e-001	1,759706e-007	-0,000000e+000	2,592833e-023	7,231898e+000	1,062859e+004
606	2;1*11;3*4;5*7;6*9;8*10	-6,490208	0,001238	0,001207	19369984000	5453488302	100772930	1856	0	0	190	-4,473626e+000	-1,009785e-001	-9,591137e-010	-0,000000e+000	-5,324791e-020	8,207552e+000	1,136346e+004
607	2;1*11;3*4;5*7;6*10;8*9	6,393046	0,001454	0,001362	15499264000	3935424403	164487433	7125	0	0	135	4,362866e+000	2,553557e-001	6,466012e-009	-0,000000e+000	2,840925e-023	7,198467e+000	1,186426e+004
608	2;1*11;3*4;5*8;6*7;9*10	-5,707607	0,001318	0,001308	9969664000	3152810161	370869209	231990	1	0	82	-3,792443e+000	-3,116583e-001	-9,607463e-007	7,374530e-022	4,979875e-025	6,304130e+000	1,324776e+004
609	2;1*11;3*4;5*8;6*9;7*10	-1,765447	0,000825	0,000599	13287424000	3776291638	77099946	1330	0	0	93	-6,322126e-001	-1,027361e-002	-2,546221e-012	-0,000000e+000	-4,212506e-023	2,856187e+000	6,281095e+003
610	2;1*11;3*4;5*8;6*10;7*9	-1,980585	0,001217	0,000746	24899584000	6703441354	126904454	2066	0	0	202	-1,466375e+000	-3,054124e-002	-4,782664e-010	-0,000000e+000	-2,887163e-022	4,070695e+000	1,242123e+004
611	2;1*11;3*4;5*9;6*7;8*10	6,396251	0,001287	0,001240	18817024000	4711043084	182025296	7944	0	0	128	4,287848e+000	2,406074e-001	2,890620e-007	-0,000000e+000	3,889237e-020	7,200451e+000	1,345781e+004
612	2;1*11;3*4;5*9;6*8;7*10	-1,982901	0,001080	0,000836	18264064000	4745593038	84003515	1446	0	0	158	-1,421031e+000	-2,629383e-002	-1,693300e-010	-0,000000e+000	-5,559243e-021	4,070439e+000	8,749647e+003
613	2;1*11;3*4;5*9;6*10;7*8	4,219012	0,001263	0,001006	16605184000	3866066901	169631387	5811	0	0	146	2,311731e+000	8,309380e-002	2,198516e-009	-0,000000e+000	3,810194e-022	5,500401e+000	1,103150e+004
614	2;1*11;3*4;5*10;6*7;8*9	-5,338926	0,001750	0,001689	17711104000	4461477436	427222612	86084	0	0	137	-4,007041e+000	-7,016998e-001	-2,612128e-005	-0,000000e+000	-1,069074e-021	8,137582e+000	1,782065e+004
615	2;1*11;3*4;5*10;6*8;7*9	6,692082	0,001730	0,001653	29876224000	8934552361	260241568	7804	0	0	252	4,288360e+000	1,898027e-001	4,171091e-008	-0,000000e+000	1,593170e-023	9,849808e+000	1,651144e+004
616	2;1*11;3*4;5*10;6*9;7*8	-6,640549	0,001593	0,001539	24346624000	7684795696	441646156	26100	0	0	194	-4,866704e+000	-3,831036e-001	-1,441917e-008	-0,000000e+000	5,338575e-024	7,902662e+000	1,691555e+004
617	2;1*11;3*5;4*6;7*8;9*10	6,784623	0,001070	0,001031	14393344000	4580731193	337445667	123752	1	0	114	4,186708e+000	2,788137e-001	2,447182e-007	6,775125e-016	3,777327e-022	7,233553e+000	1,497743e+004
618	2;1*11;3*5;4*6;7*9;8*10	-7,704400	0,001264	0,001215	17158144000	5724696164	88031172	1289	0	0	150	-5,347371e+000	-1,195516e-001	-4,297450e-010	-0,000000e+000	-1,622077e-021	8,795055e+000	1,000584e+004
619	2;1*11;3*5;4*6;7*10;8*9	6,836663	0,001340	0,001293	16605184000	5308774255	163223366	4648	0	0	144	4,644551e+000	1,823671e-001	3,971474e-009	-0,000000e+000	2,017554e-023	7,839085e+000	1,080760e+004
620	2;1*11;3*5;4*7;6*8;9*10	-6,491440	0,001208	0,001188	19922944000	5554394945	98758281	1748	0	0	171	-4,436510e+000	-9,710504e-002	-9,057091e-010	-0,000000e+000	1,276514e-023	8,205284e+000	1,152629e+004
621	2;1*11;3*5;4*7;6*9;8*10	7,251692	0,002327	0,001592	59736064000	15190302772	23598104	530	0	0	534	5,278984e+000	4,509623e-002	7,797515e-023	-0,000000e+000	2,681439e-019	9,482061e+000	2,783113e+004
622	2;1*11;3*5;4*7;6*10;8*9	-6,858725	0,002147	0,001886	54206464000	11385337038	65896545	548	0	0	498	-4,708646e+000	-2,960876e-001	-3,070522e-010	-0,000000e+000	-3,721745e-022	9,077457e+000	2,225510e+004
623	2;1*11;3*5;4*8;6*7;9*10	6,393522	0,001446	0,001345	16052224000	4068665443	153444086	7017	0	0	107	4,400087e+000	2,347375e-001	3,774161e-007	-0,000000e+000	3,458918e-023	7,197154e+000	1,145609e+004
624	2;1*11;3*5;4*8;6*9;7*10	3,164511	0,000889	0,000694	16052224000	3967762588	6713882	196	0	0	143	1,729042e+000	3,334706e-002	-5,528059e-014	-0,000000e+000	1,471073e-022	3,881282e+000	6,449764e+003
625	2;1*11;3*5;4*8;6*10;7*9	2,365333	0,001651	0,001498	38723584000	9094230860	14539273	458	0	0	338	1,982850e+000	4,695899e-003	3,602146e-016	-0,000000e+000	9,309476e-017	7,193297e+000	1,555905e+004
626	2;1*11;3*5;4*9;6*7;8*10	-10,874943	0,002663	0,002288	67477504000	15474255893	94959456	574	0	0	551	-8,331579e+000	-5,515229e-001	-3,932117e-009	-0,000000e+000	-1,324298e-020	1,260232e+001	3,286614e+004
627	2;1*11;3*5;4*9;6*8;7*10	3,819261	0,001706	0,001382	39276544000	9644749363	15463847	480	0	0	369	2,897586e+000	2,672355e-002	2,877003e-014	-0,000000e+000	1,000895e-021	6,516295e+000	1,739519e+004
628	2;1*11;3*5;4*9;6*10;7*8	-3,827365	0,002025	0,001673	40382464000	8872181774	51953081	710	0	0	361	-2,567001e+000	-1,251894e-001	-2,038245e-006	-0,000000e+000	-1,386348e-019	7,932069e+000	1,983388e+004
629	2;1*11;3*5;4*10;6*7;8*9	9,211330	0,003033	0,002226	70242304000	13804497251	461399845	7930	0	0	512	7,374014e+000	1,454466e+000	1,831797e-004	-0,000000e+000	9,880752e-022	1,238073e+001	4,514125e+004
630	2;1*11;3*5;4*10;6*8;7*9	-11,243994	0,002825	0,002431	80748544000	20547160961	79745720	1211	0	0	675	-8,005488e+000	-3,357095e-001	-4,531399e-014	-0,000000e+000	-8,754896e-019	1,467031e+001	3,490599e+004
631	2;1*11;3*5;4*10;6*9;7*8	9,824619	0,002367	0,002006	65818624000	16524037373	187420367	1171	0	0	538	7,487073e+000	5,723669e-001	1,269771e-005	-0,000000e+000	2,357161e-024	1,163513e+001	2,870457e+004
632	2;1*11;3*6;4*5;7*8;9*10	-5,708716	0,001368	0,001349	9416704000	2773248364	326783689	194685	3	0	70	-3,410002e+000	-2,730783e-001	-6,742066e-007	-6,403936e-020	-9,811298e-018	6,306655e+000	1,167451e+004
633	2;1*11;3*6;4*5;7*9;8*10	6,837487	0,001363	0,001210	19369984000	6071455768	188130826	5637	0	0	153	4,567283e+000	1,786919e-001	3,403476e-009	-0,000000e+000	9,097519e-022	7,841571e+000	1,219238e+004
634	2;1*11;3*6;4*5;7*10;8*9	-3,214431	0,001107	0,001087	11075584000	3586472361	218236548	13959	0	0	80	-2,324923e+000	-1,691794e-001	-3,031372e-008	-0,000000e+000	-3,214423e-024	5,330886e+000	9,338571e+003
635	2;1*11;3*6;4*7;5*8;9*10	-1,766329	0,000769	0,000596	12734464000	3640452522	74542330	1329	0	0	108	-6,443173e-001	-9,996226e-003	-1,506513e-010	-0,000000e+000	-2,357989e-018	2,855306e+000	6,085137e+003
636	2;1*11;3*6;4*7;5*9;8*10	3,165668	0,000914	0,000739	13840384000	3383686301	5873195	174	0	0	122	1,729587e+000	3,645520e-002	3,596578e-018	-0,000000e+000	1,593031e-022	3,881966e+000	5,571440e+003
637	2;1*11;3*6;4*7;5*10;8*9	-2,549925	0,000870	0,000646	21028864000	4825025174	34789524	267	0	0	172	-1,716829e+000	-6,418085e-002	-3,974679e-010	-0,000000e+000	-1,261859e-022	3,519929e+000	7,971467e+003
638	2;1*11;3*6;4*8;5*7;9*10	-1,981464	0,001109	0,000820	19369984000	5190242920	92971366	1660	0	0	168	-1,466873e+000	-2,756480e-002	5,568019e-011	-0,000000e+000	-9,547515e-024	4,069842e+000	9,600664e+003
639	2;1*11;3*6;4*8;5*9;7*10	-1,604459	0,000513	0,000368	9969664000	2371673674	8188272	116	0	0	65	-9,688736e-001	-2,311701e-002	-1,700832e-015	-0,000000e+000	-1,133023e-022	1,932934e+000	4,058495e+003
640	2;1*11;3*6;4*8;5*10;7*9	2,132951	0,000646	0,000529	14393344000	3431857105	8707158	191	0	0	128	1,245568e+000	2,516329e-002	1,099923e-011	-0,000000e+000	7,095854e-023	2,675588e+000	5,838271e+003
641	2;1*11;3*6;4*9;5*7;8*10	3,818958	0,001750	0,001458	34852864000	8164281776	12954727	370	0	0	309	2,780102e+000	2,390510e-002	8,982242e-022	-0,000000e+000	4,715680e-023	6,516308e+000	1,506945e+004
642	2;1*11;3*6;4*9;5*8;7*10	-0,075352	0,000593	0,000387	11075584000	2461266439	7141148	96	0	0	85	1,776699e-001	1,980100e-002	3,631697e-013	-0,000000e+000	-5,434708e-023	1,439105e+000	4,170181e+003
643	2;1*11;3*6;4*9;5*10;7*8	-2,640025	0,000799	0,000630	16605184000	3193840654	18735755	178	0	0	140	-1,467396e+000	-5,500274e-002	-3,572762e-012	-0,000000e+000	-1,434587e-019	3,246938e+000	5,509395e+003
644	2;1*11;3*6;4*10;5*7;8*9	-4,290012	0,001798	0,001439	45912064000	9646116507	59684358	398	0	0	419	-3,286331e+000	-2,415579e-001	8,037155e-015	-0,000000e+000	-2,259891e-021	6,238420e+000	1,780246e+004
645	2;1*11;3*6;4*10;5*8;7*9	0,362455	0,001215	0,000880	20475904000	4546291051	8130078	253	0	0	159	3,254172e-001	-4,203841e-003	2,456101e-015	-0,000000e+000	3,021466e-022	3,190468e+000	8,392869e+003
646	2;1*11;3*6;4*10;5*9;7*8	-1,572172	0,001309	0,001028	29876224000	5032720491	28884488	421	0	0	233	-7,879014e-001	2,677692e-002	-3,774751e-013	-0,000000e+000	-1,956118e-024	4,129179e+000	1,018484e+004
647	2;1*11;3*7;4*5;6*8;9*10	6,395916	0,001374	0,001340	16052224000	4003231186	162176366	7378	0	0	131	4,299735e+000	2,419538e-001	9,590251e-009	-0,000000e+000	7,548832e-021	7,200139e+000	1,150017e+004
648	2;1*11;3*7;4*5;6*9;8*10	-6,859246	0,002145	0,001845	56971264000	11912355943	71027442	566	0	0	503	-4,734091e+000	-2,991250e-001	-1,789459e-013	-0,000000e+000	-3,374560e-020	9,078258e+000	2,377849e+004
649	2;1*11;3*7;4*5;6*10;8*9	7,325914	0,002500	0,002017	56971264000	9909990496	201964343	1731	0	0	469	5,407535e+000	8,212190e-001	1,127662e-004	-0,000000e+000	6,925714e-021	8,922898e+000	2,872907e+004
650	2;1*11;3*7;4*6;5*8;9*10	-1,983866	0,001165	0,000847	18264064000	4936757344	90246003	1570	0	0	149	-1,486391e+000	-2,998335e-002	9,318980e-012	-0,000000e+000	-2,939381e-023	4,072247e+000	9,179277e+003
651	2;1*11;3*7;4*6;5*9;8*10	2,368484	0,001767	0,001473	40935424000	9675805859	16132940	472	0	0	317	2,014223e+000	5,687243e-003	-9,014960e-017	-0,000000e+000	-1,850572e-023	7,196152e+000	1,647542e+004
652	2;1*11;3*7;4*6;5*10;8*9	-3,485001	0,001898	0,001481	38723584000	8586433481	56932944	448	0	0	359	-2,728325e+000	-1,776921e-001	-2,588958e-011	-0,000000e+000	-1,093941e-021	6,036075e+000	1,725952e+004
653	2;1*11;3*7;4*8;5*6;9*10	4,219483	0,001113	0,001096	13840384000	3215292044	136772792	4821	0	0	123	2,314141e+000	7,844172e-002	1,271436e-006	-0,000000e+000	5,708738e-020	5,500799e+000	9,036756e+003
654	2;1*11;3*7;4*8;5*9;6*10	2,558280	0,000890	0,000600	14946304000	3466266434	12836615	433	0	0	116	1,622689e+000	1,300692e-001	3,541567e-008	-0,000000e+000	4,979097e-022	2,842867e+000	5,579573e+003
655	2;1*11;3*7;4*8;5*10;6*9	-1,080661	0,000465	0,000368	10522624000	2350934650	6662264	141	0	0	75	-6,579743e-001	3,952714e-003	1,609198e-009	-0,000000e+000	-1,083774e-021	1,704747e+000	3,223034e+003
656	2;1*11;3*7;4*9;5*6;8*10	-3,827397	0,001976	0,001672	40935424000	8903564692	54339444	746	0	0	369	-2,572398e+000	-1,244152e-001	-1,741434e-013	-0,000000e+000	-8,214276e-022	7,933737e+000	2,047272e+004
657	2;1*11;3*7;4*9;5*8;6*10	0,066956	0,000405	0,000293	6651904000	1461738369	3788762	83	0	0	47	8,781447e-002	-2,718312e-003	9,614320e-018	-0,000000e+000	1,118221e-025	1,011375e+000	2,312340e+003
658	2;1*11;3*7;4*9;5*10;6*8	0,879234	0,000540	0,000422	17158144000	4292509945	12430774	304	0	0	118	5,000147e-001	4,724709e-003	-7,073676e-017	-0,000000e+000	5,463077e-024	1,806228e+000	6,378301e+003
659	2;1*11;3*7;4*10;5*6;8*9	4,415106	0,002053	0,001752	38723584000	6567962530	150595946	1439	0	0	308	2,961068e+000	5,334111e-001	1,876041e-005	-0,000000e+000	4,348647e-023	6,715517e+000	2,099764e+004
660	2;1*11;3*7;4*10;5*8;6*9	1,600020	0,000608	0,000422	11628544000	2715914690	5396453	148	0	0	98	9,698055e-001	6,303009e-003	3,605299e-009	-0,000000e+000	2,082021e-024	2,009720e+000	3,934730e+003
661	2;1*11;3*7;4*10;5*9;6*8	0,804485	0,001376	0,000863	34852864000	7721063879	17846214	719	0	0	304	6,291478e-001	1,189448e-002	1,320171e-012	-0,000000e+000	3,710755e-021	2,842519e+000	1,247745e+004
662	2;1*11;3*8;4*5;6*7;9*10	-5,337587	0,001788	0,001667	18264064000	4564040136	424965466	88863	0	0	148	-3,987392e+000	-6,793572e-001	-1,445899e-005	-0,000000e+000	-2,612747e-021	8,134707e+000	1,767978e+004
663	2;1*11;3*8;4*5;6*9;7*10	-2,549585	0,000886	0,000762	14393344000	2952483017	19767211	157	0	0	101	-1,574637e+000	-5,391243e-002	7,340031e-011	-0,000000e+000	-1,487348e-022	3,519445e+000	5,009808e+003
664	2;1*11;3*8;4*5;6*10;7*9	-3,482147	0,001770	0,001457	39829504000	8846044235	59909381	473	0	0	349	-2,743040e+000	-1,815005e-001	-1,582410e-011	-0,000000e+000	-3,158093e-022	6,032419e+000	1,795766e+004
665	2;1*11;3*8;4*6;5*7;9*10	6,693402	0,001750	0,001698	28217344000	8385049837	233249497	7339	0	0	223	4,289698e+000	1,786182e-001	2,646622e-009	-0,000000e+000	2,169022e-021	9,852209e+000	1,558641e+004
666	2;1*11;3*8;4*6;5*9;7*10	2,131878	0,000658	0,000512	16052224000	4021035225	12660205	257	0	0	129	1,318221e+000	3,261292e-002	-1,773423e-012	-0,000000e+000	5,235960e-023	2,675033e+000	7,128487e+003
667	2;1*11;3*8;4*6;5*10;7*9	2,250518	0,001338	0,001113	24346624000	5614934498	12512612	517	0	0	224	1,555910e+000	6,365539e-003	1,322716e-008	-0,000000e+000	7,631406e-023	3,950237e+000	1,101803e+004
668	2;1*11;3*8;4*7;5*6;9*10	-6,638721	0,001628	0,001560	23793664000	7437160659	410032070	25556	0	0	186	-4,835998e+000	-3,616123e-001	-1,507933e-008	-0,000000e+000	-1,602084e-021	7,900572e+000	1,602934e+004
669	2;1*11;3*8;4*7;5*9;6*10	-1,080448	0,000528	0,000412	8310784000	1943291764	6260112	118	0	0	56	-6,811892e-001	5,153237e-003	-1,041207e-020	-0,000000e+000	-7,112662e-025	1,704521e+000	2,816578e+003
670	2;1*11;3*8;4*7;5*10;6*9	0,125660	0,000535	0,000411	9969664000	1932287276	6423706	136	0	0	79	3,367272e-001	1,988148e-002	-9,837990e-012	-0,000000e+000	-7,485708e-026	1,651513e+000	3,327663e+003
671	2;1*11;3*8;4*9;5*6;7*10	-2,639902	0,000829	0,000649	16052224000	3210841584	21708352	185	0	0	125	-1,535098e+000	-6,484424e-002	-2,041262e-014	-0,000000e+000	-1,033083e-024	3,245981e+000	5,747823e+003
672	2;1*11;3*8;4*9;5*7;6*10	0,879654	0,000588	0,000427	16605184000	3719481805	11006755	256	0	0	130	4,447163e-001	4,891798e-003	-1,331654e-018	-0,000000e+000	2,048324e-021	1,806210e+000	5,856923e+003
673	2;1*11;3*8;4*9;5*10;6*7	-1,052332	0,000685	0,000505	12734464000	2541853247	17849690	224	0	0	98	-5,048598e-001	-2,603890e-002	9,947314e-007	-0,000000e+000	-7,443452e-023	2,110575e+000	4,488671e+003
674	2;1*11;3*8;4*10;5*6;7*9	-2,487660	0,001456	0,001217	27664384000	5464904705	33185309	387	0	0	263	-1,547697e+000	-9,102340e-002	8,083625e-006	-0,000000e+000	4,714955e-023	4,919055e+000	1,171138e+004
675	2;1*11;3*8;4*10;5*7;6*9	0,301742	0,001155	0,000798	23240704000	5248403041	12501554	508	0	0	218	4,068660e-001	2,382252e-003	-1,847924e-007	-0,000000e+000	1,660434e-021	2,964156e+000	1,036536e+004
676	2;1*11;3*8;4*10;5*9;6*7	-2,507031	0,001038	0,000839	29876224000	5519988237	31992393	484	0	0	232	-1,761538e+000	-8,236695e-002	-1,162937e-018	-0,000000e+000	-4,974175e-019	3,848697e+000	1,024556e+004
677	2;1*11;3*9;4*5;6*7;8*10	9,209855	0,002768	0,002485	53100544000	10125594496	334117982	5519	0	0	409	7,330002e+000	1,424460e+000	1,707568e-004	-0,000000e+000	1,419363e-019	1,237995e+001	3,512476e+004
678	2;1*11;3*9;4*5;6*8;7*10	-4,292799	0,001751	0,001325	54206464000	11312473593	69603028	496	0	0	443	-3,299005e+000	-2,474467e-001	-1,442371e-014	-0,000000e+000	-2,197008e-024	6,240468e+000	2,051319e+004
679	2;1*11;3*9;4*5;6*10;7*8	4,414186	0,002126	0,001695	41488384000	7080505725	168441574	1502	0	0	332	3,021913e+000	5,467609e-001	2,657492e-005	-0,000000e+000	2,122969e-020	6,714241e+000	2,310171e+004
680	2;1*11;3*9;4*6;5*7;8*10	-11,241548	0,002608	0,002406	79089664000	19750262932	75919279	1231	0	0	677	-7,957760e+000	-3,317809e-001	-2,027483e-012	-0,000000e+000	-1,341967e-018	1,466637e+001	3,459888e+004
681	2;1*11;3*9;4*6;5*8;7*10	0,363450	0,000977	0,000868	19922944000	4302897938	7873654	198	0	0	181	3,272476e-001	-4,957534e-003	-1,371260e-011	-0,000000e+000	1,588680e-023	3,188579e+000	7,975321e+003
682	2;1*11;3*9;4*6;5*10;7*8	-2,488664	0,001411	0,001210	28217344000	5509434797	35980208	489	0	0	248	-1,566204e+000	-8,727976e-002	1,183075e-006	-0,000000e+000	-9,978308e-021	4,919711e+000	1,215048e+004
683	2;1*11;3*9;4*7;5*6;8*10	9,830332	0,002395	0,002095	60289024000	14837105033	163837085	1114	0	0	501	7,436408e+000	5,671688e-001	-3,578839e-009	-0,000000e+000	8,124082e-019	1,163990e+001	2,556322e+004
684	2;1*11;3*9;4*7;5*8;6*10	1,599665	0,000610	0,000417	12181504000	2666237638	5420909	185	0	0	109	9,214528e-001	5,552759e-003	-2,075023e-027	-0,000000e+000	1,163010e-023	2,009326e+000	4,089496e+003
685	2;1*11;3*9;4*7;5*10;6*8	0,301125	0,001206	0,000882	18264064000	3993827706	10234061	476	0	0	159	4,085471e-001	1,675805e-003	8,500841e-008	-0,000000e+000	9,414819e-025	2,963523e+000	8,467240e+003
686	2;1*11;3*9;4*8;5*6;7*10	-1,572824	0,001297	0,001046	27664384000	4634711708	26616492	366	0	0	236	-8,095341e-001	2,769796e-002	-3,239822e-016	-0,000000e+000	-3,304989e-020	4,126927e+000	9,248394e+003
687	2;1*11;3*9;4*8;5*7;6*10	0,805677	0,001145	0,000976	24346624000	5098219152	11434742	482	0	0	184	6,148664e-001	1,146977e-002	5,405254e-012	-0,000000e+000	5,347220e-021	2,842355e+000	8,538967e+003
688	2;1*11;3*9;4*8;5*10;6*7	-2,508567	0,001194	0,000917	27111424000	4909262497	28715297	420	0	0	228	-1,766773e+000	-8,441501e-002	4,618898e-014	-0,000000e+000	3,537066e-022	3,849753e+000	9,288161e+003
689	2;1*11;3*9;4*10;5*6;7*8	3,090633	0,001876	0,001442	31535104000	5505363914	189272259	2216	0	0	257	1,769150e+000	4,080108e-001	2,360063e-005	-0,000000e+000	-3,353106e-023	6,538145e+000	1,888726e+004
690	2;1*11;3*9;4*10;5*7;6*8	-4,201059	0,002002	0,001495	50888704000	12373371494	58349111	879	0	0	429	-2,304880e+000	-7,344402e-002	-2,330556e-017	-0,000000e+000	-2,915260e-018	8,089452e+000	2,032605e+004
691	2;1*11;3*9;4*10;5*8;6*7	6,328706	0,001591	0,001382	35405824000	8365220270	102066672	698	0	0	303	4,402203e+000	2,009334e-001	-6,261562e-012	-0,000000e+000	-1,119890e-018	7,474049e+000	1,395925e+004
692	2;1*11;3*10;4*5;6*7;8*9	0,984807	0,001840	0,001548	22687744000	4920834611	518433520	121103	0	0	174	9,828480e-001	1,111339e-001	1,715238e-004	-0,000000e+000	-1,913088e-020	9,367370e+000	2,497211e+004
693	2;1*11;3*10;4*5;6*8;7*9	-1,009309	0,001697	0,001478	37064704000	9845005483	191834184	2269	0	0	317	-1,138783e+000	-6,478465e-002	-1,174894e-005	-0,000000e+000	2,695850e-021	1,026283e+001	1,888682e+004
694	2;1*11;3*10;4*5;6*9;7*8	0,227008	0,001577	0,001457	22134784000	6157571401	267474864	5463	0	0	178	3,870861e-001	7,183269e-002	-8,794763e-005	-0,000000e+000	-6,257396e-022	7,342069e+000	1,505752e+004
695	2;1*11;3*10;4*6;5*7;8*9	-1,007742	0,001748	0,001624	29876224000	7462179631	141976249	1686	0	0	234	-1,076260e+000	-5,919980e-002	4,455457e-006	-0,000000e+000	6,079519e-022	1,026290e+001	1,472522e+004
696	2;1*11;3*10;4*6;5*8;7*9	0,674233	0,001755	0,001529	38723584000	9098604753	36916954	865	0	0	345	8,369638e-001	1,081154e-002	-3,258077e-016	-0,000000e+000	6,486081e-022	9,181081e+000	1,494365e+004
697	2;1*11;3*10;4*6;5*9;7*8	-0,557641	0,001704	0,001648	36511744000	8452861083	101144699	819	0	0	310	-7,944269e-001	-5,203910e-002	-4,476050e-008	-0,000000e+000	4,559034e-021	8,536400e+000	1,570680e+004
698	2;1*11;3*10;4*7;5*6;8*9	0,226491	0,001629	0,001427	23793664000	6437058715	281753043	5707	0	0	187	3,793940e-001	6,702496e-002	2,364875e-005	-0,000000e+000	-1,823300e-023	7,346063e+000	1,580427e+004
699	2;1*11;3*10;4*7;5*8;6*9	0,371587	0,000526	0,000444	12181504000	2903605452	11600499	301	0	0	84	4,197238e-001	9,621478e-003	-9,366679e-015	-0,000000e+000	-5,071015e-021	2,471239e+000	3,707821e+003
700	2;1*11;3*10;4*7;5*9;6*8	0,483092	0,001118	0,001006	23240704000	5337016557	22730232	550	0	0	187	4,830056e-001	3,883338e-003	1,299021e-015	-0,000000e+000	1,499765e-021	4,498846e+000	7,575820e+003
701	2;1*11;3*10;4*8;5*6;7*9	-0,556823	0,001745	0,001686	35405824000	8029416524	96078974	782	0	0	315	-7,941852e-001	-5,075088e-002	3,086537e-012	-0,000000e+000	5,618703e-019	8,540543e+000	1,536919e+004
702	2;1*11;3*10;4*8;5*7;6*9	0,485964	0,001071	0,000974	24899584000	5365013739	22697353	597	0	0	201	4,648510e-001	3,474999e-003	1,340569e-013	-0,000000e+000	6,620762e-024	4,500252e+000	8,717836e+003
703	2;1*11;3*10;4*8;5*9;6*7	-0,300982	0,001328	0,001142	28770304000	6196661203	76543215	689	0	0	233	-5,369731e-001	-1,704635e-002	-3,113672e-010	-0,000000e+000	5,839846e-020	5,574010e+000	1,291245e+004
704	2;1*11;3*10;4*9;5*6;7*8	-1,619448	0,001731	0,001552	26005504000	6554960855	300704354	6224	0	0	203	-1,208572e+000	-3,036831e-002	-7,565985e-007	-0,000000e+000	-1,099167e-022	9,105452e+000	1,592636e+004
705	2;1*11;3*10;4*9;5*7;6*8	1,991205	0,001667	0,001484	39829504000	10792737773	93992699	1180	0	0	315	1,296968e+000	1,345999e-002	-2,277520e-014	-0,000000e+000	1,521161e-022	9,947180e+000	1,398470e+004
706	2;1*11;3*10;4*9;5*8;6*7	-1,099396	0,001439	0,001303	28217344000	8535969239	199977536	997	0	0	203	-6,789693e-001	1,228404e-002	1,710516e-006	-0,000000e+000	2,798907e-020	7,182002e+000	1,184472e+004


==> anc/class_2_2_1_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2119	5;1*3;2*6;4*8;7*10;9*11	25,100062	0,002375	0,001819	257558528000	62618520075	19232721	1038	26	26	1923	2,376369e+001	9,074961e-001	-1,363901e-018	-0,000000e+000	1,285420e-019	2,771822e+001	1,135082e+005
2120	5;1*3;2*6;4*8;7*11;9*10	-28,187812	0,002617	0,001975	291125248000	64004862222	171363910	881	19	19	2245	-2,667537e+001	-3,330698e+000	-4,627030e-005	-0,000000e+000	-3,396791e-020	2,912884e+001	1,243682e+005
2121	5;1*3;2*6;4*9;7*10;8*11	6,584051	0,001120	0,000747	46327808000	11646962697	3886610	345	0	0	335	5,929626e+000	8,363888e-002	1,621063e-022	-0,000000e+000	4,336319e-020	7,564766e+000	2,148278e+004
2122	5;1*3;2*6;4*9;7*11;8*10	15,790480	0,002100	0,001604	179222528000	40668879201	16465044	1530	4	4	1312	1,461780e+001	7,467433e-001	2,778891e-017	-0,000000e+000	2,432765e-020	1,826195e+001	7,765914e+004
2123	5;1*3;2*6;4*10;7*8;9*11	-34,679818	0,003025	0,002402	300238848000	74331067791	402139550	649	15	15	2189	-3,311050e+001	-6,630617e+000	-7,808539e-005	-0,000000e+000	-1,349276e-019	3,749164e+001	1,519114e+005
2124	5;1*3;2*6;4*10;7*9;8*11	14,634183	0,002237	0,001426	235808768000	55216108253	21572468	1288	6	6	1758	1,400016e+001	9,252298e-001	2,822285e-017	-0,000000e+000	5,313245e-020	1,856776e+001	1,031345e+005
2125	5;1*3;2*6;4*10;7*11;8*9	-20,021057	0,002238	0,001700	189093888000	40352105924	82185031	865	11	11	1426	-1,857888e+001	-2,235441e+000	-7,085697e-009	-0,000000e+000	-1,966286e-019	2,229907e+001	7,835296e+004
2126	5;1*3;2*6;4*11;7*8;9*10	31,376436	0,003755	0,002985	239147008000	56717500441	1551098772	23272	9	9	1787	3,055968e+001	1,108484e+001	3,995622e-003	-0,000000e+000	3,527351e-018	3,653796e+001	2,028140e+005
2127	5;1*3;2*6;4*11;7*9;8*10	-38,111766	0,003457	0,002880	379926528000	98134511505	204461265	2505	18	18	2975	-3,588995e+001	-4,616452e+000	-2,636480e-005	-0,000000e+000	-2,151447e-015	4,403734e+001	1,683583e+005
2128	5;1*3;2*6;4*11;7*10;8*9	29,233898	0,002865	0,002016	395102208000	108954671839	773452412	3323	8	8	3130	2,769075e+001	5,625930e+000	3,430241e-004	-0,000000e+000	1,527911e-019	3,325533e+001	1,893929e+005
2129	5;1*3;2*7;4*8;6*10;9*11	-2,818834	0,001239	0,000847	42661888000	12003140879	9885969	2400	0	0	340	-2,518425e+000	-5,761541e-002	-7,574431e-006	-0,000000e+000	-1,329535e-021	5,331736e+000	2,875074e+004
2130	5;1*3;2*7;4*8;6*11;9*10	2,375175	0,001134	0,000753	58533888000	13085193024	25988288	530	1	1	388	2,011754e+000	5,080353e-002	3,756359e-015	-0,000000e+000	1,169023e-018	4,389557e+000	2,040065e+004
2131	5;1*3;2*7;4*9;6*10;8*11	-1,273247	0,000535	0,000336	32032768000	9173833844	9627280	1642	0	0	237	-1,221511e+000	4,674446e-003	1,654353e-011	-0,000000e+000	-8,652665e-024	1,842302e+000	2,316779e+004
2132	5;1*3;2*7;4*9;6*11;8*10	-0,392792	0,001024	0,000704	24700928000	6091678353	3107952	374	0	0	186	-2,428624e-001	-2,589362e-003	-1,528997e-008	-0,000000e+000	-1,328543e-023	2,994589e+000	1,586684e+004
2133	5;1*3;2*7;4*10;6*8;9*11	5,000502	0,001374	0,000885	60520448000	15587811052	11382536	559	2	2	417	3,966097e+000	5,028242e-003	-3,193729e-017	-0,000000e+000	-2,225268e-023	7,744534e+000	3,192337e+004
2134	5;1*3;2*7;4*10;6*9;8*11	0,245611	0,000403	0,000255	15751168000	4794344972	1798979	188	0	0	104	2,764918e-001	3,474554e-004	1,080030e-016	-0,000000e+000	-1,426417e-022	1,189157e+000	1,015974e+004
2135	5;1*3;2*7;4*10;6*11;8*9	1,031124	0,000881	0,000575	40695808000	10720853256	25754439	1784	0	0	284	9,392216e-001	9,059166e-003	4,552306e-006	-0,000000e+000	2,713059e-024	3,594940e+000	2,229506e+004
2136	5;1*3;2*7;4*11;6*8;9*10	-2,569284	0,001122	0,000853	52185088000	13793234399	87202635	230	0	0	412	-2,041945e+000	-2,946248e-002	5,414332e-013	-0,000000e+000	3,905289e-023	5,742424e+000	2,962090e+004
2137	5;1*3;2*7;4*11;6*9;8*10	-2,427311	0,000806	0,000614	42539008000	10138947109	7594982	533	0	0	319	-2,043076e+000	-4,235180e-002	3,078707e-020	-0,000000e+000	-2,970308e-023	5,124847e+000	2,365907e+004
2138	5;1*3;2*7;4*11;6*10;8*9	-2,593466	0,000783	0,000540	48416768000	10179564522	26512527	635	1	1	358	-2,122742e+000	-8,939335e-003	9,160562e-017	-0,000000e+000	9,170779e-022	4,201496e+000	2,121279e+004
2139	5;1*3;2*8;4*6;7*10;9*11	-20,362474	0,002749	0,002534	340011008000	99453994992	100699073	841	9	9	2736	-1,883805e+001	-2,523865e+000	-1,417385e-006	-0,000000e+000	1,301653e-020	3,065366e+001	1,213030e+005
2140	5;1*3;2*8;4*6;7*11;9*10	18,734016	0,003108	0,002817	340748288000	91072332056	521983225	4623	7	7	2661	1,743278e+001	4,935110e+000	9,549308e-004	-0,000000e+000	7,515888e-021	2,998849e+001	1,354825e+005
2141	5;1*3;2*8;4*7;6*10;9*11	-2,171297	0,001481	0,000815	100927488000	26798595280	6260514	755	0	0	742	-2,152808e+000	-4,034605e-002	-1,466205e-012	-0,000000e+000	-1,030217e-020	6,017274e+000	3,941928e+004
2142	5;1*3;2*8;4*7;6*11;9*10	2,036579	0,001368	0,000696	180062208000	48953326118	123589500	1737	5	5	1249	2,132491e+000	2,265759e-001	1,352784e-007	-0,000000e+000	5,438798e-020	5,172136e+000	7,311264e+004
2143	5;1*3;2*8;4*9;6*10;7*11	2,680758	0,000783	0,000507	55195648000	11417635225	8289983	1637	2	2	402	2,438504e+000	9,098213e-003	-5,968049e-014	-0,000000e+000	3,279319e-023	3,104121e+000	1,499232e+004
2144	5;1*3;2*8;4*9;6*11;7*10	-0,406644	0,000568	0,000357	17860608000	4308835761	2415923	342	1	1	128	-3,594315e-001	1,228129e-002	2,772898e-008	-0,000000e+000	-2,686680e-021	1,178501e+000	7,416823e+003
2145	5;1*3;2*8;4*10;6*7;9*11	-6,128310	0,001564	0,001058	85772288000	22994061270	128542550	3917	7	7	640	-5,160678e+000	-1,506140e-002	-2,890174e-012	-0,000000e+000	5,951649e-023	9,171712e+000	4,940465e+004
2146	5;1*3;2*8;4*10;6*9;7*11	-1,576051	0,000548	0,000356	22468608000	5845444918	2343599	473	1	1	170	-1,429601e+000	-4,190168e-003	7,804095e-026	-0,000000e+000	-9,944424e-023	1,805495e+000	1,070981e+004
2147	5;1*3;2*8;4*10;6*11;7*9	0,858992	0,000656	0,000512	45037568000	9562531929	5865653	1171	4	4	321	8,985960e-001	-2,185732e-003	-2,070821e-010	-0,000000e+000	-1,212532e-022	2,931163e+000	1,461500e+004
2148	5;1*3;2*8;4*11;6*7;9*10	3,864669	0,001657	0,001031	55482368000	15501915088	395511315	9007	1	1	378	3,348430e+000	2,423739e-002	2,854001e-010	-0,000000e+000	1,639521e-019	6,452256e+000	5,872801e+004
2149	5;1*3;2*8;4*11;6*9;7*10	3,022079	0,000920	0,000599	28940288000	7253137331	5312011	481	0	0	195	2,401221e+000	1,464540e-002	2,848520e-018	-0,000000e+000	3,595751e-021	3,720937e+000	1,613465e+004
2150	5;1*3;2*8;4*11;6*10;7*9	-0,214928	0,000681	0,000507	36825088000	8706857867	8987700	932	1	1	268	-1,392082e-001	-2,109301e-003	-3,556889e-013	-0,000000e+000	-5,514028e-024	2,857593e+000	1,676662e+004
2151	5;1*3;2*9;4*6;7*10;8*11	-5,711132	0,001236	0,001008	51570688000	15783389268	12503026	325	2	2	382	-5,172410e+000	-2,521062e-001	-8,194791e-007	-0,000000e+000	-3,534348e-023	8,283907e+000	1,617097e+004
2152	5;1*3;2*9;4*6;7*11;8*10	-11,496444	0,002459	0,002293	277444608000	77648334604	77726649	2076	4	4	2205	-1,063962e+001	-1,821440e+000	-4,278585e-006	-0,000000e+000	-4,792825e-022	1,983725e+001	8,899113e+004
2153	5;1*3;2*9;4*7;6*10;8*11	-1,952428	0,000537	0,000345	36517888000	9781259726	3116891	242	1	1	256	-1,817256e+000	-2,649994e-003	6,129025e-019	-0,000000e+000	-4,485918e-021	2,469534e+000	1,550591e+004
2154	5;1*3;2*9;4*7;6*11;8*10	-2,041182	0,001194	0,000641	65517568000	16720744731	4776320	666	1	1	471	-1,941126e+000	-2,888315e-002	-1,963722e-012	-0,000000e+000	-9,300572e-023	3,591804e+000	2,511285e+004
2155	5;1*3;2*9;4*8;6*10;7*11	-1,176887	0,000693	0,000412	43726848000	10104482517	7045898	1143	5	5	292	-1,106488e+000	-2,222810e-004	-4,031305e-013	-0,000000e+000	7,884117e-024	1,901235e+000	1,644184e+004
2156	5;1*3;2*9;4*8;6*11;7*10	-0,506082	0,000533	0,000332	17799168000	3838931198	1921439	353	2	2	135	-3,885425e-001	8,293238e-003	-2,731667e-014	-0,000000e+000	-1,709551e-023	1,236803e+000	6,384758e+003
2157	5;1*3;2*9;4*10;6*7;8*11	0,075780	0,000667	0,000415	77805568000	18424698034	37318977	1415	1	1	573	-1,316310e-002	-2,550722e-002	-1,436907e-012	-0,000000e+000	5,390561e-023	3,063007e+000	2,533938e+004
2158	5;1*3;2*9;4*10;6*8;7*11	1,020519	0,000823	0,000662	29800448000	6261205461	3875223	632	0	0	244	1,019185e+000	1,703589e-002	-6,155042e-017	-0,000000e+000	-4,740389e-022	3,010863e+000	1,222122e+004
2159	5;1*3;2*9;4*10;6*11;7*8	-0,944184	0,000776	0,000530	37603328000	7791258100	13546207	1000	0	0	279	-9,764936e-001	-3,003629e-003	5,030044e-018	-0,000000e+000	2,114616e-022	3,030883e+000	1,183588e+004
2160	5;1*3;2*9;4*11;6*7;8*10	-3,035004	0,001429	0,000984	76412928000	16935890706	61910132	477	2	2	573	-2,310219e+000	9,037689e-003	1,192786e-016	-0,000000e+000	1,469753e-020	6,416992e+000	2,782372e+004
2161	5;1*3;2*9;4*11;6*8;7*10	-0,525073	0,000777	0,000623	36333568000	7992946593	5721408	541	1	1	288	-6,553769e-002	2,604185e-002	7,247800e-019	-0,000000e+000	-1,292774e-025	4,386859e+000	1,666923e+004
2162	5;1*3;2*9;4*11;6*10;7*8	-1,932399	0,000972	0,000720	26523648000	4920244837	8599626	267	0	0	196	-1,517671e+000	-8,692077e-003	-1,989852e-017	-0,000000e+000	-1,908765e-022	4,398102e+000	8,608578e+003
2163	5;1*3;2*10;4*6;7*8;9*11	31,260212	0,003743	0,003604	412121088000	125619846928	1390201657	39229	12	12	3310	2,936627e+001	1,041424e+001	2,471161e-003	-0,000000e+000	7,664182e-020	4,817413e+001	2,148350e+005
2164	5;1*3;2*10;4*6;7*9;8*11	-12,931428	0,002498	0,002290	314062848000	89790991813	91751504	1317	2	2	2421	-1,241654e+001	-2,256594e+000	-1,406407e-005	-0,000000e+000	5,255851e-020	2,230294e+001	1,034490e+005
2165	5;1*3;2*10;4*6;7*11;8*9	16,712216	0,002699	0,002433	266283008000	70768760970	359177212	3560	4	4	2073	1,498630e+001	3,915909e+000	7,636804e-004	-0,000000e+000	-5,900991e-018	2,601490e+001	1,013859e+005
2166	5;1*3;2*10;4*7;6*8;9*11	9,808464	0,002043	0,001323	233228288000	71582415630	62021156	2198	3	3	1838	9,462989e+000	5,940673e-001	4,538629e-006	-0,000000e+000	3,084036e-022	1,329034e+001	9,751809e+004
2167	5;1*3;2*10;4*7;6*9;8*11	-0,030322	0,001207	0,000683	38217728000	11951970986	2713583	172	1	1	258	-9,140778e-002	-1,053366e-002	-5,958230e-015	-0,000000e+000	-6,554020e-022	2,978424e+000	2,360850e+004
2168	5;1*3;2*10;4*7;6*11;8*9	4,776491	0,001317	0,000841	63879168000	17687040390	38500373	968	4	4	450	4,528698e+000	1,342799e-001	3,808747e-007	-0,000000e+000	4,696369e-019	5,437361e+000	3,587245e+004
2169	5;1*3;2*10;4*8;6*7;9*11	-1,031386	0,000884	0,000855	45180928000	11805391417	64019937	389	2	2	353	-1,480490e+000	-4,145572e-001	-9,270220e-008	-0,000000e+000	2,277466e-022	8,267393e+000	1,489681e+004
2170	5;1*3;2*10;4*8;6*9;7*11	0,600277	0,000774	0,000430	50219008000	14090591051	4317959	929	0	0	349	5,526551e-001	1,801282e-003	-1,776434e-031	-0,000000e+000	-2,274621e-023	1,756741e+000	2,141389e+004
2171	5;1*3;2*10;4*8;6*11;7*9	-0,489105	0,000853	0,000614	31602688000	7974087634	11775063	2138	4	4	232	-4,200886e-001	-2,790354e-002	-6,832624e-008	-0,000000e+000	-2,991533e-023	3,282795e+000	2,540763e+004
2172	5;1*3;2*10;4*9;6*7;8*11	4,254163	0,001781	0,001093	167344128000	34890328046	60507749	2257	5	4	1206	3,477782e+000	7,708587e-002	3,552213e-014	6,426475e-097	1,079723e-022	6,282813e+000	5,175228e+004
2173	5;1*3;2*10;4*9;6*8;7*11	-0,981167	0,000839	0,000538	35104768000	7912791127	4618217	881	4	4	232	-8,074006e-001	-4,752684e-003	-1,278964e-017	-0,000000e+000	1,189159e-020	3,000971e+000	1,331942e+004
2174	5;1*3;2*10;4*9;6*11;7*8	0,732816	0,001532	0,000893	70596608000	18044982087	37196141	1362	5	5	451	8,796507e-001	-3,385610e-002	-1,694736e-010	-0,000000e+000	1,196704e-021	5,200474e+000	3,529945e+004
2175	5;1*3;2*10;4*11;6*7;8*9	2,632314	0,001607	0,001130	112150528000	23054783115	383973327	6517	3	3	853	2,319095e+000	-4,188154e-002	-1,041147e-009	-0,000000e+000	-7,738754e-023	9,292142e+000	4,609747e+004
2176	5;1*3;2*10;4*11;6*8;7*9	-1,920297	0,001694	0,001050	175249408000	42308531002	77972899	3898	10	10	1375	-1,915272e+000	7,639086e-003	3,290370e-014	-0,000000e+000	6,952161e-020	1,051110e+001	6,293727e+004
2177	5;1*3;2*10;4*11;6*9;7*8	4,530756	0,001459	0,000924	93984768000	23532130867	116123492	2128	5	5	674	3,891990e+000	1,842226e-002	5,367487e-009	-0,000000e+000	-4,185762e-019	7,632111e+000	3,364491e+004
2178	5;1*3;2*11;4*6;7*8;9*10	-33,971652	0,004259	0,004003	352872448000	107607598697	4198671246	1187008	19	6	2583	-3,052231e+001	-1,487932e+001	-2,794852e-002	-1,426070e-006	-1,209239e-015	5,040479e+001	2,635231e+005
2179	5;1*3;2*11;4*6;7*9;8*10	39,738581	0,004131	0,003970	656631808000	206635039622	1132859141	23225	17	17	5271	3,573103e+001	9,144645e+000	9,023199e-004	-0,000000e+000	8,579259e-019	5,718915e+001	2,725955e+005
2180	5;1*3;2*11;4*6;7*10;8*9	-25,278753	0,003692	0,003224	425289728000	133635498364	1849074655	55186	15	15	3270	-2,328124e+001	-8,505995e+000	-2,486899e-003	-0,000000e+000	-2,263225e-017	4,162646e+001	1,889532e+005
2181	5;1*3;2*11;4*7;6*8;9*10	-9,926051	0,002489	0,001564	246908928000	72913706996	596408011	7010	7	7	1982	-9,474279e+000	-1,544494e+000	-3,332299e-005	-0,000000e+000	-2,084817e-021	1,377234e+001	1,039256e+005
2182	5;1*3;2*11;4*7;6*9;8*10	10,599831	0,002374	0,001571	243324928000	58366337231	32242697	2138	7	7	1987	9,430240e+000	3,053041e-001	6,796395e-024	-0,000000e+000	-2,607526e-022	1,373280e+001	8,303303e+004
2183	5;1*3;2*11;4*7;6*10;8*9	-6,416461	0,002583	0,001585	335054848000	74508895661	249916030	2402	17	17	2682	-6,218677e+000	-6,096207e-001	-4,143147e-008	-0,000000e+000	-3,738991e-018	1,025488e+001	1,166539e+005
2184	5;1*3;2*11;4*8;6*7;9*10	0,982661	0,001182	0,001131	45672448000	11666526947	326260498	6906	0	0	379	1,885706e+000	9,556974e-001	8,798383e-005	-0,000000e+000	-7,876535e-018	9,165841e+000	2,393457e+004
2185	5;1*3;2*11;4*8;6*9;7*10	0,275637	0,001416	0,000774	129783808000	30986432937	24533589	2603	2	2	946	5,159600e-001	3,580853e-002	-1,369812e-018	-0,000000e+000	1,635550e-022	3,963321e+000	3,424934e+004
2186	5;1*3;2*11;4*8;6*10;7*9	2,954209	0,001373	0,000870	105576448000	27280096982	24534565	1826	0	0	840	2,712766e+000	7,610361e-002	-2,713523e-009	-0,000000e+000	-8,887866e-024	5,370536e+000	4,500312e+004
2187	5;1*3;2*11;4*9;6*7;8*10	-5,138580	0,002863	0,001365	279349248000	66759604451	424525769	2647	8	8	2225	-4,436204e+000	-1,273080e-001	-3,888582e-009	-0,000000e+000	-1,111679e-020	8,795316e+000	1,053470e+005
2188	5;1*3;2*11;4*9;6*8;7*10	1,575184	0,001186	0,000843	85342208000	20786367450	18973029	2003	1	1	672	1,231781e+000	-4,516078e-002	2,735893e-017	-0,000000e+000	2,483189e-022	6,771304e+000	3,192781e+004
2189	5;1*3;2*11;4*9;6*10;7*8	-5,450453	0,001557	0,000990	148543488000	31858844061	110937945	3068	0	0	1175	-5,187843e+000	-2,336531e-001	-1,226545e-011	-0,000000e+000	-2,796654e-021	8,208786e+000	4,507029e+004
2190	5;1*3;2*11;4*10;6*7;8*9	5,804981	0,001021	0,000868	35207168000	7969630980	269398001	11013	0	0	255	4,714736e+000	3,123181e-001	1,855125e-006	-0,000000e+000	6,562141e-021	7,934595e+000	1,660403e+004
2191	5;1*3;2*11;4*10;6*8;7*9	-6,969541	0,001028	0,000826	64944128000	17683738417	60386997	1810	2	2	567	-5,795466e+000	-2,123598e-001	1,292204e-009	-0,000000e+000	-6,535144e-022	9,507779e+000	2,108297e+004
2192	5;1*3;2*11;4*10;6*9;7*8	1,074081	0,000894	0,000715	51693568000	14288718381	142744568	1533	3	3	433	9,608902e-001	1,222546e-001	4,225964e-007	-0,000000e+000	6,829338e-024	6,583204e+000	1,715985e+004
2193	5;1*4;2*6;3*8;7*10;9*11	0,831892	0,001232	0,000713	65660928000	18388847006	11585606	1559	1	1	493	7,222408e-001	3,592452e-003	-2,734947e-007	-0,000000e+000	1,716521e-021	4,535390e+000	3,775772e+004
2194	5;1*4;2*6;3*8;7*11;9*10	1,582637	0,001205	0,000618	167876608000	39725397546	57185397	1734	1	1	1170	1,331586e+000	4,118529e-002	2,051238e-009	-0,000000e+000	2,988155e-021	4,080382e+000	4,956241e+004
2195	5;1*4;2*6;3*9;7*10;8*11	-1,222990	0,000469	0,000291	25499648000	7739217814	7652918	1296	0	0	161	-1,034971e+000	-1,153128e-002	-2,597683e-007	-0,000000e+000	-2,806468e-023	1,786202e+000	1,333340e+004
2196	5;1*4;2*6;3*9;7*11;8*10	-0,218167	0,000647	0,000419	73074688000	16379262513	7665069	1629	0	0	517	-2,023685e-001	1,463089e-004	-1,723785e-016	-0,000000e+000	-2,445545e-022	2,869415e+000	2,243571e+004
2197	5;1*4;2*6;3*10;7*8;9*11	1,421179	0,001136	0,000625	115570688000	35267016953	122330607	4067	1	1	884	1,371217e+000	1,045176e-001	4,927928e-006	-0,000000e+000	2,747706e-023	4,652911e+000	6,286427e+004
2198	5;1*4;2*6;3*10;7*9;8*11	0,007537	0,000810	0,000479	60295168000	13385087520	5365045	997	1	1	418	-1,374550e-001	-8,602019e-004	3,870902e-010	-0,000000e+000	-3,247656e-023	3,261514e+000	1,912166e+004
2199	5;1*4;2*6;3*10;7*11;8*9	0,705056	0,000867	0,000602	44955648000	9787615976	10972803	486	1	1	286	5,848711e-001	2,131612e-002	-2,622967e-021	-0,000000e+000	1,172392e-023	3,815811e+000	1,230366e+004
2200	5;1*4;2*6;3*11;7*8;9*10	-0,820344	0,001567	0,000858	81635328000	21443507952	399132290	2077	3	3	559	-9,658274e-001	-3,018356e-001	-9,441980e-006	-0,000000e+000	-1,419830e-022	4,771179e+000	4,267599e+004
2201	5;1*4;2*6;3*11;7*9;8*10	1,102835	0,001369	0,000798	117454848000	30305403579	33079849	1464	2	2	889	1,131043e+000	4,384924e-002	-3,144229e-010	-0,000000e+000	1,350682e-018	5,952923e+000	3,027339e+004
2202	5;1*4;2*6;3*11;7*10;8*9	-3,386866	0,001171	0,000656	116328448000	32422764954	124415043	1779	9	9	827	-2,926918e+000	-1,015849e-001	-2,207757e-012	-0,000000e+000	-4,610517e-022	4,834909e+000	3,029155e+004
2203	5;1*4;2*7;3*8;6*10;9*11	-3,732346	0,000886	0,000562	37316608000	8892797702	4980790	453	2	2	251	-3,204698e+000	-4,682957e-002	1,205542e-008	-0,000000e+000	-1,520002e-022	4,112917e+000	1,538528e+004
2204	5;1*4;2*7;3*8;6*11;9*10	3,162586	0,001013	0,000588	49092608000	12047009906	14934014	579	0	0	344	2,811324e+000	1,016860e-001	-7,591225e-013	-0,000000e+000	8,693795e-023	3,455265e+000	1,913823e+004
2205	5;1*4;2*7;3*9;6*10;8*11	0,138882	0,000145	0,000091	22243328000	7928105125	19639674	5910	0	0	114	1,425156e-001	1,026155e-002	1,322164e-006	-0,000000e+000	-2,017295e-024	5,852029e-001	2,268156e+004
2206	5;1*4;2*7;3*9;6*11;8*10	-2,076898	0,000790	0,000525	20011008000	3687215532	2321493	270	0	0	127	-1,656800e+000	-5,106643e-002	-6,129310e-014	-0,000000e+000	-2,422361e-025	2,347823e+000	8,184159e+003
2207	5;1*4;2*7;3*10;6*8;9*11	-3,189843	0,000817	0,000733	36374528000	9203216227	16491774	5223	1	1	254	-2,963387e+000	-2,791084e-002	4,321338e-007	-0,000000e+000	-4,874289e-021	5,888072e+000	2,430760e+004
2208	5;1*4;2*7;3*10;6*9;8*11	-0,304467	0,000223	0,000149	7354368000	2180818494	4762448	738	0	0	41	-2,738214e-001	-8,575643e-003	-1,009705e-008	-0,000000e+000	-1,124398e-022	5,932240e-001	6,680617e+003
2209	5;1*4;2*7;3*10;6*11;8*9	2,624053	0,000539	0,000382	25888768000	6197607415	17427999	645	2	2	177	2,325935e+000	8,864422e-002	-2,421428e-007	-0,000000e+000	1,108170e-022	2,754232e+000	1,440097e+004
2210	5;1*4;2*7;3*11;6*8;9*10	3,048393	0,000856	0,000653	54908928000	12878446897	29121694	559	0	0	377	2,930752e+000	3,032724e-001	4,930646e-013	-0,000000e+000	7,621298e-019	5,266896e+000	2,093556e+004
2211	5;1*4;2*7;3*11;6*9;8*10	-1,201212	0,000720	0,000550	16037888000	3050632037	1211296	159	0	0	139	-1,222078e+000	-1,249911e-002	5,439146e-020	-0,000000e+000	2,594946e-023	2,900473e+000	6,000209e+003
2212	5;1*4;2*7;3*11;6*10;8*9	2,640666	0,000630	0,000437	33200128000	6061831740	13893071	2049	3	3	228	2,200495e+000	3,827380e-002	1,683486e-007	-0,000000e+000	2,375363e-023	3,310264e+000	1,602864e+004
2213	5;1*4;2*8;3*6;7*10;9*11	-4,729040	0,001376	0,000811	89335808000	23173082941	5664140	912	6	6	588	-4,426239e+000	-3,013001e-002	1,071522e-011	-0,000000e+000	-2,106030e-020	5,732671e+000	3,655320e+004
2214	5;1*4;2*8;3*6;7*11;9*10	4,598616	0,001617	0,001004	102443008000	24247284715	33152224	867	7	7	722	4,416477e+000	2,319552e-001	5,941209e-011	-0,000000e+000	1,240078e-020	5,805232e+000	3,655024e+004
2215	5;1*4;2*8;3*7;6*10;9*11	-0,243053	0,000538	0,000320	29636608000	7400106559	2858897	321	2	2	192	-2,567766e-001	1,405628e-002	7,605116e-009	-0,000000e+000	2,562961e-023	2,348806e+000	1,246585e+004
2216	5;1*4;2*8;3*7;6*11;9*10	0,016049	0,000632	0,000377	35534848000	8905178488	9901443	376	0	0	239	1,137626e-001	5,616789e-003	-7,887326e-014	-0,000000e+000	2,639351e-023	2,364132e+000	1,333924e+004
2217	5;1*4;2*8;3*9;6*10;7*11	-1,262791	0,000399	0,000233	29779968000	7353623371	6923293	988	1	1	155	-1,122253e+000	-2,217608e-002	-7,082596e-010	-0,000000e+000	1,696832e-023	1,316528e+000	1,159850e+004
2218	5;1*4;2*8;3*9;6*11;7*10	0,204925	0,000301	0,000192	21075968000	4885375450	5756942	558	1	1	134	2,608413e-001	3,901397e-002	-3,669077e-011	-0,000000e+000	-1,287638e-024	7,940747e-001	7,812842e+003
2219	5;1*4;2*8;3*10;6*7;9*11	4,864605	0,000910	0,000663	55318528000	12230046370	23060796	680	0	0	358	4,163788e+000	1,931681e-001	-3,278998e-015	-0,000000e+000	1,281525e-021	6,813822e+000	1,660397e+004
2220	5;1*4;2*8;3*10;6*9;7*11	0,144933	0,000136	0,000089	16570368000	4812820782	1785775	217	3	3	87	1,371936e-001	7,281073e-004	4,357917e-033	-0,000000e+000	-3,467697e-024	4,464920e-001	9,747622e+003
2221	5;1*4;2*8;3*10;6*11;7*9	-1,812089	0,000604	0,000390	35411968000	6580975952	5246735	603	0	0	236	-1,464701e+000	-5,234431e-002	-6,681345e-015	-0,000000e+000	-1,133780e-021	2,207977e+000	1,414625e+004
2222	5;1*4;2*8;3*11;6*7;9*10	-5,009027	0,001000	0,000673	59025408000	12846255797	174873937	791	7	7	386	-4,445808e+000	-6,381342e-001	-5,051278e-005	-0,000000e+000	-2,211221e-021	6,281231e+000	2,380179e+004
2223	5;1*4;2*8;3*11;6*9;7*10	-1,545547	0,000444	0,000322	22939648000	4518857708	3273089	583	0	0	160	-1,151645e+000	-1,484409e-002	7,670699e-019	-0,000000e+000	-1,056112e-022	1,945128e+000	8,176933e+003
2224	5;1*4;2*8;3*11;6*10;7*9	-0,687070	0,000711	0,000390	37931008000	8103665689	5647472	911	0	0	284	-6,290067e-001	-7,962745e-003	-8,886825e-015	-0,000000e+000	-8,255705e-024	2,188768e+000	1,572037e+004
2225	5;1*4;2*9;3*6;7*10;8*11	-1,138762	0,000355	0,000241	31950848000	9475759331	3446377	560	0	0	223	-1,113114e+000	-9,825545e-003	-6,583856e-011	-0,000000e+000	-1,798171e-023	1,805897e+000	1,251661e+004
2226	5;1*4;2*9;3*6;7*11;8*10	-2,810166	0,000892	0,000641	73668608000	18162088914	5640271	976	4	4	494	-2,630246e+000	-2,121390e-002	1,503150e-010	-0,000000e+000	-4,198997e-021	3,606773e+000	2,524795e+004
2227	5;1*4;2*9;3*7;6*10;8*11	-0,856561	0,000223	0,000150	11184128000	2430487689	1406706	63	0	0	72	-6,473801e-001	-2,536053e-003	4,615347e-019	-0,000000e+000	-6,349938e-025	9,948123e-001	5,319427e+003
2228	5;1*4;2*9;3*7;6*11;8*10	-0,341275	0,000417	0,000264	16549888000	3274032930	1605904	234	0	0	100	-2,821095e-001	1,061383e-002	8,240891e-010	-0,000000e+000	5,277319e-024	1,545762e+000	6,742756e+003
2229	5;1*4;2*9;3*8;6*10;7*11	1,212552	0,000370	0,000211	21587968000	4615680256	4305594	519	0	0	130	1,056245e+000	7,540192e-003	6,042506e-011	-0,000000e+000	-9,709902e-023	1,323663e+000	8,700526e+003
2230	5;1*4;2*9;3*8;6*11;7*10	-0,348278	0,000192	0,000132	16549888000	3700362753	3135295	486	1	1	100	-2,834028e-001	-4,537844e-003	1,229609e-018	-0,000000e+000	-1,125343e-021	6,785953e-001	6,200340e+003
2231	5;1*4;2*9;3*10;6*7;8*11	2,651862	0,000551	0,000343	37255168000	8609820262	12062495	678	0	0	229	2,231250e+000	5,226263e-002	-1,297095e-011	-0,000000e+000	7,069583e-024	2,779904e+000	1,467382e+004
2232	5;1*4;2*9;3*10;6*8;7*11	-1,572408	0,000567	0,000383	21116928000	4884564323	3567916	354	1	1	133	-1,289529e+000	-3,136721e-002	4,606962e-015	-0,000000e+000	-3,105613e-024	2,258546e+000	9,298292e+003
2233	5;1*4;2*9;3*10;6*11;7*8	1,567756	0,000546	0,000362	13662208000	3014005724	3784924	182	0	0	100	1,267682e+000	2,888693e-002	3,171147e-015	-0,000000e+000	6,263396e-024	1,949765e+000	5,083437e+003
2234	5;1*4;2*9;3*11;6*7;8*10	4,014027	0,000743	0,000533	45078528000	9517856263	15055945	577	1	1	322	3,317864e+000	1,252520e-001	-7,173254e-015	-0,000000e+000	3,829243e-021	4,883585e+000	1,501823e+004
2235	5;1*4;2*9;3*11;6*8;7*10	-0,002797	0,000552	0,000387	30599168000	6331699942	4326077	569	0	0	212	-1,812864e-001	-1,255819e-002	2,516512e-021	-0,000000e+000	-1,410362e-019	2,585589e+000	1,192819e+004
2236	5;1*4;2*9;3*11;6*10;7*8	2,164751	0,000685	0,000470	25253888000	4370294513	4365519	416	1	1	182	1,750872e+000	3,370036e-002	-9,853511e-017	-0,000000e+000	5,015189e-023	3,000705e+000	8,653244e+003
2237	5;1*4;2*10;3*6;7*8;9*11	7,069212	0,001837	0,001057	161630208000	43125718743	125641913	446	11	11	1082	6,674909e+000	3,980189e-001	6,136222e-009	-0,000000e+000	4,395544e-021	7,711624e+000	6,283348e+004
2238	5;1*4;2*10;3*6;7*9;8*11	-2,646348	0,001179	0,000677	75368448000	18501073077	5471228	782	8	8	547	-2,497449e+000	-2,167889e-002	3,611093e-024	-0,000000e+000	-4,793456e-022	3,858875e+000	2,970146e+004
2239	5;1*4;2*10;3*6;7*11;8*9	3,802098	0,001326	0,000803	75614208000	17577736574	19295290	766	5	5	541	3,595896e+000	1,261786e-001	6,125737e-010	-0,000000e+000	3,956643e-023	4,757780e+000	2,443944e+004
2240	5;1*4;2*10;3*7;6*8;9*11	-8,935950	0,001632	0,001176	122165248000	28901972007	9264457	1421	4	4	829	-8,618169e+000	-1,802376e-001	-2,093372e-007	-0,000000e+000	-6,671414e-021	1,077699e+001	5,583424e+004
2241	5;1*4;2*10;3*7;6*9;8*11	-0,890717	0,000263	0,000177	11511808000	2496152471	606477	41	0	0	65	-6,957633e-001	-3,021078e-004	3,244687e-031	-0,000000e+000	-1,062524e-022	9,983930e-001	4,920376e+003
2242	5;1*4;2*10;3*7;6*11;8*9	1,270942	0,000350	0,000243	19191808000	3933410920	4022580	88	1	1	123	1,031592e+000	2,553791e-003	2,736298e-014	-0,000000e+000	2,015974e-020	1,871006e+000	7,363582e+003
2243	5;1*4;2*10;3*8;6*7;9*11	8,886220	0,001479	0,001131	142747648000	30306908696	55511699	2088	2	2	1048	8,600208e+000	5,178873e-001	2,215130e-007	-0,000000e+000	1,348648e-019	1,320240e+001	4,543251e+004
2244	5;1*4;2*10;3*8;6*9;7*11	-0,478363	0,000208	0,000125	9668608000	2870579716	693010	62	0	0	58	-3,975202e-001	9,777358e-004	-6,404953e-035	-0,000000e+000	-3,881842e-022	6,646918e-001	5,608369e+003
2245	5;1*4;2*10;3*8;6*11;7*9	0,015713	0,000412	0,000258	16345088000	3988933896	9791718	2730	0	0	97	1,762386e-002	2,209792e-002	-7,147792e-008	-0,000000e+000	-1,767090e-022	1,332892e+000	1,177580e+004
2246	5;1*4;2*10;3*9;6*7;8*11	0,097907	0,000460	0,000259	95275008000	21288488562	30840778	2230	0	0	599	3,471994e-002	-1,577893e-002	-8,106211e-012	-0,000000e+000	1,138716e-021	1,705548e+000	2,829793e+004
2247	5;1*4;2*10;3*9;6*8;7*11	0,117144	0,000293	0,000203	24823808000	5571343224	4804354	646	0	0	171	9,264398e-002	6,368964e-003	1,227554e-010	-0,000000e+000	1,483800e-024	1,271329e+000	9,907065e+003
2248	5;1*4;2*10;3*9;6*11;7*8	-0,247986	0,000547	0,000356	14215168000	3964031070	9927652	243	1	1	102	-2,087355e-001	2,582533e-003	-3,472478e-007	-0,000000e+000	-2,175233e-021	1,590762e+000	8,258183e+003
2249	5;1*4;2*10;3*11;6*7;8*9	-5,777350	0,000712	0,000553	39467008000	8049473295	89020275	952	1	1	253	-4,818001e+000	-3,543976e-001	-3,697837e-005	-0,000000e+000	-1,762106e-022	6,213003e+000	1,153523e+004
2250	5;1*4;2*10;3*11;6*8;7*9	6,659825	0,000787	0,000691	42047488000	9401970874	13533450	975	0	0	299	5,145035e+000	1,331743e-001	8,566624e-016	-0,000000e+000	3,840457e-022	7,586554e+000	1,140766e+004
2251	5;1*4;2*10;3*11;6*9;7*8	-5,527385	0,000790	0,000609	43194368000	10544240939	33576846	1010	1	1	279	-4,554167e+000	-1,419779e-001	-2,482513e-018	-0,000000e+000	-3,487385e-022	6,572626e+000	1,183634e+004
2252	5;1*4;2*11;3*6;7*8;9*10	-7,774777	0,002159	0,001375	120834048000	31674211562	638392143	3130	3	3	827	-7,149137e+000	-1,126690e+000	-1,115707e-004	-0,000000e+000	-6,158984e-018	8,240227e+000	7,663625e+004
2253	5;1*4;2*11;3*6;7*9;8*10	9,310129	0,001929	0,001140	228108288000	62635596175	68042093	1672	4	4	1685	8,477493e+000	2,722085e-001	-6,141040e-007	-0,000000e+000	3,400294e-020	1,001060e+001	7,799145e+004
2254	5;1*4;2*11;3*6;7*10;8*9	-5,177737	0,001974	0,001129	136972288000	38203143656	143622561	831	5	5	937	-5,001547e+000	-3,942226e-001	-7,397371e-011	-0,000000e+000	-7,448407e-023	7,105961e+000	4,392406e+004
2255	5;1*4;2*11;3*7;6*8;9*10	9,572093	0,001887	0,001419	133756928000	30713223151	64059493	509	3	3	936	9,103533e+000	1,122945e+000	1,478332e-007	-0,000000e+000	9,154638e-020	1,060337e+001	5,239829e+004
2256	5;1*4;2*11;3*7;6*9;8*10	-3,017261	0,000995	0,000739	48662528000	9335737457	3463498	565	1	1	364	-2,848997e+000	-4,331275e-002	-1,853884e-014	-0,000000e+000	-1,518756e-021	4,541115e+000	1,995694e+004
2257	5;1*4;2*11;3*7;6*10;8*9	4,244305	0,001031	0,000771	45242368000	7284282716	7047521	395	1	1	306	3,921250e+000	1,399091e-001	7,404807e-016	-0,000000e+000	2,105402e-022	5,061933e+000	1,442362e+004
2258	5;1*4;2*11;3*8;6*7;9*10	-9,295500	0,002148	0,001454	132794368000	26766154858	340635522	1597	3	3	978	-9,062581e+000	-1,771611e+000	-4,029114e-004	-0,000000e+000	-1,501437e-019	1,270064e+001	6,002265e+004
2259	5;1*4;2*11;3*8;6*9;7*10	-1,264758	0,000769	0,000460	30312448000	5847836377	3050205	557	0	0	201	-1,218732e+000	-1,668268e-002	3,825685e-015	-0,000000e+000	-4,754667e-024	2,129554e+000	1,243941e+004
2260	5;1*4;2*11;3*8;6*10;7*9	-1,940868	0,001060	0,000688	37808128000	7204031146	11498779	2147	0	0	286	-1,717677e+000	-1,612519e-002	1,077460e-007	-0,000000e+000	-2,207058e-022	3,224067e+000	2,044005e+004
2261	5;1*4;2*11;3*9;6*7;8*10	3,514592	0,001383	0,000991	78972928000	14921328411	21987598	962	1	1	586	3,446265e+000	2,371725e-001	-1,608154e-012	-0,000000e+000	1,487878e-020	8,309733e+000	2,767222e+004
2262	5;1*4;2*11;3*9;6*8;7*10	-1,480110	0,000879	0,000663	38463488000	7524237569	3537912	576	1	1	227	-1,346547e+000	-3,580118e-002	-1,447343e-011	-0,000000e+000	-3,216552e-023	3,457688e+000	1,633349e+004
2263	5;1*4;2*11;3*9;6*10;7*8	2,321748	0,000749	0,000583	43952128000	7692978228	7728842	681	0	0	315	2,145935e+000	1,170637e-001	7,514508e-015	-0,000000e+000	1,641544e-020	3,884088e+000	1,786501e+004
2264	5;1*4;2*11;3*10;6*7;8*9	-2,875471	0,001212	0,000974	94353408000	16281930702	165707960	2279	0	0	654	-2,791786e+000	-5,136353e-001	-3,302941e-005	-0,000000e+000	-1,047991e-018	9,927853e+000	2,744228e+004
2265	5;1*4;2*11;3*10;6*8;7*9	4,355245	0,001472	0,001157	105760768000	22358095325	29025962	2771	2	2	749	3,619729e+000	1,972654e-001	-1,164803e-012	-0,000000e+000	6,166186e-020	1,156340e+001	3,441497e+004
2266	5;1*4;2*11;3*10;6*9;7*8	-4,508078	0,000919	0,000647	126138368000	31506390728	98223861	4161	2	2	902	-4,176642e+000	-2,813054e-001	-1,097563e-010	-0,000000e+000	6,031978e-020	7,856581e+000	3,683409e+004
2267	5;1*6;2*3;4*8;7*10;9*11	-20,986057	0,002274	0,001671	243816448000	60981095935	233035094	679	6	6	1812	-2,028425e+001	-3,171602e+000	-1,823459e-005	-0,000000e+000	-4,634783e-017	2,395607e+001	1,118068e+005
2268	5;1*6;2*3;4*8;7*11;9*10	22,901033	0,002908	0,002129	184178688000	38038869180	639099830	2403	3	3	1405	2,196342e+001	5,934971e+000	1,075280e-003	-0,000000e+000	5,436517e-020	2,506842e+001	1,211853e+005
2269	5;1*6;2*3;4*9;7*10;8*11	-5,178403	0,000997	0,000683	59824128000	16253337086	50114603	465	1	1	435	-4,800115e+000	-4,625784e-001	-4,228322e-006	-0,000000e+000	-2,942461e-021	6,328985e+000	2,782441e+004
2270	5;1*6;2*3;4*9;7*11;8*10	-13,234330	0,002249	0,001688	169351168000	38697516740	157916471	1334	3	3	1310	-1,254456e+001	-2,524356e+000	-1,653179e-005	-0,000000e+000	-2,228760e-018	1,586040e+001	7,887696e+004
2271	5;1*6;2*3;4*10;7*8;9*11	29,981037	0,003403	0,002859	179386368000	42406719793	1008201639	13047	4	4	1338	2,896602e+001	9,994399e+000	2,844624e-003	-0,000000e+000	1,190275e-019	3,359115e+001	1,454926e+005
2272	5;1*6;2*3;4*10;7*9;8*11	-12,787006	0,002035	0,001752	148645888000	34288900110	125020755	621	8	8	1057	-1,240376e+001	-2,513239e+000	-4,395255e-005	-0,000000e+000	-3,445468e-022	1,618880e+001	6,448713e+004
2273	5;1*6;2*3;4*10;7*11;8*9	16,804060	0,002299	0,001801	134105088000	27221058026	377437959	1650	10	10	969	1,584163e+001	4,347519e+000	8,380118e-004	-0,000000e+000	1,033515e-019	1,946213e+001	8,216635e+004
2274	5;1*6;2*3;4*11;7*8;9*10	-27,893999	0,004056	0,003087	158763008000	33907619433	2747596028	368349	3	3	1106	-2,732192e+001	-1,388990e+001	-2,533861e-002	-0,000000e+000	-1,492523e-020	3,276111e+001	2,186945e+005
2275	5;1*6;2*3;4*11;7*9;8*10	33,740628	0,003455	0,002748	375666688000	97695585481	1187266443	9018	12	12	2932	3,208547e+001	9,037324e+000	1,189492e-003	-0,000000e+000	-1,363190e-016	3,931362e+001	2,043593e+005
2276	5;1*6;2*3;4*11;7*10;8*9	-24,391373	0,003019	0,002485	177829888000	47543378371	1375564980	17005	1	1	1306	-2,322333e+001	-8,059704e+000	-3,329666e-003	-0,000000e+000	1,967576e-019	2,934559e+001	1,317819e+005
2277	5;1*6;2*4;3*8;7*10;9*11	5,456103	0,001291	0,000869	72624128000	18222627301	9978669	792	2	2	550	4,740926e+000	1,072461e-002	6,538883e-017	-0,000000e+000	-3,931388e-023	6,706655e+000	3,521334e+004
2278	5;1*6;2*4;3*8;7*11;9*10	-4,759647	0,001297	0,000919	98818048000	21882595560	69844719	1063	6	6	716	-4,158547e+000	-1,124916e-001	-2,206917e-015	-0,000000e+000	-3,682953e-022	6,057785e+000	4,640460e+004
2279	5;1*6;2*4;3*9;7*10;8*11	0,163647	0,000485	0,000347	19785728000	5249631046	3128157	271	0	0	126	1,288190e-001	-2,677372e-003	-2,505866e-017	-0,000000e+000	1,256114e-023	1,634778e+000	9,051240e+003
2280	5;1*6;2*4;3*9;7*11;8*10	2,721002	0,001001	0,000646	46000128000	10980891894	6948669	645	6	6	358	2,214489e+000	3,676844e-003	-4,641057e-015	-0,000000e+000	8,746547e-021	3,905814e+000	1,973848e+004
2281	5;1*6;2*4;3*10;7*8;9*11	-3,452139	0,001234	0,000757	81143808000	22210352377	140114985	526	1	1	644	-3,218956e+000	-1,293000e-001	-9,032415e-007	-0,000000e+000	-8,943405e-020	6,201772e+000	4,452407e+004
2282	5;1*6;2*4;3*10;7*9;8*11	2,208244	0,001020	0,000619	40511488000	9932643941	6063637	442	2	2	302	1,805190e+000	4,648567e-003	-2,877250e-018	-0,000000e+000	-1,407055e-019	3,692461e+000	1,906194e+004
2283	5;1*6;2*4;3*10;7*11;8*9	-2,435396	0,000937	0,000666	38483968000	8894579571	21259634	372	0	0	273	-2,010463e+000	-3,771599e-002	1,384982e-014	-0,000000e+000	8,888997e-024	4,220579e+000	1,693470e+004
2284	5;1*6;2*4;3*11;7*8;9*10	1,989324	0,001690	0,000962	68773888000	17985416060	443392792	8329	5	5	462	2,189228e+000	3,512480e-001	1,608730e-005	-0,000000e+000	2,749445e-022	6,055537e+000	5,318268e+004
2285	5;1*6;2*4;3*11;7*9;8*10	-2,837975	0,001372	0,000875	100333568000	28676140298	70710746	1585	6	6	752	-2,722213e+000	-7,476593e-002	-1,780963e-012	-0,000000e+000	-1,138788e-021	7,118036e+000	4,678382e+004
2286	5;1*6;2*4;3*11;7*10;8*9	2,423981	0,001438	0,000811	76453888000	22363028681	152619142	994	0	0	540	2,176847e+000	1,545139e-001	3,432414e-007	-0,000000e+000	4,517343e-024	5,099074e+000	3,842628e+004
2287	5;1*6;2*8;3*4;7*10;9*11	-8,151518	0,001802	0,001214	205314048000	44800323425	114159178	820	8	8	1594	-7,212674e+000	-1,771564e-002	2,036695e-014	-0,000000e+000	2,584622e-022	9,497411e+000	6,595269e+004
2288	5;1*6;2*8;3*4;7*11;9*10	6,526876	0,002776	0,001571	283527168000	50032674534	572054530	2657	15	15	2114	6,072868e+000	1,386043e-001	-1,020669e-008	-0,000000e+000	-6,803122e-021	8,346324e+000	1,140891e+005
2289	5;1*6;2*9;3*4;7*10;8*11	-0,112145	0,000693	0,000442	46430208000	10986622818	26332311	414	0	0	327	-2,405811e-001	4,134287e-003	3,561413e-018	-0,000000e+000	1,451208e-021	2,595222e+000	1,547299e+004
2290	5;1*6;2*9;3*4;7*11;8*10	-3,734651	0,001627	0,000868	169555968000	36020175822	87156275	1615	5	5	1292	-3,154143e+000	-7,557505e-003	-4,587964e-015	-0,000000e+000	-1,893817e-021	5,206840e+000	5,218804e+004
2291	5;1*6;2*10;3*4;7*8;9*11	5,072311	0,003179	0,001656	265668608000	59717715320	1266363735	15727	3	3	1992	5,049997e+000	9,959918e-002	-2,036358e-007	-0,000000e+000	2,060865e-019	8,616881e+000	1,665429e+005
2292	5;1*6;2*10;3*4;7*9;8*11	-2,889089	0,001795	0,000902	216311808000	44903964838	122115407	806	6	6	1601	-2,269214e+000	-5,742804e-003	2,986133e-013	-0,000000e+000	3,530509e-019	5,096719e+000	6,658135e+004
2293	5;1*6;2*10;3*4;7*11;8*9	3,323943	0,002065	0,001121	159541248000	29113513502	317493687	1366	4	4	1161	3,101671e+000	3,317357e-002	-1,344743e-010	-0,000000e+000	7,981760e-023	6,103955e+000	6,189515e+004
2294	5;1*6;2*11;3*4;7*8;9*10	-3,299662	0,003744	0,001948	218175488000	44479341808	3309212362	434254	6	5	1645	-3,779125e+000	-3,195099e-001	1,227287e-006	2,286777e-023	7,067877e-021	8,115833e+000	2,466418e+005
2295	5;1*6;2*11;3*4;7*9;8*10	4,524149	0,003135	0,001823	299583488000	71843166334	757000368	6085	10	10	2419	4,486244e+000	8,095176e-002	-4,730729e-010	-0,000000e+000	1,849024e-019	9,689167e+000	1,347196e+005
2296	5;1*6;2*11;3*4;7*10;8*9	-2,824064	0,003038	0,001647	247298048000	62711961258	1561134370	18540	3	3	1857	-2,983711e+000	-1,489143e-001	2,391683e-008	-0,000000e+000	-6,056717e-020	7,337914e+000	1,438620e+005
2297	5;1*7;2*3;4*8;6*10;9*11	2,568606	0,001198	0,000711	48150528000	14626759180	46962181	1769	1	1	351	2,396774e+000	6,630525e-002	4,683966e-008	-0,000000e+000	2,041229e-020	4,342610e+000	3,810836e+004
2298	5;1*7;2*3;4*8;6*11;9*10	-2,339722	0,001188	0,000725	48252928000	13438151480	204059027	2486	3	3	348	-2,175229e+000	-1,324885e-001	-1,446666e-006	-0,000000e+000	-4,081810e-019	3,643614e+000	3,911132e+004
2299	5;1*7;2*3;4*9;6*10;8*11	0,904308	0,000609	0,000375	26134528000	7187703148	9019773	738	1	1	161	8,809652e-001	2,858475e-003	1,175352e-011	-0,000000e+000	7,549324e-025	1,500246e+000	1,271030e+004
2300	5;1*7;2*3;4*9;6*11;8*10	0,216958	0,000757	0,000482	50219008000	12175087605	22716596	879	5	5	330	2,182531e-001	7,569674e-003	-6,799852e-008	-0,000000e+000	-1,663866e-021	2,381037e+000	2,671349e+004
2301	5;1*7;2*3;4*10;6*8;9*11	-1,516334	0,001237	0,000804	61360128000	16038963515	95839371	616	2	2	463	-1,196886e+000	-2,174627e-002	-6,990638e-012	-0,000000e+000	2,472291e-022	5,944488e+000	3,792477e+004
2302	5;1*7;2*3;4*10;6*9;8*11	-0,113541	0,000349	0,000221	22816768000	7349615208	7703808	276	1	1	165	-1,571090e-001	-6,532329e-004	1,671681e-018	-0,000000e+000	-6,825068e-022	9,977201e-001	1,254402e+004
2303	5;1*7;2*3;4*10;6*11;8*9	-0,868800	0,000841	0,000487	61196288000	15994693885	217133169	2524	0	0	444	-8,918278e-001	-6,094399e-002	-6,509057e-007	-0,000000e+000	-8,116125e-022	3,124864e+000	4,086348e+004
2304	5;1*7;2*3;4*11;6*8;9*10	0,489888	0,001164	0,000705	95008768000	24605356239	673052342	9621	0	0	725	2,620592e-001	7,810404e-003	-2,277448e-010	-0,000000e+000	-1,342914e-023	4,512348e+000	8,605500e+004
2305	5;1*7;2*3;4*11;6*9;8*10	2,631798	0,000869	0,000680	41474048000	9658087075	40380200	402	0	0	323	2,227597e+000	2,109616e-001	6,200547e-009	-0,000000e+000	6,136546e-024	4,394793e+000	2,338551e+004
2306	5;1*7;2*3;4*11;6*10;8*9	0,897929	0,000959	0,000650	21465088000	4126002596	63853626	423	1	1	168	7,518129e-001	3,718617e-002	5,397264e-010	-0,000000e+000	1,408696e-023	3,065882e+000	1,262220e+004
2307	5;1*7;2*4;3*8;6*10;9*11	-5,629064	0,001129	0,000774	50116608000	12073127830	18509712	5778	3	2	396	-5,011402e+000	-1,007515e-001	-3,276588e-006	-4,872382e-024	-1,255027e-022	6,678684e+000	3,743608e+004
2308	5;1*7;2*4;3*8;6*11;9*10	4,955532	0,001262	0,000917	39753728000	8798611054	23627500	3862	0	0	258	4,412449e+000	3,192471e-001	2,681995e-006	-0,000000e+000	1,186063e-019	5,835379e+000	2,614248e+004
2309	5;1*7;2*4;3*9;6*10;8*11	-0,548176	0,000275	0,000212	15423488000	4094024984	5531301	961	0	0	124	-5,337867e-001	2,799972e-003	3,635713e-011	-0,000000e+000	-2,298049e-023	1,295861e+000	1,079039e+004
2310	5;1*7;2*4;3*9;6*11;8*10	-2,639599	0,000869	0,000654	21219328000	4534879828	10125152	3217	0	0	138	-2,253633e+000	-3,297409e-002	8,912130e-007	-0,000000e+000	-6,296249e-023	3,571315e+000	1,487326e+004
2311	5;1*7;2*4;3*10;6*8;9*11	-8,706735	0,001889	0,001670	109959168000	24681654486	18882976	1888	4	4	865	-9,113769e+000	-9,945396e-001	1,082013e-016	-0,000000e+000	-3,043125e-021	1,398016e+001	5,279578e+004
2312	5;1*7;2*4;3*10;6*9;8*11	-0,539883	0,000316	0,000230	12064768000	3077820153	1834948	175	0	0	82	-4,601821e-001	-4,909584e-004	-9,848184e-018	-0,000000e+000	-4,333923e-024	1,191354e+000	7,601858e+003
2313	5;1*7;2*4;3*10;6*11;8*9	3,167050	0,000721	0,000577	26789888000	5515832407	15682435	1736	0	0	172	2,813869e+000	1,104407e-001	2,138983e-006	-0,000000e+000	2,172872e-022	4,100584e+000	1,357309e+004
2314	5;1*7;2*4;3*11;6*8;9*10	10,099335	0,002037	0,001774	140167168000	31183927080	129855998	1567	1	1	995	1,002257e+001	2,871436e+000	9,212094e-005	-0,000000e+000	1,488169e-020	1,320081e+001	6,747485e+004
2315	5;1*7;2*4;3*11;6*9;8*10	-4,569341	0,001315	0,001101	64514048000	13239931770	11295467	1206	4	4	470	-4,482623e+000	-2,990904e-001	-4,528932e-016	-0,000000e+000	-3,816261e-023	6,253440e+000	3,481743e+004
2316	5;1*7;2*4;3*11;6*10;8*9	4,360491	0,001138	0,001011	78460928000	13307716311	27439226	1875	3	3	540	4,261383e+000	7,015198e-001	4,316752e-015	-0,000000e+000	1,511381e-023	5,936641e+000	3,578831e+004
2317	5;1*7;2*8;3*4;6*10;9*11	8,550418	0,001059	0,000777	57858048000	12400742045	23141445	768	1	1	422	7,333058e+000	2,134828e-001	-6,377442e-013	-0,000000e+000	1,901231e-018	8,902889e+000	1,966818e+004
2318	5;1*7;2*8;3*4;6*11;9*10	-7,494189	0,001100	0,000823	58431488000	11350243325	134234123	1070	4	4	399	-6,494277e+000	-6,465719e-001	-5,458698e-005	-0,000000e+000	-6,077067e-022	7,896604e+000	2,230892e+004
2319	5;1*7;2*9;3*4;6*10;8*11	0,431006	0,000398	0,000286	10876928000	2315412003	2273883	62	1	1	71	3,983912e-001	8,254806e-003	2,261747e-023	-0,000000e+000	-5,003642e-024	1,340400e+000	3,546353e+003
2320	5;1*7;2*9;3*4;6*11;8*10	3,900229	0,000650	0,000506	48150528000	8727096540	14883436	696	2	2	351	3,059650e+000	1,056476e-001	-6,917838e-012	-0,000000e+000	1,089234e-016	4,639563e+000	1,429286e+004
2321	5;1*7;2*10;3*4;6*8;9*11	9,573103	0,002022	0,001791	125483008000	28951964464	151929908	27795	7	7	929	1,031502e+001	3,022283e+000	4,654234e-005	-0,000000e+000	3,830353e-020	1,881712e+001	7,622433e+004
2322	5;1*7;2*10;3*4;6*9;8*11	0,693261	0,000422	0,000299	7641088000	2140539267	4613134	1086	0	0	64	6,101801e-001	3,833658e-003	-3,308351e-010	-0,000000e+000	1,021618e-023	1,464875e+000	5,076822e+003
2323	5;1*7;2*10;3*4;6*11;8*9	-5,089083	0,000940	0,000781	16222208000	3751954902	50948295	1307	0	0	107	-4,605613e+000	-5,091805e-001	-2,345808e-005	-0,000000e+000	4,675661e-021	5,625636e+000	1,164352e+004
2324	5;1*7;2*11;3*4;6*8;9*10	-11,712268	0,002376	0,002117	121530368000	26779142175	532186707	19750	6	6	898	-1,165424e+001	-5,231263e+000	-1,590945e-003	-0,000000e+000	-2,880510e-020	1,786355e+001	9,711005e+004
2325	5;1*7;2*11;3*4;6*9;8*10	5,379433	0,001238	0,001033	95275008000	17277651689	46526874	587	1	1	743	5,413808e+000	9,814991e-001	1,973946e-005	-0,000000e+000	2,766499e-021	8,516832e+000	3,126699e+004
2326	5;1*7;2*11;3*4;6*10;8*9	-5,356584	0,001297	0,001212	57694208000	9265329359	114629991	7735	1	1	456	-5,316627e+000	-1,619779e+000	-2,557815e-004	-0,000000e+000	-1,653769e-020	8,263096e+000	3,021653e+004
2327	5;1*8;2*3;4*6;7*10;9*11	22,284446	0,003082	0,002668	400099328000	116663035459	1080328403	26172	5	5	3146	2,053362e+001	6,350572e+000	1,528804e-003	-0,000000e+000	3,222991e-020	3,264371e+001	1,868453e+005
2328	5;1*8;2*3;4*6;7*11;9*10	-22,045384	0,003582	0,002649	397457408000	103758888386	2848379954	269427	5	3	3034	-2,032680e+001	-8,785753e+000	-1,204876e-002	-9,410266e-008	-1,222282e-020	3,204873e+001	2,580418e+005
2329	5;1*8;2*3;4*7;6*10;9*11	3,478990	0,001407	0,000735	192964608000	51119678714	151463766	658	0	0	1311	3,235662e+000	2,436256e-001	3,740018e-008	-0,000000e+000	1,728914e-020	5,659214e+000	7,361017e+004
2330	5;1*8;2*3;4*7;6*11;9*10	-3,086698	0,001959	0,001124	104368128000	24946975490	423701954	1371	1	1	715	-2,934789e+000	-5,813854e-001	-1,292075e-004	-0,000000e+000	-1,829440e-020	4,846132e+000	6,565243e+004
2331	5;1*8;2*3;4*9;6*10;7*11	-1,800420	0,000891	0,000549	56158208000	15757870548	30494431	1535	2	2	383	-1,723073e+000	-7,373059e-002	-9,944142e-012	-0,000000e+000	-2,816285e-022	2,197810e+000	1,966140e+004
2332	5;1*8;2*3;4*9;6*11;7*10	0,317242	0,000511	0,000278	42027008000	12275492879	18721605	649	0	0	306	2,965895e-001	-1,209382e-002	1,882164e-010	-0,000000e+000	6,217523e-022	9,902519e-001	1,595875e+004
2333	5;1*8;2*3;4*10;6*7;9*11	2,190359	0,001823	0,001072	117393408000	32163938262	821233558	19495	2	2	847	1,914743e+000	1,067870e-001	-3,613870e-010	-0,000000e+000	1,257771e-021	7,877320e+000	1,275382e+005
2334	5;1*8;2*3;4*10;6*9;7*11	0,964201	0,000522	0,000343	31172608000	10316755507	15192279	630	2	2	207	9,450536e-001	4,671773e-002	-6,594505e-017	-0,000000e+000	1,031596e-020	1,298305e+000	1,871196e+004
2335	5;1*8;2*3;4*10;6*11;7*9	-0,617205	0,000830	0,000528	42784768000	10136001118	29450595	1724	0	0	297	-6,300560e-001	-8,798668e-004	-8,674090e-007	-0,000000e+000	1,868458e-024	2,256556e+000	1,611812e+004
2336	5;1*8;2*3;4*11;6*7;9*10	-1,047988	0,002354	0,001167	75634688000	20731444904	1518345476	211871	1	0	543	-8,538265e-001	-4,914204e-002	3,585593e-008	3,487627e-017	-4,068691e-022	5,646736e+000	1,475410e+005
2337	5;1*8;2*3;4*11;6*9;7*10	-1,235017	0,000789	0,000522	31172608000	8423063939	41863079	447	1	1	213	-9,773694e-001	-2,912971e-002	-7,671656e-008	-0,000000e+000	-1,831146e-013	2,777200e+000	1,800862e+004
2338	5;1*8;2*3;4*11;6*10;7*9	0,448103	0,000652	0,000514	33015808000	8062040848	38749369	634	0	0	239	2,837419e-001	-6,988894e-003	-3,119489e-013	-0,000000e+000	1,044787e-022	2,157056e+000	1,553014e+004
2339	5;1*8;2*4;3*6;7*10;9*11	8,040141	0,002194	0,001418	165050368000	46562079692	29909810	1369	0	0	1322	7,689014e+000	4,172933e-001	2,539683e-005	-0,000000e+000	2,222817e-015	1,099808e+001	6,983769e+004
2340	5;1*8;2*4;3*6;7*11;9*10	-8,491116	0,002715	0,001800	387381248000	101071386607	407981310	3124	5	5	3119	-8,107922e+000	-1,237700e+000	-5,815087e-005	-0,000000e+000	-1,064643e-021	1,075503e+001	1,467933e+005
2341	5;1*8;2*4;3*7;6*10;9*11	-6,276519	0,001607	0,001096	137238528000	29618687753	9989812	1600	1	1	980	-6,236116e+000	-1,729614e-001	-1,189253e-010	-0,000000e+000	-4,512180e-020	9,945465e+000	5,690610e+004
2342	5;1*8;2*4;3*7;6*11;9*10	6,060963	0,001861	0,001334	136235008000	27855384819	56159578	1011	2	2	980	6,219374e+000	9,921012e-001	-2,819008e-014	-0,000000e+000	1,327590e-020	9,388671e+000	5,188010e+004
2343	5;1*8;2*4;3*9;6*10;7*11	0,585292	0,000637	0,000421	34039808000	6997037249	10114899	1023	0	0	220	5,633685e-001	4,972011e-003	-2,512278e-013	-0,000000e+000	-6,688442e-019	1,636772e+000	1,250957e+004
2344	5;1*8;2*4;3*9;6*11;7*10	-0,266674	0,000388	0,000256	20502528000	4596003240	4200950	456	0	0	154	-2,016765e-001	1,712468e-002	-5,405670e-015	-0,000000e+000	-4,130786e-023	1,010671e+000	8,556759e+003
2345	5;1*8;2*4;3*10;6*7;9*11	10,132126	0,001745	0,001471	166197248000	34988399684	118510978	1152	4	4	1218	1,080869e+001	2,542022e+000	2,227545e-005	-0,000000e+000	3,520439e-021	1,660685e+001	5,752138e+004
2346	5;1*8;2*4;3*10;6*9;7*11	-0,804771	0,000385	0,000282	8910848000	2471043779	1469927	117	0	0	49	-7,225076e-001	-4,635943e-003	2,912913e-020	-0,000000e+000	-3,481405e-024	1,178357e+000	5,537880e+003
2347	5;1*8;2*4;3*10;6*11;7*9	-1,486922	0,000780	0,000557	27854848000	6229819539	16036568	4726	0	0	187	-1,261408e+000	-2,609810e-002	-4,167802e-006	-0,000000e+000	2,287904e-025	3,156994e+000	1,802576e+004
2348	5;1*8;2*4;3*11;6*7;9*10	-11,777995	0,002220	0,001906	124356608000	24853215543	484353393	6560	4	4	954	-1,200302e+001	-4,786607e+000	-1,612145e-003	-0,000000e+000	-1,828302e-019	1,499236e+001	7,045465e+004
2349	5;1*8;2*4;3*11;6*9;7*10	-0,982658	0,000583	0,000390	33138688000	7810774422	8645589	836	2	2	224	-1,003150e+000	-4,370783e-002	-1,314358e-014	-0,000000e+000	1,586898e-020	2,228969e+000	1,796959e+004
2350	5;1*8;2*4;3*11;6*10;7*9	-2,978057	0,001157	0,000938	65271808000	13190559320	15185777	2188	0	0	454	-2,869698e+000	-2,472278e-001	-7,185075e-013	-0,000000e+000	-1,305060e-023	4,320493e+000	3,100538e+004
2351	5;1*8;2*6;3*4;7*10;9*11	-1,470540	0,000978	0,000829	75163648000	18159534416	83610348	569	4	4	619	-1,770196e+000	-3,579281e-001	-1,130003e-005	-0,000000e+000	5,213003e-023	6,656102e+000	2,320316e+004
2352	5;1*8;2*6;3*4;7*11;9*10	2,809215	0,001182	0,000905	77764608000	15831223863	315926122	2172	1	1	553	2,562180e+000	7,048837e-001	4,664223e-005	-0,000000e+000	-2,010805e-021	6,099705e+000	3,115206e+004
2353	5;1*8;2*7;3*4;6*10;9*11	4,341428	0,001745	0,001196	179591168000	35522668444	64502187	2466	5	5	1296	4,487935e+000	4,562897e-001	3,043196e-009	-0,000000e+000	7,967648e-020	1,347505e+001	5,450434e+004
2354	5;1*8;2*7;3*4;6*11;9*10	-4,612982	0,002319	0,001440	205621248000	37877759501	450125409	3269	1	1	1481	-4,971446e+000	-1,485148e+000	-1,410923e-004	-0,000000e+000	-6,287113e-018	1,264663e+001	7,637006e+004
2355	5;1*8;2*9;3*4;6*10;7*11	0,064508	0,000605	0,000412	36947968000	7348550042	11321497	994	1	1	293	-3,695900e-002	3,157472e-003	-8,759926e-016	-0,000000e+000	1,443005e-022	1,905998e+000	9,404049e+003
2356	5;1*8;2*9;3*4;6*11;7*10	0,241050	0,000407	0,000264	31336448000	8061756345	12771686	847	0	0	209	1,769775e-001	-2,368483e-002	-1,535694e-013	-0,000000e+000	1,159301e-022	1,401684e+000	9,357114e+003
2357	5;1*8;2*10;3*4;6*7;9*11	-11,336461	0,001799	0,001638	144816128000	27120994756	446586179	7466	5	5	1127	-1,229306e+001	-4,443541e+000	-1,099516e-003	-0,000000e+000	-1,413002e-019	2,093925e+001	5,857177e+004
2358	5;1*8;2*10;3*4;6*9;7*11	1,094110	0,000216	0,000181	23308288000	5322899579	5405539	264	0	0	183	9,586325e-001	6,971131e-003	1,098752e-018	-0,000000e+000	8,155288e-014	1,289478e+000	7,328591e+003
2359	5;1*8;2*10;3*4;6*11;7*9	2,457587	0,000705	0,000569	32647168000	6066427404	12751016	516	0	0	225	1,925765e+000	1,310077e-001	4,604550e-019	-0,000000e+000	2,291003e-022	4,162316e+000	9,268098e+003
2360	5;1*8;2*11;3*4;6*7;9*10	14,262193	0,002337	0,002066	98981888000	16590514363	1144434611	144137	3	3	721	1,425834e+001	7,240569e+000	1,243794e-002	-0,000000e+000	8,413619e-021	1,930122e+001	7,741317e+004
2361	5;1*8;2*11;3*4;6*9;7*10	1,076913	0,000822	0,000585	38873088000	7789662214	25024996	452	1	1	272	1,125559e+000	2,053778e-001	1,982869e-008	-0,000000e+000	-1,165859e-022	3,637541e+000	1,316183e+004
2362	5;1*8;2*11;3*4;6*10;7*9	3,343974	0,001053	0,000936	79341568000	14629596325	36114765	1179	1	1	571	3,362339e+000	7,224267e-001	8,158766e-006	-0,000000e+000	1,076959e-020	5,744831e+000	2,445425e+004
2363	5;1*9;2*3;4*6;7*10;8*11	7,032232	0,001132	0,000903	81389568000	24948815506	207628416	4051	0	0	593	6,201756e+000	9,562735e-001	7,646032e-005	-0,000000e+000	2,948718e-022	9,110786e+000	3,104616e+004
2364	5;1*9;2*3;4*6;7*11;8*10	13,350679	0,002820	0,002674	280987648000	80089998420	644881392	18162	6	6	2207	1,217279e+001	4,286392e+000	1,197766e-003	-0,000000e+000	-6,410501e-020	2,101601e+001	1,149364e+005
2365	5;1*9;2*3;4*7;6*10;8*11	1,726758	0,000694	0,000463	27854848000	8244476699	10551333	536	3	3	196	1,682652e+000	2,670785e-002	2,070398e-012	-0,000000e+000	4,111216e-024	2,220515e+000	1,421609e+004
2366	5;1*9;2*3;4*7;6*11;8*10	2,686857	0,001220	0,000729	84133888000	21330500376	57296134	326	1	1	589	2,401157e+000	1,678707e-001	-1,526196e-009	-0,000000e+000	1,730996e-022	3,506153e+000	3,029347e+004
2367	5;1*9;2*3;4*8;6*10;7*11	0,904328	0,000728	0,000454	39630848000	11806902688	21912157	690	0	0	239	8,722726e-001	5,361544e-002	2,285841e-010	-0,000000e+000	2,342505e-023	1,571830e+000	2,082025e+004
2368	5;1*9;2*3;4*8;6*11;7*10	0,261872	0,000470	0,000259	40081408000	10623478943	18761714	626	0	0	240	2,628330e-001	-1,094315e-002	-3,516019e-016	-0,000000e+000	3,726029e-022	1,089311e+000	1,335457e+004
2369	5;1*9;2*3;4*10;6*7;8*11	0,019110	0,001065	0,000649	33097728000	7295966589	94028550	337	2	2	239	-5,116895e-002	-1,294824e-002	-7,667643e-011	-0,000000e+000	-6,530395e-022	2,807458e+000	1,398135e+004
2370	5;1*9;2*3;4*10;6*8;7*11	-0,791989	0,000840	0,000708	25151488000	6285238900	15792303	293	2	2	191	-7,792656e-001	-1,011770e-002	1,188190e-012	-0,000000e+000	3,686392e-021	2,320656e+000	1,279372e+004
2371	5;1*9;2*3;4*10;6*11;7*8	0,270082	0,000570	0,000411	53413888000	10732416954	121416482	1527	1	1	390	3,902368e-001	-8,525053e-003	-5,269547e-010	-0,000000e+000	-1,820864e-020	2,431494e+000	2,061176e+004
2372	5;1*9;2*3;4*11;6*7;8*10	0,318710	0,001645	0,001001	91076608000	19779379333	411454429	5733	2	2	640	5,325429e-001	-3,842256e-002	-2,671922e-009	-0,000000e+000	1,403677e-023	5,361257e+000	5,460170e+004
2373	5;1*9;2*3;4*11;6*8;7*10	0,528700	0,000832	0,000691	28858368000	6070290467	21287867	328	0	0	227	3,844709e-002	-1,177452e-001	-2,606289e-008	-0,000000e+000	8,603066e-023	3,561760e+000	1,724809e+004
2374	5;1*9;2*3;4*11;6*10;7*8	0,178727	0,000692	0,000573	27916288000	4917714466	65285906	716	1	1	198	1,884893e-001	3,703651e-002	1,133227e-011	-0,000000e+000	4,203997e-019	3,558669e+000	1,271668e+004
2375	5;1*9;2*4;3*6;7*10;8*11	1,550808	0,000592	0,000452	38197248000	11523532465	7961733	599	0	0	273	1,545394e+000	3,747784e-002	-1,051895e-010	-0,000000e+000	1,234727e-023	3,186812e+000	1,197883e+004
2376	5;1*9;2*4;3*6;7*11;8*10	4,500967	0,001978	0,001080	166791168000	47913260551	35277014	2200	2	2	1400	4,441637e+000	2,962248e-001	2,859272e-011	-0,000000e+000	3,051684e-023	6,612669e+000	6,530495e+004
2377	5;1*9;2*4;3*7;6*10;8*11	-2,168836	0,000480	0,000348	25765888000	5742905767	6495635	1353	0	0	168	-1,886107e+000	-2,926195e-003	3,408079e-011	-0,000000e+000	-1,394707e-024	2,462456e+000	1,384411e+004
2378	5;1*9;2*4;3*7;6*11;8*10	-4,861562	0,001308	0,000974	83048448000	17238630175	6249755	989	7	6	649	-4,734011e+000	-1,216953e-001	-2,506646e-013	-2,557685e-109	-3,533399e-020	6,318606e+000	3,461122e+004
2379	5;1*9;2*4;3*8;6*10;7*11	-0,259561	0,000558	0,000364	21772288000	4703484160	5384628	594	1	1	150	-2,717290e-001	8,616445e-003	-2,225252e-012	-0,000000e+000	1,433882e-023	1,395267e+000	9,892945e+003
2380	5;1*9;2*4;3*8;6*11;7*10	-0,735238	0,000462	0,000297	12167168000	2288236080	1053139	146	0	0	79	-5,329713e-001	4,119810e-003	-1,451729e-009	-0,000000e+000	-3,271544e-024	1,197342e+000	4,557184e+003
2381	5;1*9;2*4;3*10;6*7;8*11	2,512040	0,000613	0,000451	53925888000	10660407480	16764525	961	0	0	368	2,108838e+000	7,707785e-002	2,758327e-009	-0,000000e+000	1,511357e-021	3,747016e+000	1,723788e+004
2382	5;1*9;2*4;3*10;6*8;7*11	-1,344136	0,000760	0,000560	26441728000	5267861411	9831252	2238	1	1	178	-1,088583e+000	9,283735e-003	5,578661e-007	-0,000000e+000	-1,543658e-021	3,117830e+000	1,461049e+004
2383	5;1*9;2*4;3*10;6*11;7*8	1,868771	0,000565	0,000463	31766528000	6108160728	10678401	857	1	1	241	1,573566e+000	1,041677e-001	-7,595897e-014	-0,000000e+000	1,673205e-023	3,406400e+000	1,108285e+004
2384	5;1*9;2*4;3*11;6*7;8*10	7,636592	0,001670	0,001416	108423168000	24221968091	109304563	17719	8	8	744	7,907833e+000	1,984567e+000	1,359228e-004	-0,000000e+000	1,013974e-020	1,198440e+001	5,923074e+004
2385	5;1*9;2*4;3*11;6*8;7*10	-2,829527	0,001214	0,000906	84482048000	16378220259	15860981	1871	3	3	586	-2,731034e+000	-2,562701e-001	-5,236175e-017	-0,000000e+000	-5,548631e-020	4,751857e+000	3,988316e+004
2386	5;1*9;2*4;3*11;6*10;7*8	4,338614	0,001268	0,001144	52164608000	9568693209	27627895	4550	4	4	414	4,170574e+000	7,104308e-001	1,840899e-012	-0,000000e+000	1,024268e-018	5,633672e+000	2,801006e+004
2387	5;1*9;2*6;3*4;7*10;8*11	-1,692383	0,000471	0,000305	52082688000	13500930647	56820112	816	3	3	382	-1,386043e+000	-4,790810e-002	-1,028970e-008	-0,000000e+000	-1,084324e-021	2,668286e+000	1,309358e+004
2388	5;1*9;2*6;3*4;7*11;8*10	-1,432857	0,000704	0,000595	51734528000	12655761100	54044669	726	2	2	433	-1,509492e+000	-2,132327e-001	7,649072e-012	-0,000000e+000	8,450338e-023	4,006909e+000	1,482313e+004
2389	5;1*9;2*7;3*4;6*10;8*11	2,953274	0,000486	0,000377	20563968000	3880964466	3254867	110	0	0	139	2,355240e+000	2,189487e-002	-6,340799e-021	-0,000000e+000	2,778599e-018	3,142000e+000	5,928106e+003
2390	5;1*9;2*7;3*4;6*11;8*10	3,681221	0,001466	0,000980	122226688000	22269222078	37466607	1814	3	3	879	3,780659e+000	3,273663e-001	6,660512e-007	-0,000000e+000	3,587618e-020	8,286402e+000	3,536656e+004
2391	5;1*9;2*8;3*4;6*10;7*11	-0,431954	0,000611	0,000344	34981888000	6874276144	10578287	864	0	0	237	-3,133149e-001	-7,703491e-003	-1,525554e-012	-0,000000e+000	-2,732569e-021	1,748561e+000	9,663545e+003
2392	5;1*9;2*8;3*4;6*11;7*10	1,308066	0,000402	0,000266	29206528000	5879381077	9017953	801	3	3	229	1,043729e+000	1,957630e-002	1,847434e-014	-0,000000e+000	5,881580e-022	1,647720e+000	7,184822e+003
2393	5;1*9;2*10;3*4;6*7;8*11	-4,637489	0,000671	0,000492	41781248000	8120131173	91319935	988	2	2	290	-3,773406e+000	-3,068358e-001	-2,978284e-005	-0,000000e+000	-1,519000e-019	5,335475e+000	1,181283e+004
2394	5;1*9;2*10;3*4;6*8;7*11	2,448599	0,000736	0,000578	29861888000	5865132882	12722491	561	0	0	212	1,889632e+000	1,110794e-001	-7,002068e-012	-0,000000e+000	2,462736e-021	4,196775e+000	9,886386e+003
2395	5;1*9;2*10;3*4;6*11;7*8	-3,056723	0,000546	0,000418	47577088000	9260585100	88151534	1011	0	0	360	-2,566086e+000	-2,859104e-001	-1,664659e-005	-0,000000e+000	-7,981501e-021	4,534224e+000	1,579621e+004
2396	5;1*9;2*11;3*4;6*7;8*10	-8,932523	0,001735	0,001544	105637888000	19189093309	307262317	5512	1	1	762	-9,541649e+000	-3,359499e+000	-1,041786e-003	-0,000000e+000	-1,547697e-018	1,423250e+001	4,017591e+004
2397	5;1*9;2*11;3*4;6*8;7*10	2,781122	0,001106	0,000986	79955968000	14991181243	39661909	601	2	2	589	2,913938e+000	8,076115e-001	5,243552e-005	-0,000000e+000	1,230382e-022	6,380321e+000	2,735042e+004
2398	5;1*9;2*11;3*4;6*10;7*8	-4,979043	0,001100	0,000991	76986368000	10918019892	106722979	994	4	4	562	-4,876918e+000	-1,379022e+000	-3,128907e-004	-0,000000e+000	1,402514e-021	7,554345e+000	2,465678e+004
2399	5;1*10;2*3;4*6;7*8;9*11	-35,471668	0,004268	0,004118	342161408000	106318219494	4261737351	1174673	13	9	2574	-3,300736e+001	-1,625502e+001	-2,913273e-002	3,588277e-009	-1,741065e-017	5,191439e+001	2,612162e+005
2400	5;1*10;2*3;4*6;7*9;8*11	14,366172	0,002925	0,002647	330467328000	94492845637	836486059	21405	4	4	2654	1,379206e+001	5,375464e+000	1,253030e-003	-0,000000e+000	1,552882e-019	2,402920e+001	1,511078e+005
2401	5;1*10;2*3;4*6;7*11;8*9	-19,311960	0,002942	0,002813	214591488000	54245625195	1354665957	131980	7	7	1603	-1,685985e+001	-7,034577e+000	-8,533606e-003	-0,000000e+000	-1,730962e-018	2,783783e+001	1,287601e+005
2402	5;1*10;2*3;4*7;6*8;9*11	-9,239209	0,003152	0,001455	355739648000	111462405363	857779750	10299	5	5	2773	-8,966245e+000	-1,586173e+000	-1,095511e-004	-0,000000e+000	-3,575518e-019	1,335640e+001	1,808875e+005
2403	5;1*10;2*3;4*7;6*9;8*11	0,256935	0,000891	0,000564	89397248000	28818294881	32879132	255	0	0	602	2,457839e-001	9,343552e-002	2,021357e-014	-0,000000e+000	-7,888749e-022	2,791923e+000	4,717478e+004
2404	5;1*10;2*3;4*7;6*11;8*9	-5,024341	0,001703	0,000920	100128768000	26310598067	340641344	2176	2	2	720	-4,709709e+000	-4,442568e-001	-8,599243e-006	-0,000000e+000	-4,835602e-022	5,394769e+000	7,416370e+004
2405	5;1*10;2*3;4*8;6*7;9*11	1,042636	0,001230	0,001178	41904128000	10468114147	280889608	6126	2	2	309	1,963227e+000	9,212463e-001	9,890872e-005	-0,000000e+000	2,725238e-017	9,103066e+000	2,164159e+004
2406	5;1*10;2*3;4*8;6*9;7*11	-0,082072	0,001067	0,000547	54355968000	17694003520	30221611	622	2	2	370	-1,014205e-001	3,995038e-003	4,273924e-018	-0,000000e+000	9,291978e-022	1,613398e+000	3,307605e+004
2407	5;1*10;2*3;4*8;6*11;7*9	0,959623	0,001219	0,000696	39262208000	9791313799	24135059	1767	1	1	276	7,741693e-001	4,028473e-002	2,239848e-007	-0,000000e+000	-4,661724e-023	3,059049e+000	2,304126e+004
2408	5;1*10;2*3;4*9;6*7;8*11	-4,978043	0,001992	0,001169	171706368000	36038999423	452216747	2152	7	7	1175	-4,034039e+000	-6,110103e-002	-1,096842e-009	-0,000000e+000	-1,430953e-022	6,787336e+000	7,571126e+004
2409	5;1*10;2*3;4*9;6*8;7*11	1,282142	0,000810	0,000546	43010048000	9681254168	28385518	585	4	4	293	1,048878e+000	1,072919e-002	-2,737888e-015	-0,000000e+000	-2,846913e-023	2,764354e+000	1,555587e+004
2410	5;1*10;2*3;4*9;6*11;7*8	-1,020850	0,001520	0,001011	77641728000	19383496171	216863347	1144	2	2	514	-1,169224e+000	-1,046652e-001	-8,010134e-010	-0,000000e+000	-1,560018e-021	4,729585e+000	4,715593e+004
2411	5;1*10;2*3;4*11;6*7;8*9	0,502814	0,002079	0,001316	106067968000	20310845717	1351166342	174387	3	2	778	-3,316818e-001	1,410971e-001	1,766362e-007	1,501302e-016	3,784529e-022	8,285470e+000	9,048929e+004
2412	5;1*10;2*3;4*11;6*8;7*9	-1,065450	0,001565	0,000867	387667968000	103634308236	1269406369	10681	2	2	3026	-1,612235e-001	-6,357442e-002	3,569880e-007	-0,000000e+000	-3,685348e-020	9,317755e+000	2,017345e+005
2413	5;1*10;2*3;4*11;6*9;7*8	-1,675956	0,001747	0,000982	88823808000	23825662645	624005810	8988	5	5	651	-1,656984e+000	-4,084387e-002	1,039929e-008	-0,000000e+000	-1,556607e-019	5,727828e+000	5,765247e+004
2414	5;1*10;2*4;3*6;7*8;9*11	-10,232746	0,003214	0,001938	192718848000	58579568044	447181719	4878	1	1	1571	-1,020017e+001	-1,843578e+000	-1,640833e-004	-0,000000e+000	-1,252824e-015	1,474403e+001	9,590055e+004
2415	5;1*10;2*4;3*6;7*9;8*11	4,057005	0,001868	0,001168	120567808000	33842223181	23049254	1132	3	3	978	4,018118e+000	3,053586e-001	3,896146e-006	-0,000000e+000	3,338634e-023	6,957302e+000	4,905165e+004
2416	5;1*10;2*4;3*6;7*11;8*9	-5,579865	0,001818	0,001181	168224768000	43614561438	158959183	2118	8	8	1286	-5,517396e+000	-7,967601e-001	-9,990549e-005	-0,000000e+000	-6,424703e-024	8,616766e+000	6,351334e+004
2417	5;1*10;2*4;3*7;6*8;9*11	58,611958	0,003862	0,003484	559679488000	134811032365	109378153	7944	25	25	4480	5,407307e+001	3,887680e+000	2,739243e-012	-0,000000e+000	8,325468e-019	6,315856e+001	2,365131e+005
2418	5;1*10;2*4;3*7;6*9;8*11	-2,429891	0,000884	0,000581	55912448000	14328636718	6148905	346	1	1	404	-2,371874e+000	-2,444830e-002	-1,143003e-017	-0,000000e+000	-9,507475e-022	3,386093e+000	3,286680e+004
2419	5;1*10;2*4;3*7;6*11;8*9	7,063241	0,001547	0,001035	121161728000	25833666320	59659875	5673	6	6	878	6,686016e+000	6,009290e-001	1,978796e-006	-0,000000e+000	1,405124e-020	7,896511e+000	6,554542e+004
2420	5;1*10;2*4;3*8;6*7;9*11	-52,029022	0,003346	0,003137	518289408000	111617226833	612069619	5628	18	18	4102	-4,678353e+001	-8,200555e+000	-2,347602e-004	-0,000000e+000	-4,841240e-018	5,911105e+001	1,824161e+005
2421	5;1*10;2*4;3*8;6*9;7*11	-0,510264	0,000743	0,000354	32360448000	9488714646	6059975	484	1	1	216	-4,846662e-001	-6,206553e-003	-1,646513e-016	-0,000000e+000	-2,415554e-021	1,780256e+000	2,163352e+004
2422	5;1*10;2*4;3*8;6*11;7*9	-2,535002	0,001206	0,000934	39405568000	7874570418	15289924	4385	1	1	299	-2,503879e+000	-8,038435e-002	-3,757537e-006	-0,000000e+000	-2,159629e-023	4,803040e+000	3,383849e+004
2423	5;1*10;2*4;3*9;6*7;8*11	6,869665	0,001688	0,001185	116185088000	21276133294	30757453	1505	5	5	833	5,893262e+000	3,253950e-001	9,427478e-007	-0,000000e+000	2,734023e-021	8,095145e+000	4,014722e+004
2424	5;1*10;2*4;3*9;6*8;7*11	-2,283957	0,001088	0,000830	40921088000	7920147865	5005049	972	4	4	301	-2,153173e+000	-6,984057e-002	-9,432180e-009	-0,000000e+000	-3,835638e-022	4,206703e+000	1,876048e+004
2425	5;1*10;2*4;3*9;6*11;7*8	1,708693	0,001221	0,000939	66807808000	13871127811	26163123	1276	1	1	524	1,952815e+000	2,120373e-001	-1,610018e-010	-0,000000e+000	-7,243953e-021	6,914084e+000	3,026550e+004
2426	5;1*10;2*4;3*11;6*7;8*9	-9,485671	0,001526	0,001432	115529728000	21800247923	343520553	6500	0	0	799	-9,726322e+000	-3,307648e+000	-9,742053e-004	-0,000000e+000	4,966734e-020	1,569365e+001	4,402533e+004
2427	5;1*10;2*4;3*11;6*8;7*9	12,065727	0,001881	0,001716	154400768000	34053177232	117947139	44269	7	4	1233	1,191905e+001	1,651302e+000	1,114370e-006	6,660595e-036	9,829349e-019	1,846892e+001	6,437826e+004
2428	5;1*10;2*4;3*11;6*9;7*8	-8,321937	0,001415	0,001262	122759168000	28816602219	198883018	29972	3	2	986	-8,093656e+000	-1,946640e+000	-2,919956e-005	-8,060952e-037	-8,404579e-021	1,190897e+001	4,759598e+004
2429	5;1*10;2*6;3*4;7*8;9*11	5,441777	0,001322	0,001231	62138368000	15737774989	466358784	9387	1	1	461	5,333706e+000	1,248367e+000	1,354543e-004	-0,000000e+000	1,828516e-021	8,950475e+000	3,520294e+004
2430	5;1*10;2*6;3*4;7*9;8*11	-1,278394	0,000761	0,000706	44136448000	10316975235	44974426	399	2	2	362	-1,628807e+000	-2,549990e-001	-9,552615e-006	-0,000000e+000	6,616950e-022	4,851696e+000	1,286319e+004
2431	5;1*10;2*6;3*4;7*11;8*9	1,157602	0,000898	0,000795	40245248000	8336056834	148170284	1039	2	2	330	1,434048e+000	4,715362e-001	1,066099e-005	-0,000000e+000	1,304251e-025	5,862761e+000	1,618715e+004
2432	5;1*10;2*7;3*4;6*8;9*11	-51,090164	0,003438	0,003129	514070528000	110762185564	649443737	8217	20	19	4061	-4,587973e+001	-8,413739e+000	-2,659844e-004	-0,000000e+000	-9,152369e-020	5,818150e+001	1,856843e+005
2433	5;1*10;2*7;3*4;6*9;8*11	3,258953	0,000857	0,000547	83007488000	17514845060	17836355	293	5	5	543	3,056534e+000	8,949017e-002	-1,137780e-019	-0,000000e+000	4,048082e-021	4,220140e+000	2,772541e+004
2434	5;1*10;2*7;3*4;6*11;8*9	-6,406328	0,001584	0,001176	91813888000	17828253658	175978322	1833	7	7	660	-6,236232e+000	-1,090517e+000	-1,307405e-004	-0,000000e+000	-1,569219e-018	9,925576e+000	4,404627e+004
2435	5;1*10;2*8;3*4;6*7;9*11	41,617201	0,003402	0,003244	390105088000	73722512440	2215485273	91638	13	13	2962	3,670357e+001	1,155285e+001	4,597057e-003	-0,000000e+000	1,641021e-018	5,369330e+001	1,509630e+005
2436	5;1*10;2*8;3*4;6*9;7*11	0,325208	0,000459	0,000311	33445888000	7716953492	7854383	340	1	1	214	2,639609e-001	2,001604e-002	-4,323444e-021	-0,000000e+000	4,514943e-022	2,050624e+000	1,048243e+004
2437	5;1*10;2*8;3*4;6*11;7*9	1,223322	0,001182	0,000933	74651648000	13810403102	23824947	1215	9	9	531	1,466927e+000	2,346491e-001	2,839046e-008	-0,000000e+000	2,725824e-022	6,650611e+000	2,423443e+004
2438	5;1*10;2*9;3*4;6*7;8*11	-5,337849	0,001218	0,000999	68487168000	11314816602	114812658	1492	1	1	473	-4,734451e+000	-6,117603e-001	-6,956418e-005	-0,000000e+000	-2,406099e-020	7,007974e+000	1,869005e+004
2439	5;1*10;2*9;3*4;6*8;7*11	1,522167	0,001070	0,000802	74897408000	13428122340	29320105	1681	4	4	580	1,511674e+000	2,373735e-001	-1,997285e-015	-0,000000e+000	6,918384e-019	5,702780e+000	2,167652e+004
2440	5;1*10;2*9;3*4;6*11;7*8	-0,981768	0,001527	0,001040	74160128000	15102255556	123238767	1549	1	1	511	-1,332853e+000	-4,748932e-001	-5,269043e-005	-0,000000e+000	4,335057e-021	8,750130e+000	3,089229e+004
2441	5;1*10;2*11;3*4;6*7;8*9	11,895371	0,001758	0,001633	84686848000	13415815678	818410415	101752	4	2	668	1,231882e+001	5,302074e+000	8,807281e-003	1,190050e-005	1,272287e-017	1,839671e+001	4,161486e+004
2442	5;1*10;2*11;3*4;6*8;7*9	-15,340027	0,001911	0,001714	186861568000	40880066812	373943552	7049	6	6	1430	-1,464664e+001	-3,652690e+000	-7,002267e-004	-0,000000e+000	-4,108287e-020	2,256250e+001	6,048093e+004
2443	5;1*10;2*11;3*4;6*9;7*8	10,927680	0,001571	0,001485	91772928000	20693123412	438445266	7060	4	4	711	1,031041e+001	3,183303e+000	1,128961e-003	-0,000000e+000	6,673145e-021	1,625634e+001	3,620826e+004
2444	5;1*11;2*3;4*6;7*8;9*10	37,972680	0,004653	0,004439	245065728000	73733670922	7966447296	9416431	647	4	1826	3,393138e+001	2,042009e+001	1,449039e-001	1,839935e-005	1,247798e-020	5,516775e+001	2,908607e+005
2445	5;1*11;2*3;4*6;7*9;8*10	-44,775760	0,004613	0,004390	607172608000	196378427772	4806801426	935411	33	25	4623	-3,979215e+001	-1,632361e+001	-1,752468e-002	1,786014e-007	1,192414e-015	6,195905e+001	3,387386e+005
2446	5;1*11;2*3;4*6;7*10;8*9	30,054762	0,003743	0,003617	297555968000	95721961813	4659391498	1247029	15	1	2208	2,677985e+001	1,284486e+001	3,114534e-002	2,388933e-006	6,648629e-019	4,585148e+001	2,094133e+005
2447	5;1*11;2*3;4*7;6*8;9*10	8,697817	0,003286	0,001827	269047808000	84041582860	2759372041	354169	9	6	2026	8,593285e+000	2,570620e+000	1,864246e-003	-4,649448e-010	-2,816000e-023	1,388292e+001	1,883746e+005
2448	5;1*11;2*3;4*7;6*9;8*10	-11,413466	0,002921	0,001693	392419328000	96023638174	668488960	5566	19	19	3138	-1,030697e+001	-1,298586e+000	-6,945092e-005	-0,000000e+000	-7,915796e-021	1,441981e+001	1,460083e+005
2449	5;1*11;2*3;4*7;6*10;8*9	7,122548	0,003264	0,001902	311851008000	63802704295	1376446005	13945	8	8	2421	6,893150e+000	1,561811e+000	2,428318e-004	-0,000000e+000	1,495935e-021	1,078028e+001	1,595752e+005
2450	5;1*11;2*3;4*8;6*7;9*10	-1,548633	0,001416	0,001380	45139968000	10707488840	953902005	242273	7	5	347	-2,971315e+000	-1,532894e+000	-1,099574e-003	8,383450e-016	-2,331120e-023	9,733581e+000	3,817619e+004
2451	5;1*11;2*3;4*8;6*9;7*10	0,408088	0,001700	0,000943	150734848000	37162963768	284140709	3634	3	3	1147	-1,008034e-001	-1,182549e-001	-1,284937e-007	-0,000000e+000	2,829842e-021	4,321108e+000	4,309049e+004
2452	5;1*11;2*3;4*8;6*10;7*9	-3,104795	0,001646	0,000982	127346688000	32346859147	229601693	2785	7	7	1002	-2,789170e+000	-2,642362e-001	-6,012106e-006	-0,000000e+000	3,621083e-020	5,388899e+000	5,511517e+004
2453	5;1*11;2*3;4*9;6*7;8*10	4,134598	0,003113	0,001701	363665408000	84085069797	2507738629	46373	6	6	2866	3,536664e+000	4,006283e-001	8,435937e-006	-0,000000e+000	6,560250e-020	7,860747e+000	2,062289e+005
2454	5;1*11;2*3;4*9;6*8;7*10	-1,314223	0,001533	0,001021	109631488000	27016553042	196345955	2668	1	1	889	-8,423375e-001	1,846925e-001	-7,679237e-006	-0,000000e+000	-1,971030e-023	7,060688e+000	4,323478e+004
2455	5;1*11;2*3;4*9;6*10;7*8	6,222750	0,002121	0,001251	171460608000	34828333455	778091106	10175	7	7	1273	6,067706e+000	7,807228e-001	1,425095e-005	-0,000000e+000	6,684912e-019	9,124856e+000	7,360439e+004
2456	5;1*11;2*3;4*10;6*7;8*9	-6,968883	0,001145	0,001136	33671168000	6501609438	647815008	123109	3	2	277	-5,860269e+000	-7,148056e-001	-1,684626e-005	-1,798545e-022	3,530563e-025	8,554184e+000	2,564087e+004
2457	5;1*11;2*3;4*10;6*8;7*9	8,221953	0,001208	0,001108	58042368000	15482075209	263541964	3480	2	2	504	7,110300e+000	6,659289e-001	1,154047e-005	-0,000000e+000	-4,429946e-020	1,044908e+001	2,556265e+004
2458	5;1*11;2*3;4*10;6*9;7*8	0,313965	0,001000	0,000984	32319488000	8777119924	335228080	7234	1	1	276	-6,266156e-002	-2,117933e-001	6,462372e-006	-0,000000e+000	-2,256466e-021	7,363579e+000	1,728769e+004
2459	5;1*11;2*4;3*6;7*8;9*10	9,824997	0,003532	0,001873	309331968000	93790161015	3240696071	394728	3	3	2400	9,946252e+000	3,253153e+000	1,753560e-003	-0,000000e+000	1,761636e-020	1,512416e+001	2,145299e+005
2460	5;1*11;2*4;3*6;7*9;8*10	-12,141933	0,003062	0,001834	398133248000	124311216840	505468674	7095	19	19	3162	-1,199570e+001	-1,539549e+000	-5,253130e-005	-0,000000e+000	-6,313425e-018	1,781594e+001	1,648326e+005
2461	5;1*11;2*4;3*6;7*10;8*9	8,108146	0,002845	0,001677	286394368000	84576843324	966372037	10691	7	7	2264	7,921826e+000	1,740586e+000	1,946439e-004	-0,000000e+000	3,511608e-019	1,317942e+001	1,092477e+005
2462	5;1*11;2*4;3*7;6*8;9*10	-63,265254	0,004732	0,003804	714037248000	174020618592	1218545428	15441	15	15	5601	-5,881594e+001	-1,383253e+001	-5,650338e-004	-0,000000e+000	-7,737804e-018	6,674651e+001	3,280017e+005
2463	5;1*11;2*4;3*7;6*9;8*10	59,197710	0,003837	0,003290	528672768000	112269865639	97701699	7632	10	10	4103	5,449197e+001	3,478909e+000	-3,282224e-018	-0,000000e+000	2,388558e-020	6,184253e+001	2,393758e+005
2464	5;1*11;2*4;3*7;6*10;8*9	-50,315925	0,004195	0,003324	699906048000	123445617718	629902221	8310	20	20	5502	-4,735785e+001	-9,995815e+000	-1,264324e-004	-0,000000e+000	-1,558503e-017	5,293429e+001	2,762881e+005
2465	5;1*11;2*4;3*8;6*7;9*10	56,559921	0,004079	0,003589	508192768000	104260220344	2833571903	69715	10	10	3935	5,151496e+001	1,687248e+001	5,659575e-003	-0,000000e+000	2,766987e-016	6,261346e+001	2,616062e+005
2466	5;1*11;2*4;3*8;6*9;7*10	11,150348	0,001540	0,001172	113645568000	24763217751	20696297	2732	1	1	863	1,035566e+001	3,579163e-001	-9,464829e-020	-0,000000e+000	6,055447e-020	1,302136e+001	4,513870e+004
2467	5;1*11;2*4;3*8;6*10;7*9	28,542194	0,002732	0,002565	327559168000	66336836827	78678978	8699	15	15	2640	2,636331e+001	2,781598e+000	2,039770e-018	-0,000000e+000	7,729860e-020	3,107390e+001	1,330192e+005
2468	5;1*11;2*4;3*9;6*7;8*10	-69,551063	0,003854	0,003532	487323648000	104349016512	984098371	5257	14	14	3899	-6,346904e+001	-1,453055e+001	-3,058825e-004	-0,000000e+000	-7,908447e-018	7,572004e+001	2,290381e+005
2469	5;1*11;2*4;3*9;6*8;7*10	26,173031	0,002830	0,002658	316110848000	64296751209	68522300	8473	10	10	2521	2,450316e+001	2,854495e+000	8,188540e-017	-0,000000e+000	1,149329e-019	3,259298e+001	1,340033e+005
2470	5;1*11;2*4;3*9;6*10;7*8	-38,379243	0,002951	0,002774	304396288000	58399207205	336528075	25586	9	9	2393	-3,593053e+001	-7,419541e+000	-3,752760e-005	-0,000000e+000	-3,226630e-020	4,010857e+001	1,585453e+005
2471	5;1*11;2*4;3*10;6*7;8*9	71,727727	0,004022	0,003822	369420288000	70879173792	3091074610	171761	10	10	2834	6,255418e+001	2,041400e+001	9,132251e-003	-0,000000e+000	3,108015e-018	7,919103e+001	2,220374e+005
2472	5;1*11;2*4;3*10;6*8;7*9	-85,043085	0,004008	0,003909	666155008000	150425407832	572055928	18430	26	26	5561	-7,253751e+001	-9,466491e+000	-4,245717e-005	-0,000000e+000	-1,996267e-013	9,027678e+001	2,449152e+005
2473	5;1*11;2*4;3*10;6*9;7*8	49,418483	0,003223	0,003131	434034688000	98884268952	1144015067	15846	8	8	3502	4,430946e+001	1,099524e+001	1,648029e-004	-0,000000e+000	6,556777e-018	6,084750e+001	1,656591e+005
2474	5;1*11;2*6;3*4;7*8;9*10	-3,185945	0,001637	0,001545	44914688000	10358585466	1033819794	244219	2	1	332	-4,233885e+000	-1,908567e+000	-1,119013e-003	5,281963e-017	1,239249e-017	9,423972e+000	3,995696e+004
2475	5;1*11;2*6;3*4;7*9;8*10	4,051323	0,001362	0,001316	91854848000	24824529086	409042174	4821	3	3	770	4,888720e+000	1,119353e+000	3,618846e-005	-0,000000e+000	3,527584e-018	1,115315e+001	3,885634e+004
2476	5;1*11;2*6;3*4;7*10;8*9	-5,766971	0,001372	0,001326	58206208000	15257334344	603516384	12241	1	1	479	-5,308358e+000	-1,197834e+000	-1,475337e-004	-0,000000e+000	-4,301267e-019	8,947927e+000	3,100829e+004
2477	5;1*11;2*7;3*4;6*8;9*10	55,536641	0,004298	0,003637	499181568000	102168433085	2996006460	69567	15	15	3900	5,044474e+001	1,722258e+001	6,184554e-003	-0,000000e+000	8,928244e-020	6,164793e+001	2,627991e+005
2478	5;1*11;2*7;3*4;6*9;8*10	-60,259598	0,003628	0,002903	672196608000	128524114846	957257509	5175	16	16	5339	-5,384024e+001	-9,006872e+000	-1,212714e-004	-0,000000e+000	-5,006676e-017	6,411001e+001	2,397806e+005
2479	5;1*11;2*7;3*4;6*10;8*9	52,121281	0,004345	0,003708	482387968000	64318129345	2046652441	25995	11	11	3801	4,683109e+001	1,481298e+001	3,874284e-003	-0,000000e+000	1,796995e-018	5,549423e+001	2,280076e+005
2480	5;1*11;2*8;3*4;6*7;9*10	-45,399292	0,003821	0,003645	331778048000	53432980862	5201057809	1014390	3	3	2540	-4,024226e+001	-1,829025e+001	-3,729112e-002	-0,000000e+000	-1,750686e-017	5,712013e+001	2,178966e+005
2481	5;1*11;2*8;3*4;6*9;7*10	-11,279507	0,001247	0,001022	97814528000	21369339351	155139963	1307	1	1	699	-9,991373e+000	-1,227754e+000	-2,320408e-006	-0,000000e+000	-7,898676e-019	1,292816e+001	3,029871e+004
2482	5;1*11;2*8;3*4;6*10;7*9	-29,505231	0,003043	0,002592	340932608000	69906196036	522351230	42082	19	19	2648	-2,684798e+001	-5,886407e+000	-4,589213e-004	-0,000000e+000	-2,975717e-017	3,271790e+001	1,619365e+005
2483	5;1*11;2*9;3*4;6*7;8*10	68,517655	0,004088	0,003923	428402688000	80592235223	3441859255	192810	12	12	3281	6,080534e+001	2,151390e+001	9,772307e-003	-0,000000e+000	2,671592e-018	7,785617e+001	2,539849e+005
2484	5;1*11;2*9;3*4;6*8;7*10	-27,682312	0,002788	0,002696	315025408000	58204484001	458384100	3211	7	7	2463	-2,535704e+001	-6,714450e+000	-2,146141e-004	-0,000000e+000	-6,922714e-020	3,414791e+001	1,160665e+005
2485	5;1*11;2*9;3*4;6*10;7*8	40,753973	0,002989	0,002721	286988288000	40977357007	1165761520	16322	8	8	2211	3,561942e+001	1,050586e+001	2,749420e-003	-0,000000e+000	3,482799e-019	4,322329e+001	1,324446e+005
2486	5;1*11;2*10;3*4;6*7;8*9	-68,564052	0,004373	0,004290	329259008000	48142214397	7613000996	3828987	37	5	2433	-5,778896e+001	-2,728630e+001	-6,974904e-002	-1,922592e-006	-9,944816e-017	8,149610e+001	2,770003e+005
2487	5;1*11;2*10;3*4;6*8;7*9	81,363903	0,004261	0,004191	671193088000	145690154541	3268021283	95971	16	16	5477	6,722024e+001	1,873154e+001	3,614373e-003	-0,000000e+000	1,189122e-016	9,180659e+001	2,838974e+005
2488	5;1*11;2*10;3*4;6*9;7*8	-50,263313	0,003612	0,003493	393074688000	87347576304	4382210094	227904	12	12	2922	-4,338659e+001	-1,730587e+001	-1,095089e-002	-0,000000e+000	-1,799143e-018	6,396920e+001	2,075624e+005


==> anc/class_2_2_1_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2119	5;1*3;2*6;4*8;7*10;9*11	25,102097	0,003676	0,002317	158009344000	38703262821	13599415	882	26	26	1163	2,382598e+001	9,177677e-001	-2,461615e-018	-0,000000e+000	2,614147e-019	2,771953e+001	7,193848e+004
2120	5;1*3;2*6;4*8;7*11;9*10	-28,191563	0,003787	0,002700	156186624000	34698156124	94887881	712	19	19	1182	-2,676962e+001	-3,362642e+000	-5,073988e-006	-0,000000e+000	-4,122652e-020	2,913310e+001	6,925196e+004
2121	5;1*3;2*6;4*9;7*10;8*11	6,583769	0,001683	0,001186	17004544000	4209349788	1888036	229	0	0	120	5,947387e+000	7,520528e-002	3,581252e-022	-0,000000e+000	9,127258e-022	7,565162e+000	8,583403e+003
2122	5;1*3;2*6;4*9;7*11;8*10	15,790914	0,002988	0,002341	81885184000	18530678656	9508217	1139	4	4	594	1,461378e+001	7,243493e-001	5,572704e-017	-0,000000e+000	4,522305e-020	1,826264e+001	3,941693e+004
2123	5;1*3;2*6;4*10;7*8;9*11	-34,679857	0,004299	0,003476	142628864000	35463985824	191194459	488	15	15	1016	-3,314356e+001	-6,616229e+000	-8,373088e-005	-0,000000e+000	-1,018894e-019	3,749329e+001	7,433262e+004
2124	5;1*3;2*6;4*10;7*9;8*11	14,633860	0,003066	0,002029	116353024000	27275398998	12838567	1005	6	6	854	1,400409e+001	9,121459e-001	3,476579e-017	-0,000000e+000	5,685021e-020	1,856715e+001	5,318524e+004
2125	5;1*3;2*6;4*10;7*11;8*9	-20,023075	0,003244	0,002495	86779904000	18385536589	38188997	629	11	11	646	-1,856343e+001	-2,189193e+000	-1,509740e-017	-0,000000e+000	-3,020630e-020	2,230099e+001	3,777187e+004
2126	5;1*3;2*6;4*11;7*8;9*10	31,373008	0,005531	0,004434	105867264000	25054541364	677598172	10203	9	9	776	3,056292e+001	1,101131e+001	4,184059e-003	-0,000000e+000	-2,962921e-019	3,653332e+001	8,915060e+004
2127	5;1*3;2*6;4*11;7*9;8*10	-38,109982	0,005021	0,004360	159832064000	41110053645	86385285	1770	18	18	1188	-3,583657e+001	-4,514061e+000	-2,005595e-005	-0,000000e+000	-5,332228e-018	4,403591e+001	7,607632e+004
2128	5;1*3;2*6;4*11;7*10;8*9	29,232087	0,003798	0,002687	222562304000	62116787493	448853507	2694	8	8	1685	2,776289e+001	5,697270e+000	8,538871e-005	-0,000000e+000	2,038891e-019	3,325308e+001	1,098273e+005
2129	5;1*3;2*7;4*8;6*10;9*11	-2,817882	0,001736	0,001194	19421184000	5443954541	5693999	1692	0	0	158	-2,521862e+000	-5,659804e-002	-1,245727e-006	-0,000000e+000	-1,411834e-021	5,329492e+000	1,350116e+004
2130	5;1*3;2*7;4*8;6*11;9*10	2,374792	0,001705	0,001146	23681024000	5158111874	10382003	373	1	1	135	2,001364e+000	4,686096e-002	6,002907e-015	-0,000000e+000	-2,415268e-024	4,388378e+000	8,865313e+003
2131	5;1*3;2*7;4*9;6*10;8*11	-1,273089	0,000662	0,000460	12662784000	3412053928	4570942	1030	0	0	98	-1,217248e+000	4,594881e-003	2,183470e-011	-0,000000e+000	-1,172922e-023	1,841966e+000	1,151512e+004
2132	5;1*3;2*7;4*9;6*11;8*10	-0,392006	0,001850	0,001300	6436864000	1472381029	1142469	204	0	0	53	-2,258298e-001	-2,534541e-003	9,540387e-012	-0,000000e+000	-4,191897e-023	2,994414e+000	4,984478e+003
2133	5;1*3;2*7;4*10;6*8;9*11	4,999871	0,001990	0,001452	17373184000	4352597347	3698096	325	2	2	133	3,918666e+000	4,415930e-003	-1,898925e-017	-0,000000e+000	2,541797e-023	7,744062e+000	9,878561e+003
2134	5;1*3;2*7;4*10;6*9;8*11	0,245817	0,000569	0,000371	6887424000	1978983055	1033496	132	0	0	52	2,791084e-001	2,003137e-004	2,155633e-016	-0,000000e+000	-2,845495e-022	1,189192e+000	4,672218e+003
2135	5;1*3;2*7;4*10;6*11;8*9	1,030904	0,001226	0,000776	22431744000	5958020206	15467966	1390	0	0	151	9,445057e-001	9,124746e-003	4,060518e-006	-0,000000e+000	-2,218650e-024	3,595385e+000	1,258677e+004
2136	5;1*3;2*7;4*11;6*8;9*10	-2,570500	0,001488	0,001220	23967744000	6350553656	40333450	163	0	0	191	-2,051322e+000	-2,974232e-002	9,170452e-013	-0,000000e+000	6,851785e-023	5,742216e+000	1,413999e+004
2137	5;1*3;2*7;4*11;6*9;8*10	-2,427353	0,001078	0,000795	24827904000	6122561384	5554130	447	0	0	186	-2,075533e+000	-4,592097e-002	5,497123e-020	-0,000000e+000	-9,738374e-023	5,124105e+000	1,481364e+004
2138	5;1*3;2*7;4*11;6*10;8*9	-2,593409	0,001163	0,000811	21305344000	4436892281	11957668	440	1	1	160	-2,135227e+000	-8,323004e-003	9,178732e-019	-0,000000e+000	-5,392161e-023	4,201892e+000	9,891278e+003
2139	5;1*3;2*8;4*6;7*10;9*11	-20,364775	0,003936	0,003666	161941504000	47642348736	49098298	625	9	9	1275	-1,884346e+001	-2,513629e+000	-1,282277e-006	-0,000000e+000	2,584691e-020	3,065636e+001	6,013486e+004
2140	5;1*3;2*8;4*6;7*11;9*10	18,738487	0,004729	0,004127	161019904000	43104881192	243793667	2365	7	7	1202	1,741902e+001	4,893519e+000	7,493847e-004	-0,000000e+000	1,490897e-020	2,999142e+001	6,540454e+004
2141	5;1*3;2*8;4*7;6*10;9*11	-2,170064	0,002313	0,001236	42297344000	11051452396	3612208	537	0	0	302	-2,147617e+000	-3,744053e-002	-3,574626e-012	-0,000000e+000	-8,234633e-022	6,015840e+000	1,770474e+004
2142	5;1*3;2*8;4*7;6*11;9*10	2,035796	0,001864	0,000819	121432064000	33597479360	88053973	1516	5	5	841	2,132075e+000	2,345712e-001	-2,587651e-011	-0,000000e+000	1,006066e-019	5,171871e+000	5,200176e+004
2143	5;1*3;2*8;4*9;6*10;7*11	2,680872	0,001117	0,000738	24213504000	4986046068	5301098	1195	2	2	184	2,456533e+000	8,577751e-003	4,067738e-018	-0,000000e+000	4,904412e-023	3,103730e+000	7,025475e+003
2144	5;1*3;2*8;4*9;6*11;7*10	-0,407280	0,000968	0,000569	6232064000	1437286941	1264923	209	1	1	52	-3,563384e-001	1,140859e-002	2,549385e-020	-0,000000e+000	-1,714448e-023	1,178138e+000	3,065259e+003
2145	5;1*3;2*8;4*10;6*7;9*11	-6,126550	0,002102	0,001483	39860224000	10615193952	60078980	2720	7	7	288	-5,145720e+000	-1,389524e-002	8,084943e-012	-0,000000e+000	1,583985e-022	9,171294e+000	2,305433e+004
2146	5;1*3;2*8;4*10;6*9;7*11	-1,577149	0,000804	0,000488	12498944000	3226995141	1793956	389	1	1	90	-1,433597e+000	-4,096618e-003	1,671909e-025	-0,000000e+000	-2,134026e-022	1,806452e+000	6,254719e+003
2147	5;1*3;2*8;4*10;6*11;7*9	0,858589	0,000868	0,000670	25114624000	5347192364	4366691	971	4	4	178	9,034541e-001	-2,405931e-003	-3,617706e-010	-0,000000e+000	4,260311e-026	2,930934e+000	8,624733e+003
2148	5;1*3;2*8;4*11;6*7;9*10	3,863844	0,002310	0,001447	27817984000	7811895657	200240027	5405	1	1	194	3,377848e+000	2,403204e-002	7,501661e-010	-0,000000e+000	5,528023e-023	6,453027e+000	2,974730e+004
2149	5;1*3;2*8;4*11;6*9;7*10	3,022026	0,001403	0,000896	12335104000	3087623743	2941109	334	0	0	83	2,421244e+000	1,342020e-002	3,597882e-018	-0,000000e+000	8,311622e-021	3,720457e+000	7,530941e+003
2150	5;1*3;2*8;4*11;6*10;7*9	-0,214658	0,000899	0,000683	19113984000	4586053115	5883880	748	1	1	138	-1,424183e-001	-2,370051e-003	-6,200022e-013	-0,000000e+000	-4,094079e-024	2,857747e+000	9,232979e+003
2151	5;1*3;2*9;4*6;7*10;8*11	-5,711824	0,002290	0,001818	15611904000	4554294073	3449501	199	2	2	118	-5,098037e+000	-2,007609e-001	-2,813550e-006	-0,000000e+000	-6,419706e-023	8,284754e+000	5,605616e+003
2152	5;1*3;2*9;4*6;7*11;8*10	-11,499421	0,003731	0,003441	123152384000	34532436709	36280249	1535	4	4	957	-1,063505e+001	-1,788339e+000	-2,094881e-006	-0,000000e+000	-1,701666e-021	1,984179e+001	4,259045e+004
2153	5;1*3;2*9;4*7;6*10;8*11	-1,952456	0,000731	0,000471	19359744000	5261535389	2220958	196	1	1	151	-1,830061e+000	-2,520440e-003	1,135417e-018	-0,000000e+000	-8,287425e-021	2,469637e+000	8,667339e+003
2154	5;1*3;2*9;4*7;6*11;8*10	-2,041429	0,001953	0,001033	24029184000	5976543582	2515168	446	1	1	172	-1,934281e+000	-2,651936e-002	-7,232696e-020	-0,000000e+000	-2,058366e-022	3,592030e+000	1,050135e+004
2155	5;1*3;2*9;4*8;6*10;7*11	-1,176637	0,000967	0,000588	20486144000	4775733433	4637882	887	5	5	105	-1,114270e+000	-2,005345e-004	-7,852514e-013	-0,000000e+000	-6,209673e-025	1,900752e+000	8,259469e+003
2156	5;1*3;2*9;4*8;6*11;7*10	-0,506609	0,000980	0,000556	6170624000	1369614782	1057961	227	2	2	47	-4,054765e-001	8,285141e-003	-9,212984e-014	-0,000000e+000	-2,939516e-024	1,237147e+000	2,666709e+003
2157	5;1*3;2*9;4*10;6*7;8*11	0,075830	0,000860	0,000508	52353024000	12501089631	26906257	1251	1	1	371	-1,295588e-002	-2,577526e-002	-1,129279e-012	-0,000000e+000	5,063935e-023	3,062911e+000	1,807120e+004
2158	5;1*3;2*9;4*10;6*8;7*11	1,019176	0,001492	0,001050	10983424000	2317225433	2162753	421	0	0	106	1,031050e+000	1,626533e-002	-2,024605e-016	-0,000000e+000	1,632692e-024	3,009881e+000	5,225223e+003
2159	5;1*3;2*9;4*10;6*11;7*8	-0,943135	0,001193	0,000784	17127424000	3494123070	6939058	712	0	0	129	-9,841300e-001	-2,261251e-003	1,191280e-017	-0,000000e+000	-3,667984e-022	3,031027e+000	5,747618e+003
2160	5;1*3;2*9;4*11;6*7;8*10	-3,036819	0,002367	0,001609	28841984000	6264673339	22439970	312	2	2	204	-2,282804e+000	8,273829e-003	1,075738e-016	-0,000000e+000	4,050632e-020	6,418542e+000	1,120302e+004
2161	5;1*3;2*9;4*11;6*8;7*10	-0,525145	0,001049	0,000889	16410624000	3607151132	3376537	387	1	1	125	-6,505824e-002	2,512738e-002	1,332549e-018	-0,000000e+000	-1,382312e-025	4,386595e+000	8,206934e+003
2162	5;1*3;2*9;4*11;6*10;7*8	-1,932708	0,002419	0,002241	2177024000	339972845	589047	67	0	0	16	-1,389440e+000	-4,508820e-003	-1,121158e-028	-0,000000e+000	-7,977015e-029	4,394114e+000	1,241133e+003
2163	5;1*3;2*10;4*6;7*8;9*11	31,266169	0,005358	0,005241	193685504000	59377297888	651401751	18510	12	12	1540	2,938070e+001	1,039934e+001	2,608362e-003	-0,000000e+000	-1,437329e-021	4,817987e+001	1,023264e+005
2164	5;1*3;2*10;4*6;7*9;8*11	-12,936334	0,003513	0,003337	145393664000	41857859190	44240356	990	2	2	1124	-1,243001e+001	-2,253114e+000	-2,762024e-005	-0,000000e+000	-1,872594e-024	2,230749e+001	5,012218e+004
2165	5;1*3;2*10;4*6;7*11;8*9	16,710575	0,004003	0,003648	118073344000	31472886096	158466328	1822	4	4	945	1,498245e+001	3,886744e+000	5,109041e-004	-0,000000e+000	9,277804e-022	2,601294e+001	4,638373e+004
2166	5;1*3;2*10;4*7;6*8;9*11	9,810106	0,002853	0,001791	130361344000	40300485734	38126319	1804	3	3	1050	9,477128e+000	5,995397e-001	4,752387e-010	-0,000000e+000	3,690100e-022	1,329168e+001	5,713657e+004
2167	5;1*3;2*10;4*7;6*9;8*11	-0,029132	0,001917	0,001164	11106304000	3347056461	1173643	99	1	1	77	-9,476988e-002	-8,679418e-003	-1,450053e-014	-0,000000e+000	-1,525393e-021	2,977182e+000	7,522928e+003
2168	5;1*3;2*10;4*7;6*11;8*9	4,775414	0,001904	0,001187	32344064000	9067072156	21206526	714	4	4	201	4,562678e+000	1,352457e-001	1,162741e-007	-0,000000e+000	1,622647e-022	5,437379e+000	1,916780e+004
2169	5;1*3;2*10;4*8;6*7;9*11	-1,032551	0,001340	0,001322	18622464000	4954744280	26948365	261	2	2	140	-1,470366e+000	-4,189029e-001	-1,128917e-013	-0,000000e+000	3,387959e-022	8,269001e+000	6,483649e+003
2170	5;1*3;2*10;4*8;6*9;7*11	0,600281	0,001027	0,000567	29743104000	8636198451	3485120	790	0	0	212	5,605761e-001	2,117846e-003	-3,125192e-031	-0,000000e+000	-2,626158e-023	1,756595e+000	1,357767e+004
2171	5;1*3;2*10;4*8;6*11;7*9	-0,488560	0,001244	0,000854	15550464000	4017199662	7305489	1571	4	4	109	-4,300431e-001	-2,865764e-002	-1,242985e-007	-0,000000e+000	-6,456634e-023	3,282222e+000	1,507903e+004
2172	5;1*3;2*10;4*9;6*7;8*11	4,255437	0,002488	0,001634	65030144000	13323026762	25278734	1538	5	4	474	3,462466e+000	7,397904e-002	1,570040e-013	1,254846e-096	1,281065e-022	6,283050e+000	2,185303e+004
2173	5;1*3;2*10;4*9;6*8;7*11	-0,980193	0,001225	0,000809	14628864000	3233679659	2756098	640	4	4	87	-8,041116e-001	-4,325325e-003	1,185362e-022	-0,000000e+000	-2,488865e-025	3,000627e+000	5,993836e+003
2174	5;1*3;2*10;4*9;6*11;7*8	0,731203	0,002413	0,001462	23578624000	5729284168	13253253	858	5	5	143	8,812751e-001	-3,181908e-002	-6,912298e-016	-0,000000e+000	2,926904e-021	5,200837e+000	1,287670e+004
2175	5;1*3;2*10;4*11;6*7;8*9	2,631390	0,002276	0,001601	54626304000	11325815034	190530401	3733	3	3	423	2,339470e+000	-4,195198e-002	-8,419962e-010	-0,000000e+000	1,230527e-022	9,291006e+000	2,279473e+004
2176	5;1*3;2*10;4*11;6*8;7*9	-1,920528	0,002484	0,001594	75147264000	18026600073	36753865	2824	10	10	579	-1,917623e+000	7,379206e-003	6,160232e-014	-0,000000e+000	1,441376e-019	1,051230e+001	2,843009e+004
2177	5;1*3;2*10;4*11;6*9;7*8	4,531882	0,002119	0,001392	38672384000	9585173079	48044939	1504	5	5	265	3,880011e+000	1,703055e-002	1,790038e-015	-0,000000e+000	-1,710105e-021	7,630762e+000	1,474321e+004
2178	5;1*3;2*11;4*6;7*8;9*10	-33,972515	0,006214	0,005918	160425984000	49152089434	1899183414	535956	9	6	1173	-3,054012e+001	-1,486080e+001	-2,808226e-002	1,349933e-007	-2,038245e-017	5,040565e+001	1,221595e+005
2179	5;1*3;2*11;4*6;7*9;8*10	39,737610	0,005935	0,005673	322627584000	102288490024	561553978	12539	17	17	2535	3,575900e+001	9,149826e+000	9,626979e-004	-0,000000e+000	6,732503e-020	5,718893e+001	1,361134e+005
2180	5;1*3;2*11;4*6;7*10;8*9	-25,279857	0,005312	0,004865	183076864000	57616490692	783444703	23949	15	15	1392	-2,325392e+001	-8,429326e+000	-2,644751e-003	-0,000000e+000	-7,026020e-020	4,162763e+001	8,224920e+004
2181	5;1*3;2*11;4*7;6*8;9*10	-9,927484	0,003635	0,002235	125794304000	37333699491	304263547	3960	7	7	1018	-9,483585e+000	-1,540662e+000	6,498502e-005	-0,000000e+000	-4,401926e-021	1,377373e+001	5,263598e+004
2182	5;1*3;2*11;4*7;6*9;8*10	10,600868	0,003528	0,002338	108939264000	26029381076	16599182	1556	7	7	878	9,407561e+000	2,942382e-001	1,539905e-023	-0,000000e+000	-1,074175e-021	1,373208e+001	4,048300e+004
2183	5;1*3;2*11;4*7;6*10;8*9	-6,418346	0,004114	0,002091	189609984000	42623151532	147508162	1963	17	17	1473	-6,241509e+000	-6,220158e-001	2,963227e-011	-0,000000e+000	-9,482019e-018	1,025505e+001	6,907995e+004
2184	5;1*3;2*11;4*8;6*7;9*10	0,981636	0,001922	0,001750	19113984000	4865921376	133741294	2889	0	0	155	1,899125e+000	9,395971e-001	3,973669e-005	-0,000000e+000	6,682857e-023	9,164377e+000	1,005522e+004
2185	5;1*3;2*11;4*8;6*9;7*10	0,274899	0,002020	0,001129	55670784000	13361020668	13563192	1839	2	2	394	5,154213e-001	3,506304e-002	5,061235e-020	-0,000000e+000	1,880825e-022	3,961797e+000	1,642083e+004
2186	5;1*3;2*11;4*8;6*10;7*9	2,953920	0,001813	0,001278	34781184000	8806971366	9832483	1144	0	0	264	2,706868e+000	7,134335e-002	-4,036992e-009	-0,000000e+000	9,838647e-025	5,369423e+000	1,607158e+004
2187	5;1*3;2*11;4*9;6*7;8*10	-5,137621	0,004630	0,002270	101279744000	23670406718	144702792	1692	8	8	742	-4,391780e+000	-1,152542e-001	4,322020e-013	-0,000000e+000	-8,953120e-021	8,795216e+000	3,996052e+004
2188	5;1*3;2*11;4*9;6*8;7*10	1,574378	0,001743	0,001129	48830464000	11943876315	12797468	1643	1	1	396	1,238422e+000	-4,570018e-002	4,742746e-017	-0,000000e+000	5,365547e-022	6,770970e+000	1,948726e+004
2189	5;1*3;2*11;4*9;6*10;7*8	-5,448233	0,002196	0,001437	66689024000	14307125665	51985867	2280	0	0	507	-5,192176e+000	-2,291119e-001	-1,433315e-015	-0,000000e+000	4,938303e-024	8,206807e+000	2,134558e+004
2190	5;1*3;2*11;4*10;6*7;8*9	5,806085	0,001850	0,001628	9754624000	2145477531	69520940	2815	0	0	68	4,692471e+000	2,803363e-001	1,676791e-006	-0,000000e+000	-4,584553e-021	7,935042e+000	4,632494e+003
2191	5;1*3;2*11;4*10;6*8;7*9	-6,968400	0,001597	0,001314	25114624000	6715464749	23360331	1262	2	2	214	-5,746051e+000	-1,947876e-001	2,886497e-009	-0,000000e+000	-1,572143e-021	9,505780e+000	8,573038e+003
2192	5;1*3;2*11;4*10;6*9;7*8	1,072608	0,001433	0,001146	19605504000	5261530205	50109255	1010	3	3	172	9,513062e-001	1,092304e-001	4,341120e-009	-0,000000e+000	1,023556e-023	6,582820e+000	6,641539e+003
2193	5;1*4;2*6;3*8;7*10;9*11	0,831926	0,001747	0,000988	34125824000	9695582607	7561051	1199	1	1	267	7,326190e-001	3,509286e-003	-1,362393e-007	-0,000000e+000	3,726193e-021	4,536574e+000	2,113627e+004
2194	5;1*4;2*6;3*8;7*11;9*10	1,583369	0,001949	0,001075	46209024000	10265904458	15192265	1019	1	1	318	1,300118e+000	3,829603e-002	1,816444e-013	-0,000000e+000	5,979998e-022	4,079809e+000	1,434955e+004
2195	5;1*4;2*6;3*9;7*10;8*11	-1,222833	0,000587	0,000375	14424064000	4406608961	5211143	1020	0	0	94	-1,041045e+000	-1,155783e-002	-4,047906e-007	-0,000000e+000	-3,738435e-023	1,786239e+000	7,747532e+003
2196	5;1*4;2*6;3*9;7*11;8*10	-0,217960	0,000801	0,000530	43751424000	9688207271	5834602	1362	0	0	321	-2,001080e-001	-7,694985e-005	-2,697274e-016	-0,000000e+000	-6,010383e-023	2,869522e+000	1,345909e+004
2197	5;1*4;2*6;3*10;7*8;9*11	1,421674	0,001374	0,000776	67999744000	20646075415	71863328	3205	1	1	509	1,370553e+000	1,023755e-001	6,119635e-006	-0,000000e+000	3,079527e-023	4,652269e+000	3,714076e+004
2198	5;1*4;2*6;3*10;7*9;8*11	0,007430	0,001266	0,000657	34289664000	7554925849	3957456	827	1	1	227	-1,376151e-001	-1,063542e-003	6,758215e-011	-0,000000e+000	-7,695729e-023	3,261490e+000	1,196062e+004
2199	5;1*4;2*6;3*10;7*11;8*9	0,704451	0,001378	0,001022	13420544000	2775501057	3478785	296	1	1	89	5,691545e-001	1,954745e-002	-2,566282e-021	-0,000000e+000	1,624761e-023	3,815304e+000	4,296953e+003
2200	5;1*4;2*6;3*11;7*8;9*10	-0,819370	0,002315	0,001299	34617344000	9129083139	169379624	1050	3	3	222	-9,580417e-001	-3,006394e-001	-1,604607e-005	-0,000000e+000	-5,350542e-024	4,770591e+000	1,964737e+004
2201	5;1*4;2*6;3*11;7*9;8*10	1,102883	0,001922	0,001158	48318464000	12559896194	15207762	1059	2	2	362	1,126282e+000	4,430623e-002	1,495821e-016	-0,000000e+000	-6,691828e-022	5,952967e+000	1,344644e+004
2202	5;1*4;2*6;3*11;7*10;8*9	-3,387468	0,001766	0,000878	66545664000	18770800100	73621605	1463	9	9	496	-2,959143e+000	-1,038566e-001	-4,989335e-012	-0,000000e+000	-1,047714e-021	4,835389e+000	1,845831e+004
2203	5;1*4;2*7;3*8;6*10;9*11	-3,732647	0,001298	0,000844	15734784000	3584397432	2737158	331	2	2	105	-3,167312e+000	-4,273059e-002	2,590495e-008	-0,000000e+000	-1,140353e-023	4,112798e+000	7,072546e+003
2204	5;1*4;2*7;3*8;6*11;9*10	3,162752	0,001522	0,000873	21428224000	5173433332	7244590	414	0	0	152	2,810252e+000	9,859255e-002	-1,620520e-012	-0,000000e+000	1,685538e-022	3,455847e+000	8,570021e+003
2205	5;1*4;2*7;3*9;6*10;8*11	0,138916	0,000160	0,000101	18356224000	6824779028	17700703	5573	0	0	97	1,435298e-001	1,078858e-002	1,602104e-006	-0,000000e+000	-2,429768e-024	5,853333e-001	1,939387e+004
2206	5;1*4;2*7;3*9;6*11;8*10	-2,078417	0,001561	0,000960	5617664000	901462363	896950	147	0	0	31	-1,578161e+000	-3,985254e-002	-8,084685e-026	-0,000000e+000	-5,266158e-025	2,349596e+000	2,804382e+003
2207	5;1*4;2*7;3*10;6*8;9*11	-3,190061	0,001046	0,000967	20322304000	5309172779	11354928	4087	1	1	144	-2,989413e+000	-2,986846e-002	1,346638e-006	-0,000000e+000	-9,150105e-023	5,887865e+000	1,401400e+004
2208	5;1*4;2*7;3*10;6*9;8*11	-0,304460	0,000386	0,000280	1808384000	445827119	1158248	315	0	0	7	-2,643388e-001	-6,391645e-003	-3,551879e-008	-0,000000e+000	-2,253104e-027	5,929420e-001	1,617686e+003
2209	5;1*4;2*7;3*10;6*11;8*9	2,624172	0,000716	0,000527	13154304000	3006946213	8821209	444	2	2	87	2,330470e+000	8,337405e-002	-1,534394e-007	-0,000000e+000	1,911315e-022	2,754367e+000	7,333866e+003
2210	5;1*4;2*7;3*11;6*8;9*10	3,049307	0,001189	0,000891	29456384000	7107971232	17028932	433	0	0	199	2,944709e+000	3,164041e-001	9,505727e-013	-0,000000e+000	4,137341e-021	5,267818e+000	1,194230e+004
2211	5;1*4;2*7;3*11;6*9;8*10	-1,200486	0,002130	0,001577	1644544000	270240670	213668	42	0	0	13	-1,205136e+000	-6,863734e-003	4,756847e-019	-0,000000e+000	5,714278e-029	2,898142e+000	1,105844e+003
2212	5;1*4;2*7;3*11;6*10;8*9	2,640467	0,000906	0,000621	15489024000	2638737160	6916834	1440	3	3	106	2,177133e+000	3,318398e-002	2,176680e-007	-0,000000e+000	2,407476e-023	3,309880e+000	7,209470e+003
2213	5;1*4;2*8;3*6;7*10;9*11	-4,729111	0,002068	0,001187	43423744000	11262382836	3780163	727	6	6	289	-4,435969e+000	-3,004664e-002	2,477050e-011	-0,000000e+000	-4,734379e-020	5,732997e+000	2,016243e+004
2214	5;1*4;2*8;3*6;7*11;9*10	4,598607	0,002716	0,001649	37177344000	8558778325	11905249	576	7	7	245	4,409609e+000	2,171003e-001	-1,157221e-019	-0,000000e+000	1,548626e-023	5,805717e+000	1,643717e+004
2215	5;1*4;2*8;3*7;6*10;9*11	-0,243248	0,000775	0,000487	11925504000	2949887132	1613491	236	2	2	74	-2,585901e-001	1,360771e-002	1,579497e-008	-0,000000e+000	-1,347062e-023	2,348616e+000	5,540858e+003
2216	5;1*4;2*8;3*7;6*11;9*10	0,015811	0,000831	0,000557	11741184000	2756377741	3405860	231	0	0	75	1,183709e-001	5,073944e-003	-1,365748e-013	-0,000000e+000	1,511582e-024	2,364216e+000	4,260615e+003
2217	5;1*4;2*8;3*9;6*10;7*11	-1,262830	0,000515	0,000299	17045504000	4480843886	5172233	818	1	1	86	-1,149601e+000	-2,372409e-002	-1,445175e-015	-0,000000e+000	3,603274e-023	1,316500e+000	7,125299e+003
2218	5;1*4;2*8;3*9;6*11;7*10	0,204906	0,000360	0,000247	10000384000	2321449940	3516702	425	1	1	61	2,613165e-001	3,897791e-002	-5,196552e-011	-0,000000e+000	-1,540576e-024	7,939724e-001	3,999298e+003
2219	5;1*4;2*8;3*10;6*7;9*11	4,864174	0,001438	0,001140	16594944000	3465018232	6858966	413	0	0	107	4,098568e+000	1,749224e-001	3,570313e-017	-0,000000e+000	2,946256e-022	6,814726e+000	5,612851e+003
2220	5;1*4;2*8;3*10;6*9;7*11	0,144966	0,000158	0,000104	12130304000	3556887856	1561032	202	3	3	61	1,379318e-001	7,395520e-004	5,871961e-033	-0,000000e+000	-1,054257e-024	4,466106e-001	7,412246e+003
2221	5;1*4;2*8;3*10;6*11;7*9	-1,812479	0,000947	0,000567	16041984000	2803506591	3122211	448	0	0	105	-1,442355e+000	-4,613775e-002	-1,653250e-014	-0,000000e+000	-1,178070e-022	2,208562e+000	6,787130e+003
2222	5;1*4;2*8;3*11;6*7;9*10	-5,009322	0,001472	0,000931	31913984000	6888898213	93054269	501	7	7	212	-4,457994e+000	-6,302079e-001	-5,369411e-005	-0,000000e+000	-1,921245e-021	6,280852e+000	1,295291e+004
2223	5;1*4;2*8;3*11;6*9;7*10	-1,545342	0,000571	0,000435	11311104000	2269594160	2277276	434	0	0	74	-1,162805e+000	-1,508004e-002	1,270458e-018	-0,000000e+000	-1,518266e-022	1,944801e+000	4,314735e+003
2224	5;1*4;2*8;3*11;6*10;7*9	-0,687477	0,000918	0,000550	15243264000	3185740263	3289433	614	0	0	116	-6,289929e-001	-7,636067e-003	3,348002e-021	-0,000000e+000	-1,237261e-024	2,188718e+000	6,874435e+003
2225	5;1*4;2*9;3*6;7*10;8*11	-1,138818	0,000422	0,000296	20322304000	6176834316	2776903	496	0	0	148	-1,120135e+000	-1,021684e-002	-9,337866e-011	-0,000000e+000	-7,494123e-024	1,805857e+000	8,468280e+003
2226	5;1*4;2*9;3*6;7*11;8*10	-2,809512	0,001150	0,000918	29968384000	7280379826	3381502	690	4	4	194	-2,627072e+000	-1,990984e-002	1,704520e-013	-0,000000e+000	-6,939435e-021	3,606311e+000	1,095918e+004
2227	5;1*4;2*9;3*7;6*10;8*11	-0,856526	0,000296	0,000210	5085184000	1060966351	831856	47	0	0	36	-6,443754e-001	-2,206586e-003	8,121396e-019	-0,000000e+000	-6,245714e-025	9,946926e-001	2,536043e+003
2228	5;1*4;2*9;3*7;6*11;8*10	-0,341429	0,000616	0,000407	6027264000	1097116116	822784	152	0	0	37	-2,759553e-001	9,717438e-003	2,141769e-012	-0,000000e+000	-1,134093e-024	1,545299e+000	2,747550e+003
2229	5;1*4;2*9;3*8;6*10;7*11	1,212511	0,000601	0,000340	7747584000	1529831737	2132571	346	0	0	51	1,045382e+000	6,448036e-003	1,609953e-010	-0,000000e+000	-2,571975e-022	1,323589e+000	3,539446e+003
2230	5;1*4;2*9;3*8;6*11;7*10	-0,348280	0,000237	0,000170	9345024000	2062843058	2242599	400	1	1	56	-2,834947e-001	-4,534825e-003	1,887929e-018	-0,000000e+000	-1,726849e-021	6,786891e-001	3,773521e+003
2231	5;1*4;2*9;3*10;6*7;8*11	2,652005	0,000795	0,000493	17332224000	3841736989	6340777	504	0	0	95	2,208145e+000	4,926569e-002	-1,374547e-011	-0,000000e+000	9,178861e-025	2,780276e+000	7,073072e+003
2232	5;1*4;2*9;3*10;6*8;7*11	-1,572636	0,001025	0,000702	5617664000	1186722247	1324364	199	1	1	39	-1,259798e+000	-2,677085e-002	-4,841346e-018	-0,000000e+000	-9,323688e-024	2,258746e+000	2,893801e+003
2233	5;1*4;2*9;3*10;6*11;7*8	1,565990	0,001750	0,001040	1480704000	225761424	388887	47	0	0	6	1,075746e+000	1,491665e-002	4,405417e-026	-0,000000e+000	-1,613093e-025	1,949182e+000	8,629462e+002
2234	5;1*4;2*9;3*11;6*7;8*10	4,014726	0,001247	0,000919	14096384000	2841477729	5021484	368	1	1	94	3,282472e+000	1,148497e-001	7,429952e-015	-0,000000e+000	1,025943e-020	4,884337e+000	5,297829e+003
2235	5;1*4;2*9;3*11;6*8;7*10	-0,003182	0,000786	0,000554	14546944000	2981552728	2829158	429	0	0	92	-1,830369e-001	-1,224203e-002	5,103524e-021	-0,000000e+000	-1,244765e-025	2,585157e+000	6,127229e+003
2236	5;1*4;2*9;3*11;6*10;7*8	2,164925	0,001149	0,000831	7542784000	1177245619	1613434	260	1	1	51	1,707475e+000	2,739773e-002	-1,455408e-017	-0,000000e+000	1,090701e-022	3,001298e+000	2,987251e+003
2237	5;1*4;2*10;3*6;7*8;9*11	7,072332	0,002591	0,001508	77010944000	19989188524	55209222	347	11	11	500	6,653318e+000	3,739057e-001	9,849023e-014	-0,000000e+000	2,051704e-022	7,713760e+000	3,115795e+004
2238	5;1*4;2*10;3*6;7*9;8*11	-2,646274	0,001738	0,000966	38856704000	9568393506	3818698	629	8	8	286	-2,501187e+000	-2,134639e-002	8,549180e-024	-0,000000e+000	-1,674504e-022	3,859187e+000	1,572662e+004
2239	5;1*4;2*10;3*6;7*11;8*9	3,801446	0,002128	0,001240	30808064000	7003098612	8225363	530	5	5	190	3,584949e+000	1,189513e-001	1,577552e-009	-0,000000e+000	6,813895e-023	4,757886e+000	1,076947e+004
2240	5;1*4;2*10;3*7;6*8;9*11	-8,932890	0,002538	0,001590	66299904000	15907268488	6846808	1128	4	4	428	-8,658419e+000	-1,832626e-001	-1,848368e-008	-0,000000e+000	-1,050672e-020	1,077351e+001	3,275447e+004
2241	5;1*4;2*10;3*7;6*9;8*11	-0,890606	0,000331	0,000239	5412864000	1094757760	401741	33	0	0	34	-6,822099e-001	-2,335646e-004	5,144110e-031	-0,000000e+000	-1,681297e-022	9,983298e-001	2,444950e+003
2242	5;1*4;2*10;3*7;6*11;8*9	1,271065	0,000535	0,000395	6457344000	1495210037	1849658	56	1	1	41	1,111326e+000	2,910584e-003	6,414019e-014	-0,000000e+000	4,711154e-020	1,870865e+000	2,842471e+003
2243	5;1*4;2*10;3*8;6*7;9*11	8,886043	0,001993	0,001579	70293504000	14963130906	29985826	1631	2	2	504	8,600917e+000	5,163083e-001	6,663995e-008	-0,000000e+000	1,781945e-019	1,320246e+001	2,385228e+004
2244	5;1*4;2*10;3*8;6*9;7*11	-0,478160	0,000392	0,000235	2463744000	593344480	274633	37	0	0	21	-3,617218e-001	6,570644e-004	-2,647811e-039	-0,000000e+000	-5,287583e-026	6,648276e-001	1,614840e+003
2245	5;1*4;2*10;3*8;6*11;7*9	0,015271	0,000595	0,000351	8034304000	1936519318	5532047	1992	0	0	48	1,750787e-002	2,161650e-002	-1,829588e-007	-0,000000e+000	-3,679961e-022	1,332302e+000	5,870074e+003
2246	5;1*4;2*10;3*9;6*7;8*11	0,097808	0,000526	0,000302	68163584000	15391466315	24450170	1984	0	0	424	3,705025e-002	-1,590181e-002	-1,040541e-011	-0,000000e+000	1,486324e-021	1,705618e+000	2,076448e+004
2247	5;1*4;2*10;3*9;6*8;7*11	0,117063	0,000357	0,000254	15407104000	3652435450	3810249	539	0	0	103	9,708754e-002	6,699192e-003	1,817567e-010	-0,000000e+000	3,426020e-025	1,271444e+000	6,484962e+003
2248	5;1*4;2*10;3*9;6*11;7*8	-0,249402	0,001117	0,000934	1480704000	283819321	800273	79	1	1	9	-1,886906e-001	1,683298e-003	-2,244133e-010	-0,000000e+000	-4,627810e-026	1,591335e+000	1,392606e+003
2249	5;1*4;2*10;3*11;6*7;8*9	-5,777654	0,001010	0,000816	17332224000	3356460147	37184943	633	1	1	125	-4,744386e+000	-3,375688e-001	-4,372830e-005	-0,000000e+000	-2,377748e-022	6,213068e+000	5,408988e+003
2250	5;1*4;2*10;3*11;6*8;7*9	6,660078	0,001323	0,001179	14383104000	3113191594	5465740	635	0	0	92	5,075418e+000	1,227552e-001	-4,190519e-018	-0,000000e+000	7,857020e-022	7,587345e+000	4,206521e+003
2251	5;1*4;2*10;3*11;6*9;7*8	-5,526735	0,001324	0,000965	17188864000	4017531231	13270467	688	1	1	127	-4,458941e+000	-1,287751e-001	-1,097544e-017	-0,000000e+000	-1,598904e-024	6,572862e+000	5,234671e+003
2252	5;1*4;2*11;3*6;7*8;9*10	-7,775433	0,003364	0,001964	62203904000	16359076683	328819621	1676	3	3	410	-7,162515e+000	-1,128285e+000	-1,085555e-004	-0,000000e+000	-5,102896e-020	8,241874e+000	3,992453e+004
2253	5;1*4;2*11;3*6;7*9;8*10	9,309822	0,002656	0,001642	108099584000	29595909082	33767454	1282	4	4	792	8,471256e+000	2,667790e-001	-9,010154e-012	-0,000000e+000	2,372975e-020	1,001063e+001	3,886965e+004
2254	5;1*4;2*11;3*6;7*10;8*9	-5,175982	0,003049	0,001881	44058624000	11837826002	41249845	530	5	5	271	-4,982016e+000	-3,616979e-001	-6,976150e-011	-0,000000e+000	-4,564940e-023	7,106062e+000	1,508924e+004
2255	5;1*4;2*11;3*7;6*8;9*10	9,573252	0,002741	0,002147	55773184000	12788197157	27093129	366	3	3	383	9,112909e+000	1,111938e+000	-2,695503e-012	-0,000000e+000	2,854893e-023	1,060379e+001	2,311826e+004
2256	5;1*4;2*11;3*7;6*9;8*10	-3,015989	0,001467	0,001092	21551104000	4072390699	2272715	417	1	1	156	-2,844282e+000	-4,018334e-002	-4,030626e-014	-0,000000e+000	-5,791806e-022	4,540128e+000	9,747930e+003
2257	5;1*4;2*11;3*7;6*10;8*9	4,243216	0,001721	0,001369	13154304000	1958019523	2313710	230	1	1	74	3,890339e+000	1,217196e-001	-2,599851e-018	-0,000000e+000	2,135007e-023	5,060478e+000	4,741310e+003
2258	5;1*4;2*11;3*8;6*7;9*10	-9,294262	0,003262	0,002309	50386944000	9879433763	123762830	706	3	3	344	-9,042791e+000	-1,720245e+000	-5,834618e-004	-0,000000e+000	-3,185205e-019	1,269850e+001	2,404905e+004
2259	5;1*4;2*11;3*8;6*9;7*10	-1,265204	0,001292	0,000723	12048384000	2290821520	1858402	410	0	0	71	-1,226891e+000	-1,558770e-002	1,080124e-014	-0,000000e+000	-3,798518e-024	2,129665e+000	5,706926e+003
2260	5;1*4;2*11;3*8;6*10;7*9	-1,940323	0,001484	0,001025	15120384000	2816561685	5814328	1378	0	0	111	-1,720863e+000	-1,459840e-002	-3,738832e-008	-0,000000e+000	-4,132390e-022	3,223707e+000	8,443601e+003
2261	5;1*4;2*11;3*9;6*7;8*10	3,514347	0,002151	0,001629	26425344000	4729272947	7845902	598	1	1	188	3,420753e+000	2,181271e-001	-8,152648e-013	-0,000000e+000	1,523823e-020	8,309698e+000	1,125699e+004
2262	5;1*4;2*11;3*9;6*8;7*10	-1,479678	0,001374	0,000973	17987584000	3488310786	2418615	437	1	1	101	-1,345196e+000	-3,446950e-002	-3,574590e-011	-0,000000e+000	-9,137400e-024	3,457132e+000	8,366976e+003
2263	5;1*4;2*11;3*9;6*10;7*8	2,321913	0,001022	0,000849	19605504000	3400179115	4224876	482	0	0	127	2,153647e+000	1,151895e-001	-1,279403e-014	-0,000000e+000	4,288730e-022	3,884156e+000	9,891781e+003
2264	5;1*4;2*11;3*10;6*7;8*9	-2,873341	0,001820	0,001461	41252864000	7032630795	72927927	1540	0	0	272	-2,798610e+000	-5,069403e-001	-2,520353e-005	-0,000000e+000	-2,341392e-018	9,928816e+000	1,324549e+004
2265	5;1*4;2*11;3*10;6*8;7*9	4,356302	0,002264	0,001737	47130624000	9898450780	16053417	2012	2	2	318	3,603985e+000	1,952704e-001	-3,411328e-012	-0,000000e+000	1,142612e-022	1,156456e+001	1,726898e+004
2266	5;1*4;2*11;3*10;6*9;7*8	-4,509003	0,001152	0,000808	79673344000	20450636499	69073598	3531	2	2	594	-4,228479e+000	-2,922291e-001	6,856966e-012	-0,000000e+000	9,507705e-020	7,856780e+000	2,482836e+004
2267	5;1*6;2*3;4*8;7*10;9*11	-20,987696	0,003111	0,002235	138184704000	34881936064	134920060	564	6	6	1018	-2,032750e+001	-3,201705e+000	-3,220552e-005	-0,000000e+000	-5,017047e-019	2,395749e+001	6,528968e+004
2268	5;1*6;2*3;4*8;7*11;9*10	22,902062	0,004183	0,003286	74123264000	15028315872	246300176	1051	3	3	574	2,194829e+001	5,810938e+000	1,116295e-003	-0,000000e+000	1,308172e-020	2,506957e+001	4,829406e+004
2269	5;1*6;2*3;4*9;7*10;8*11	-5,178947	0,001632	0,001121	21100544000	5434695350	15716738	308	1	1	155	-4,768158e+000	-4,175807e-001	-1,133139e-005	-0,000000e+000	-4,012877e-023	6,328657e+000	1,010977e+004
2270	5;1*6;2*3;4*9;7*11;8*10	-13,234509	0,003234	0,002506	74225664000	17020262568	70523999	971	3	3	548	-1,255212e+001	-2,520154e+000	-1,468560e-005	-0,000000e+000	-1,014925e-021	1,585941e+001	3,633732e+004
2271	5;1*6;2*3;4*10;7*8;9*11	29,985520	0,005249	0,004575	67672064000	15759664447	365266256	4810	4	4	513	2,893523e+001	9,795522e+000	2,656896e-003	-0,000000e+000	2,623471e-019	3,359212e+001	5,458643e+004
2272	5;1*6;2*3;4*10;7*9;8*11	-12,787306	0,003071	0,002545	70662144000	16330620490	59854209	480	8	8	488	-1,241488e+001	-2,499783e+000	-4,491290e-005	-0,000000e+000	-1,848816e-021	1,618880e+001	3,204191e+004
2273	5;1*6;2*3;4*10;7*11;8*9	16,804571	0,003260	0,002649	59992064000	12126913702	167172124	850	10	10	431	1,584856e+001	4,319702e+000	8,441897e-004	-0,000000e+000	2,033005e-019	1,946060e+001	3,761444e+004
2274	5;1*6;2*3;4*11;7*8;9*10	-27,890639	0,006124	0,004712	68614144000	14520675714	1169066241	156099	3	3	455	-2,736216e+001	-1,381330e+001	-2,482396e-002	-0,000000e+000	-1,566340e-020	3,275858e+001	9,680509e+004
2275	5;1*6;2*3;4*11;7*9;8*10	33,739955	0,004756	0,003896	182667264000	47642602357	578201077	5113	12	12	1390	3,209301e+001	9,021768e+000	1,454312e-003	-0,000000e+000	2,845317e-019	3,931169e+001	1,017217e+005
2276	5;1*6;2*3;4*11;7*10;8*9	-24,392837	0,004370	0,003724	77727744000	20701789126	591652209	7513	1	1	603	-2,322476e+001	-7,997441e+000	-3,388777e-003	-0,000000e+000	-4,800089e-022	2,934641e+001	5,844583e+004
2277	5;1*6;2*4;3*8;7*10;9*11	5,456948	0,001920	0,001237	36665344000	9273429833	6201085	627	2	2	267	4,778528e+000	1,072741e-002	1,945604e-017	-0,000000e+000	7,021237e-023	6,707394e+000	1,851667e+004
2278	5;1*6;2*4;3*8;7*11;9*10	-4,758918	0,001740	0,001194	57882624000	12815269790	41562566	877	6	6	400	-4,171529e+000	-1,090530e-001	-4,158973e-015	-0,000000e+000	-6,504114e-022	6,056744e+000	2,812182e+004
2279	5;1*6;2*4;3*9;7*10;8*11	0,163742	0,000762	0,000551	7051264000	1784815429	1389598	173	0	0	44	1,254095e-001	-1,956930e-003	-6,007697e-017	-0,000000e+000	2,982577e-023	1,633757e+000	3,562485e+003
2280	5;1*6;2*4;3*9;7*11;8*10	2,720035	0,001540	0,001037	16676864000	3835638637	3149825	442	6	6	125	2,176272e+000	2,282420e-003	-5,736582e-017	-0,000000e+000	2,054479e-020	3,905634e+000	7,803441e+003
2281	5;1*6;2*4;3*10;7*8;9*11	-3,454186	0,002014	0,001287	25278464000	6674308524	39019601	319	1	1	190	-3,195533e+000	-1,140763e-001	-2,403351e-006	-0,000000e+000	-3,244696e-024	6,202368e+000	1,387404e+004
2282	5;1*6;2*4;3*10;7*9;8*11	2,208445	0,001553	0,000959	16717824000	4024401158	3083407	302	2	2	112	1,792840e+000	4,296570e-003	-7,540732e-018	-0,000000e+000	-2,672324e-025	3,691470e+000	8,474807e+003
2283	5;1*6;2*4;3*10;7*11;8*9	-2,433906	0,001391	0,001019	15243264000	3449088889	8556232	260	0	0	116	-1,994016e+000	-3,449761e-002	3,051483e-014	-0,000000e+000	2,559751e-025	4,219552e+000	7,197500e+003
2284	5;1*6;2*4;3*11;7*8;9*10	1,988423	0,002530	0,001312	37238784000	9689338321	236766667	4611	5	5	256	2,196863e+000	3,455151e-001	1,669555e-005	-0,000000e+000	-3,594352e-024	6,055340e+000	2,871251e+004
2285	5;1*6;2*4;3*11;7*9;8*10	-2,836831	0,001974	0,001126	59398144000	17194291611	45001300	1308	6	6	425	-2,738907e+000	-7,758588e-002	-3,182355e-015	-0,000000e+000	-2,436944e-021	7,118865e+000	2,902861e+004
2286	5;1*6;2*4;3*11;7*10;8*9	2,424603	0,002118	0,001264	29435904000	8437840317	55987023	689	0	0	206	2,163765e+000	1,454045e-001	7,447518e-007	-0,000000e+000	4,161607e-023	5,099772e+000	1,676550e+004
2287	5;1*6;2*8;3*4;7*10;9*11	-8,152994	0,002583	0,001691	109635584000	24094688455	62714141	658	8	8	842	-7,242037e+000	-1,923463e-002	-1,730356e-014	-0,000000e+000	-1,673959e-021	9,498575e+000	3,727060e+004
2288	5;1*6;2*8;3*4;7*11;9*10	6,528003	0,004613	0,002206	153012224000	26633801210	300753948	1652	15	15	1095	6,059977e+000	1,335246e-001	-2,663394e-008	-0,000000e+000	2,343692e-021	8,347478e+000	6,316597e+004
2289	5;1*6;2*9;3*4;7*10;8*11	-0,111230	0,000954	0,000602	24295424000	5774790442	14321629	337	0	0	171	-2,421088e-001	3,926592e-003	3,054716e-018	-0,000000e+000	2,735570e-021	2,595098e+000	8,119118e+003
2290	5;1*6;2*9;3*4;7*11;8*10	-3,736289	0,002379	0,001200	91572224000	19567319741	49232239	1295	5	5	687	-3,170214e+000	-7,925232e-003	5,439686e-017	-0,000000e+000	-8,563869e-024	5,208203e+000	2,905838e+004
2291	5;1*6;2*10;3*4;7*8;9*11	5,070116	0,004242	0,002406	94234624000	20894643936	434689948	5492	3	3	740	5,038790e+000	9,460611e-002	-1,249495e-007	-0,000000e+000	2,612777e-019	8,614431e+000	5,934859e+004
2292	5;1*6;2*10;3*4;7*9;8*11	-2,888579	0,002225	0,001233	68655104000	14124867133	38796459	491	6	6	480	-2,262508e+000	-4,435001e-003	-1,707948e-023	-0,000000e+000	5,426409e-019	5,096086e+000	2,225325e+004
2293	5;1*6;2*10;3*4;7*11;8*9	3,323667	0,002806	0,001695	55568384000	9991959517	107643515	570	4	4	376	3,102491e+000	3,186748e-002	-1,703966e-011	-0,000000e+000	-8,147093e-025	6,103748e+000	2,188064e+004
2294	5;1*6;2*11;3*4;7*8;9*10	-3,299853	0,005584	0,002705	120838144000	24694530371	1834235040	240427	5	5	913	-3,801059e+000	-3,180490e-001	-2,067559e-006	-0,000000e+000	-5,157531e-021	8,115931e+000	1,381399e+005
2295	5;1*6;2*11;3*4;7*9;8*10	4,521642	0,004733	0,002679	135337984000	32406063125	339754702	3320	10	10	1045	4,484591e+000	7,853867e-002	-6,188818e-010	-0,000000e+000	4,998302e-019	9,686527e+000	6,237064e+004
2296	5;1*6;2*11;3*4;7*10;8*9	-2,822112	0,004328	0,002366	110700544000	28277920397	705063957	8714	3	3	830	-2,986320e+000	-1,481062e-001	-7,840895e-010	-0,000000e+000	-1,226614e-019	7,335911e+000	6,696613e+004
2297	5;1*7;2*3;4*8;6*10;9*11	2,569130	0,001642	0,000999	22697984000	6938688884	23125063	1239	1	1	159	2,411334e+000	6,684403e-002	9,758370e-008	-0,000000e+000	2,200685e-020	4,342871e+000	1,997664e+004
2298	5;1*7;2*3;4*8;6*11;9*10	-2,339746	0,001581	0,000978	25565184000	7361880029	113491710	1803	3	3	174	-2,211008e+000	-1,370252e-001	-6,127882e-007	-0,000000e+000	-1,531858e-021	3,643768e+000	2,151316e+004
2299	5;1*7;2*3;4*9;6*10;8*11	0,904471	0,000881	0,000576	10082304000	2465914134	3347089	433	1	1	64	8,760992e-001	1,826988e-003	-6,361585e-012	-0,000000e+000	7,091462e-025	1,500605e+000	4,795854e+003
2300	5;1*7;2*3;4*9;6*11;8*10	0,217226	0,000978	0,000634	27531264000	6393048932	12176589	689	5	5	169	2,162957e-001	7,137021e-003	-1,819441e-007	-0,000000e+000	4,860533e-024	2,381115e+000	1,474874e+004
2301	5;1*7;2*3;4*10;6*8;9*11	-1,514946	0,001681	0,001110	29825024000	7892377865	48454872	467	2	2	211	-1,207039e+000	-2,172913e-002	-1,407813e-011	-0,000000e+000	-5,871597e-022	5,944116e+000	2,085048e+004
2302	5;1*7;2*3;4*10;6*9;8*11	-0,113776	0,000521	0,000309	11741184000	3931184292	4575521	217	1	1	90	-1,517623e-001	-7,285328e-004	3,711803e-018	-0,000000e+000	-1,515097e-021	9,982053e-001	6,938848e+003
2303	5;1*7;2*3;4*10;6*11;8*9	-0,868670	0,001036	0,000602	39061504000	10248022216	140023291	2001	0	0	297	-8,928195e-001	-6,091537e-002	4,952023e-007	-0,000000e+000	-1,226999e-021	3,124229e+000	2,622573e+004
2304	5;1*7;2*3;4*11;6*8;9*10	0,488617	0,001464	0,000829	71768064000	18750302830	516504623	7482	0	0	534	2,706396e-001	7,634443e-003	-1,676852e-010	-0,000000e+000	1,489119e-024	4,513270e+000	6,545866e+004
2305	5;1*7;2*3;4*11;6*9;8*10	2,631779	0,001233	0,000909	22657024000	5387794262	23520669	304	0	0	172	2,254651e+000	2,193839e-001	1,021159e-008	-0,000000e+000	5,620446e-024	4,394773e+000	1,286148e+004
2306	5;1*7;2*3;4*11;6*10;8*9	0,898499	0,001570	0,001168	5965824000	1021109758	14448326	163	1	1	49	7,250808e-001	2,958201e-002	2,694484e-010	-0,000000e+000	4,031570e-023	3,066280e+000	3,470450e+003
2307	5;1*7;2*4;3*8;6*10;9*11	-5,628862	0,001644	0,001049	26875904000	6581040401	12227162	4402	3	2	224	-5,071781e+000	-1,031856e-001	-2,202049e-006	-1,032815e-023	-1,882871e-022	6,678746e+000	2,030135e+004
2308	5;1*7;2*4;3*8;6*11;9*10	4,955380	0,001936	0,001372	17618944000	3893034664	11700224	2636	0	0	120	4,440043e+000	3,145989e-001	2,014027e-007	-0,000000e+000	2,791337e-019	5,835503e+000	1,223728e+004
2309	5;1*7;2*4;3*9;6*10;8*11	-0,547827	0,000375	0,000309	6559744000	1711378338	2905854	607	0	0	57	-5,331879e-001	2,777985e-003	1,875251e-011	-0,000000e+000	-3,606308e-024	1,295901e+000	4,533075e+003
2310	5;1*7;2*4;3*9;6*11;8*10	-2,638795	0,001311	0,001048	7378944000	1518291753	4312235	1791	0	0	59	-2,235899e+000	-3,014203e-002	4,685512e-006	-0,000000e+000	-1,300113e-022	3,570982e+000	5,606551e+003
2311	5;1*7;2*4;3*10;6*8;9*11	-8,704008	0,002832	0,002573	45799424000	10185233849	10222776	1348	4	4	355	-9,117184e+000	-9,438928e-001	2,650378e-016	-0,000000e+000	-3,113596e-023	1,397733e+001	2,403304e+004
2312	5;1*7;2*4;3*10;6*9;8*11	-0,540115	0,000414	0,000306	6518784000	1684326356	1295914	140	0	0	52	-4,656074e-001	-5,045112e-004	6,720687e-019	-0,000000e+000	-7,336991e-024	1,191273e+000	4,391830e+003
2313	5;1*7;2*4;3*10;6*11;8*9	3,166595	0,001006	0,000810	12949504000	2509781156	7729450	1223	0	0	78	2,776137e+000	9,953749e-002	1,020222e-006	-0,000000e+000	5,792486e-023	4,100366e+000	6,421341e+003
2314	5;1*7;2*4;3*11;6*8;9*10	10,100268	0,002963	0,002559	67713024000	15205620818	65219801	1157	1	1	506	1,003577e+001	2,893567e+000	8,159678e-005	-0,000000e+000	2,921456e-020	1,320177e+001	3,394660e+004
2315	5;1*7;2*4;3*11;6*9;8*10	-4,567521	0,002000	0,001687	27449344000	5583950926	6474399	882	4	4	191	-4,482429e+000	-2,828736e-001	-1,735049e-015	-0,000000e+000	-4,549443e-024	6,251884e+000	1,624770e+004
2316	5;1*7;2*4;3*11;6*10;8*9	4,359073	0,001579	0,001428	39184384000	6695005183	15796452	1430	3	3	271	4,269060e+000	7,030907e-001	3,311416e-017	-0,000000e+000	1,397344e-023	5,935408e+000	2,073539e+004
2317	5;1*7;2*8;3*4;6*10;9*11	8,550797	0,001638	0,001217	22452224000	4756916138	9776579	534	1	1	158	7,323573e+000	2,080652e-001	-1,530095e-012	-0,000000e+000	4,537047e-018	8,903295e+000	8,620551e+003
2318	5;1*7;2*8;3*4;6*11;9*10	-7,493520	0,001621	0,001222	25790464000	4892845021	58261892	678	4	4	168	-6,451652e+000	-6,307454e-001	-2,505465e-005	-0,000000e+000	-1,346768e-022	7,895688e+000	1,007220e+004
2319	5;1*7;2*9;3*4;6*10;8*11	0,431671	0,000854	0,000530	3119104000	512973673	581747	42	1	1	18	3,632208e-001	5,706363e-003	1,041179e-022	-0,000000e+000	7,781694e-025	1,341070e+000	1,164762e+003
2320	5;1*7;2*9;3*4;6*11;8*10	3,899671	0,000876	0,000742	19380224000	3489516797	6881501	467	2	2	155	3,069780e+000	1,034323e-001	-1,254013e-011	-0,000000e+000	1,793032e-023	4,639292e+000	6,189596e+003
2321	5;1*7;2*10;3*4;6*8;9*11	9,573737	0,002858	0,002523	63535104000	14727280078	82754571	20431	7	7	490	1,030802e+001	3,028943e+000	1,030192e-005	-0,000000e+000	6,147999e-020	1,881824e+001	3,736318e+004
2322	5;1*7;2*10;3*4;6*9;8*11	0,692973	0,001149	0,000773	989184000	161386140	373272	195	0	0	7	4,870586e-001	1,521004e-003	-3,155582e-013	-0,000000e+000	3,369014e-023	1,464150e+000	9,187891e+002
2323	5;1*7;2*10;3*4;6*11;8*9	-5,087760	0,002078	0,001641	3487744000	734974969	9700066	493	0	0	21	-4,616863e+000	-4,536285e-001	-3,004235e-005	-0,000000e+000	2,301510e-020	5,623674e+000	3,005874e+003
2324	5;1*7;2*11;3*4;6*8;9*10	-11,710759	0,003389	0,003128	55158784000	12044476033	238967045	11780	6	6	417	-1,165326e+001	-5,175353e+000	-1,669370e-003	-0,000000e+000	-2,512059e-020	1,786540e+001	4,488106e+004
2325	5;1*7;2*11;3*4;6*9;8*10	5,378587	0,001746	0,001456	48257024000	8833910005	24930258	458	1	1	371	5,426996e+000	9,891031e-001	8,249593e-012	-0,000000e+000	5,126495e-021	8,515999e+000	1,679990e+004
2326	5;1*7;2*11;3*4;6*10;8*9	-5,356932	0,001883	0,001745	27817984000	4423644862	56012270	5396	1	1	191	-5,325119e+000	-1,603754e+000	-1,675057e-004	-0,000000e+000	-3,629969e-020	8,263122e+000	1,460420e+004
2327	5;1*8;2*3;4*6;7*10;9*11	22,279471	0,004280	0,003554	224794624000	66414468430	620633592	15127	5	5	1748	2,061172e+001	6,442156e+000	1,250562e-003	-0,000000e+000	-1,302437e-020	3,263814e+001	1,054779e+005
2328	5;1*8;2*3;4*6;7*11;9*10	-22,048348	0,005067	0,003493	221599744000	58420341077	1608940612	152605	3	3	1690	-2,039231e+001	-8,856289e+000	-1,209568e-002	-0,000000e+000	-2,277491e-020	3,205204e+001	1,443981e+005
2329	5;1*8;2*3;4*7;6*10;9*11	3,478672	0,001774	0,000904	125487104000	33863589841	102870854	571	0	0	835	3,256496e+000	2,507857e-001	5,941326e-008	-0,000000e+000	2,730799e-020	5,658168e+000	4,942359e+004
2330	5;1*8;2*3;4*7;6*11;9*10	-3,086768	0,002620	0,001605	42973184000	10283520000	173054052	610	1	1	271	-2,940463e+000	-5,796565e-001	-1,240716e-004	-0,000000e+000	1,480225e-021	4,844662e+000	2,644883e+004
2331	5;1*8;2*3;4*9;6*10;7*11	-1,800468	0,001371	0,000754	30152704000	8828656671	18905397	1207	2	2	197	-1,751402e+000	-7,911325e-002	-2,355937e-011	-0,000000e+000	-1,697585e-025	2,197604e+000	1,145274e+004
2332	5;1*8;2*3;4*9;6*11;7*10	0,316833	0,000640	0,000367	19339264000	5682510249	9261937	494	0	0	138	2,980022e-001	-1,240443e-002	-9,153572e-011	-0,000000e+000	4,311722e-025	9,900933e-001	7,844656e+003
2333	5;1*8;2*3;4*10;6*7;9*11	2,190748	0,002304	0,001373	75352064000	20901469713	539800497	14394	2	2	535	1,928199e+000	1,102296e-001	-1,112811e-009	-0,000000e+000	2,039460e-021	7,878118e+000	8,577309e+004
2334	5;1*8;2*3;4*10;6*9;7*11	0,965122	0,000743	0,000454	18438144000	6047986300	9736787	537	2	2	125	9,462197e-001	4,696185e-002	-1,312378e-016	-0,000000e+000	2,091512e-020	1,299172e+000	1,140864e+004
2335	5;1*8;2*3;4*10;6*11;7*9	-0,616895	0,001175	0,000798	16226304000	3703280788	11453256	1090	0	0	119	-6,317620e-001	4,664337e-004	4,177144e-007	-0,000000e+000	2,276181e-024	2,256971e+000	6,266024e+003
2336	5;1*8;2*3;4*11;6*7;9*10	-1,047806	0,003602	0,001429	46864384000	13031918886	959834282	135190	1	0	343	-8,730908e-001	-5,242811e-002	3,775124e-008	8,163799e-017	-3,686548e-022	5,647794e+000	9,382886e+004
2337	5;1*8;2*3;4*11;6*9;7*10	-1,235354	0,001132	0,000730	16226304000	4344428900	22317247	356	1	1	108	-9,768779e-001	-2,915445e-002	-1,581757e-007	-0,000000e+000	-3,775493e-013	2,777524e+000	9,862029e+003
2338	5;1*8;2*3;4*11;6*10;7*9	0,447414	0,001304	0,000821	12539904000	2879074967	13188637	439	0	0	83	2,591253e-001	-5,605710e-003	-1,300738e-012	-0,000000e+000	-1,938274e-023	2,157220e+000	6,156866e+003
2339	5;1*8;2*4;3*6;7*10;9*11	8,039478	0,003321	0,002171	71583744000	20074260697	14439452	972	0	0	555	7,684268e+000	3,985811e-001	4,978551e-010	-0,000000e+000	1,039549e-024	1,099895e+001	3,227672e+004
2340	5;1*8;2*4;3*6;7*11;9*10	-8,490118	0,003202	0,002384	93743104000	24259060093	97102342	1440	5	5	730	-8,104240e+000	-1,219802e+000	-4,484311e-005	-0,000000e+000	2,780607e-023	1,075349e+001	3,747818e+004
2341	5;1*8;2*4;3*7;6*10;9*11	-6,277267	0,002346	0,001494	75843584000	16560814139	7455871	1298	1	1	556	-6,244271e+000	-1,771522e-001	1,551488e-016	-0,000000e+000	-9,118176e-020	9,946547e+000	3,354348e+004
2342	5;1*8;2*4;3*7;6*11;9*10	6,060229	0,002653	0,002044	52168704000	10476901442	21759156	685	2	2	355	6,217337e+000	9,636877e-001	-5,730560e-014	-0,000000e+000	5,419601e-022	9,387591e+000	2,121697e+004
2343	5;1*8;2*4;3*9;6*10;7*11	0,585524	0,001005	0,000640	13563904000	2686845746	5107511	707	0	0	88	5,639201e-001	3,729631e-003	-6,323558e-013	-0,000000e+000	-2,011567e-024	1,636897e+000	5,389024e+003
2344	5;1*8;2*4;3*9;6*11;7*10	-0,266439	0,000594	0,000405	7215104000	1618020871	2062845	309	0	0	49	-2,061127e-001	1,681557e-002	1,022806e-019	-0,000000e+000	-9,164718e-023	1,010571e+000	3,469002e+003
2345	5;1*8;2*4;3*10;6*7;9*11	10,130259	0,002464	0,002162	73836544000	15498590575	53313474	815	4	4	509	1,081148e+001	2,509654e+000	1,015974e-005	-0,000000e+000	-9,639748e-022	1,660492e+001	2,681303e+004
2346	5;1*8;2*4;3*10;6*9;7*11	-0,805350	0,001123	0,000753	1153024000	191930728	209303	45	0	0	3	-6,160143e-001	-6,791971e-004	2,482560e-019	-0,000000e+000	-3,733419e-025	1,179096e+000	1,084325e+003
2347	5;1*8;2*4;3*10;6*11;7*9	-1,486786	0,001069	0,000791	12908544000	2850661309	9015129	3364	0	0	89	-1,260055e+000	-2,506657e-002	-6,766456e-007	-0,000000e+000	4,819342e-025	3,157206e+000	8,547056e+003
2348	5;1*8;2*4;3*11;6*7;9*10	-11,778607	0,003332	0,002881	54114304000	10750741119	207321055	2901	4	4	418	-1,201615e+001	-4,752780e+000	-1,460016e-003	-0,000000e+000	-4,507478e-020	1,499370e+001	3,192064e+004
2349	5;1*8;2*4;3*11;6*9;7*10	-0,982151	0,000823	0,000542	17086464000	4087666511	5703869	653	2	2	118	-1,002060e+000	-4,478110e-002	-2,062777e-015	-0,000000e+000	-3,552212e-021	2,228918e+000	9,778466e+003
2350	5;1*8;2*4;3*11;6*10;7*9	-2,977857	0,001528	0,001306	32077824000	6474029881	9877692	1686	0	0	226	-2,872260e+000	-2,429695e-001	-3,121420e-016	-0,000000e+000	-2,130810e-023	4,320353e+000	1,548897e+004
2351	5;1*8;2*6;3*4;7*10;9*11	-1,469521	0,001365	0,001174	36993024000	9004568139	41446530	417	4	4	294	-1,770301e+000	-3,557833e-001	-1,745391e-005	-0,000000e+000	1,001130e-022	6,655661e+000	1,186707e+004
2352	5;1*8;2*6;3*4;7*11;9*10	2,809265	0,001714	0,001282	39041024000	7943938454	156990504	1183	1	1	266	2,564935e+000	6,989618e-001	6,535728e-005	-0,000000e+000	-4,043336e-021	6,100251e+000	1,571476e+004
2353	5;1*8;2*7;3*4;6*10;9*11	4,340171	0,002498	0,001705	88889344000	17648488451	35158513	1895	5	5	616	4,484560e+000	4,553152e-001	1,325247e-009	-0,000000e+000	1,609566e-019	1,347550e+001	2,864419e+004
2354	5;1*8;2*7;3*4;6*11;9*10	-4,613785	0,003161	0,002212	72894464000	12979473709	153664694	1742	1	1	543	-4,971086e+000	-1,450974e+000	-1,466912e-004	-0,000000e+000	-3,279065e-018	1,264437e+001	2,754325e+004
2355	5;1*8;2*9;3*4;6*10;7*11	0,065247	0,000876	0,000597	16472064000	3137229719	5987181	737	1	1	125	-3,943371e-002	2,876864e-003	-3,740886e-016	-0,000000e+000	2,977099e-022	1,906334e+000	4,697281e+003
2356	5;1*8;2*9;3*4;6*11;7*10	0,241335	0,000540	0,000357	16390144000	4209195305	7595622	660	0	0	117	1,791652e-001	-2,324661e-002	-2,697388e-013	-0,000000e+000	3,537992e-024	1,401703e+000	5,189220e+003
2357	5;1*8;2*10;3*4;6*7;9*11	-11,335785	0,002563	0,002426	64620544000	12116148919	200121806	3894	5	5	500	-1,231304e+001	-4,432877e+000	-1,152429e-003	-0,000000e+000	7,644262e-021	2,093969e+001	2,761102e+004
2358	5;1*8;2*10;3*4;6*9;7*11	1,094121	0,000252	0,000226	12785664000	2881440415	3251640	217	0	0	102	9,651403e-001	6,671415e-003	1,516616e-022	-0,000000e+000	1,107696e-013	1,289479e+000	4,223115e+003
2359	5;1*8;2*10;3*4;6*11;7*9	2,458015	0,001288	0,000964	11065344000	1946682676	4564457	327	0	0	78	1,884743e+000	1,186756e-001	1,179780e-018	-0,000000e+000	9,186870e-023	4,163420e+000	3,500680e+003
2360	5;1*8;2*11;3*4;6*7;9*10	14,262788	0,003591	0,003157	42563584000	7044934572	484756403	60727	3	3	312	1,428052e+001	7,196640e+000	1,168763e-002	-0,000000e+000	1,531266e-020	1,930088e+001	3,261789e+004
2361	5;1*8;2*11;3*4;6*9;7*10	1,078066	0,001299	0,000891	16738304000	3309328903	11116353	324	1	1	102	1,125899e+000	2,006617e-001	1,414846e-008	-0,000000e+000	-9,738114e-022	3,638100e+000	6,158515e+003
2362	5;1*8;2*11;3*4;6*10;7*9	3,343986	0,001539	0,001388	35641344000	6633411057	17663016	877	1	1	252	3,371143e+000	7,289045e-001	1,740499e-005	-0,000000e+000	2,135988e-020	5,744463e+000	1,179754e+004
2363	5;1*9;2*3;4*6;7*10;8*11	7,032813	0,001574	0,001243	43218944000	13112438393	105306917	2229	0	0	327	6,194327e+000	9,247965e-001	8,768823e-005	-0,000000e+000	4,341009e-023	9,112307e+000	1,645283e+004
2364	5;1*9;2*3;4*6;7*11;8*10	13,351636	0,004115	0,003982	125589504000	35913690628	286474980	8636	6	6	953	1,217342e+001	4,262109e+000	1,174612e-003	-0,000000e+000	-1,351418e-019	2,101759e+001	5,189813e+004
2365	5;1*9;2*3;4*7;6*10;8*11	1,725573	0,001000	0,000685	11802624000	3511297352	4868343	354	3	3	81	1,685429e+000	2,595631e-002	1,853630e-012	-0,000000e+000	8,483445e-024	2,219600e+000	6,382939e+003
2366	5;1*9;2*3;4*7;6*11;8*10	2,686649	0,001643	0,001083	31033344000	7744470322	20495137	213	1	1	227	2,396692e+000	1,625070e-001	1,141532e-009	-0,000000e+000	2,832038e-023	3,505423e+000	1,170570e+004
2367	5;1*9;2*3;4*8;6*10;7*11	0,903608	0,000896	0,000583	21366784000	6552273127	13148554	533	0	0	115	8,784795e-001	5,425052e-002	3,091161e-011	-0,000000e+000	1,147670e-023	1,571312e+000	1,178719e+004
2368	5;1*9;2*3;4*8;6*11;7*10	0,261627	0,000609	0,000349	20158464000	5445615349	10371376	480	0	0	118	2,636264e-001	-1,109333e-002	-5,900175e-016	-0,000000e+000	-3,679611e-026	1,089215e+000	7,074525e+003
2369	5;1*9;2*3;4*10;6*7;8*11	0,018537	0,002135	0,001211	8751104000	1757335171	21361645	109	2	2	59	-4,955080e-002	-1,100218e-002	-1,479991e-011	-0,000000e+000	-3,762656e-025	2,807625e+000	3,722784e+003
2370	5;1*9;2*3;4*10;6*8;7*11	-0,789969	0,001773	0,001109	8546304000	1966438274	4771408	198	2	2	57	-7,708753e-001	-7,637189e-003	6,420543e-029	-0,000000e+000	1,642217e-020	2,319268e+000	4,615358e+003
2371	5;1*9;2*3;4*10;6*11;7*8	0,269842	0,000679	0,000502	34043904000	6579526428	73821922	1251	1	1	233	3,973484e-001	-8,281931e-003	-1,916379e-010	-0,000000e+000	-2,581957e-020	2,431480e+000	1,286345e+004
2372	5;1*9;2*3;4*11;6*7;8*10	0,319273	0,002275	0,001415	42952704000	9482624795	198518447	2833	2	2	316	5,416736e-001	-3,944273e-002	-3,448545e-009	-0,000000e+000	-1,868636e-024	5,362430e+000	2,682415e+004
2373	5;1*9;2*3;4*11;6*8;7*10	0,528934	0,001225	0,001042	12253184000	2669559325	9860819	228	0	0	99	6,929921e-002	-1,225303e-001	-5,647663e-008	-0,000000e+000	1,786512e-022	3,561451e+000	8,446297e+003
2374	5;1*9;2*3;4*11;6*10;7*8	0,179238	0,001058	0,000857	12417024000	2224680612	29940624	462	1	1	86	1,911248e-001	3,755594e-002	9,234397e-012	-0,000000e+000	9,841110e-019	3,558668e+000	5,655111e+003
2375	5;1*9;2*4;3*6;7*10;8*11	1,550674	0,000839	0,000634	19380224000	5885049597	4852030	469	0	0	142	1,548548e+000	3,717416e-002	-1,587407e-015	-0,000000e+000	-3,473140e-025	3,186598e+000	6,495674e+003
2376	5;1*9;2*4;3*6;7*11;8*10	4,500150	0,002642	0,001597	59500544000	16871703745	14929712	1438	2	2	477	4,437461e+000	2,841887e-001	8,773839e-011	-0,000000e+000	2,660060e-023	6,612240e+000	2,499012e+004
2377	5;1*9;2*4;3*7;6*10;8*11	-2,168793	0,000574	0,000441	14137344000	2969797420	4067100	1020	0	0	101	-1,870426e+000	-2,483649e-003	2,469885e-011	-0,000000e+000	-1,693601e-024	2,462361e+000	7,347507e+003
2378	5;1*9;2*4;3*7;6*11;8*10	-4,860672	0,001934	0,001438	37689344000	7812789779	4169234	743	7	6	267	-4,741831e+000	-1,172670e-001	-5,475654e-013	-5,587074e-109	-7,582617e-020	6,318148e+000	1,720534e+004
2379	5;1*9;2*4;3*8;6*10;7*11	-0,259681	0,000843	0,000529	10143744000	2172558252	3240883	459	1	1	66	-2,722214e-001	8,568509e-003	-1,742722e-017	-0,000000e+000	-1,800827e-024	1,395369e+000	4,934096e+003
2380	5;1*9;2*4;3*8;6*11;7*10	-0,736086	0,001187	0,000738	1644544000	231728291	242036	52	0	0	15	-4,518646e-001	2,862877e-003	1,250093e-021	-0,000000e+000	3,440025e-026	1,196928e+000	1,035074e+003
2381	5;1*9;2*4;3*10;6*7;8*11	2,512416	0,000817	0,000575	32897024000	6647172968	11464335	810	0	0	235	2,148958e+000	7,914107e-002	4,893645e-009	-0,000000e+000	1,302647e-022	3,746757e+000	1,120040e+004
2382	5;1*9;2*4;3*10;6*8;7*11	-1,343628	0,001035	0,000778	13154304000	2621190532	6136598	1634	1	1	100	-1,091802e+000	9,761619e-003	1,024216e-006	-0,000000e+000	-2,446300e-023	3,117792e+000	6,842887e+003
2383	5;1*9;2*4;3*10;6*11;7*8	1,868944	0,000833	0,000708	12949504000	2258506270	4557132	583	1	1	109	1,536039e+000	9,011996e-002	-3,062408e-015	-0,000000e+000	3,045468e-024	3,406647e+000	4,615497e+003
2384	5;1*9;2*4;3*11;6*7;8*10	7,635740	0,002192	0,002019	50345984000	11183820881	54101548	12348	8	8	342	7,908251e+000	1,960163e+000	1,522385e-006	-0,000000e+000	2,342982e-020	1,198389e+001	2,707911e+004
2385	5;1*9;2*4;3*11;6*8;7*10	-2,829548	0,001566	0,001265	39122944000	7662560495	10096732	1420	3	3	261	-2,734331e+000	-2,581025e-001	-1,941090e-018	-0,000000e+000	1,948127e-025	4,751811e+000	2,077672e+004
2386	5;1*9;2*4;3*11;6*10;7*8	4,339065	0,001884	0,001690	23947264000	4364719604	14815049	3249	4	4	197	4,172696e+000	7,004283e-001	-1,996895e-012	-0,000000e+000	5,016419e-024	5,634033e+000	1,356692e+004
2387	5;1*9;2*6;3*4;7*10;8*11	-1,692403	0,000683	0,000382	31053824000	8264028711	36210653	692	3	3	223	-1,416477e+000	-5,082794e-002	-2,122391e-008	-0,000000e+000	-2,276264e-021	2,667867e+000	8,240045e+003
2388	5;1*9;2*6;3*4;7*11;8*10	-1,433201	0,001053	0,000880	23517184000	5733093367	24534480	541	2	2	189	-1,512288e+000	-2,078710e-001	1,647210e-011	-0,000000e+000	1,585354e-022	4,007476e+000	7,090471e+003
2389	5;1*9;2*7;3*4;6*10;8*11	2,953984	0,000850	0,000653	6723584000	1207608536	1261823	65	0	0	32	2,336894e+000	1,964253e-002	-2,253096e-020	-0,000000e+000	1,649540e-024	3,142524e+000	2,350216e+003
2390	5;1*9;2*7;3*4;6*11;8*10	3,682056	0,002127	0,001463	51984384000	9457609168	18067729	1322	3	3	375	3,783376e+000	3,236976e-001	-5,980766e-012	-0,000000e+000	2,097872e-020	8,286247e+000	1,638299e+004
2391	5;1*9;2*8;3*4;6*10;7*11	-0,431284	0,000830	0,000481	13400064000	2402871728	4678352	580	0	0	81	-3,075346e-001	-6,112755e-003	2,242424e-016	-0,000000e+000	5,168732e-022	1,748299e+000	3,862023e+003
2392	5;1*9;2*8;3*4;6*11;7*10	1,307968	0,000611	0,000386	14260224000	3010417034	5522115	626	3	3	117	1,081132e+000	2,069750e-002	4,271754e-014	-0,000000e+000	5,961641e-022	1,648043e+000	3,789222e+003
2393	5;1*9;2*10;3*4;6*7;8*11	-4,637760	0,000974	0,000708	19646464000	3888510255	44502222	663	2	2	145	-3,868576e+000	-3,120394e-001	-3,652212e-005	-0,000000e+000	-5,187828e-022	5,335639e+000	5,646821e+003
2394	5;1*9;2*10;3*4;6*8;7*11	2,448278	0,001186	0,000984	9385984000	1795878711	4387603	365	0	0	61	1,886228e+000	1,063094e-001	-9,091441e-018	-0,000000e+000	3,929187e-021	4,195915e+000	3,570793e+003
2395	5;1*9;2*10;3*4;6*11;7*8	-3,056872	0,000881	0,000736	13830144000	2474552137	23531536	529	0	0	118	-2,533158e+000	-2,672342e-001	-9,707433e-006	-0,000000e+000	-5,963463e-021	4,533861e+000	4,609678e+003
2396	5;1*9;2*11;3*4;6*7;8*10	-8,929539	0,002625	0,002488	38713344000	6843100638	107924990	2269	1	1	280	-9,536961e+000	-3,263208e+000	-8,920627e-004	-0,000000e+000	-3,468572e-018	1,423015e+001	1,509261e+004
2397	5;1*9;2*11;3*4;6*8;7*10	2,783433	0,001594	0,001420	38467584000	7178463102	19923618	464	2	2	284	2,917319e+000	8,007310e-001	3,743169e-006	-0,000000e+000	2,493078e-022	6,381883e+000	1,392666e+004
2398	5;1*9;2*11;3*4;6*10;7*8	-4,978794	0,001623	0,001424	37156864000	5290624727	52337721	668	4	4	275	-4,891457e+000	-1,382005e+000	-2,069529e-004	-0,000000e+000	3,463200e-021	7,554521e+000	1,235837e+004
2399	5;1*10;2*3;4*6;7*8;9*11	-35,468237	0,006252	0,006035	159115264000	49677902238	1974201267	544375	10	9	1157	-3,302462e+001	-1,623259e+001	-2,899872e-002	1,599975e-014	-3,703481e-017	5,191127e+001	1,219074e+005
2400	5;1*10;2*3;4*6;7*9;8*11	14,366642	0,004218	0,003607	177833984000	51280781525	454830304	11819	4	4	1447	1,380320e+001	5,405687e+000	1,332801e-003	-0,000000e+000	3,237713e-020	2,402956e+001	8,218034e+004
2401	5;1*10;2*3;4*6;7*11;8*9	-19,313851	0,004338	0,004175	96241664000	24383326650	602197369	58677	7	7	677	-1,685658e+001	-7,006588e+000	-7,898580e-003	-0,000000e+000	-3,743125e-018	2,783944e+001	5,862110e+004
2402	5;1*10;2*3;4*7;6*8;9*11	-9,236515	0,004215	0,002096	167716864000	52583901030	401268855	5403	5	5	1246	-8,963222e+000	-1,568495e+000	-9,456067e-005	-0,000000e+000	-6,296060e-019	1,335634e+001	8,333738e+004
2403	5;1*10;2*3;4*7;6*9;8*11	0,257291	0,001063	0,000686	60073984000	19551937753	22945325	225	0	0	408	2,448769e-001	9,437239e-002	2,880800e-014	-0,000000e+000	-1,335183e-021	2,791851e+000	3,245823e+004
2404	5;1*10;2*3;4*7;6*11;8*9	-5,025083	0,002379	0,001229	58087424000	15247357615	197149231	1521	2	2	408	-4,724278e+000	-4,421957e-001	-2,399310e-006	-0,000000e+000	-2,847623e-023	5,395696e+000	4,313477e+004
2405	5;1*10;2*3;4*8;6*7;9*11	1,040157	0,002016	0,001845	17004544000	4274493550	113175659	2506	2	2	123	1,961741e+000	9,181531e-001	9,636067e-005	-0,000000e+000	7,316681e-017	9,102063e+000	8,981923e+003
2406	5;1*10;2*3;4*8;6*9;7*11	-0,081329	0,001539	0,000819	22267904000	6958085222	11855326	436	2	2	143	-1,010062e-001	3,443529e-003	1,609073e-016	-0,000000e+000	1,932335e-021	1,613165e+000	1,377008e+004
2407	5;1*10;2*3;4*8;6*11;7*9	0,959286	0,001895	0,001118	14362624000	3554962917	9365119	1079	1	1	94	7,817534e-001	3,928976e-002	4,198948e-007	-0,000000e+000	-1,135249e-022	3,059081e+000	9,074690e+003
2408	5;1*10;2*3;4*9;6*7;8*11	-4,978418	0,002825	0,001611	93169664000	19715678823	248796477	1384	7	7	643	-4,064168e+000	-6,072048e-002	-6,532620e-010	-0,000000e+000	-2,783013e-022	6,786066e+000	4,203507e+004
2409	5;1*10;2*3;4*9;6*8;7*11	1,281809	0,001191	0,000817	19216384000	4228724412	12415242	429	4	4	129	1,047651e+000	9,566735e-003	3,972613e-018	-0,000000e+000	-2,146082e-023	2,765093e+000	7,278595e+003
2410	5;1*10;2*3;4*9;6*11;7*8	-1,019705	0,001980	0,001457	28964864000	7131193923	79323927	574	2	2	164	-1,171523e+000	-1,024151e-001	-2,319415e-010	-0,000000e+000	-3,527796e-024	4,728771e+000	1,781410e+004
2411	5;1*10;2*3;4*11;6*7;8*9	0,505335	0,002871	0,001779	56285184000	10933035379	728509460	94327	2	2	383	-3,256529e-001	1,436156e-001	1,783995e-007	-0,000000e+000	3,886703e-022	8,283973e+000	4,931546e+004
2412	5;1*10;2*3;4*11;6*8;7*9	-1,066214	0,002323	0,001505	99006464000	24943229742	283144053	3198	2	2	757	-9,417936e-002	-5,846369e-002	-8,485279e-010	-0,000000e+000	-4,112925e-020	9,317056e+000	4,827163e+004
2413	5;1*10;2*3;4*11;6*9;7*8	-1,675680	0,002400	0,001373	43464704000	11633969184	303430245	4651	5	5	320	-1,661142e+000	-4,087570e-002	-1,034434e-009	-0,000000e+000	-2,938643e-019	5,726770e+000	2,806816e+004
2414	5;1*10;2*4;3*6;7*8;9*11	-10,234405	0,005231	0,003636	48379904000	14311766246	100176345	1379	1	1	404	-1,018802e+001	-1,709725e+000	-6,407977e-005	-0,000000e+000	-1,961145e-022	1,474367e+001	2,567812e+004
2415	5;1*10;2*4;3*6;7*9;8*11	4,054632	0,002899	0,001806	49772544000	13859471743	10791968	796	3	3	391	4,016849e+000	2,898583e-001	9,385681e-006	-0,000000e+000	4,315368e-023	6,954047e+000	2,174699e+004
2416	5;1*10;2*4;3*6;7*11;8*9	-5,578513	0,002610	0,001688	83052544000	21717031025	81501163	1530	8	8	595	-5,523907e+000	-7,995769e-001	-5,916403e-005	-0,000000e+000	1,631811e-022	8,615642e+000	3,279070e+004
2417	5;1*10;2*4;3*7;6*8;9*11	58,612421	0,005515	0,005077	262723584000	63642726614	62394062	5970	25	25	2029	5,409595e+001	3,862783e+000	6,828342e-018	-0,000000e+000	4,050569e-019	6,315740e+001	1,175826e+005
2418	5;1*10;2*4;3*7;6*9;8*11	-2,429267	0,001223	0,000862	22165504000	5530891218	3334451	246	1	1	158	-2,372891e+000	-2,222084e-002	-1,215802e-017	-0,000000e+000	-1,670870e-021	3,385788e+000	1,375760e+004
2419	5;1*10;2*4;3*7;6*11;8*9	7,062455	0,002123	0,001555	47601664000	9892971860	25217759	3533	6	6	301	6,671612e+000	5,792977e-001	2,475414e-006	-0,000000e+000	2,566568e-020	7,896021e+000	2,686167e+004
2420	5;1*10;2*4;3*8;6*7;9*11	-52,027627	0,004989	0,004433	258934784000	56249962251	313639342	4294	18	18	2022	-4,690746e+001	-8,235786e+000	-2,592239e-004	-0,000000e+000	-1,058224e-017	5,911000e+001	9,569435e+004
2421	5;1*10;2*4;3*8;6*9;7*11	-0,510547	0,001100	0,000534	11331584000	3178529295	2928456	317	1	1	83	-4,820490e-001	-5,848817e-003	-3,634730e-016	-0,000000e+000	-4,491403e-024	1,779613e+000	8,089804e+003
2422	5;1*10;2*4;3*8;6*11;7*9	-2,535650	0,001708	0,001362	17823744000	3586680104	8777432	3044	1	1	138	-2,508808e+000	-8,038942e-002	-7,047447e-006	-0,000000e+000	-2,767920e-023	4,802923e+000	1,865842e+004
2423	5;1*10;2*4;3*9;6*7;8*11	6,871547	0,002647	0,001901	43177984000	7763504349	12968889	1005	5	5	294	5,873481e+000	3,119624e-001	-3,772433e-013	-0,000000e+000	6,304464e-021	8,097170e+000	1,770212e+004
2424	5;1*10;2*4;3*9;6*8;7*11	-2,282870	0,001969	0,001305	16574464000	3044111255	3009799	660	4	4	115	-2,137219e+000	-5,694482e-002	-5,826235e-025	-0,000000e+000	-3,360336e-023	4,205960e+000	8,928440e+003
2425	5;1*10;2*4;3*9;6*11;7*8	1,707995	0,001733	0,001370	29743104000	6076989758	13452626	942	1	1	229	1,953659e+000	2,071564e-001	-1,039723e-012	-0,000000e+000	-4,349739e-020	6,912765e+000	1,467396e+004
2426	5;1*10;2*4;3*11;6*7;8*9	-9,484577	0,002116	0,002008	58558464000	11157166203	178198371	3820	0	0	426	-9,737305e+000	-3,332787e+000	-1,016754e-003	-0,000000e+000	-2,079818e-020	1,569390e+001	2,281206e+004
2427	5;1*10;2*4;3*11;6*8;7*9	12,065419	0,002595	0,002418	76969984000	17109757504	68326773	32304	6	4	603	1,192954e+001	1,658026e+000	2,121916e-006	-2,727295e-040	1,033893e-020	1,846925e+001	3,237548e+004
2428	5;1*10;2*4;3*11;6*9;7*8	-8,320495	0,001989	0,001685	69105664000	16330192996	119556521	23238	3	2	540	-8,101700e+000	-1,956196e+000	-4,922148e-005	-1,591294e-036	-1,519156e-021	1,190800e+001	2,636919e+004
2429	5;1*10;2*6;3*4;7*8;9*11	5,441936	0,001922	0,001814	28391424000	7221577495	212524530	4381	1	1	210	5,344931e+000	1,244944e+000	1,291623e-004	-0,000000e+000	1,190001e-022	8,950990e+000	1,620723e+004
2430	5;1*10;2*6;3*4;7*9;8*11	-1,277830	0,001107	0,001048	19789824000	4593255041	19655079	286	2	2	149	-1,635347e+000	-2,457224e-001	-2,020744e-005	-0,000000e+000	-9,247236e-024	4,851720e+000	6,047805e+003
2431	5;1*10;2*6;3*4;7*11;8*9	1,156477	0,001322	0,001178	18110464000	3763461375	66376559	572	2	2	149	1,434556e+000	4,693125e-001	1,490647e-005	-0,000000e+000	1,080014e-024	5,862318e+000	7,247736e+003
2432	5;1*10;2*7;3*4;6*8;9*11	-51,093951	0,005005	0,004509	248633344000	53871339783	321826935	6262	20	19	1961	-4,590777e+001	-8,403908e+000	-4,208349e-004	-0,000000e+000	-2,587412e-021	5,818496e+001	9,539962e+004
2433	5;1*10;2*7;3*4;6*9;8*11	3,258702	0,001168	0,000813	32671744000	6748348776	7623657	197	5	5	215	3,050291e+000	8,663074e-002	-2,120767e-028	-0,000000e+000	5,010489e-021	4,219912e+000	1,274254e+004
2434	5;1*10;2*7;3*4;6*11;8*9	-6,404679	0,002368	0,001823	36501504000	6844170651	68192064	1087	7	7	266	-6,212219e+000	-1,057439e+000	-1,162830e-004	-0,000000e+000	-1,780542e-021	9,925206e+000	1,791212e+004
2435	5;1*10;2*8;3*4;6*7;9*11	41,616813	0,005190	0,004892	171669504000	32309952549	963036895	41177	13	13	1278	3,661599e+001	1,140994e+001	4,105091e-003	-0,000000e+000	-1,371473e-019	5,369117e+001	6,751704e+004
2436	5;1*10;2*8;3*4;6*9;7*11	0,325125	0,000576	0,000402	20158464000	4741923528	5430238	282	1	1	124	2,660288e-001	2,045291e-002	-1,647941e-023	-0,000000e+000	7,066284e-022	2,050734e+000	6,643266e+003
2437	5;1*10;2*8;3*4;6*11;7*9	1,222339	0,001829	0,001353	34822144000	6194121631	11992868	946	9	9	219	1,476506e+000	2,197942e-001	-1,581952e-016	-0,000000e+000	4,101735e-022	6,651389e+000	1,217594e+004
2438	5;1*10;2*9;3*4;6*7;8*11	-5,337724	0,002068	0,001702	22575104000	3506513941	35790554	836	1	1	150	-4,694162e+000	-5,759535e-001	-6,168157e-005	-0,000000e+000	-2,719124e-022	7,008280e+000	6,619642e+003
2439	5;1*10;2*9;3*4;6*8;7*11	1,522851	0,001584	0,001165	35067904000	6315135155	15753789	1272	4	4	268	1,512983e+000	2,386032e-001	-4,216214e-015	-0,000000e+000	6,216953e-019	5,703789e+000	1,097060e+004
2440	5;1*10;2*9;3*4;6*11;7*8	-0,981369	0,002321	0,001682	26036224000	5045555868	42165911	943	1	1	190	-1,344207e+000	-4,586020e-001	-4,454756e-005	-0,000000e+000	1,002430e-020	8,750436e+000	1,194086e+004
2441	5;1*10;2*11;3*4;6*7;8*9	11,894614	0,002888	0,002588	33798144000	5199473105	317887734	39215	3	2	266	1,233306e+001	5,219839e+000	8,621997e-003	-5,601808e-012	1,866934e-018	1,839649e+001	1,661904e+004
2442	5;1*10;2*11;3*4;6*8;7*9	-15,339060	0,002856	0,002458	90630144000	19848405540	186669019	4838	6	6	672	-1,465886e+001	-3,649961e+000	-9,312448e-004	-0,000000e+000	-2,464024e-021	2,256132e+001	3,008135e+004
2443	5;1*10;2*11;3*4;6*9;7*8	10,929871	0,002379	0,002248	39778304000	8937630280	189462845	3700	4	4	301	1,033299e+001	3,163044e+000	1,063088e-003	-0,000000e+000	6,583700e-022	1,625822e+001	1,627307e+004
2444	5;1*11;2*3;4*6;7*8;9*10	37,978005	0,007076	0,006552	112891904000	34033247168	3652210525	4313307	290	4	803	3,393547e+001	2,038615e+001	1,470276e-001	1,837773e-006	4,240070e-020	5,517327e+001	1,343749e+005
2445	5;1*11;2*3;4*6;7*9;8*10	-44,774875	0,006613	0,006242	303028224000	98690541006	2405324337	468309	30	25	2279	-3,982776e+001	-1,634300e+001	-1,804418e-002	3,674812e-007	2,444512e-015	6,195809e+001	1,700526e+005
2446	5;1*11;2*3;4*6;7*10;8*9	30,057919	0,005491	0,005202	144369664000	46756193804	2262752485	604927	5	1	1078	2,683474e+001	1,286850e+001	3,138143e-002	-9,402577e-008	1,431088e-018	4,585336e+001	1,030876e+005
2447	5;1*11;2*3;4*7;6*8;9*10	8,696216	0,004771	0,002507	143509504000	45350787512	1500666059	192326	7	6	1039	8,607945e+000	2,609550e+000	1,570736e-003	-8,493029e-018	-1,391611e-022	1,388152e+001	1,019949e+005
2448	5;1*11;2*3;4*7;6*9;8*10	-11,413064	0,004368	0,002322	217667584000	53823862713	378648970	3791	19	19	1693	-1,034306e+001	-1,315333e+000	-5,425708e-005	-0,000000e+000	-1,746708e-020	1,442073e+001	8,289174e+004
2449	5;1*11;2*3;4*7;6*10;8*9	7,121217	0,004774	0,002834	142628864000	29358989991	631995286	6679	8	8	1095	6,903991e+000	1,560816e+000	3,648392e-004	-0,000000e+000	2,602490e-021	1,078077e+001	7,437570e+004
2450	5;1*11;2*3;4*8;6*7;9*10	-1,548111	0,002049	0,002006	21346304000	5087907435	451465752	114639	7	5	155	-2,974117e+000	-1,537697e+000	-1,080414e-003	1,754388e-015	1,729523e-023	9,734986e+000	1,814220e+004
2451	5;1*11;2*3;4*8;6*9;7*10	0,405893	0,002486	0,001475	56715264000	13666314482	103536472	2139	3	3	408	-1,154255e-001	-1,135409e-001	1,264378e-006	-0,000000e+000	2,445141e-022	4,320414e+000	1,720124e+004
2452	5;1*11;2*3;4*8;6*10;7*9	-3,105109	0,002134	0,001382	53233664000	13489762597	96740910	1831	7	7	390	-2,792929e+000	-2,619325e-001	-4,004787e-006	-0,000000e+000	6,084930e-020	5,388916e+000	2,381212e+004
2453	5;1*11;2*3;4*9;6*7;8*10	4,132544	0,005089	0,002122	244209664000	56934305610	1707431432	32087	6	6	1940	3,564333e+000	4,082464e-001	1,254379e-005	-0,000000e+000	1,720004e-019	7,863206e+000	1,395185e+005
2454	5;1*11;2*3;4*9;6*8;7*10	-1,314075	0,002046	0,001510	41601024000	10111418004	72776246	1551	1	1	323	-8,327376e-001	1,814036e-001	-1,028464e-005	-0,000000e+000	3,679707e-022	7,059956e+000	1,755319e+004
2455	5;1*11;2*3;4*9;6*10;7*8	6,220730	0,003141	0,001771	85182464000	17213843761	381771468	5738	7	7	598	6,069293e+000	7,635419e-001	1,201069e-005	-0,000000e+000	1,465932e-018	9,123381e+000	3,675407e+004
2456	5;1*11;2*3;4*10;6*7;8*9	-6,968992	0,001661	0,001650	15960064000	3143144194	313794908	59664	3	2	137	-5,959860e+000	-7,307497e-001	-2,427203e-005	-3,783549e-022	-4,257548e-025	8,553869e+000	1,237601e+004
2457	5;1*11;2*3;4*10;6*8;7*9	8,219686	0,001825	0,001723	23742464000	6221127431	102467965	1667	2	2	180	7,061340e+000	6,289305e-001	9,424759e-006	-0,000000e+000	3,429379e-021	1,044871e+001	1,040405e+004
2458	5;1*11;2*3;4*10;6*9;7*8	0,313771	0,001512	0,001490	14055424000	3811509262	142717788	3206	1	1	108	-6,372424e-002	-2,087224e-001	2,239102e-005	-0,000000e+000	-4,797335e-021	7,363451e+000	7,609026e+003
2459	5;1*11;2*4;3*6;7*8;9*10	9,823899	0,004969	0,002678	157251584000	47687143392	1632822123	198925	3	3	1189	9,945396e+000	3,228832e+000	1,703381e-003	-0,000000e+000	8,649240e-022	1,512454e+001	1,098634e+005
2460	5;1*11;2*4;3*6;7*9;8*10	-12,142683	0,004321	0,002604	196286464000	61630971148	255240517	4715	19	19	1552	-1,200088e+001	-1,538952e+000	-3,174815e-005	-0,000000e+000	-1,260965e-017	1,781411e+001	8,467257e+004
2461	5;1*11;2*4;3*6;7*10;8*9	8,106404	0,004081	0,002542	111089664000	32729883338	365674181	4843	7	7	890	7,914812e+000	1,705429e+000	2,491252e-004	-0,000000e+000	7,178476e-019	1,317735e+001	4,458159e+004
2462	5;1*11;2*4;3*7;6*8;9*10	-63,264018	0,006515	0,005732	288794624000	70115645200	486075426	8149	15	15	2219	-5,871903e+001	-1,358956e+001	-4,499564e-004	-0,000000e+000	-9,348512e-018	6,674546e+001	1,351009e+005
2463	5;1*11;2*4;3*7;6*9;8*10	59,198263	0,005638	0,004878	237246464000	51670417397	55784081	5628	10	10	1863	5,446905e+001	3,415768e+000	2,502092e-019	-0,000000e+000	4,622758e-020	6,184169e+001	1,173665e+005
2464	5;1*11;2*4;3*7;6*10;8*9	-50,316134	0,005887	0,004851	319453184000	56474867730	296590287	6146	20	20	2547	-4,737080e+001	-9,938588e+000	-7,120697e-005	-0,000000e+000	-6,226641e-019	5,293426e+001	1,337824e+005
2465	5;1*11;2*4;3*8;6*7;9*10	56,561637	0,005809	0,005170	243308544000	50123685863	1358019569	34534	10	10	1890	5,154233e+001	1,685870e+001	6,093409e-003	-0,000000e+000	5,606997e-016	6,261474e+001	1,291586e+005
2466	5;1*11;2*4;3*8;6*9;7*10	11,148750	0,002105	0,001802	42850304000	9060131869	10227515	1875	1	1	323	1,030222e+001	3,294438e-001	2,144520e-019	-0,000000e+000	9,489754e-020	1,302118e+001	1,683591e+004
2467	5;1*11;2*4;3*8;6*10;7*9	28,542821	0,003890	0,003588	168843264000	34517483676	50859615	6802	15	15	1323	2,642778e+001	2,812466e+000	-1,540414e-017	-0,000000e+000	3,589552e-022	3,107396e+001	7,114556e+004
2468	5;1*11;2*4;3*9;6*7;8*10	-69,546933	0,005618	0,005113	231839744000	49851551982	473265173	3763	14	14	1861	-6,349466e+001	-1,449300e+001	-2,734859e-004	-0,000000e+000	3,627686e-020	7,571568e+001	1,147952e+005
2469	5;1*11;2*4;3*9;6*8;7*10	26,180130	0,004133	0,003794	156289024000	31969916225	43020800	6585	10	10	1181	2,452578e+001	2,859519e+000	-1,902553e-018	-0,000000e+000	-2,331591e-021	3,260005e+001	7,042237e+004
2470	5;1*11;2*4;3*9;6*10;7*8	-38,376793	0,004165	0,003883	155633664000	30084992074	186892844	19133	9	9	1275	-3,601453e+001	-7,460633e+000	-5,499160e-005	-0,000000e+000	-6,196035e-020	4,010718e+001	8,400198e+004
2471	5;1*11;2*4;3*10;6*7;8*9	71,728941	0,005928	0,005640	169785344000	32592754901	1416060083	79882	10	10	1323	6,251662e+001	2,031702e+001	8,513306e-003	-0,000000e+000	6,159294e-018	7,919008e+001	1,013867e+005
2472	5;1*11;2*4;3*10;6*8;7*9	-85,041426	0,005902	0,005709	313350144000	71084277768	286612975	13916	26	26	2590	-7,256481e+001	-9,421974e+000	-1,435053e-005	-0,000000e+000	-1,024628e-016	9,027531e+001	1,232393e+005
2473	5;1*11;2*4;3*10;6*9;7*8	49,419934	0,004645	0,004543	205645824000	47158319202	554788298	11849	8	8	1614	4,438569e+001	1,100092e+001	1,580961e-004	-0,000000e+000	1,361791e-017	6,084958e+001	8,214702e+004
2474	5;1*11;2*6;3*4;7*8;9*10	-3,187858	0,002659	0,002422	18356224000	4176100151	410966553	96375	2	1	131	-4,256245e+000	-1,868018e+000	-1,060771e-003	1,393562e-016	-4,886612e-023	9,426947e+000	1,611462e+004
2475	5;1*11;2*6;3*4;7*9;8*10	4,052909	0,001849	0,001826	47048704000	12826245546	211853326	2835	3	3	384	4,897189e+000	1,125242e+000	4,024919e-005	-0,000000e+000	5,865971e-018	1,115458e+001	2,016273e+004
2476	5;1*11;2*6;3*4;7*10;8*9	-5,767488	0,002040	0,002000	25565184000	6639880919	255262648	5413	1	1	211	-5,291346e+000	-1,161332e+000	-1,536231e-004	-0,000000e+000	-9,516379e-019	8,948960e+000	1,353843e+004
2477	5;1*11;2*7;3*4;6*8;9*10	55,534455	0,006430	0,005284	235956224000	48387046468	1410686005	33578	15	15	1806	5,043474e+001	1,715034e+001	6,372596e-003	-0,000000e+000	4,868472e-020	6,164548e+001	1,257179e+005
2478	5;1*11;2*7;3*4;6*9;8*10	-60,257177	0,005247	0,004003	356993024000	69021636037	522878776	4006	16	16	2763	-5,401563e+001	-9,103820e+000	-1,048588e-004	-0,000000e+000	-5,153697e-019	6,410695e+001	1,325047e+005
2479	5;1*11;2*7;3*4;6*10;8*9	52,119801	0,006738	0,005654	206444544000	27258191094	859362499	11384	11	11	1620	4,668032e+001	1,459815e+001	3,809411e-003	-0,000000e+000	1,245802e-018	5,549324e+001	9,761767e+004
2480	5;1*11;2*8;3*4;6*7;9*10	-45,398384	0,005580	0,005287	158132224000	25535576333	2480909039	483119	3	3	1228	-4,028953e+001	-1,829248e+001	-3,726361e-002	-0,000000e+000	-3,628976e-017	5,711860e+001	1,062304e+005
2481	5;1*11;2*8;3*4;6*9;7*10	-11,279851	0,001780	0,001454	48584704000	10710554272	79420992	1015	1	1	328	-1,005638e+001	-1,240353e+000	-4,497400e-007	-0,000000e+000	-2,558387e-022	1,292788e+001	1,587358e+004
2482	5;1*11;2*8;3*4;6*10;7*9	-29,503204	0,004106	0,003698	159545344000	32737867509	256812530	29535	19	19	1249	-2,685200e+001	-5,863625e+000	-9,793006e-005	-0,000000e+000	-5,404519e-017	3,271648e+001	7,648906e+004
2483	5;1*11;2*9;3*4;6*7;8*10	68,521894	0,005842	0,005656	204990464000	38764065093	1655603373	94085	12	12	1584	6,086313e+001	2,152802e+001	1,009032e-002	-0,000000e+000	-5,738035e-019	7,785900e+001	1,210731e+005
2484	5;1*11;2*9;3*4;6*8;7*10	-27,682983	0,004171	0,004000	143038464000	26421953188	209536992	2311	7	7	1119	-2,533897e+001	-6,648327e+000	-1,893626e-004	-0,000000e+000	-8,936783e-020	3,414898e+001	5,597755e+004
2485	5;1*11;2*9;3*4;6*10;7*8	40,754352	0,004216	0,004037	126613504000	18004026561	510335776	7728	8	8	1015	3,559027e+001	1,043322e+001	2,450332e-003	-0,000000e+000	6,304931e-019	4,322388e+001	5,813222e+004
2486	5;1*11;2*10;3*4;6*7;8*9	-68,564317	0,006415	0,006269	154507264000	22614876691	3571067351	1792028	23	5	1174	-5,781339e+001	-2,725374e+001	-7,039512e-002	-1,565672e-006	-2,110962e-016	8,149466e+001	1,316845e+005
2487	5;1*11;2*10;3*4;6*8;7*9	81,365949	0,006090	0,005979	330000384000	72169099425	1634445593	52539	16	16	2591	6,736292e+001	1,879003e+001	3,941498e-003	-0,000000e+000	2,401613e-016	9,181043e+001	1,413849e+005
2488	5;1*11;2*10;3*4;6*9;7*8	-50,263856	0,005195	0,005036	189569024000	42350311209	2124866003	113229	12	12	1374	-4,344230e+001	-1,731126e+001	-1,141719e-002	-0,000000e+000	-1,062078e-019	6,396967e+001	1,009316e+005


==> anc/class_2_2_1_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2119	5;1*3;2*6;4*8;7*10;9*11	25,098604	0,003111	0,002644	99549184000	23915257254	5633306	156	0	0	760	2,371908e+001	9,001396e-001	-5,777312e-019	-0,000000e+000	3,338008e-020	2,771729e+001	4,156975e+004
2120	5;1*3;2*6;4*8;7*11;9*10	-28,184386	0,003620	0,002862	134938624000	29306706098	76476029	169	0	0	1063	-2,658927e+001	-3,301515e+000	-8,390682e-005	-0,000000e+000	-2,733652e-020	2,912496e+001	5,511627e+004
2121	5;1*3;2*6;4*9;7*10;8*11	6,584275	0,001500	0,000953	29323264000	7437612909	1998574	116	0	0	215	5,915513e+000	9,034057e-002	6,341423e-024	-0,000000e+000	7,709611e-020	7,564452e+000	1,289937e+004
2122	5;1*3;2*6;4*9;7*11;8*10	15,790057	0,002953	0,002196	97337344000	22138200545	6956827	391	0	0	718	1,462173e+001	7,686134e-001	5,043669e-019	-0,000000e+000	3,921085e-021	1,826127e+001	3,824221e+004
2123	5;1*3;2*6;4*10;7*8;9*11	-34,679781	0,004258	0,003320	157609984000	38867081967	210945091	161	0	0	1173	-3,307809e+001	-6,644726e+000	-7,254907e-005	-0,000000e+000	-1,673269e-019	3,749002e+001	7,757881e+004
2124	5;1*3;2*6;4*10;7*9;8*11	14,634550	0,003270	0,001991	119455744000	27940709255	8733901	283	0	0	904	1,399568e+001	9,401120e-001	2,078063e-017	-0,000000e+000	4,890372e-020	1,856845e+001	4,994922e+004
2125	5;1*3;2*6;4*10;7*11;8*9	-20,019224	0,003092	0,002321	102313984000	21966569335	43996034	236	0	0	780	-1,859291e+001	-2,277443e+000	-1,352089e-008	-0,000000e+000	-3,477725e-019	2,229733e+001	4,058109e+004
2126	5;1*3;2*6;4*11;7*8;9*10	31,379367	0,005114	0,004035	133279744000	31662959077	873500600	13069	0	0	1011	3,055691e+001	1,114770e+001	3,834520e-003	-0,000000e+000	6,796336e-018	3,654192e+001	1,136634e+005
2127	5;1*3;2*6;4*11;7*9;8*10	-38,113374	0,004767	0,003813	220094464000	57024457860	118075980	735	0	0	1787	-3,593806e+001	-4,708753e+000	-3,205204e-005	-0,000000e+000	-4,086102e-015	4,403864e+001	9,228203e+004
2128	5;1*3;2*6;4*11;7*10;8*9	29,236290	0,004364	0,003048	172539904000	46837884346	324598905	629	0	0	1445	2,759549e+001	5,531722e+000	6,832443e-004	-0,000000e+000	8,531377e-020	3,325829e+001	7,956558e+004
2129	5;1*3;2*7;4*8;6*10;9*11	-2,819823	0,001768	0,001201	23240704000	6559186338	4191970	708	0	0	182	-2,514859e+000	-5,867059e-002	-1,413830e-005	-0,000000e+000	-1,244178e-021	5,334064e+000	1,524958e+004
2130	5;1*3;2*7;4*8;6*11;9*10	2,375479	0,001519	0,000999	34852864000	7927081150	15606285	157	0	0	253	2,020002e+000	5,393305e-002	1,973096e-015	-0,000000e+000	2,096971e-018	4,390493e+000	1,153533e+004
2131	5;1*3;2*7;4*9;6*10;8*11	-1,273543	0,000906	0,000437	19369984000	5761779916	5056338	612	0	0	139	-1,229484e+000	4,823242e-003	6,648439e-012	-0,000000e+000	-2,899149e-024	1,842930e+000	1,165266e+004
2132	5;1*3;2*7;4*9;6*11;8*10	-0,393139	0,001230	0,000836	18264064000	4619297324	1965483	170	0	0	133	-2,503912e-001	-2,613593e-003	-2,205263e-008	-0,000000e+000	-6,288863e-025	2,994667e+000	1,088237e+004
2133	5;1*3;2*7;4*10;6*8;9*11	5,001077	0,001900	0,001053	43147264000	11235213705	7684440	234	0	0	284	4,009376e+000	5,586937e-003	-4,375153e-017	-0,000000e+000	-6,574901e-023	7,744965e+000	2,204481e+004
2134	5;1*3;2*7;4*10;6*9;8*11	0,245405	0,000570	0,000351	8863744000	2815361917	765483	56	0	0	52	2,738645e-001	4,952026e-004	-7,113812e-045	-0,000000e+000	-1,499843e-025	1,189122e+000	5,487522e+003
2135	5;1*3;2*7;4*10;6*11;8*9	1,031359	0,001268	0,000853	18264064000	4762833050	10286473	394	0	0	133	9,335710e-001	8,989036e-003	5,078209e-006	-0,000000e+000	7,986867e-024	3,594463e+000	9,708290e+003
2136	5;1*3;2*7;4*11;6*8;9*10	-2,567684	0,001708	0,001151	28217344000	7442680743	46869185	67	0	0	221	-2,029603e+000	-2,909414e-002	4,704263e-014	-0,000000e+000	2,703392e-025	5,742697e+000	1,548091e+004
2137	5;1*3;2*7;4*11;6*9;8*10	-2,427258	0,001215	0,000961	17711104000	4016385725	2040852	86	0	0	133	-2,001869e+000	-3,782045e-002	8,337451e-023	-0,000000e+000	5,622288e-023	5,125789e+000	8,845428e+003
2138	5;1*3;2*7;4*11;6*10;8*9	-2,593514	0,001058	0,000723	27111424000	5742672241	14554859	195	0	0	198	-2,112422e+000	-9,448827e-003	1,665730e-016	-0,000000e+000	1,719758e-021	4,201169e+000	1,132152e+004
2139	5;1*3;2*8;4*6;7*10;9*11	-20,360283	0,003841	0,003504	178069504000	51811646256	51600775	216	0	0	1461	-1,883289e+001	-2,533610e+000	-1,546003e-006	-0,000000e+000	8,024549e-022	3,065108e+001	6,116814e+004
2140	5;1*3;2*8;4*6;7*11;9*10	18,730618	0,004123	0,003840	179728384000	47967450864	278189558	2258	0	0	1459	1,744324e+001	4,966720e+000	1,111151e-003	-0,000000e+000	1,896951e-021	2,998627e+001	7,007797e+004
2141	5;1*3;2*8;4*7;6*10;9*11	-2,172154	0,001929	0,001082	58630144000	15747142884	2648306	218	0	0	440	-2,156419e+000	-4,236656e-002	9,154051e-025	-0,000000e+000	-1,689370e-020	6,018272e+000	2,171454e+004
2142	5;1*3;2*8;4*7;6*11;9*10	2,037493	0,002014	0,001166	58630144000	15355846758	35535527	221	0	0	408	2,132977e+000	2,172437e-001	2,932065e-007	-0,000000e+000	4,412637e-022	5,172446e+000	2,111088e+004
2143	5;1*3;2*8;4*9;6*10;7*11	2,680647	0,001099	0,000697	30982144000	6431589157	2988885	442	0	0	218	2,421044e+000	9,602245e-003	-1,174808e-013	-0,000000e+000	1,705531e-023	3,104499e+000	7,966846e+003
2144	5;1*3;2*8;4*9;6*11;7*10	-0,406310	0,000702	0,000456	11628544000	2871548820	1151000	133	0	0	76	-3,610578e-001	1,274014e-002	4,230846e-008	-0,000000e+000	-4,090281e-021	1,178692e+000	4,351564e+003
2145	5;1*3;2*8;4*10;6*7;9*11	-6,130494	0,002341	0,001496	45912064000	12378867318	68463570	1197	0	0	352	-5,179236e+000	-1,650815e-002	-1,650602e-011	-0,000000e+000	-6,315762e-023	9,172229e+000	2,635033e+004
2146	5;1*3;2*8;4*10;6*9;7*11	-1,575095	0,000750	0,000513	9969664000	2618449777	549643	84	0	0	80	-1,426122e+000	-4,271601e-003	4,381540e-028	-0,000000e+000	-2,463203e-025	1,804663e+000	4,455090e+003
2147	5;1*3;2*8;4*10;6*11;7*9	0,859527	0,001001	0,000793	19922944000	4215339565	1498962	200	0	0	143	8,921404e-001	-1,893124e-003	-1,527313e-012	-0,000000e+000	-2,824348e-022	2,931467e+000	5,990265e+003
2148	5;1*3;2*8;4*11;6*7;9*10	3,865543	0,002379	0,001468	27664384000	7690019431	195271288	3602	0	0	184	3,317211e+000	2,445533e-002	-2,078421e-010	-0,000000e+000	3,378909e-019	6,451437e+000	2,898071e+004
2149	5;1*3;2*8;4*11;6*9;7*10	3,022120	0,001218	0,000804	16605184000	4165513588	2370902	147	0	0	112	2,386124e+000	1,556920e-002	2,283508e-018	-0,000000e+000	4,002766e-023	3,721298e+000	8,603708e+003
2150	5;1*3;2*8;4*11;6*10;7*9	-0,215291	0,001043	0,000754	17711104000	4120804752	3103820	184	0	0	130	-1,348881e-001	-1,758380e-003	2,748948e-017	-0,000000e+000	-7,425014e-024	2,857386e+000	7,533645e+003
2151	5;1*3;2*9;4*6;7*10;8*11	-5,710847	0,001468	0,001210	35958784000	11229095195	9053525	126	0	0	264	-5,202976e+000	-2,732085e-001	6,018333e-011	-0,000000e+000	-2,348500e-023	8,283559e+000	1,056535e+004
2152	5;1*3;2*9;4*6;7*11;8*10	-11,494158	0,003269	0,003074	154292224000	43115897895	41446400	541	0	0	1248	-1,064312e+001	-1,846848e+000	-5,954771e-006	-0,000000e+000	4,590051e-022	1,983376e+001	4,640068e+004
2153	5;1*3;2*9;4*7;6*10;8*11	-1,952395	0,000792	0,000507	17158144000	4519724337	895933	46	0	0	105	-1,802232e+000	-2,801984e-003	-9,574950e-023	-0,000000e+000	-2,610483e-023	2,469414e+000	6,838571e+003
2154	5;1*3;2*9;4*7;6*11;8*10	-2,041034	0,001509	0,000816	41488384000	10744201149	2261152	220	0	0	299	-1,945213e+000	-3,029445e-002	-3,136159e-012	-0,000000e+000	-2,564024e-023	3,591669e+000	1,461150e+004
2155	5;1*3;2*9;4*8;6*10;7*11	-1,177150	0,000994	0,000577	23240704000	5328749084	2408016	256	0	0	187	-1,098279e+000	-2,452230e-004	-2,183333e-018	-0,000000e+000	1,685677e-023	1,901745e+000	8,182371e+003
2156	5;1*3;2*9;4*8;6*11;7*10	-0,505859	0,000636	0,000410	11628544000	2469316416	863478	126	0	0	88	-3,814130e-001	8,296647e-003	-2,916979e-017	-0,000000e+000	-2,305544e-023	1,236658e+000	3,718048e+003
2157	5;1*3;2*9;4*10;6*7;8*11	0,075706	0,001055	0,000703	25452544000	5923608403	10412720	164	0	0	202	-1,347457e-002	-2,510433e-002	-1,899303e-012	-0,000000e+000	5,881513e-023	3,063150e+000	7,268178e+003
2158	5;1*3;2*9;4*10;6*8;7*11	1,021106	0,000986	0,000833	18817024000	3943980028	1712470	211	0	0	138	1,014003e+000	1,737248e-002	-2,876794e-025	-0,000000e+000	-6,818152e-022	3,011291e+000	6,995992e+003
2159	5;1*3;2*9;4*10;6*11;7*8	-0,944953	0,001021	0,000717	20475904000	4297135030	6607149	288	0	0	150	-9,708992e-001	-3,547489e-003	-1,219975e-020	-0,000000e+000	6,350895e-022	3,030777e+000	6,088258e+003
2160	5;1*3;2*9;4*11;6*7;8*10	-3,033963	0,001793	0,001243	47570944000	10671217367	39470162	165	0	0	369	-2,325943e+000	9,475819e-003	1,259921e-016	-0,000000e+000	-1,057033e-022	6,416103e+000	1,662071e+004
2161	5;1*3;2*9;4*11;6*8;7*10	-0,524986	0,001159	0,000857	19922944000	4385795461	2344871	154	0	0	163	-6,612288e-002	2,715804e-002	-1,704486e-020	-0,000000e+000	-1,183487e-025	4,387181e+000	8,462296e+003
2162	5;1*3;2*9;4*11;6*10;7*8	-1,932339	0,001061	0,000742	24346624000	4580271992	8010579	200	0	0	180	-1,542365e+000	-9,497669e-003	-2,373048e-017	-0,000000e+000	-2,276346e-022	4,398870e+000	7,367445e+003
2163	5;1*3;2*10;4*6;7*8;9*11	31,254535	0,005231	0,004959	218435584000	66242549040	738799906	20719	0	0	1770	2,935252e+001	1,042843e+001	2,340415e-003	-0,000000e+000	1,510478e-019	4,816866e+001	1,125085e+005
2164	5;1*3;2*10;4*6;7*9;8*11	-12,926411	0,003553	0,003133	168669184000	47933132623	47511148	327	0	0	1297	-1,240276e+001	-2,260154e+000	-2,020565e-007	-0,000000e+000	1,063048e-019	2,229828e+001	5,332679e+004
2165	5;1*3;2*10;4*6;7*11;8*9	16,713583	0,003654	0,003264	148209664000	39295874874	200710884	1738	0	0	1128	1,498951e+001	3,940200e+000	9,742043e-004	-0,000000e+000	-1,081639e-017	2,601654e+001	5,500212e+004
2166	5;1*3;2*10;4*7;6*8;9*11	9,806738	0,002926	0,001953	102866944000	31281929896	23894837	394	0	0	788	9,448119e+000	5,883121e-001	9,311359e-006	-0,000000e+000	2,446644e-022	1,328893e+001	4,038151e+004
2167	5;1*3;2*10;4*7;6*9;8*11	-0,031103	0,001553	0,000835	27111424000	8604914525	1539940	73	0	0	181	-8,920120e-002	-1,175061e-002	-3,518444e-016	-0,000000e+000	-8,441952e-023	2,979239e+000	1,608557e+004
2168	5;1*3;2*10;4*7;6*11;8*9	4,777482	0,001825	0,001190	31535104000	8619968234	17293847	254	0	0	249	4,497470e+000	1,333924e-001	6,240434e-007	-0,000000e+000	9,010856e-019	5,437345e+000	1,670465e+004
2169	5;1*3;2*10;4*8;6*7;9*11	-1,030487	0,001177	0,001120	26558464000	6850647137	37071572	128	0	0	213	-1,488303e+000	-4,112038e-001	-1,642376e-007	-0,000000e+000	1,420533e-022	8,266153e+000	8,413156e+003
2170	5;1*3;2*10;4*8;6*9;7*11	0,600273	0,001179	0,000661	20475904000	5454392600	832839	139	0	0	137	5,422215e-001	1,384307e-003	1,328255e-035	-0,000000e+000	-1,811582e-023	1,756933e+000	7,836224e+003
2171	5;1*3;2*10;4*8;6*11;7*9	-0,489589	0,001172	0,000876	16052224000	3956887972	4469574	567	0	0	123	-4,112597e-001	-2,723471e-002	-1,868365e-008	-0,000000e+000	8,171579e-025	3,283303e+000	1,032860e+004
2172	5;1*3;2*10;4*9;6*7;8*11	4,252826	0,002549	0,001442	102313984000	21567301284	35229015	719	0	0	732	3,493860e+000	8,034724e-002	-9,200198e-014	-0,000000e+000	8,683670e-023	6,282565e+000	2,989925e+004
2173	5;1*3;2*10;4*9;6*8;7*11	-0,982029	0,001151	0,000719	20475904000	4679111468	1862119	241	0	0	145	-8,103063e-001	-5,130244e-003	-2,408904e-017	-0,000000e+000	2,239770e-020	3,001275e+000	7,325583e+003
2174	5;1*3;2*10;4*9;6*11;7*8	0,733904	0,001982	0,001125	47017984000	12315697919	23942888	504	0	0	308	8,785540e-001	-3,523127e-002	-2,838824e-010	-0,000000e+000	2,866950e-023	5,200230e+000	2,242275e+004
2175	5;1*3;2*10;4*11;6*7;8*9	2,633232	0,002269	0,001596	57524224000	11728968081	193442926	2784	0	0	430	2,298845e+000	-4,181152e-002	-1,239083e-009	-0,000000e+000	-2,766054e-022	9,293272e+000	2,330275e+004
2176	5;1*3;2*10;4*11;6*8;7*9	-1,920096	0,002317	0,001391	100102144000	24281930929	41219034	1074	0	0	796	-1,913228e+000	7,865043e-003	7,951092e-015	-0,000000e+000	4,645229e-021	1,051006e+001	3,450718e+004
2177	5;1*3;2*10;4*11;6*9;7*8	4,529739	0,002013	0,001231	55312384000	13946957788	68078553	624	0	0	409	3,902797e+000	1,967791e-002	1,021023e-008	-0,000000e+000	-7,946883e-019	7,633327e+000	1,890169e+004
2178	5;1*3;2*11;4*6;7*8;9*10	-33,970888	0,005850	0,005431	192446464000	58455509263	2299487832	651052	10	0	1410	-3,050654e+001	-1,489573e+001	-2,782999e-002	-2,809646e-006	-2,262927e-015	5,040404e+001	1,413636e+005
2179	5;1*3;2*11;4*6;7*9;8*10	39,739494	0,005755	0,005558	334004224000	104346549598	571305163	10686	0	0	2736	3,570472e+001	9,139775e+000	8,455542e-004	-0,000000e+000	1,601227e-018	5,718935e+001	1,364820e+005
2180	5;1*3;2*11;4*6;7*10;8*9	-25,277722	0,005134	0,004268	242212864000	76019007672	1065629952	31237	0	0	1878	-2,330676e+001	-8,577618e+000	-2,339436e-003	-0,000000e+000	-4,370925e-017	4,162536e+001	1,067040e+005
2181	5;1*3;2*11;4*7;6*8;9*10	-9,924786	0,003416	0,002186	121114624000	35580007505	292144464	3050	0	0	964	-9,466062e+000	-1,547877e+000	-1,201171e-004	-0,000000e+000	-3,908941e-023	1,377112e+001	5,128965e+004
2182	5;1*3;2*11;4*7;6*9;8*10	10,598974	0,003209	0,002121	134385664000	32336956155	15643515	582	0	0	1109	9,449002e+000	3,144588e-001	-3,204392e-025	-0,000000e+000	4,121785e-022	1,373339e+001	4,255003e+004
2183	5;1*3;2*11;4*7;6*10;8*9	-6,415234	0,003319	0,002235	145444864000	31885744129	102407868	439	0	0	1209	-6,203816e+000	-6,015529e-001	-6,841802e-008	-0,000000e+000	-9,210857e-022	1,025476e+001	4,757396e+004
2184	5;1*3;2*11;4*8;6*7;9*10	0,983284	0,001499	0,001476	26558464000	6800605571	192519204	4017	0	0	224	1,877545e+000	9,654901e-001	1,173291e-004	-0,000000e+000	-1,266731e-017	9,166731e+000	1,387934e+004
2185	5;1*3;2*11;4*8;6*9;7*10	0,276351	0,001986	0,001062	74113024000	17625412269	10970397	764	0	0	552	5,164811e-001	3,652951e-002	-2,743525e-018	-0,000000e+000	1,398341e-022	3,964795e+000	1,782851e+004
2186	5;1*3;2*11;4*8;6*10;7*9	2,954598	0,002103	0,001098	70795264000	18473125616	14702082	682	0	0	576	2,720702e+000	8,250879e-002	-9,327296e-010	-0,000000e+000	-2,217077e-023	5,372034e+000	2,893154e+004
2187	5;1*3;2*11;4*9;6*7;8*10	-5,139173	0,003642	0,001706	178069504000	43089197733	279822977	955	0	0	1483	-4,463703e+000	-1,347694e-001	-6,295926e-009	-0,000000e+000	-1,245612e-020	8,795378e+000	6,538649e+004
2188	5;1*3;2*11;4*9;6*8;7*10	1,575877	0,001617	0,001232	36511744000	8842491135	6175561	360	0	0	276	1,226064e+000	-4,469651e-002	1,008532e-017	-0,000000e+000	2,251658e-025	6,771591e+000	1,244055e+004
2189	5;1*3;2*11;4*9;6*10;7*8	-5,452694	0,002207	0,001362	81854464000	17551718396	58952078	788	0	0	668	-5,183468e+000	-2,382378e-001	-2,464708e-011	-0,000000e+000	-5,625112e-021	8,210783e+000	2,372471e+004
2190	5;1*3;2*11;4*10;6*7;8*9	5,804498	0,001225	0,001024	25452544000	5824153449	199877061	8198	0	0	187	4,724491e+000	3,263314e-001	1,933265e-006	-0,000000e+000	1,144621e-020	7,934399e+000	1,197154e+004
2191	5;1*3;2*11;4*10;6*8;7*9	-6,970348	0,001343	0,001062	39829504000	10968273668	37026666	548	0	0	353	-5,830371e+000	-2,247721e-001	1,660552e-010	-0,000000e+000	-4,629475e-024	9,509190e+000	1,250993e+004
2192	5;1*3;2*11;4*10;6*9;7*8	1,075019	0,001144	0,000916	32088064000	9027188176	92635313	523	0	0	261	9,669973e-001	1,305540e-001	6,891181e-007	-0,000000e+000	4,658818e-024	6,583449e+000	1,051831e+004
2193	5;1*4;2*6;3*8;7*10;9*11	0,831859	0,001737	0,001028	31535104000	8693264399	4024555	360	0	0	226	7,119810e-001	3,674669e-003	-4,091844e-007	-0,000000e+000	-2,702242e-022	4,534220e+000	1,662145e+004
2194	5;1*4;2*6;3*8;7*11;9*10	1,582184	0,001534	0,000747	121667584000	29459493088	41993132	715	0	0	852	1,351088e+000	4,297584e-002	3,322330e-009	-0,000000e+000	4,469395e-021	4,080737e+000	3,521286e+004
2195	5;1*4;2*6;3*9;7*10;8*11	-1,223265	0,000779	0,000456	11075584000	3332608853	2441775	276	0	0	67	-1,024262e+000	-1,148449e-002	-4,112672e-009	-0,000000e+000	-1,163532e-023	1,786137e+000	5,585866e+003
2196	5;1*4;2*6;3*9;7*11;8*10	-0,218557	0,001099	0,000683	29323264000	6691055242	1830467	267	0	0	196	-2,066226e-001	5,664537e-004	1,082004e-017	-0,000000e+000	-5,916675e-022	2,869213e+000	8,976624e+003
2197	5;1*4;2*6;3*10;7*8;9*11	1,420107	0,002021	0,001042	47570944000	14620941538	50467279	862	0	0	375	1,372652e+000	1,091513e-001	2,350097e-006	-0,000000e+000	2,029931e-023	4,654302e+000	2,572351e+004
2198	5;1*4;2*6;3*10;7*9;8*11	0,007612	0,001053	0,000670	26005504000	5830161671	1407589	170	0	0	191	-1,373443e-001	-7,195381e-004	6,081153e-010	-0,000000e+000	-1,706253e-024	3,261530e+000	7,161043e+003
2199	5;1*4;2*6;3*10;7*11;8*9	0,705453	0,001116	0,000737	31535104000	7012114919	7494018	190	0	0	197	5,951887e-001	2,247720e-002	-2,660179e-021	-0,000000e+000	8,754215e-024	3,816144e+000	8,006705e+003
2200	5;1*4;2*6;3*11;7*8;9*10	-0,821166	0,002127	0,001140	47017984000	12314424813	229752666	1027	0	0	337	-9,723984e-001	-3,028451e-001	-3,868262e-006	-0,000000e+000	-2,572981e-022	4,771675e+000	2,302862e+004
2201	5;1*4;2*6;3*11;7*9;8*10	1,102786	0,001951	0,001095	69136384000	17745507385	17872087	405	0	0	527	1,135946e+000	4,337855e-002	-6,382719e-010	-0,000000e+000	2,742545e-018	5,952878e+000	1,682696e+004
2202	5;1*4;2*6;3*11;7*10;8*9	-3,386392	0,001565	0,000946	49782784000	13651964854	50793438	316	0	0	331	-2,901603e+000	-9,980020e-002	-2,259357e-014	-0,000000e+000	-1,793249e-025	4,834532e+000	1,183324e+004
2203	5;1*4;2*7;3*8;6*10;9*11	-3,732083	0,001211	0,000752	21581824000	5308400270	2243632	122	0	0	146	-3,237241e+000	-5,039756e-002	-2,945999e-016	-0,000000e+000	-2,743837e-022	4,113020e+000	8,312732e+003
2204	5;1*4;2*7;3*8;6*11;9*10	3,162454	0,001356	0,000795	27664384000	6873576574	7689424	165	0	0	192	2,812176e+000	1,041429e-001	-7,497530e-014	-0,000000e+000	2,211626e-023	3,454803e+000	1,056821e+004
2205	5;1*4;2*7;3*9;6*10;8*11	0,138721	0,000350	0,000215	3887104000	1103326097	1938971	337	0	0	17	1,376668e-001	7,741952e-003	-1,615997e-008	-0,000000e+000	-4,536619e-026	5,845793e-001	3,287698e+003
2206	5;1*4;2*7;3*9;6*11;8*10	-2,076375	0,000915	0,000623	14393344000	2785753169	1424543	123	0	0	96	-1,683836e+000	-5,492184e-002	-8,236608e-014	-0,000000e+000	-1,444645e-025	2,347214e+000	5,379777e+003
2207	5;1*4;2*7;3*10;6*8;9*11	-3,189502	0,001310	0,001116	16052224000	3894043448	5136846	1136	0	0	110	-2,922544e+000	-2,483882e-002	-1,002968e-006	-0,000000e+000	-1,237976e-020	5,888396e+000	1,029360e+004
2208	5;1*4;2*7;3*10;6*9;8*11	-0,304471	0,000274	0,000173	5545984000	1734991375	3604200	423	0	0	34	-2,785934e-001	-9,674718e-003	2,696176e-009	-0,000000e+000	-1,690228e-022	5,933660e-001	5,062931e+003
2209	5;1*4;2*7;3*10;6*11;8*9	2,623897	0,000820	0,000551	12734464000	3190661202	8606790	201	0	0	90	2,319984e+000	9,556155e-002	-3,585699e-007	-0,000000e+000	5,400738e-024	2,754054e+000	7,067103e+003
2210	5;1*4;2*7;3*11;6*8;9*10	3,047407	0,001234	0,000957	25452544000	5770475665	12092762	126	0	0	178	2,915710e+000	2,891201e-001	4,612573e-034	-0,000000e+000	1,579032e-018	5,265902e+000	8,993263e+003
2211	5;1*4;2*7;3*11;6*9;8*10	-1,201306	0,000765	0,000586	14393344000	2780391367	997628	117	0	0	126	-1,224266e+000	-1,322667e-002	-1,094362e-026	-0,000000e+000	2,929969e-023	2,900774e+000	4,894365e+003
2212	5;1*4;2*7;3*11;6*10;8*9	2,640853	0,000877	0,000616	17711104000	3423094580	6976237	609	0	0	122	2,222385e+000	4,304293e-002	1,221365e-007	-0,000000e+000	2,345272e-023	3,310625e+000	8,819168e+003
2213	5;1*4;2*8;3*6;7*10;9*11	-4,728984	0,001843	0,001109	45912064000	11910700105	1883977	185	0	0	299	-4,418508e+000	-3,019626e-002	-4,522814e-013	-0,000000e+000	-1,769771e-022	5,732412e+000	1,639077e+004
2214	5;1*4;2*8;3*6;7*11;9*10	4,598620	0,002012	0,001265	65265664000	15688506390	21246975	291	0	0	477	4,420248e+000	2,401106e-001	9,202951e-011	-0,000000e+000	1,920035e-020	5,804966e+000	2,011308e+004
2215	5;1*4;2*8;3*7;6*10;9*11	-0,242873	0,000747	0,000421	17711104000	4450219427	1245406	85	0	0	118	-2,550926e-001	1,447283e-002	-4,779474e-014	-0,000000e+000	6,193842e-023	2,348983e+000	6,924992e+003
2216	5;1*4;2*8;3*7;6*11;9*10	0,016373	0,000972	0,000466	23793664000	6148800747	6495583	145	0	0	164	1,074635e-001	6,358813e-003	5,600945e-024	-0,000000e+000	6,040508e-023	2,364017e+000	9,078620e+003
2217	5;1*4;2*8;3*9;6*10;7*11	-1,262734	0,000630	0,000371	12734464000	2872779485	1751060	170	0	0	69	-1,081372e+000	-1,986200e-002	-1,767013e-009	-0,000000e+000	-1,153051e-023	1,316568e+000	4,473203e+003
2218	5;1*4;2*8;3*9;6*11;7*10	0,204968	0,000544	0,000283	11075584000	2563925510	2240240	133	0	0	73	2,597569e-001	3,909627e-002	-1,836412e-012	-0,000000e+000	-7,104769e-025	7,943081e-001	3,813544e+003
2219	5;1*4;2*8;3*10;6*7;9*11	4,864893	0,001175	0,000801	38723584000	8765028138	16201830	267	0	0	251	4,207345e+000	2,053534e-001	-5,492723e-015	-0,000000e+000	1,940626e-021	6,813219e+000	1,099112e+004
2220	5;1*4;2*8;3*10;6*9;7*11	0,144840	0,000268	0,000173	4440064000	1255932926	224743	15	0	0	26	1,350688e-001	6,951655e-004	1,347969e-039	-0,000000e+000	-1,041437e-023	4,461505e-001	2,335377e+003
2221	5;1*4;2*8;3*10;6*11;7*9	-1,811821	0,000785	0,000530	19369984000	3777469361	2124524	155	0	0	131	-1,480068e+000	-5,661232e-002	9,290260e-017	-0,000000e+000	-1,832424e-021	2,207575e+000	7,359118e+003
2222	5;1*4;2*8;3*11;6*7;9*10	-5,008774	0,001362	0,000962	27111424000	5957357584	81819668	290	0	0	174	-4,435376e+000	-6,449201e-001	-4,778914e-005	-0,000000e+000	-2,459477e-021	6,281555e+000	1,084889e+004
2223	5;1*4;2*8;3*11;6*9;7*10	-1,545859	0,000705	0,000470	11628544000	2249263548	995813	149	0	0	86	-1,134640e+000	-1,448455e-002	-7,578392e-028	-0,000000e+000	-3,518759e-023	1,945626e+000	3,862198e+003
2224	5;1*4;2*8;3*11;6*10;7*9	-0,686460	0,001123	0,000519	22687744000	4917925426	2358039	297	0	0	168	-6,290272e-001	-8,451430e-003	-2,218082e-014	-0,000000e+000	-1,875474e-023	2,188842e+000	8,845938e+003
2225	5;1*4;2*9;3*6;7*10;8*11	-1,138628	0,000653	0,000409	11628544000	3298925015	669474	64	0	0	75	-1,096331e+000	-8,890095e-003	-1,203734e-036	-0,000000e+000	-4,305379e-023	1,805993e+000	4,048329e+003
2226	5;1*4;2*9;3*6;7*11;8*10	-2,811156	0,001414	0,000817	43700224000	10881709088	2258769	286	0	0	300	-2,635042e+000	-2,318506e-002	3,772670e-010	-0,000000e+000	-5,667272e-023	3,607472e+000	1,428877e+004
2227	5;1*4;2*9;3*7;6*10;8*11	-0,856608	0,000339	0,000211	6098944000	1369521338	574850	16	0	0	36	-6,513354e-001	-2,969762e-003	-5,592939e-029	-0,000000e+000	-6,487138e-025	9,949698e-001	2,783384e+003
2228	5;1*4;2*9;3*7;6*11;8*10	-0,341146	0,000566	0,000344	10522624000	2176916814	783120	82	0	0	63	-2,873073e-001	1,137092e-002	1,518303e-009	-0,000000e+000	1,069238e-023	1,546153e+000	3,995205e+003
2229	5;1*4;2*9;3*8;6*10;7*11	1,212577	0,000470	0,000270	13840384000	3085848519	2173023	173	0	0	79	1,062905e+000	8,209718e-003	-1,227604e-012	-0,000000e+000	1,046332e-024	1,323707e+000	5,161080e+003
2230	5;1*4;2*9;3*8;6*11;7*10	-0,348273	0,000324	0,000207	7204864000	1637519695	892696	86	0	0	44	-2,832312e-001	-4,543484e-003	-6,712341e-024	-0,000000e+000	-1,844826e-024	6,784199e-001	2,426820e+003
2231	5;1*4;2*9;3*10;6*7;8*11	2,651729	0,000765	0,000477	19922944000	4768083273	5721718	174	0	0	134	2,252657e+000	5,503924e-002	-1,225337e-011	-0,000000e+000	1,276901e-023	2,779560e+000	7,600753e+003
2232	5;1*4;2*9;3*10;6*8;7*11	-1,572307	0,000681	0,000457	15499264000	3697842076	2243552	155	0	0	94	-1,302662e+000	-3,339752e-002	6,644084e-015	-0,000000e+000	-3,589710e-025	2,258457e+000	6,404491e+003
2233	5;1*4;2*9;3*10;6*11;7*8	1,567946	0,000575	0,000385	12181504000	2788244300	3396037	135	0	0	94	1,288388e+000	3,039402e-002	3,513243e-015	-0,000000e+000	6,956479e-024	1,949828e+000	4,220491e+003
2234	5;1*4;2*9;3*11;6*7;8*10	4,013642	0,000925	0,000653	30982144000	6676378534	10034461	209	0	0	228	3,337330e+000	1,309736e-001	-1,520540e-014	-0,000000e+000	2,924706e-022	4,883172e+000	9,720396e+003
2235	5;1*4;2*9;3*11;6*8;7*10	-0,002423	0,000776	0,000540	16052224000	3350147214	1496919	140	0	0	120	-1,795822e-001	-1,286599e-002	-2,079431e-024	-0,000000e+000	-2,783423e-019	2,586010e+000	5,800961e+003
2236	5;1*4;2*9;3*11;6*10;7*8	2,164655	0,000853	0,000567	17711104000	3193048894	2752085	156	0	0	131	1,774818e+000	3,717802e-002	-1,448741e-016	-0,000000e+000	1,764203e-023	3,000378e+000	5,665993e+003
2237	5;1*4;2*10;3*6;7*8;9*11	7,066060	0,002605	0,001480	84619264000	23136530219	70432691	99	0	0	582	6,696721e+000	4,223774e-001	1,233476e-008	-0,000000e+000	8,628545e-021	7,709467e+000	3,167553e+004
2238	5;1*4;2*10;3*6;7*9;8*11	-2,646412	0,001605	0,000947	36511744000	8932679571	1652530	153	0	0	261	-2,494262e+000	-2,196232e-002	-5,982030e-025	-0,000000e+000	-7,452095e-022	3,858609e+000	1,397483e+004
2239	5;1*4;2*10;3*6;7*11;8*9	3,802512	0,001696	0,001051	44806144000	10574637962	11069927	236	0	0	351	3,602845e+000	1,307665e-001	1,110131e-015	-0,000000e+000	2,142848e-023	4,757713e+000	1,366997e+004
2240	5;1*4;2*10;3*7;6*8;9*11	-8,938105	0,002130	0,001662	55865344000	12994703519	2417649	293	0	0	401	-8,589824e+000	-1,781074e-001	-3,437373e-007	-0,000000e+000	-3,970572e-021	1,077943e+001	2,307977e+004
2241	5;1*4;2*10;3*7;6*9;8*11	-0,890907	0,000433	0,000253	6098944000	1401394711	204736	8	0	0	31	-7,189160e-001	-4,191967e-004	-1,709863e-047	-0,000000e+000	-5,505318e-025	9,985011e-001	2,475427e+003
2242	5;1*4;2*10;3*7;6*11;8*9	1,270850	0,000462	0,000305	12734464000	2438200883	2172922	32	0	0	82	9,722678e-001	2,288330e-003	-8,455768e-030	-0,000000e+000	1,070684e-022	1,871110e+000	4,521111e+003
2243	5;1*4;2*10;3*8;6*7;9*11	8,886438	0,002207	0,001611	72454144000	15343777790	25525873	457	0	0	544	8,599338e+000	5,198231e-001	4,113814e-007	-0,000000e+000	8,174433e-020	1,320234e+001	2,158023e+004
2244	5;1*4;2*10;3*8;6*9;7*11	-0,478443	0,000246	0,000147	7204864000	2277235236	418377	25	0	0	37	-4,116821e-001	1,104595e-003	-8,938671e-035	-0,000000e+000	-5,417304e-022	6,646380e-001	3,993529e+003
2245	5;1*4;2*10;3*8;6*11;7*9	0,016121	0,000571	0,000375	8310784000	2052414578	4259671	738	0	0	49	1,773072e-002	2,254143e-002	3,122534e-008	-0,000000e+000	-4,831575e-025	1,333435e+000	5,905721e+003
2246	5;1*4;2*10;3*9;6*7;8*11	0,098229	0,000949	0,000496	27111424000	5897022247	6390608	246	0	0	175	2,712609e-002	-1,537851e-002	-6,137361e-013	-0,000000e+000	5,957529e-024	1,705322e+000	7,533451e+003
2247	5;1*4;2*10;3*9;6*8;7*11	0,117313	0,000515	0,000336	9416704000	1918907774	994105	107	0	0	68	8,339891e-002	5,681908e-003	1,358865e-024	-0,000000e+000	3,858122e-024	1,271091e+000	3,422102e+003
2248	5;1*4;2*10;3*9;6*11;7*8	-0,247537	0,000628	0,000364	12734464000	3680211749	9127379	164	0	0	93	-2,150779e-001	2,867060e-003	-4,570496e-007	-0,000000e+000	-2,863484e-021	1,590580e+000	6,865577e+003
2249	5;1*4;2*10;3*11;6*7;8*9	-5,777048	0,001005	0,000748	22134784000	4693013148	51835332	319	0	0	128	-4,890947e+000	-3,710732e-001	-3,028985e-005	-0,000000e+000	-1,152064e-022	6,212939e+000	6,126247e+003
2250	5;1*4;2*10;3*11;6*8;7*9	6,659686	0,000980	0,000853	27664384000	6288779280	8067710	340	0	0	207	5,183249e+000	1,388935e-001	1,329202e-015	-0,000000e+000	1,635683e-022	7,586120e+000	7,201137e+003
2251	5;1*4;2*10;3*11;6*9;7*8	-5,527744	0,000985	0,000780	26005504000	6526709708	20306379	322	0	0	152	-4,606844e+000	-1,492814e-001	2,215597e-018	-0,000000e+000	-5,407688e-022	6,572495e+000	6,601668e+003
2252	5;1*4;2*11;3*6;7*8;9*10	-7,774318	0,002815	0,001890	58630144000	15315134879	309572522	1454	0	0	417	-7,139766e+000	-1,125574e+000	-1,136827e-004	-0,000000e+000	-1,043714e-017	8,239073e+000	3,671173e+004
2253	5;1*4;2*11;3*6;7*9;8*10	9,310472	0,002806	0,001569	120008704000	33039687093	34274639	390	0	0	893	8,484450e+000	2,782648e-001	-1,299083e-006	-0,000000e+000	4,546196e-020	1,001057e+001	3,912180e+004
2254	5;1*4;2*11;3*6;7*10;8*9	-5,179003	0,002589	0,001391	92913664000	26365317654	102372716	301	0	0	666	-5,015633e+000	-4,176786e-001	-7,701144e-011	-0,000000e+000	-9,527885e-023	7,105888e+000	2,883482e+004
2255	5;1*4;2*11;3*7;6*8;9*10	9,571049	0,002602	0,001879	77983744000	17925025994	36966364	143	0	0	553	9,095084e+000	1,132863e+000	2,810447e-007	-0,000000e+000	1,740110e-019	1,060299e+001	2,928004e+004
2256	5;1*4;2*11;3*7;6*9;8*10	-3,018344	0,001354	0,001003	27111424000	5263346758	1190783	148	0	0	208	-2,853013e+000	-4,597800e-002	2,583998e-031	-0,000000e+000	-2,318972e-021	4,541956e+000	1,020901e+004
2257	5;1*4;2*11;3*7;6*10;8*9	4,244916	0,001289	0,000926	32088064000	5326263193	4733811	165	0	0	232	3,938584e+000	1,501094e-001	1,157186e-015	-0,000000e+000	3,166345e-022	5,062750e+000	9,682309e+003
2258	5;1*4;2*11;3*8;6*7;9*10	-9,296449	0,002855	0,001861	82407424000	16886721095	216872692	891	0	0	634	-9,077735e+000	-1,810948e+000	-2,646436e-004	-0,000000e+000	-2,119858e-020	1,270228e+001	3,597360e+004
2259	5;1*4;2*11;3*8;6*9;7*10	-1,264513	0,000957	0,000592	18264064000	3557014857	1191803	147	0	0	130	-1,214257e+000	-1,728321e-002	1,108876e-021	-0,000000e+000	-5,279058e-024	2,129493e+000	6,732482e+003
2260	5;1*4;2*11;3*8;6*10;7*9	-1,941437	0,001516	0,000914	22687744000	4387469461	5684451	769	0	0	175	-1,714349e+000	-1,771994e-002	2,593402e-007	-0,000000e+000	-1,960305e-023	3,224442e+000	1,199645e+004
2261	5;1*4;2*11;3*9;6*7;8*10	3,514764	0,001806	0,001238	52547584000	10192055464	14141696	364	0	0	398	3,464254e+000	2,506013e-001	-2,167213e-012	-0,000000e+000	1,462533e-020	8,309757e+000	1,641524e+004
2262	5;1*4;2*11;3*9;6*8;7*10	-1,480409	0,001143	0,000898	20475904000	4035926783	1119297	139	0	0	126	-1,347481e+000	-3,672201e-002	2,362357e-013	-0,000000e+000	-4,808919e-023	3,458072e+000	7,966516e+003
2263	5;1*4;2*11;3*9;6*10;7*8	2,321556	0,001102	0,000786	24346624000	4292799113	3503966	199	0	0	188	2,136963e+000	1,192442e-001	3,114089e-014	-0,000000e+000	3,501375e-020	3,884009e+000	7,973233e+003
2264	5;1*4;2*11;3*10;6*7;8*9	-2,877168	0,001625	0,001308	53100544000	9249299907	92780033	739	0	0	382	-2,786347e+000	-5,189715e-001	-3,926687e-005	-0,000000e+000	-1,711130e-020	9,927085e+000	1,419679e+004
2265	5;1*4;2*11;3*10;6*8;7*9	4,354469	0,001939	0,001549	58630144000	12459644545	12972545	759	0	0	431	3,631274e+000	1,987283e-001	4,825051e-013	-0,000000e+000	1,067928e-019	1,156254e+001	1,714599e+004
2266	5;1*4;2*11;3*10;6*9;7*8	-4,506457	0,001526	0,001077	46465024000	11055754229	29150263	630	0	0	308	-4,085719e+000	-2,621450e-001	-3,142988e-010	-0,000000e+000	-6,452902e-022	7,856232e+000	1,200573e+004
2267	5;1*6;2*3;4*8;7*10;9*11	-20,984178	0,003331	0,002509	105631744000	26099159871	98115034	115	0	0	794	-2,023465e+001	-3,137083e+000	-2,214168e-006	-0,000000e+000	-9,891942e-017	2,395444e+001	4,651707e+004
2268	5;1*6;2*3;4*8;7*11;9*10	22,900070	0,004047	0,002744	110055424000	23010553308	392799654	1352	0	0	831	2,197758e+001	6,051076e+000	1,036887e-003	-0,000000e+000	9,300970e-020	2,506734e+001	7,289123e+004
2269	5;1*6;2*3;4*9;7*10;8*11	-5,178080	0,001259	0,000860	38723584000	10818641736	34397865	157	0	0	280	-4,819122e+000	-4,893408e-001	-3,750192e-009	-0,000000e+000	-4,668631e-021	6,329179e+000	1,771464e+004
2270	5;1*6;2*3;4*9;7*11;8*10	-13,234163	0,003130	0,002275	95125504000	21677254172	87392472	363	0	0	762	-1,253747e+001	-2,528292e+000	-1,826107e-005	-0,000000e+000	-4,315449e-018	1,586133e+001	4,253964e+004
2271	5;1*6;2*3;4*10;7*8;9*11	29,977788	0,004469	0,003651	111714304000	26647055346	642935383	8237	0	0	825	2,898834e+001	1,013855e+001	2,980692e-003	-0,000000e+000	1,514768e-020	3,359045e+001	9,090614e+004
2272	5;1*6;2*3;4*10;7*9;8*11	-12,786771	0,002718	0,002406	77983744000	17958279620	65166546	141	0	0	569	-1,239505e+001	-2,523775e+000	-4,320062e-005	-0,000000e+000	8,332684e-022	1,618880e+001	3,244522e+004
2273	5;1*6;2*3;4*10;7*11;8*9	16,803554	0,003244	0,002441	74113024000	15094144324	210265835	800	0	0	538	1,583476e+001	4,375057e+000	8,318959e-004	-0,000000e+000	4,404520e-021	1,946366e+001	4,455191e+004
2274	5;1*6;2*3;4*11;7*8;9*10	-27,896626	0,005415	0,004084	90148864000	19386943719	1578529787	212250	0	0	651	-2,729046e+001	-1,394980e+001	-2,574101e-002	-0,000000e+000	-1,434806e-020	3,276308e+001	1,218895e+005
2275	5;1*6;2*3;4*11;7*9;8*10	33,741380	0,005028	0,003862	192999424000	50052983124	609065366	3905	0	0	1542	3,207704e+001	9,054716e+000	8,934212e-004	-0,000000e+000	-2,890427e-016	3,931578e+001	1,026377e+005
2276	5;1*6;2*3;4*11;7*10;8*9	-24,390037	0,004175	0,003322	100102144000	26841589245	783912771	9492	0	0	703	-2,322204e+001	-8,116519e+000	-3,275727e-003	-0,000000e+000	3,767375e-019	2,934483e+001	7,333612e+004
2277	5;1*6;2*4;3*8;7*10;9*11	5,455405	0,001744	0,001214	35958784000	8949197468	3777584	165	0	0	283	4,709868e+000	1,072228e-002	1,033272e-016	-0,000000e+000	-1,297776e-022	6,706045e+000	1,669667e+004
2278	5;1*6;2*4;3*8;7*11;9*10	-4,760556	0,001945	0,001433	40935424000	9067325770	28282153	186	0	0	316	-4,142339e+000	-1,167849e-001	2,303077e-016	-0,000000e+000	-1,606134e-023	6,059085e+000	1,828278e+004
2279	5;1*6;2*4;3*9;7*10;8*11	0,163582	0,000628	0,000448	12734464000	3464815617	1738559	98	0	0	82	1,311326e-001	-3,166228e-003	-1,296997e-018	-0,000000e+000	8,462291e-025	1,635470e+000	5,488754e+003
2280	5;1*6;2*4;3*9;7*11;8*10	2,721709	0,001317	0,000821	29323264000	7145253257	3798844	203	0	0	233	2,242421e+000	4,695989e-003	-7,991146e-015	-0,000000e+000	1,235473e-022	3,905945e+000	1,193504e+004
2281	5;1*6;2*4;3*10;7*8;9*11	-3,450906	0,001562	0,000932	55865344000	15536043853	101095384	207	0	0	454	-3,233059e+000	-1,384665e-001	3,285869e-012	-0,000000e+000	-1,432821e-019	6,201413e+000	3,065003e+004
2282	5;1*6;2*4;3*10;7*9;8*11	2,208092	0,001352	0,000810	23793664000	5908242783	2980230	140	0	0	190	1,814552e+000	4,915365e-003	6,574577e-019	-0,000000e+000	-2,473537e-019	3,693212e+000	1,058713e+004
2283	5;1*6;2*4;3*10;7*11;8*9	-2,436634	0,001268	0,000877	23240704000	5445490682	12703402	112	0	0	157	-2,024132e+000	-4,039060e-002	4,683644e-019	-0,000000e+000	1,606341e-023	4,221432e+000	9,737205e+003
2284	5;1*6;2*4;3*11;7*8;9*10	1,990049	0,002270	0,001378	31535104000	8296077739	206626125	3718	0	0	206	2,183084e+000	3,558606e-001	1,559792e-005	-0,000000e+000	4,990550e-022	6,055695e+000	2,447017e+004
2285	5;1*6;2*4;3*11;7*9;8*10	-2,839044	0,001908	0,001327	40935424000	11481848687	25709446	277	0	0	327	-2,706610e+000	-7,213026e-002	-3,442573e-012	-0,000000e+000	7,453844e-023	7,117260e+000	1,775520e+004
2286	5;1*6;2*4;3*11;7*10;8*9	2,423449	0,001958	0,001047	47017984000	13925188364	96632119	305	0	0	334	2,188030e+000	1,623013e-001	1,406551e-013	-0,000000e+000	-2,719744e-023	5,098476e+000	2,166078e+004
2287	5;1*6;2*8;3*4;7*10;9*11	-8,150119	0,002514	0,001737	95678464000	20705634970	51445037	162	0	0	752	-7,184849e+000	-1,627622e-002	5,606389e-014	-0,000000e+000	2,089644e-021	9,496308e+000	2,868210e+004
2288	5;1*6;2*8;3*4;7*11;9*10	6,526237	0,003476	0,002121	130514944000	23398873324	271300582	1005	0	0	1019	6,080188e+000	1,414884e-001	-8,797347e-010	-0,000000e+000	-1,199644e-020	8,345668e+000	5,092309e+004
2289	5;1*6;2*9;3*4;7*10;8*11	-0,113167	0,001008	0,000649	22134784000	5211832376	12010682	77	0	0	156	-2,388744e-001	4,366314e-003	4,127471e-018	-0,000000e+000	1,638090e-023	2,595361e+000	7,353875e+003
2290	5;1*6;2*9;3*4;7*11;8*10	-3,733209	0,002231	0,001244	77983744000	16452856081	37924036	320	0	0	605	-3,140006e+000	-7,234028e-003	-8,671690e-015	-0,000000e+000	-3,552210e-021	5,205640e+000	2,312967e+004
2291	5;1*6;2*10;3*4;7*8;9*11	5,075122	0,004800	0,002183	171433984000	38823071384	831673787	10235	0	0	1252	5,064343e+000	1,059906e-001	-3,043594e-007	-0,000000e+000	1,354382e-019	8,620016e+000	1,071943e+005
2292	5;1*6;2*10;3*4;7*9;8*11	-2,890039	0,003039	0,001176	147656704000	30779097705	83318948	315	0	0	1121	-2,281719e+000	-8,181626e-003	8,554741e-013	-0,000000e+000	-5,007750e-022	5,097901e+000	4,432809e+004
2293	5;1*6;2*10;3*4;7*11;8*9	3,324268	0,003049	0,001402	103972864000	19121553985	209850172	796	0	0	785	3,100703e+000	3,471574e-002	-2,731348e-010	-0,000000e+000	1,750239e-022	6,104200e+000	4,001452e+004
2294	5;1*6;2*11;3*4;7*8;9*10	-3,299506	0,005048	0,002764	97337344000	19784811437	1474977322	193827	1	0	732	-3,761201e+000	-3,207036e-001	3,919768e-006	4,155484e-023	1,705823e-020	8,115753e+000	1,085018e+005
2295	5;1*6;2*11;3*4;7*9;8*10	4,526109	0,004185	0,002482	164245504000	39437103209	417245666	2765	0	0	1374	4,487537e+000	8,283856e-002	-3,590638e-010	-0,000000e+000	-6,134190e-020	9,691231e+000	7,234893e+004
2296	5;1*6;2*11;3*4;7*10;8*9	-2,825961	0,004265	0,002293	136597504000	34434040861	856070413	9826	0	0	1027	-2,981178e+000	-1,496990e-001	4,790280e-008	-0,000000e+000	-2,702079e-022	7,339859e+000	7,689591e+004
2297	5;1*7;2*3;4*8;6*10;9*11	2,568010	0,001752	0,001009	25452544000	7688070296	23837118	530	0	0	192	2,380194e+000	6,569176e-002	-1,094089e-008	-0,000000e+000	1,859663e-020	4,342312e+000	1,813173e+004
2298	5;1*7;2*3;4*8;6*11;9*10	-2,339692	0,001802	0,001081	22687744000	6076271451	90567317	683	0	0	174	-2,128748e+000	-1,265947e-001	-2,529978e-006	-0,000000e+000	-9,364687e-019	3,643414e+000	1,759816e+004
2299	5;1*7;2*3;4*9;6*10;8*11	0,904159	0,000842	0,000489	16052224000	4721789014	5672684	305	0	0	97	8,854080e-001	3,800233e-003	2,829280e-011	-0,000000e+000	7,967357e-025	1,499917e+000	7,914445e+003
2300	5;1*7;2*3;4*9;6*11;8*10	0,216558	0,001195	0,000739	22687744000	5782038673	10540007	190	0	0	161	2,211786e-001	8,216346e-003	1,023122e-007	-0,000000e+000	-4,158057e-021	2,380920e+000	1,196475e+004
2301	5;1*7;2*3;4*10;6*8;9*11	-1,517972	0,001826	0,001163	31535104000	8146585650	47384499	149	0	0	252	-1,184904e+000	-2,176650e-002	1,373226e-012	-0,000000e+000	1,231882e-021	5,944927e+000	1,707429e+004
2302	5;1*7;2*3;4*10;6*9;8*11	-0,113348	0,000471	0,000313	11075584000	3418430916	3128287	59	0	0	75	-1,614901e-001	-5,915320e-004	-1,327397e-026	-0,000000e+000	-2,801157e-025	9,973226e-001	5,605171e+003
2303	5;1*7;2*3;4*10;6*11;8*9	-0,869052	0,001442	0,000829	22134784000	5746671669	77109878	523	0	0	147	-8,899082e-001	-6,099938e-002	-2,869367e-006	-0,000000e+000	-7,571078e-024	3,126093e+000	1,463775e+004
2304	5;1*7;2*3;4*11;6*8;9*10	0,492069	0,001918	0,001280	23240704000	5855053409	156547719	2139	0	0	191	2,473357e-001	8,112342e-003	-3,308035e-010	-0,000000e+000	-3,902800e-023	4,510767e+000	2,059634e+004
2305	5;1*7;2*3;4*11;6*9;8*10	2,631816	0,001224	0,001011	18817024000	4270292813	16859531	98	0	0	151	2,200963e+000	2,026704e-001	2,251915e-009	-0,000000e+000	6,644616e-024	4,394814e+000	1,052403e+004
2306	5;1*7;2*3;4*11;6*10;8*9	0,897590	0,001211	0,000769	15499264000	3104892838	49405300	260	0	0	119	7,677301e-001	4,171395e-002	7,006589e-010	-0,000000e+000	-1,530498e-024	3,065646e+000	9,151754e+003
2307	5;1*7;2*4;3*8;6*10;9*11	-5,629245	0,001554	0,001127	23240704000	5492087429	6282550	1376	0	0	172	-4,957480e+000	-9,857778e-002	-4,236227e-006	-0,000000e+000	-6,943191e-023	6,678628e+000	1,713472e+004
2308	5;1*7;2*4;3*8;6*11;9*10	4,955645	0,001663	0,001232	22134784000	4905576390	11927276	1226	0	0	138	4,392074e+000	3,226793e-001	4,513687e-006	-0,000000e+000	7,149412e-023	5,835287e+000	1,390520e+004
2309	5;1*7;2*4;3*9;6*10;8*11	-0,548577	0,000402	0,000285	8863744000	2382646646	2625447	354	0	0	67	-5,344748e-001	2,825240e-003	5,658858e-011	-0,000000e+000	-4,524554e-023	1,295816e+000	6,257317e+003
2310	5;1*7;2*4;3*9;6*11;8*10	-2,640228	0,001159	0,000828	13840384000	3016588075	5812917	1426	0	0	79	-2,267492e+000	-3,518745e-002	-2,074188e-006	-0,000000e+000	-1,056110e-023	3,571575e+000	9,266708e+003
2311	5;1*7;2*4;3*10;6*8;9*11	-8,708921	0,002535	0,002191	64159744000	14496420637	8660200	540	0	0	510	-9,111032e+000	-1,035135e+000	-1,751074e-017	-0,000000e+000	-5,457381e-021	1,398244e+001	2,876274e+004
2312	5;1*7;2*4;3*10;6*9;8*11	-0,539559	0,000490	0,000349	5545984000	1393493797	539034	35	0	0	30	-4,525765e-001	-4,719594e-004	-2,459602e-017	-0,000000e+000	-1,240672e-025	1,191468e+000	3,210029e+003
2313	5;1*7;2*4;3*10;6*11;8*9	3,167532	0,001034	0,000821	13840384000	3006051251	7952985	513	0	0	94	2,853770e+000	1,219705e-001	3,322024e-006	-0,000000e+000	3,858062e-022	4,100814e+000	7,151745e+003
2314	5;1*7;2*4;3*11;6*8;9*10	10,098498	0,002805	0,002460	72454144000	15978306262	64636197	410	0	0	489	1,001074e+001	2,851598e+000	1,015545e-004	-0,000000e+000	2,034094e-021	1,319994e+001	3,352826e+004
2315	5;1*7;2*4;3*11;6*9;8*10	-4,570728	0,001746	0,001453	37064704000	7655980844	4821068	324	0	0	279	-4,482772e+000	-3,114467e-001	5,240423e-016	-0,000000e+000	-6,377407e-023	6,254626e+000	1,856973e+004
2316	5;1*7;2*4;3*11;6*10;8*9	4,362023	0,001641	0,001429	39276544000	6612711128	11642774	445	0	0	269	4,253085e+000	6,998217e-001	8,947221e-015	-0,000000e+000	1,634651e-023	5,937975e+000	1,505292e+004
2317	5;1*7;2*8;3*4;6*10;9*11	8,550146	0,001388	0,001009	35405824000	7643825907	13364866	234	0	0	264	7,339866e+000	2,173713e-001	2,745223e-015	-0,000000e+000	9,361071e-021	8,902598e+000	1,104763e+004
2318	5;1*7;2*8;3*4;6*11;9*10	-7,494759	0,001497	0,001113	32641024000	6457398304	75972231	392	0	0	231	-6,530628e+000	-6,600692e-001	-7,977302e-005	-0,000000e+000	-1,011120e-021	7,897385e+000	1,223672e+004
2319	5;1*7;2*9;3*4;6*10;8*11	0,430822	0,000450	0,000334	7757824000	1802438330	1692136	20	0	0	53	4,081515e-001	8,962034e-003	-1,026356e-038	-0,000000e+000	-6,608173e-024	1,340215e+000	2,381590e+003
2320	5;1*7;2*9;3*4;6*11;8*10	3,900915	0,000971	0,000664	28770304000	5237579743	8001935	229	0	0	196	3,047189e+000	1,083730e-001	-1,202964e-015	-0,000000e+000	2,429227e-016	4,639897e+000	8,103263e+003
2321	5;1*7;2*10;3*4;6*8;9*11	9,572467	0,002862	0,002543	61947904000	14224684386	69175337	7364	0	0	439	1,032204e+001	3,015606e+000	8,287647e-005	-0,000000e+000	1,506713e-020	1,881600e+001	3,886115e+004
2322	5;1*7;2*10;3*4;6*9;8*11	0,693306	0,000453	0,000324	6651904000	1979153127	4239862	891	0	0	57	6,293673e-001	4,194062e-003	-3,823431e-010	-0,000000e+000	6,558008e-024	1,464988e+000	4,158033e+003
2323	5;1*7;2*10;3*4;6*11;8*9	-5,089424	0,001054	0,000887	12734464000	3016979933	41248229	814	0	0	86	-4,602717e+000	-5,234835e-001	-2,176282e-005	-0,000000e+000	-4,619779e-023	5,626142e+000	8,637642e+003
2324	5;1*7;2*11;3*4;6*8;9*10	-11,713728	0,003333	0,002863	66371584000	14734666142	293219662	7970	0	0	481	-1,165518e+001	-5,285333e+000	-1,515103e-003	-0,000000e+000	-3,236830e-020	1,786176e+001	5,222899e+004
2325	5;1*7;2*11;3*4;6*9;8*10	5,380288	0,001755	0,001467	47017984000	8443741684	21596616	129	0	0	372	5,400472e+000	9,738097e-001	3,970056e-005	-0,000000e+000	3,800042e-022	8,517674e+000	1,446709e+004
2326	5;1*7;2*11;3*4;6*10;8*9	-5,356270	0,001788	0,001684	29876224000	4841684497	58617721	2339	0	0	265	-5,308969e+000	-1,634233e+000	-3,354016e-004	-0,000000e+000	1,286572e-021	8,263073e+000	1,561233e+004
2327	5;1*8;2*3;4*6;7*10;9*11	22,289810	0,004444	0,004008	175304704000	50248567029	459694811	11045	0	0	1398	2,044940e+001	6,251825e+000	1,828807e-003	-0,000000e+000	8,102364e-020	3,264972e+001	8,136744e+004
2328	5;1*8;2*3;4*6;7*11;9*10	-22,042425	0,005063	0,003983	175857664000	45338547309	1239439342	116822	2	0	1344	-2,026141e+001	-8,715328e+000	-1,200191e-002	-1,880576e-007	-1,687288e-021	3,204542e+001	1,136437e+005
2329	5;1*8;2*3;4*7;6*10;9*11	3,479528	0,002310	0,001257	67477504000	17256088873	48592912	87	0	0	476	3,200366e+000	2,314949e-001	1,050012e-010	-0,000000e+000	3,149174e-022	5,660987e+000	2,418657e+004
2330	5;1*8;2*3;4*7;6*11;9*10	-3,086609	0,002952	0,001534	61394944000	14663455490	250647902	761	0	0	444	-2,927586e+000	-5,835807e-001	-1,357292e-004	-0,000000e+000	-4,340442e-020	4,847999e+000	3,920360e+004
2331	5;1*8;2*3;4*9;6*10;7*11	-1,800384	0,001172	0,000775	26005504000	6929213877	11589034	328	0	0	186	-1,702379e+000	-6,979873e-002	1,342668e-015	-0,000000e+000	-4,872251e-022	2,197961e+000	8,208665e+003
2332	5;1*8;2*3;4*9;6*11;7*10	0,317962	0,000850	0,000412	22687744000	6592982630	9459668	155	0	0	168	2,941008e-001	-1,154660e-002	6,810754e-010	-0,000000e+000	1,716377e-021	9,905313e-001	8,114091e+003
2333	5;1*8;2*3;4*10;6*7;9*11	2,189709	0,002981	0,001712	42041344000	11262468549	281433061	5101	0	0	312	1,892226e+000	1,010263e-001	8,960255e-010	-0,000000e+000	-5,028516e-023	7,875984e+000	4,176515e+004
2334	5;1*8;2*3;4*10;6*9;7*11	0,963304	0,000733	0,000514	12734464000	4268769207	5455492	93	0	0	82	9,439187e-001	4,648014e-002	-2,396172e-018	-0,000000e+000	-1,090427e-025	1,297460e+000	7,303319e+003
2335	5;1*8;2*3;4*10;6*11;7*9	-0,617515	0,001174	0,000691	26558464000	6432720330	17997339	634	0	0	178	-6,283507e-001	-2,225619e-003	-2,152009e-006	-0,000000e+000	1,460900e-024	2,256142e+000	9,852099e+003
2336	5;1*8;2*3;4*11;6*7;9*10	-1,048123	0,003111	0,001737	28770304000	7699526018	558511194	76681	0	0	200	-8,394587e-001	-4,669119e-002	3,444235e-008	-0,000000e+000	-4,353705e-022	5,645946e+000	5,371212e+004
2337	5;1*8;2*3;4*11;6*9;7*10	-1,234701	0,001099	0,000744	14946304000	4078635039	19545832	91	0	0	105	-9,778323e-001	-2,910640e-002	-4,019196e-016	-0,000000e+000	-3,021240e-024	2,776894e+000	8,146592e+003
2338	5;1*8;2*3;4*11;6*10;7*9	0,448333	0,000754	0,000628	20475904000	5182965881	25560732	195	0	0	156	2,919673e-001	-7,451079e-003	1,844977e-014	-0,000000e+000	1,458663e-022	2,157002e+000	9,373275e+003
2339	5;1*8;2*4;3*6;7*10;9*11	8,040655	0,002922	0,001871	93466624000	26487818995	15470358	397	0	0	767	7,692688e+000	4,317789e-001	4,505677e-005	-0,000000e+000	3,943555e-015	1,099741e+001	3,756097e+004
2340	5;1*8;2*4;3*6;7*11;9*10	-8,493666	0,005119	0,001965	293638144000	76812326514	310878968	1684	0	0	2389	-8,117336e+000	-1,283463e+000	-9,217557e-005	-0,000000e+000	-3,857771e-021	1,075898e+001	1,093152e+005
2341	5;1*8;2*4;3*7;6*10;9*11	-6,275858	0,002206	0,001587	61394944000	13057873614	2533941	302	0	0	424	-6,228904e+000	-1,692549e-001	-2,241079e-010	-0,000000e+000	-4,384466e-021	9,944509e+000	2,336263e+004
2342	5;1*8;2*4;3*7;6*11;9*10	6,061673	0,002610	0,001727	84066304000	17378483377	34400422	326	0	0	625	6,221347e+000	1,019611e+000	-1,734284e-020	-0,000000e+000	2,560509e-020	9,389718e+000	3,066313e+004
2343	5;1*8;2*4;3*9;6*10;7*11	0,585136	0,000823	0,000557	20475904000	4310191503	5007388	316	0	0	132	5,629990e-001	5,804330e-003	4,104835e-015	-0,000000e+000	-1,116928e-018	1,636688e+000	7,120541e+003
2344	5;1*8;2*4;3*9;6*11;7*10	-0,266850	0,000513	0,000330	13287424000	2977982369	2138105	147	0	0	105	-1,983639e-001	1,735550e-002	-9,442304e-015	-0,000000e+000	-3,718148e-024	1,010746e+000	5,087758e+003
2345	5;1*8;2*4;3*10;6*7;9*11	10,134009	0,002473	0,001992	92360704000	19489809109	65197504	337	0	0	709	1,080588e+001	2,574645e+000	3,448691e-005	-0,000000e+000	8,040294e-021	1,660880e+001	3,070836e+004
2346	5;1*8;2*4;3*10;6*9;7*11	-0,804695	0,000409	0,000304	7757824000	2279113051	1260624	72	0	0	46	-7,366640e-001	-5,161924e-003	-1,001242e-041	-0,000000e+000	-3,894568e-024	1,178259e+000	4,453555e+003
2347	5;1*8;2*4;3*10;6*11;7*9	-1,487076	0,001140	0,000780	14946304000	3379158230	7021439	1362	0	0	98	-1,262949e+000	-2,727191e-002	-8,140503e-006	-0,000000e+000	-5,927010e-026	3,156752e+000	9,478708e+003
2348	5;1*8;2*4;3*11;6*7;9*10	-11,777507	0,002977	0,002541	70242304000	14102474424	277032338	3659	0	0	536	-1,199253e+001	-4,813605e+000	-1,733558e-003	-0,000000e+000	-2,927721e-019	1,499129e+001	3,853401e+004
2349	5;1*8;2*4;3*11;6*9;7*10	-0,983170	0,000827	0,000562	16052224000	3723107911	2941720	183	0	0	106	-1,004251e+000	-4,262348e-002	-2,433872e-014	-0,000000e+000	3,549055e-020	2,229019e+000	8,191123e+003
2350	5;1*8;2*4;3*11;6*10;7*9	-2,978324	0,001772	0,001323	33193984000	6716529439	5308085	502	0	0	228	-2,866252e+000	-2,529559e-001	-1,684596e-012	-0,000000e+000	-1,942940e-024	4,320682e+000	1,551642e+004
2351	5;1*8;2*6;3*4;7*10;9*11	-1,471615	0,001402	0,001168	38170624000	9154966277	42163818	152	0	0	325	-1,770084e+000	-3,601913e-001	-4,806301e-006	-0,000000e+000	1,497138e-024	6,656566e+000	1,133608e+004
2352	5;1*8;2*6;3*4;7*11;9*10	2,809170	0,001633	0,001276	38723584000	7887285409	158935618	989	0	0	287	2,559681e+000	7,102564e-001	2,966288e-005	-0,000000e+000	-1,667789e-022	6,099210e+000	1,543730e+004
2353	5;1*8;2*7;3*4;6*10;9*11	4,342626	0,002439	0,001677	90701824000	17874179993	29343674	571	0	0	680	4,491153e+000	4,572191e-001	4,681633e-009	-0,000000e+000	2,158305e-021	1,347462e+001	2,586015e+004
2354	5;1*8;2*7;3*4;6*11;9*10	-4,612047	0,003412	0,001755	132726784000	24898285792	296460715	1527	0	0	938	-4,971864e+000	-1,524947e+000	-1,345717e-004	-0,000000e+000	-9,790325e-018	1,264925e+001	4,882681e+004
2355	5;1*8;2*9;3*4;6*10;7*11	0,063831	0,000838	0,000570	20475904000	4211320323	5334316	257	0	0	168	-3,469293e-002	3,414421e-003	-1,335580e-015	-0,000000e+000	3,825355e-024	1,905690e+000	4,706768e+003
2356	5;1*8;2*9;3*4;6*11;7*10	0,240673	0,000620	0,000393	14946304000	3852561040	5176064	187	0	0	92	1,740912e-001	-2,426298e-002	-3,086862e-016	-0,000000e+000	2,642074e-022	1,401659e+000	4,167894e+003
2357	5;1*8;2*10;3*4;6*7;9*11	-11,337119	0,002527	0,002207	80195584000	15004845837	246464373	3572	0	0	627	-1,227365e+001	-4,453902e+000	-1,048109e-003	-0,000000e+000	-2,860085e-019	2,093881e+001	3,096076e+004
2358	5;1*8;2*10;3*4;6*9;7*11	1,094080	0,000422	0,000274	10522624000	2441459164	2153899	47	0	0	81	9,404675e-001	7,807728e-003	4,165279e-018	-0,000000e+000	-1,071412e-023	1,289478e+000	3,105476e+003
2359	5;1*8;2*10;3*4;6*11;7*9	2,457403	0,000842	0,000699	21581824000	4119744728	8186559	189	0	0	147	1,943307e+000	1,362813e-001	1,528489e-019	-0,000000e+000	2,877849e-022	4,161844e+000	5,767418e+003
2360	5;1*8;2*11;3*4;6*7;9*10	14,261757	0,003079	0,002732	56418304000	9545579791	659678208	83410	0	0	409	1,424205e+001	7,272852e+000	1,298935e-002	-0,000000e+000	3,343537e-021	1,930148e+001	4,479528e+004
2361	5;1*8;2*11;3*4;6*9;7*10	1,076141	0,001062	0,000774	22134784000	4480333311	13908643	128	0	0	170	1,125331e+000	2,085336e-001	2,362960e-008	-0,000000e+000	4,570256e-022	3,637167e+000	7,003312e+003
2362	5;1*8;2*11;3*4;6*10;7*9	3,343963	0,001445	0,001267	43700224000	7996185268	18451749	302	0	0	319	3,354570e+000	7,167114e-001	8,686826e-010	-0,000000e+000	1,425836e-021	5,745157e+000	1,265671e+004
2363	5;1*9;2*3;4*6;7*10;8*11	7,031609	0,001629	0,001314	38170624000	11836377113	102321499	1822	0	0	266	6,209712e+000	9,899794e-001	6,443736e-005	-0,000000e+000	5,641395e-022	9,109157e+000	1,459333e+004
2364	5;1*9;2*3;4*6;7*11;8*10	13,349832	0,003873	0,003604	155398144000	44176307792	358406412	9526	0	0	1254	1,217223e+001	4,307902e+000	1,218277e-003	-0,000000e+000	-1,177291e-021	2,101461e+001	6,303823e+004
2365	5;1*9;2*3;4*7;6*10;8*11	1,727860	0,000964	0,000626	16052224000	4733179347	5682990	182	0	0	115	1,680068e+000	2,740699e-002	2,272053e-012	-0,000000e+000	4,381427e-026	2,221367e+000	7,833147e+003
2366	5;1*9;2*3;4*7;6*11;8*10	2,687113	0,001822	0,000931	53100544000	13586030054	36800997	113	0	0	362	2,406652e+000	1,744699e-001	-4,808373e-009	-0,000000e+000	3,512254e-022	3,507051e+000	1,858777e+004
2367	5;1*9;2*3;4*8;6*10;7*11	0,905724	0,001249	0,000711	18264064000	5254629561	8763603	157	0	0	124	8,602320e-001	5,238345e-002	6,120476e-010	-0,000000e+000	4,660358e-023	1,572834e+000	9,033064e+003
2368	5;1*9;2*3;4*8;6*11;7*10	0,262235	0,000740	0,000381	19922944000	5177863594	8390338	146	0	0	122	2,616629e-001	-1,072167e-002	-6,021460e-024	-0,000000e+000	9,221508e-022	1,089451e+000	6,280048e+003
2369	5;1*9;2*3;4*10;6*7;8*11	0,019300	0,001230	0,000765	24346624000	5538631418	72666905	228	0	0	180	-5,170578e-002	-1,359385e-002	-9,720429e-011	-0,000000e+000	-8,695639e-022	2,807402e+000	1,025857e+004
2370	5;1*9;2*3;4*10;6*8;7*11	-0,792574	0,000954	0,000854	16605184000	4318800626	11020895	95	0	0	134	-7,816969e-001	-1,083649e-002	1,532498e-012	-0,000000e+000	-4,120841e-024	2,321058e+000	8,178365e+003
2371	5;1*9;2*3;4*10;6*11;7*8	0,270655	0,001049	0,000711	19369984000	4152890526	47594560	276	0	0	157	3,732402e-001	-9,106116e-003	-1,328366e-009	-0,000000e+000	-1,843454e-023	2,431526e+000	7,748311e+003
2372	5;1*9;2*3;4*11;6*7;8*10	0,318093	0,002380	0,001413	48123904000	10296754538	212935982	2900	0	0	324	5,225476e-001	-3,730581e-002	-1,821768e-009	-0,000000e+000	3,144813e-023	5,359973e+000	2,777755e+004
2373	5;1*9;2*3;4*11;6*8;7*10	0,528500	0,001134	0,000921	16605184000	3400731142	11427048	100	0	0	128	1,200854e-002	-1,136446e-001	1,441450e-020	-0,000000e+000	6,660023e-024	3,562025e+000	8,801797e+003
2374	5;1*9;2*3;4*11;6*10;7*8	0,178347	0,000914	0,000771	15499264000	2693033854	35345282	254	0	0	112	1,865238e-001	3,664915e-002	1,289677e-011	-0,000000e+000	9,911644e-024	3,558669e+000	7,061574e+003
2375	5;1*9;2*4;3*6;7*10;8*11	1,550940	0,000835	0,000645	18817024000	5638482868	3109703	130	0	0	131	1,542274e+000	3,777817e-002	-2,092174e-010	-0,000000e+000	2,490186e-023	3,187023e+000	5,483156e+003
2376	5;1*9;2*4;3*6;7*11;8*10	4,502008	0,002983	0,001376	107290624000	31041556806	20347302	762	0	0	923	4,446959e+000	3,115615e-001	-4,677185e-011	-0,000000e+000	3,550699e-023	6,613217e+000	4,031483e+004
2377	5;1*9;2*4;3*7;6*10;8*11	-2,168938	0,000875	0,000534	11628544000	2773108347	2428535	333	0	0	67	-1,922506e+000	-3,953400e-003	5,585741e-011	-0,000000e+000	-7,009374e-025	2,462677e+000	6,496604e+003
2378	5;1*9;2*4;3*7;6*11;8*10	-4,862314	0,001777	0,001325	45359104000	9425840396	2080521	246	0	0	382	-4,727409e+000	-1,254341e-001	5,869455e-018	-0,000000e+000	-1,146820e-021	6,318994e+000	1,740588e+004
2379	5;1*9;2*4;3*8;6*10;7*11	-0,259468	0,000744	0,000499	11628544000	2530925908	2143745	135	0	0	84	-2,713460e-001	8,653724e-003	-3,955736e-012	-0,000000e+000	2,689002e-023	1,395188e+000	4,958848e+003
2380	5;1*9;2*4;3*8;6*11;7*10	-0,735087	0,000502	0,000325	10522624000	2056507789	811103	94	0	0	64	-5,474714e-001	4,344522e-003	-1,711267e-009	-0,000000e+000	-3,862575e-024	1,197416e+000	3,522111e+003
2381	5;1*9;2*4;3*10;6*7;8*11	2,511555	0,000929	0,000718	21028864000	4013234512	5300190	151	0	0	133	2,057012e+000	7,441265e-002	2,077562e-018	-0,000000e+000	3,295402e-021	3,747350e+000	6,037478e+003
2382	5;1*9;2*4;3*10;6*8;7*11	-1,344731	0,001118	0,000805	13287424000	2646670879	3694654	604	0	0	78	-1,084821e+000	8,725348e-003	1,295646e-008	-0,000000e+000	-3,318773e-021	3,117873e+000	7,767605e+003
2383	5;1*9;2*4;3*10;6*11;7*8	1,868623	0,000770	0,000609	18817024000	3849654458	6121269	274	0	0	132	1,605648e+000	1,161772e-001	-1,382782e-013	-0,000000e+000	2,843269e-023	3,406188e+000	6,467352e+003
2384	5;1*9;2*4;3*11;6*7;8*10	7,637770	0,002579	0,001893	58077184000	13038147210	55203015	5371	0	0	402	7,907255e+000	2,018340e+000	3,219148e-004	-0,000000e+000	-8,251922e-021	1,198512e+001	3,215163e+004
2385	5;1*9;2*4;3*11;6*8;7*10	-2,829496	0,001923	0,001234	45359104000	8715659764	5764249	451	0	0	325	-2,726063e+000	-2,535071e-001	-1,283934e-016	-0,000000e+000	-1,391570e-019	4,751928e+000	1,910644e+004
2386	5;1*9;2*4;3*11;6*10;7*8	4,338240	0,001716	0,001553	28217344000	5203973605	12812846	1301	0	0	217	4,168814e+000	7,187239e-001	5,022794e-012	-0,000000e+000	1,873480e-018	5,633373e+000	1,444314e+004
2387	5;1*9;2*6;3*4;7*10;8*11	-1,692364	0,000651	0,000467	21028864000	5236901936	20609459	124	0	0	159	-1,358391e+000	-4,525516e-002	-3,549822e-010	-0,000000e+000	-1,340295e-024	2,668667e+000	4,853536e+003
2388	5;1*9;2*6;3*4;7*11;8*10	-1,432577	0,000947	0,000807	28217344000	6922667733	29510189	185	0	0	244	-1,507227e+000	-2,175770e-001	5,002224e-013	-0,000000e+000	2,451905e-023	4,006450e+000	7,732659e+003
2389	5;1*9;2*7;3*4;6*10;8*11	2,952928	0,000593	0,000462	13840384000	2673355930	1993044	45	0	0	107	2,364161e+000	2,299017e-002	1,532382e-021	-0,000000e+000	4,129814e-018	3,141745e+000	3,577889e+003
2390	5;1*9;2*7;3*4;6*11;8*10	3,680467	0,002022	0,001315	70242304000	12811612910	19398878	492	0	0	504	3,778205e+000	3,306803e-001	1,267679e-006	-0,000000e+000	4,933257e-020	8,286541e+000	1,898356e+004
2391	5;1*9;2*8;3*4;6*10;7*11	-0,432742	0,000901	0,000490	21581824000	4471404416	5899935	284	0	0	156	-3,201203e-001	-9,576333e-003	-3,321918e-012	-0,000000e+000	-6,558277e-021	1,748870e+000	5,801522e+003
2392	5;1*9;2*8;3*4;6*11;7*10	1,308141	0,000533	0,000365	14946304000	2868964043	3495838	175	0	0	112	1,015227e+000	1,872190e-002	9,020795e-029	-0,000000e+000	5,820570e-022	1,647475e+000	3,395600e+003
2393	5;1*9;2*10;3*4;6*7;8*11	-4,637244	0,000927	0,000683	22134784000	4231620918	46817713	325	0	0	145	-3,687085e+000	-3,021160e-001	-2,367020e-005	-0,000000e+000	-2,892054e-019	5,335327e+000	6,166007e+003
2394	5;1*9;2*10;3*4;6*8;7*11	2,448801	0,000939	0,000709	20475904000	4069254171	8334888	196	0	0	151	1,891767e+000	1,140707e-001	-1,139326e-011	-0,000000e+000	1,543082e-021	4,197314e+000	6,315593e+003
2395	5;1*9;2*10;3*4;6*11;7*8	-3,056630	0,000695	0,000500	33746944000	6786032963	64619998	482	0	0	242	-2,586565e+000	-2,975253e-001	-2,096215e-005	-0,000000e+000	-9,236545e-021	4,534449e+000	1,118653e+004
2396	5;1*9;2*11;3*4;6*7;8*10	-8,934838	0,002312	0,001949	66924544000	12345992671	199337327	3243	0	0	482	-9,545286e+000	-3,434194e+000	-1,157932e-003	-0,000000e+000	-5,760264e-020	1,423432e+001	2,508329e+004
2397	5;1*9;2*11;3*4;6*8;7*10	2,778973	0,001537	0,001369	41488384000	7812718141	19738291	137	0	0	305	2,910793e+000	8,140115e-001	9,772764e-005	-0,000000e+000	5,586173e-024	6,378868e+000	1,342376e+004
2398	5;1*9;2*11;3*4;6*10;7*8	-4,979255	0,001495	0,001378	39829504000	5627395165	54385258	326	0	0	287	-4,864582e+000	-1,376491e+000	-4,027713e-004	-0,000000e+000	-3,458282e-022	7,554195e+000	1,229841e+004
2399	5;1*10;2*3;4*6;7*8;9*11	-35,474661	0,005840	0,005633	183046144000	56640317256	2287536084	630298	3	0	1417	-3,299231e+001	-1,627458e+001	-2,924964e-002	6,718653e-009	-2,906516e-019	5,191711e+001	1,393088e+005
2400	5;1*10;2*3;4*6;7*9;8*11	14,365737	0,004059	0,003850	152633344000	43212064112	381655755	9586	0	0	1207	1,378175e+001	5,347479e+000	1,179168e-003	-0,000000e+000	2,690960e-019	2,402888e+001	6,892748e+004
2401	5;1*10;2*3;4*6;7*11;8*9	-19,310349	0,004003	0,003807	118349824000	29862298545	752468588	73303	0	0	926	-1,686265e+001	-7,058409e+000	-9,074318e-003	-0,000000e+000	-1,764578e-020	2,783646e+001	7,013904e+004
2402	5;1*10;2*3;4*7;6*8;9*11	-9,242628	0,004748	0,001954	188022784000	58878504333	456510895	4896	0	0	1527	-8,970081e+000	-1,608608e+000	-1,285753e-004	-0,000000e+000	-1,228969e-020	1,335648e+001	9,755009e+004
2403	5;1*10;2*3;4*7;6*9;8*11	0,256098	0,001631	0,000985	29323264000	9266357128	9933807	30	0	0	194	2,479169e-001	9,123207e-002	5,619740e-020	-0,000000e+000	4,960046e-022	2,792092e+000	1,471655e+004
2404	5;1*10;2*3;4*7;6*11;8*9	-5,023561	0,002439	0,001375	42041344000	11063240452	143492113	655	0	0	312	-4,694394e+000	-4,464234e-001	-1,511652e-005	-0,000000e+000	-9,619377e-022	5,393796e+000	3,102893e+004
2405	5;1*10;2*3;4*8;6*7;9*11	1,044107	0,001553	0,001524	24899584000	6193620597	167713949	3620	0	0	186	1,964109e+000	9,230821e-001	1,004210e-004	-0,000000e+000	1,047530e-021	9,103662e+000	1,265967e+004
2406	5;1*10;2*3;4*8;6*9;7*11	-0,082760	0,001480	0,000730	32088064000	10735918298	18366285	186	0	0	227	-1,018039e-001	4,505547e-003	-1,407151e-016	-0,000000e+000	6,354702e-025	1,613614e+000	1,930597e+004
2407	5;1*10;2*3;4*8;6*11;7*9	0,959860	0,001593	0,000887	24899584000	6236350882	14769940	688	0	0	182	7,688083e-001	4,098804e-002	8,550336e-008	-0,000000e+000	6,772780e-025	3,059027e+000	1,396657e+004
2408	5;1*10;2*3;4*9;6*7;8*11	-4,977673	0,002809	0,001694	78536704000	16323320600	203420270	768	0	0	532	-4,004235e+000	-6,147747e-002	-1,535642e-009	-0,000000e+000	-9,346449e-024	6,788591e+000	3,367619e+004
2409	5;1*10;2*3;4*9;6*8;7*11	1,282429	0,001105	0,000734	23793664000	5452529756	15970276	156	0	0	164	1,049935e+000	1,173043e-002	-5,099472e-015	-0,000000e+000	-3,450544e-023	2,763718e+000	8,277273e+003
2410	5;1*10;2*3;4*9;6*11;7*8	-1,022491	0,002370	0,001303	48676864000	12252302248	137539420	570	0	0	350	-1,165929e+000	-1,078890e-001	-1,616365e-009	-0,000000e+000	-3,790118e-021	4,730751e+000	2,934183e+004
2411	5;1*10;2*3;4*11;6*7;8*9	0,500033	0,003015	0,001951	49782784000	9377810338	622656882	80060	1	0	395	-3,383328e-001	1,383188e-001	1,746909e-007	3,157502e-016	3,671814e-022	8,287121e+000	4,117383e+004
2412	5;1*10;2*3;4*11;6*8;7*9	-1,064815	0,002118	0,000976	288661504000	78691078494	986262316	7483	0	0	2269	-2,169322e-001	-6,782105e-002	6,543237e-007	-0,000000e+000	-3,330064e-020	9,318336e+000	1,534629e+005
2413	5;1*10;2*3;4*11;6*9;7*8	-1,676266	0,002548	0,001404	45359104000	12191693461	320575565	4337	0	0	331	-1,652298e+000	-4,080801e-002	2,328250e-008	-0,000000e+000	6,322675e-023	5,729021e+000	2,958431e+004
2414	5;1*10;2*4;3*6;7*8;9*11	-10,231741	0,004073	0,002197	144338944000	44267801798	347005374	3499	0	0	1167	-1,020754e+001	-1,924704e+000	-2,246936e-004	-0,000000e+000	-2,012138e-015	1,474424e+001	7,022243e+004
2415	5;1*10;2*4;3*6;7*9;8*11	4,058688	0,002442	0,001533	70795264000	19982751438	12257286	336	0	0	587	4,019018e+000	3,163598e-001	-3,962063e-017	-0,000000e+000	2,645406e-023	6,959612e+000	2,730466e+004
2416	5;1*10;2*4;3*6;7*11;8*9	-5,581138	0,002532	0,001653	85172224000	21897530413	77458020	588	0	0	691	-5,511266e+000	-7,941085e-001	-1,382582e-004	-0,000000e+000	-1,660860e-022	8,617824e+000	3,072264e+004
2417	5;1*10;2*4;3*7;6*8;9*11	58,611513	0,005410	0,004783	296955904000	71168305751	46984091	1974	0	0	2451	5,405105e+001	3,911643e+000	5,375709e-012	-0,000000e+000	1,243998e-018	6,315967e+001	1,189305e+005
2418	5;1*10;2*4;3*7;6*9;8*11	-2,430574	0,001279	0,000769	33746944000	8797745500	2814454	100	0	0	246	-2,370762e+000	-2,688462e-002	-1,063378e-017	-0,000000e+000	-1,631011e-022	3,386425e+000	1,910920e+004
2419	5;1*10;2*4;3*7;6*11;8*9	7,064130	0,002260	0,001329	73560064000	15940694460	34442116	2140	0	0	577	6,702331e+000	6,254278e-001	1,416346e-006	-0,000000e+000	8,971950e-022	7,897066e+000	3,868375e+004
2420	5;1*10;2*4;3*8;6*7;9*11	-52,030163	0,004511	0,004401	259354624000	55367264582	298430277	1334	0	0	2080	-4,668220e+001	-8,171748e+000	-2,147571e-004	-0,000000e+000	-1,470157e-019	5,911190e+001	8,672174e+004
2421	5;1*10;2*4;3*8;6*9;7*11	-0,510026	0,001008	0,000473	21028864000	6310185351	3131519	167	0	0	133	-4,868628e-001	-6,506790e-003	2,214050e-018	-0,000000e+000	-4,439090e-021	1,780795e+000	1,354371e+004
2422	5;1*10;2*4;3*8;6*11;7*9	-2,534359	0,001702	0,001280	21581824000	4287890314	6512492	1341	0	0	161	-2,498981e+000	-8,037931e-002	-4,889318e-007	-0,000000e+000	-1,555278e-023	4,803156e+000	1,518007e+004
2423	5;1*10;2*4;3*9;6*7;8*11	6,868376	0,002191	0,001513	73007104000	13512628945	17788564	500	0	0	539	5,906807e+000	3,345933e-001	1,588324e-006	-0,000000e+000	2,890538e-022	8,093758e+000	2,244510e+004
2424	5;1*10;2*4;3*9;6*8;7*11	-2,284434	0,001305	0,001048	24346624000	4876036610	1995250	312	0	0	186	-2,160176e+000	-7,550064e-002	-1,357205e-008	-0,000000e+000	-5,371647e-022	4,207029e+000	9,832040e+003
2425	5;1*10;2*4;3*9;6*11;7*8	1,709380	0,001720	0,001284	37064704000	7794138053	12710497	334	0	0	295	1,951983e+000	2,168469e-001	-3,186291e-010	-0,000000e+000	2,848033e-020	6,915384e+000	1,559154e+004
2426	5;1*10;2*4;3*11;6*7;8*9	-9,486856	0,002202	0,002042	56971264000	10643081720	165322182	2680	0	0	373	-9,714428e+000	-3,280428e+000	-9,281333e-004	-0,000000e+000	1,259669e-019	1,569338e+001	2,121327e+004
2427	5;1*10;2*4;3*11;6*8;7*9	12,066067	0,002730	0,002432	77430784000	16943419728	49620366	11965	1	0	630	1,190746e+001	1,643866e+000	5,005935e-013	1,402767e-035	2,058648e-018	1,846856e+001	3,200278e+004
2428	5;1*10;2*4;3*11;6*9;7*8	-8,323419	0,002015	0,001883	53653504000	12486409223	79326497	6734	0	0	446	-8,085398e+000	-1,936830e+000	-8,644806e-006	-0,000000e+000	-1,547324e-020	1,190996e+001	2,122680e+004
2429	5;1*10;2*6;3*4;7*8;9*11	5,441633	0,001822	0,001675	33746944000	8516197494	253834254	5006	0	0	251	5,323620e+000	1,251442e+000	1,411075e-004	-0,000000e+000	3,364473e-021	8,950012e+000	1,899571e+004
2430	5;1*10;2*6;3*4;7*9;8*11	-1,278899	0,001048	0,000953	24346624000	5723720194	25319347	113	0	0	213	-1,622944e+000	-2,633160e-001	-5,467055e-013	-0,000000e+000	1,263231e-021	4,851674e+000	6,815390e+003
2431	5;1*10;2*6;3*4;7*11;8*9	1,158566	0,001224	0,001078	22134784000	4572595459	81793725	467	0	0	181	1,433612e+000	4,734433e-001	7,020153e-006	-0,000000e+000	-6,839231e-025	5,863141e+000	8,939414e+003
2432	5;1*10;2*7;3*4;6*8;9*11	-51,086779	0,004732	0,004346	265437184000	56890845781	327616802	1955	0	0	2100	-4,585466e+001	-8,422526e+000	-1,275645e-004	-0,000000e+000	-1,710233e-019	5,817841e+001	9,028465e+004
2433	5;1*10;2*7;3*4;6*9;8*11	3,259246	0,001263	0,000709	50335744000	10766496284	10212698	96	0	0	328	3,063838e+000	9,283507e-002	-2,468729e-019	-0,000000e+000	2,922280e-021	4,220406e+000	1,498286e+004
2434	5;1*10;2*7;3*4;6*11;8*9	-6,407662	0,002130	0,001534	55312384000	10984083007	107786258	746	0	0	394	-6,255656e+000	-1,117275e+000	-1,424359e-004	-0,000000e+000	-2,837189e-018	9,925875e+000	2,613415e+004
2435	5;1*10;2*8;3*4;6*7;9*11	41,617493	0,004503	0,004331	218435584000	41412559891	1252448378	50461	0	0	1684	3,676950e+001	1,166044e+001	4,967422e-003	-0,000000e+000	2,979674e-018	5,369490e+001	8,344596e+004
2436	5;1*10;2*8;3*4;6*9;7*11	0,325353	0,000759	0,000486	13287424000	2975029964	2424145	58	0	0	90	2,603703e-001	1,925748e-002	-1,180184e-020	-0,000000e+000	8,492005e-024	2,050433e+000	3,839163e+003
2437	5;1*10;2*8;3*4;6*11;7*9	1,224027	0,001549	0,001276	39829504000	7616281471	11832079	269	0	0	312	1,460054e+000	2,453077e-001	4,876093e-008	-0,000000e+000	1,738592e-022	6,650052e+000	1,205850e+004
2438	5;1*10;2*9;3*4;6*7;8*11	-5,337915	0,001507	0,001234	45912064000	7808302661	79022104	656	0	0	323	-4,755849e+000	-6,307768e-001	-7,375054e-005	-0,000000e+000	-3,669506e-020	7,007811e+000	1,207040e+004
2439	5;1*10;2*9;3*4;6*8;7*11	1,521594	0,001451	0,001105	39829504000	7112987185	13566316	409	0	0	312	1,510575e+000	2,363421e-001	-1,362337e-016	-0,000000e+000	7,506685e-019	5,701934e+000	1,070592e+004
2440	5;1*10;2*9;3*4;6*11;7*8	-0,982073	0,002029	0,001311	48123904000	10056699688	81072856	606	0	0	321	-1,324176e+000	-4,873439e-001	-5,891367e-005	-0,000000e+000	-1,298279e-023	8,749896e+000	1,895143e+004
2441	5;1*10;2*11;3*4;6*7;8*9	11,895817	0,002217	0,002100	50888704000	8216342573	500522681	62537	1	0	402	1,231043e+001	5,350532e+000	8,916461e-003	1,891289e-005	1,911976e-017	1,839685e+001	2,499582e+004
2442	5;1*10;2*11;3*4;6*8;7*9	-15,340811	0,002572	0,002380	96231424000	21031661272	187274533	2211	0	0	758	-1,463673e+001	-3,654903e+000	-5,129180e-004	-0,000000e+000	-7,239489e-020	2,256346e+001	3,039957e+004
2443	5;1*10;2*11;3*4;6*9;7*8	10,925985	0,002093	0,001979	51994624000	11755493132	248982421	3360	0	0	410	1,029293e+001	3,198983e+000	1,179943e-003	-0,000000e+000	1,132833e-020	1,625488e+001	1,993519e+004
2444	5;1*11;2*3;4*6;7*8;9*10	37,968626	0,006175	0,006020	132173824000	39700423754	4314236771	5103124	357	0	1023	3,392827e+001	2,044594e+001	1,432868e-001	3,101005e-005	-1,030648e-020	5,516354e+001	1,564858e+005
2445	5;1*11;2*3;4*6;7*9;8*10	-44,776600	0,006439	0,006174	304144384000	97687886766	2401477089	467102	3	0	2344	-3,975839e+001	-1,630523e+001	-1,703222e-002	-4,493894e-010	5,474195e-018	6,195995e+001	1,686859e+005
2446	5;1*11;2*3;4*6;7*10;8*9	30,052022	0,005116	0,005026	153186304000	48965768009	2396639013	642102	10	0	1130	2,673220e+001	1,282434e+001	3,094039e-002	4,544368e-006	-2,902920e-022	4,584986e+001	1,063256e+005
2447	5;1*11;2*3;4*7;6*8;9*10	8,699261	0,004532	0,002639	125538304000	38690795348	1258705982	161843	2	0	987	8,580060e+000	2,535499e+000	2,129045e-003	-8,844069e-010	7,198253e-023	1,388419e+001	8,637978e+004
2448	5;1*11;2*3;4*7;6*9;8*10	-11,413791	0,003929	0,002419	174751744000	42199775461	289839990	1775	0	0	1445	-1,027778e+001	-1,285037e+000	-8,174322e-005	-0,000000e+000	-1,885005e-022	1,441906e+001	6,311658e+004
2449	5;1*11;2*3;4*7;6*10;8*9	7,123717	0,004472	0,002563	169222144000	34443714304	744450719	7266	0	0	1326	6,883635e+000	1,562683e+000	1,357529e-004	-0,000000e+000	5,247742e-022	1,077984e+001	8,519949e+004
2450	5;1*11;2*3;4*8;6*7;9*10	-1,549111	0,001960	0,001902	23793664000	5619581405	502436253	127634	0	0	192	-2,968751e+000	-1,528497e+000	-1,117109e-003	-0,000000e+000	-6,047344e-023	9,732295e+000	2,003400e+004
2451	5;1*11;2*3;4*8;6*9;7*10	0,410016	0,002330	0,001207	94019584000	23496649286	180604237	1495	0	0	739	-8,795874e-002	-1,223959e-001	-1,352049e-006	-0,000000e+000	5,100900e-021	4,321718e+000	2,588925e+004
2452	5;1*11;2*3;4*8;6*10;7*9	-3,104333	0,002587	0,001325	74113024000	18857096550	132860783	954	0	0	612	-2,783645e+000	-2,676220e-001	-8,962321e-006	-0,000000e+000	-1,054404e-024	5,388873e+000	3,130305e+004
2453	5;1*11;2*3;4*9;6*7;8*10	4,135827	0,003935	0,002404	119455744000	27150764187	800307197	14286	0	0	926	3,520116e+000	3,960719e-001	5,979022e-006	-0,000000e+000	1,965642e-021	7,859277e+000	6,671036e+004
2454	5;1*11;2*3;4*9;6*8;7*10	-1,314412	0,002313	0,001299	68030464000	16905135038	123569709	1117	0	0	566	-8,546127e-001	1,888978e-001	-4,347801e-006	-0,000000e+000	-5,154241e-022	7,061624e+000	2,568160e+004
2455	5;1*11;2*3;4*9;6*10;7*8	6,224443	0,002875	0,001756	86278144000	17614489694	396319638	4437	0	0	675	6,066375e+000	7,951174e-001	1,612790e-005	-0,000000e+000	3,744223e-022	9,126091e+000	3,685032e+004
2456	5;1*11;2*3;4*10;6*7;8*9	-6,968785	0,001581	0,001567	17711104000	3358465244	334020100	63445	0	0	140	-5,770032e+000	-7,003591e-001	-1,011802e-005	-0,000000e+000	1,058711e-024	8,554469e+000	1,326486e+004
2457	5;1*11;2*3;4*10;6*8;7*9	8,223720	0,001611	0,001443	34299904000	9260947778	161073999	1813	0	0	324	7,148453e+000	6,947599e-001	1,318914e-005	-0,000000e+000	-8,149208e-020	1,044936e+001	1,515860e+004
2458	5;1*11;2*3;4*10;6*9;7*8	0,314116	0,001333	0,001310	18264064000	4965610662	192510292	4028	0	0	168	-6,183557e-002	-2,141803e-001	-5,918477e-006	-0,000000e+000	-2,815260e-022	7,363679e+000	9,678665e+003
2459	5;1*11;2*4;3*6;7*8;9*10	9,826118	0,005021	0,002617	152080384000	46103017623	1607873948	195803	0	0	1211	9,947126e+000	3,277984e+000	1,804793e-003	-0,000000e+000	3,471936e-020	1,512378e+001	1,046665e+005
2460	5;1*11;2*4;3*6;7*9;8*10	-12,141175	0,004341	0,002582	201846784000	62680245692	250228157	2380	0	0	1610	-1,199047e+001	-1,540152e+000	-7,350753e-005	-0,000000e+000	4,129592e-020	1,781778e+001	8,015998e+004
2461	5;1*11;2*4;3*6;7*10;8*9	8,109791	0,003967	0,002207	175304704000	51846959986	600697856	5848	0	0	1374	7,928452e+000	1,773798e+000	1,431768e-004	-0,000000e+000	4,761050e-021	1,318137e+001	6,466614e+004
2462	5;1*11;2*4;3*7;6*8;9*10	-63,266635	0,006885	0,004884	425242624000	103904973392	732470002	7292	0	0	3382	-5,892416e+001	-1,410383e+001	-6,935311e-004	-0,000000e+000	-5,939262e-018	6,674768e+001	1,929007e+005
2463	5;1*11;2*4;3*7;6*9;8*10	59,197234	0,005237	0,004455	291426304000	60599448242	41917618	2004	0	0	2240	5,451174e+001	3,533369e+000	-6,329045e-018	-0,000000e+000	4,614978e-021	6,184325e+001	1,220093e+005
2464	5;1*11;2*4;3*7;6*10;8*9	-50,315709	0,005980	0,004532	380452864000	66970749988	333311934	2164	0	0	2955	-4,734449e+001	-1,005488e+001	-1,834305e-004	-0,000000e+000	-3,102767e-017	5,293432e+001	1,425057e+005
2465	5;1*11;2*4;3*8;6*7;9*10	56,558253	0,005729	0,004985	264884224000	54136534481	1475552334	35181	0	0	2045	5,148835e+001	1,688589e+001	5,237583e-003	-0,000000e+000	4,496582e-019	6,261222e+001	1,324477e+005
2466	5;1*11;2*4;3*8;6*9;7*10	11,152187	0,002258	0,001432	70795264000	15703085882	10468782	857	0	0	540	1,041713e+001	3,906759e-001	-4,502892e-019	-0,000000e+000	2,104043e-020	1,302156e+001	2,830280e+004
2467	5;1*11;2*4;3*8;6*10;7*9	28,541584	0,003837	0,003663	158715904000	31819353151	27819363	1897	0	0	1317	2,630059e+001	2,751569e+000	1,900975e-017	-0,000000e+000	1,521479e-019	3,107384e+001	6,187360e+004
2468	5;1*11;2*4;3*9;6*7;8*10	-69,554731	0,005295	0,004883	255483904000	54497464530	510833198	1494	0	0	2038	-6,344629e+001	-1,456391e+001	-3,346631e-004	-0,000000e+000	-1,496641e-017	7,572392e+001	1,142429e+005
2469	5;1*11;2*4;3*9;6*8;7*10	26,166761	0,003884	0,003719	159821824000	32326834984	25501500	1888	0	0	1340	2,448318e+001	2,850057e+000	1,558897e-016	-0,000000e+000	2,185047e-019	3,258675e+001	6,358096e+004
2470	5;1*11;2*4;3*9;6*10;7*8	-38,381712	0,004181	0,003964	148762624000	28314215131	149635231	6453	0	0	1118	-3,584585e+001	-7,378124e+000	-1,992588e-005	-0,000000e+000	-2,338083e-021	4,010997e+001	7,454336e+004
2471	5;1*11;2*4;3*10;6*7;8*9	71,726691	0,005476	0,005196	199634944000	38286418891	1675014527	91879	0	0	1511	6,258622e+001	2,049675e+001	9,660415e-003	-0,000000e+000	5,042694e-019	7,919185e+001	1,206507e+005
2472	5;1*11;2*4;3*10;6*8;7*9	-85,044503	0,005459	0,005361	352804864000	79341130064	285442953	4514	0	0	2971	-7,251417e+001	-9,504567e+000	-6,649768e-005	-0,000000e+000	-3,702862e-013	9,027803e+001	1,216759e+005
2473	5;1*11;2*4;3*10;6*9;7*8	49,417136	0,004475	0,004320	228388864000	51725949750	589226769	3997	0	0	1888	4,423869e+001	1,098996e+001	1,710287e-004	-0,000000e+000	1,996254e-021	6,084558e+001	8,351204e+004
2474	5;1*11;2*6;3*4;7*8;9*10	-3,184777	0,002077	0,002002	26558464000	6182485315	622853241	147844	0	0	201	-4,220237e+000	-1,933318e+000	-1,154562e-003	-0,000000e+000	1,995656e-017	9,422157e+000	2,384234e+004
2475	5;1*11;2*6;3*4;7*9;8*10	4,049439	0,002015	0,001893	44806144000	11998283540	197188848	1986	0	0	386	4,878666e+000	1,112363e+000	3,136788e-005	-0,000000e+000	7,516394e-019	1,115145e+001	1,869361e+004
2476	5;1*11;2*6;3*4;7*10;8*9	-5,766545	0,001854	0,001771	32641024000	8617453425	348253736	6828	0	0	268	-5,322412e+000	-1,227989e+000	-1,425031e-004	-0,000000e+000	7,010878e-022	8,947073e+000	1,746986e+004
2477	5;1*11;2*7;3*4;6*8;9*10	55,538406	0,005777	0,005001	263225344000	53781386617	1585320455	35989	0	0	2094	5,045283e+001	1,728091e+001	6,032743e-003	-0,000000e+000	1,220581e-019	6,164991e+001	1,370812e+005
2478	5;1*11;2*7;3*4;6*9;8*10	-60,261815	0,005021	0,004184	315203584000	59502478809	434378733	1169	0	0	2576	-5,367965e+001	-8,918106e+000	-1,362989e-004	-0,000000e+000	-9,543619e-017	6,411280e+001	1,072759e+005
2479	5;1*11;2*7;3*4;6*10;8*9	52,122335	0,005685	0,004910	275943424000	37059938251	1187289942	14611	0	0	2181	4,693842e+001	1,496593e+001	3,920472e-003	-0,000000e+000	2,189431e-018	5,549494e+001	1,303899e+005
2480	5;1*11;2*8;3*4;6*7;9*10	-45,400094	0,005243	0,005032	173645824000	27897404529	2720148770	531271	0	0	1312	-4,020053e+001	-1,828828e+001	-3,731540e-002	-0,000000e+000	-9,244995e-019	5,712149e+001	1,116661e+005
2481	5;1*11;2*8;3*4;6*9;7*10	-11,279176	0,001748	0,001437	49229824000	10658785079	75718971	292	0	0	371	-9,928739e+000	-1,215615e+000	-4,122793e-006	-0,000000e+000	-1,550657e-018	1,292844e+001	1,442514e+004
2482	5;1*11;2*8;3*4;6*10;7*9	-29,507701	0,004532	0,003572	181387264000	37168328527	265538700	12547	0	0	1399	-2,684308e+001	-5,914166e+000	-8,987680e-004	-0,000000e+000	-1,636489e-019	3,271963e+001	8,544740e+004
2483	5;1*11;2*9;3*4;6*7;8*10	68,513590	0,005721	0,005443	223412224000	41828170130	1786255882	98725	0	0	1697	6,074991e+001	2,150036e+001	9,467329e-003	-0,000000e+000	5,783987e-018	7,785346e+001	1,329118e+005
2484	5;1*11;2*9;3*4;6*8;7*10	-27,681771	0,003747	0,003648	171986944000	31782530813	248847108	900	0	0	1344	-2,537163e+001	-6,767822e+000	-2,349964e-004	-0,000000e+000	-5,297014e-020	3,414704e+001	6,008891e+004
2485	5;1*11;2*9;3*4;6*10;7*8	40,753590	0,004239	0,003646	160374784000	22973330446	655425744	8594	0	0	1196	3,564889e+001	1,057932e+001	3,051853e-003	-0,000000e+000	6,291025e-020	4,322270e+001	7,431241e+004
2486	5;1*11;2*10;3*4;6*7;8*9	-68,563822	0,005977	0,005882	174751744000	25527337706	4041933645	2036959	14	0	1259	-5,776775e+001	-2,731456e+001	-6,918824e-002	-2,232402e-006	-2,536446e-018	8,149735e+001	1,453158e+005
2487	5;1*11;2*10;3*4;6*8;7*9	81,361941	0,005965	0,005876	341192704000	73521055116	1633575690	43432	0	0	2886	6,708336e+001	1,867542e+001	3,300554e-003	-0,000000e+000	2,594480e-018	9,180292e+001	1,425125e+005
2488	5;1*11;2*10;3*4;6*9;7*8	-50,262805	0,005025	0,004849	203505664000	44997265095	2257344091	114675	0	0	1548	-4,333447e+001	-1,730082e+001	-1,051460e-002	-0,000000e+000	-3,383149e-018	6,396876e+001	1,066308e+005


==> anc/class_2_3_0_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
707	3;1*4;2*6;5*8;7*10;9*11	19,351093	0,002651	0,001783	291596288000	73367267011	13989872	848	3	3	2194	1,865758e+001	5,162382e-001	9,248214e-021	-0,000000e+000	4,723466e-020	2,129885e+001	1,257842e+005
708	3;1*4;2*6;5*8;7*11;9*10	-21,046066	0,003100	0,001923	375810048000	84715203271	136520749	837	11	11	2782	-2,023828e+001	-2,094907e+000	-6,984289e-006	-0,000000e+000	-5,893022e-017	2,207946e+001	1,593342e+005
709	3;1*4;2*6;5*9;7*10;8*11	6,292648	0,001075	0,000690	51263488000	13988045867	3344533	435	0	0	363	5,817358e+000	5,450894e-002	2,113042e-020	-0,000000e+000	3,045205e-022	6,755266e+000	2,548748e+004
710	3;1*4;2*6;5*9;7*11;8*10	12,319922	0,002347	0,001601	216905728000	49242891537	13270892	1810	4	4	1694	1,162905e+001	3,951645e-001	-8,841824e-020	-0,000000e+000	7,226636e-016	1,412288e+001	9,451478e+004
711	3;1*4;2*6;5*10;7*8;9*11	-31,011294	0,003855	0,002372	544688128000	129390831537	337728219	944	14	14	4042	-2,981836e+001	-4,489511e+000	-3,428249e-005	-0,000000e+000	-5,734474e-020	3,151416e+001	2,423409e+005
712	3;1*4;2*6;5*10;7*9;8*11	11,577690	0,002225	0,001713	185223168000	43085485688	9559229	815	11	11	1388	1,128076e+001	4,282438e-001	-3,066703e-020	-0,000000e+000	5,051744e-020	1,506335e+001	8,338797e+004
713	3;1*4;2*6;5*10;7*11;8*9	-15,363503	0,002903	0,001704	269129728000	60150715781	65903617	1040	3	3	2048	-1,466975e+001	-1,365829e+000	-1,971669e-018	-0,000000e+000	-2,543712e-018	1,809226e+001	1,104717e+005
714	3;1*4;2*6;5*11;7*8;9*10	28,742018	0,004848	0,003012	400201728000	86348139041	1534626638	12839	7	7	2931	2,780698e+001	8,254295e+000	3,407721e-003	-0,000000e+000	1,863697e-018	3,028160e+001	2,773937e+005
715	3;1*4;2*6;5*11;7*9;8*10	-34,498128	0,004432	0,002977	599799808000	143829714393	144966779	3703	14	14	4509	-3,236404e+001	-3,147338e+000	-1,521209e-005	-0,000000e+000	-4,475661e-019	3,669037e+001	2,553058e+005
716	3;1*4;2*6;5*11;7*10;8*9	25,798731	0,003454	0,002294	463280128000	116714330017	434214890	3548	21	21	3430	2,454434e+001	3,650029e+000	5,901583e-005	-0,000000e+000	9,071204e-019	2,885635e+001	1,867338e+005
717	3;1*4;2*7;5*8;6*10;9*11	5,585690	0,001037	0,000767	33630208000	8546693563	2390206	280	1	1	202	5,125780e+000	4,896556e-002	4,339934e-024	-0,000000e+000	7,920448e-023	6,578512e+000	1,988366e+004
718	3;1*4;2*7;5*8;6*11;9*10	-5,416099	0,001108	0,000721	50628608000	13161712063	21523565	173	1	1	352	-5,087789e+000	-3,414112e-001	-2,273605e-011	-0,000000e+000	-2,034869e-021	6,224156e+000	2,510200e+004
719	3;1*4;2*7;5*9;6*10;8*11	-1,895592	0,000585	0,000430	23533568000	6168918420	2763172	305	1	1	163	-1,717302e+000	-1,244030e-002	3,437210e-019	-0,000000e+000	-1,046527e-023	2,802955e+000	1,259959e+004
720	3;1*4;2*7;5*9;6*11;8*10	2,332789	0,000753	0,000558	36579328000	9297392618	3962010	373	1	1	249	2,173650e+000	3,962070e-002	-1,951478e-019	-0,000000e+000	7,544998e-023	3,709689e+000	2,297524e+004
721	3;1*4;2*7;5*10;6*8;9*11	16,871765	0,002424	0,001852	217315328000	50918306252	14495461	1727	1	1	1578	1,576546e+001	6,668220e-001	1,017791e-020	-0,000000e+000	1,074932e-020	1,863624e+001	1,018844e+005
722	3;1*4;2*7;5*10;6*9;8*11	1,096347	0,000446	0,000266	31971328000	9108645028	2794538	413	1	1	237	1,099517e+000	-7,111546e-003	-6,639909e-021	-0,000000e+000	-9,383099e-022	2,045024e+000	1,728478e+004
723	3;1*4;2*7;5*10;6*11;8*9	-2,167923	0,000947	0,000682	27547648000	6303306517	6765367	326	3	3	209	-2,083015e+000	-1,734844e-001	-1,809289e-019	-0,000000e+000	-2,673233e-023	4,170514e+000	1,239758e+004
724	3;1*4;2*7;5*11;6*8;9*10	-15,704810	0,002980	0,002058	308779008000	68747903292	170373376	868	5	5	2264	-1,495170e+001	-3,084649e+000	-3,189922e-005	-0,000000e+000	-8,380536e-019	1,772629e+001	1,365990e+005
725	3;1*4;2*7;5*11;6*9;8*10	3,029846	0,001940	0,001305	117987328000	25854431563	8972613	1206	5	5	917	3,326573e+000	2,504731e-001	-6,014780e-012	-0,000000e+000	-1,072533e-020	7,853968e+000	6,509900e+004
726	3;1*4;2*7;5*11;6*10;8*9	-8,633688	0,002017	0,001138	183441408000	36256002979	43245969	2389	3	3	1446	-7,909886e+000	-6,702920e-001	-2,445465e-016	-0,000000e+000	-3,800846e-019	9,756858e+000	7,074781e+004
727	3;1*4;2*8;5*6;7*10;9*11	-25,817712	0,003150	0,002255	364668928000	90917292898	361290362	754	19	19	2779	-2,473426e+001	-4,808080e+000	-9,066707e-005	-0,000000e+000	-2,133639e-014	2,763479e+001	1,699694e+005
728	3;1*4;2*8;5*6;7*11;9*10	27,379075	0,003622	0,002416	449783808000	98041265753	1564269907	7341	15	15	3323	2,646213e+001	8,380624e+000	2,544427e-003	-0,000000e+000	5,092254e-018	2,848652e+001	2,868585e+005
729	3;1*4;2*8;5*7;6*10;9*11	14,158291	0,002464	0,001744	238532608000	57954195842	17464968	1147	13	13	1824	1,366934e+001	8,316146e-001	5,649480e-017	-0,000000e+000	1,326005e-020	1,826800e+001	1,115534e+005
730	3;1*4;2*8;5*7;6*11;9*10	-14,054475	0,002876	0,002037	289650688000	64952204150	151714806	1005	7	7	2089	-1,350745e+001	-2,839904e+000	-2,976308e-005	-0,000000e+000	1,870553e-021	1,708622e+001	1,284273e+005
731	3;1*4;2*8;5*9;6*10;7*11	1,803846	0,000668	0,000443	28960768000	7236300198	4103172	616	0	0	208	1,609583e+000	4,174848e-002	-7,501114e-010	-0,000000e+000	3,902694e-023	2,441099e+000	1,221584e+004
732	3;1*4;2*8;5*9;6*11;7*10	0,287981	0,000348	0,000214	28346368000	7854383446	4336346	434	0	0	198	2,575992e-001	-1,056083e-002	5,269601e-019	-0,000000e+000	5,543757e-023	1,152531e+000	1,561339e+004
733	3;1*4;2*8;5*10;6*7;9*11	-17,724974	0,002732	0,001991	199968768000	52962334459	147015313	1057	3	3	1506	-1,735095e+001	-2,997584e+000	-4,667465e-006	-0,000000e+000	-1,567230e-020	2,079611e+001	1,211593e+005
734	3;1*4;2*8;5*10;6*9;7*11	0,458914	0,000386	0,000231	27035648000	7652656364	4116906	478	1	1	172	4,149944e-001	-1,877363e-002	1,689918e-011	-0,000000e+000	8,499819e-022	1,459588e+000	1,673124e+004
735	3;1*4;2*8;5*10;6*11;7*9	1,428194	0,000789	0,000547	32012288000	8002842806	4307197	524	0	0	231	1,348988e+000	3,236347e-002	-5,622079e-013	-0,000000e+000	3,146508e-023	2,892113e+000	1,565603e+004
736	3;1*4;2*8;5*11;6*7;9*10	18,560534	0,003410	0,002185	235993088000	58141667204	868735839	7251	10	10	1648	1,820978e+001	5,789479e+000	1,686423e-003	-0,000000e+000	9,016237e-020	1,984174e+001	2,156135e+005
737	3;1*4;2*8;5*11;6*9;7*10	4,366020	0,001094	0,000745	27936768000	7046837148	2391845	278	0	0	189	3,750629e+000	5,460783e-002	-1,637716e-009	-0,000000e+000	5,364864e-022	4,669091e+000	1,447929e+004
738	3;1*4;2*8;5*11;6*10;7*9	4,049890	0,001650	0,001265	135395328000	29529193480	16703005	2756	6	6	998	3,866032e+000	2,495664e-001	-9,032607e-013	-0,000000e+000	2,458530e-018	6,350404e+000	5,466326e+004
739	3;1*4;2*9;5*6;7*10;8*11	-6,065168	0,001106	0,000847	48273408000	13353875212	41923542	307	1	1	331	-5,780170e+000	-6,238556e-001	-9,675879e-012	-0,000000e+000	-1,139043e-018	7,254317e+000	2,522149e+004
740	3;1*4;2*9;5*6;7*11;8*10	-17,047218	0,002720	0,002022	317360128000	76117793800	257492611	2145	2	2	2329	-1,620276e+001	-3,584334e+000	-4,018620e-005	-0,000000e+000	-1,006784e-018	1,854475e+001	1,264445e+005
741	3;1*4;2*9;5*7;6*10;8*11	3,107691	0,000839	0,000628	31438848000	7660793699	3324622	293	0	0	220	2,812961e+000	3,093479e-002	6,012742e-019	-0,000000e+000	2,434212e-021	4,487782e+000	1,672547e+004
742	3;1*4;2*9;5*7;6*11;8*10	10,171466	0,002262	0,001692	192268288000	44247412264	16529005	2120	6	6	1463	9,526947e+000	5,625929e-001	-2,837878e-016	-0,000000e+000	4,546441e-021	1,203078e+001	9,086535e+004
743	3;1*4;2*9;5*8;6*10;7*11	-0,938198	0,000555	0,000347	26134528000	6726391162	3130671	360	1	1	164	-7,950940e-001	-1,333574e-002	1,548783e-011	-0,000000e+000	2,479657e-021	1,927094e+000	1,294814e+004
744	3;1*4;2*9;5*8;6*11;7*10	0,569302	0,000340	0,000229	28633088000	7024152151	2566243	387	0	0	201	6,503170e-001	9,463701e-004	5,710028e-026	-0,000000e+000	2,879127e-022	1,602926e+000	1,276977e+004
745	3;1*4;2*9;5*10;6*7;8*11	-3,049516	0,000772	0,000535	44627968000	11634406083	14353154	229	0	0	296	-2,839610e+000	-1,966848e-001	5,505614e-018	-0,000000e+000	-4,299110e-023	4,968823e+000	1,869465e+004
746	3;1*4;2*9;5*10;6*8;7*11	2,043318	0,000782	0,000554	31643648000	7550166455	3785858	389	0	0	213	1,880005e+000	3,931913e-002	-1,139307e-019	-0,000000e+000	1,302999e-021	3,272864e+000	1,683823e+004
747	3;1*4;2*9;5*10;6*11;7*8	-3,563262	0,000860	0,000534	37459968000	9050783863	10787204	533	0	0	278	-3,368486e+000	-1,485629e-001	9,927892e-021	-0,000000e+000	-5,001096e-021	4,282782e+000	1,570203e+004
748	3;1*4;2*9;5*11;6*7;8*10	-11,369908	0,002294	0,001639	215697408000	49118006517	90393060	1134	7	7	1584	-1,078023e+001	-1,959988e+000	-5,121139e-005	-0,000000e+000	-1,666429e-021	1,360584e+001	9,107651e+004
749	3;1*4;2*9;5*11;6*8;7*10	2,509935	0,001937	0,001172	148195328000	32990640596	16563964	1662	1	1	1138	2,837773e+000	2,405887e-001	-9,928172e-014	-0,000000e+000	1,469136e-019	7,406462e+000	7,861874e+004
750	3;1*4;2*9;5*11;6*10;7*8	-8,280479	0,001938	0,001206	139819008000	28320470172	33672220	1990	2	2	1053	-7,673557e+000	-6,384950e-001	1,140292e-015	-0,000000e+000	-1,028261e-020	9,143960e+000	5,617930e+004
751	3;1*4;2*10;5*6;7*8;9*11	38,367293	0,004651	0,003367	394958848000	96729430983	2550299056	38057	11	11	2905	3,748557e+001	1,471822e+001	6,838591e-003	-0,000000e+000	3,280874e-016	4,148050e+001	2,978119e+005
752	3;1*4;2*10;5*6;7*9;8*11	-16,788241	0,003016	0,002113	320063488000	77566020915	287945946	739	12	12	2345	-1,635612e+001	-4,117256e+000	-4,740164e-005	-0,000000e+000	-7,440226e-019	1,964994e+001	1,423913e+005
753	3;1*4;2*10;5*6;7*11;8*9	22,077472	0,003440	0,002266	287991808000	61326662749	799449149	3687	5	5	2118	2,109260e+001	6,305197e+000	1,595140e-003	-0,000000e+000	6,769641e-020	2,366268e+001	1,661915e+005
754	3;1*4;2*10;5*7;6*8;9*11	-45,853947	0,004203	0,002977	792537088000	216291856394	445411290	6004	13	13	6205	-4,383818e+001	-6,253327e+000	-2,020462e-005	-0,000000e+000	-4,263037e-018	4,950435e+001	3,348630e+005
755	3;1*4;2*10;5*7;6*9;8*11	4,653504	0,001815	0,001075	177051648000	42654199057	12858280	1000	2	2	1304	4,865514e+000	3,185858e-001	2,023080e-018	-0,000000e+000	1,391501e-020	8,435072e+000	9,909987e+004
756	3;1*4;2*10;5*7;6*11;8*9	-12,460814	0,002449	0,001762	211314688000	51489308750	110858343	1103	1	1	1666	-1,190755e+001	-2,216555e+000	-1,403846e-005	-0,000000e+000	1,421240e-019	1,432641e+001	1,219890e+005
757	3;1*4;2*10;5*8;6*7;9*11	32,973360	0,003603	0,002527	505919488000	142280368863	962550515	3396	18	18	3609	3,126742e+001	7,253225e+000	8,782412e-005	-0,000000e+000	3,330676e-018	3,726216e+001	2,225019e+005
758	3;1*4;2*10;5*8;6*9;7*11	3,879820	0,000983	0,000650	35166208000	8973579209	3303283	389	2	2	233	3,254466e+000	6,231059e-002	2,167503e-027	-0,000000e+000	1,728446e-021	4,831175e+000	1,900557e+004
759	3;1*4;2*10;5*8;6*11;7*9	2,938333	0,001885	0,001379	97363968000	21962010675	9903258	615	1	1	770	3,307342e+000	2,289284e-001	5,655635e-021	-0,000000e+000	1,697698e-021	7,655234e+000	5,286243e+004
760	3;1*4;2*10;5*9;6*7;8*11	-7,829545	0,001916	0,001252	133265408000	26266913509	31181975	719	5	5	970	-7,379480e+000	-7,597590e-001	1,054316e-007	-0,000000e+000	-4,345443e-018	9,784245e+000	5,125023e+004
761	3;1*4;2*10;5*9;6*8;7*11	3,370502	0,001686	0,001158	127653888000	28477394592	13626297	2014	4	4	915	3,401994e+000	2,752911e-001	1,297205e-018	-0,000000e+000	2,325837e-023	6,470939e+000	5,682148e+004
762	3;1*4;2*10;5*9;6*11;7*8	-6,622223	0,001850	0,001213	128309248000	28133262921	40521644	1250	3	3	979	-6,254530e+000	-7,570506e-001	-1,242115e-017	-0,000000e+000	-2,740486e-016	9,153825e+000	6,337465e+004
763	3;1*4;2*10;5*11;6*7;8*9	14,301618	0,002584	0,001813	167548928000	35232452766	431721582	3697	2	2	1184	1,358873e+001	3,596659e+000	1,076471e-003	-0,000000e+000	4,736009e-018	1,673438e+001	9,138622e+004
764	3;1*4;2*10;5*11;6*8;7*9	-17,269623	0,002873	0,002067	287336448000	68023818669	62145363	2972	14	14	2252	-1,575506e+001	-1,627109e+000	-5,883022e-007	-0,000000e+000	-2,543990e-018	2,118868e+001	1,243503e+005
765	3;1*4;2*10;5*11;6*9;7*8	16,542830	0,002163	0,001546	193804288000	49602392232	142117141	2349	4	4	1456	1,542834e+001	1,708680e+000	2,548279e-005	-0,000000e+000	6,610122e-016	1,849692e+001	8,193559e+004
766	3;1*4;2*11;5*6;7*8;9*10	-37,754555	0,005257	0,003496	411957248000	95453686079	7731199538	1356039	11	7	2967	-3,718839e+001	-1,943028e+001	-5,630062e-002	7,334828e-009	-4,692462e-019	4,259052e+001	4,792917e+005
767	3;1*4;2*11;5*6;7*9;8*10	45,314861	0,004707	0,003243	794994688000	211694083841	2758395415	24814	37	37	6096	4,353584e+001	1,319587e+001	2,779739e-003	-0,000000e+000	5,116006e-014	4,908733e+001	4,014641e+005
768	3;1*4;2*11;5*6;7*10;8*9	-30,407528	0,005033	0,002868	458713088000	127304073666	3811158263	60051	23	23	3358	-2,930552e+001	-1,159593e+001	-6,958112e-003	-0,000000e+000	4,608930e-017	3,587544e+001	3,232515e+005
769	3;1*4;2*11;5*7;6*8;9*10	45,312016	0,004767	0,003383	725485568000	193642206124	2472957127	22606	50	50	5637	4,353632e+001	1,306573e+001	2,903685e-003	-0,000000e+000	2,973844e-017	4,908509e+001	3,657407e+005
770	3;1*4;2*11;5*7;6*9;8*10	-39,475276	0,004483	0,002669	952322048000	227044169651	289007608	11444	36	36	7708	-3,596197e+001	-3,413135e+000	-1,770662e-005	-0,000000e+000	-3,726235e-018	4,376627e+001	3,517751e+005
771	3;1*4;2*11;5*7;6*10;8*9	35,544889	0,004472	0,002931	668694528000	149461166293	695069403	5236	17	17	5023	3,295642e+001	6,451292e+000	5,550782e-005	-0,000000e+000	7,589411e-018	3,932547e+001	2,597842e+005
772	3;1*4;2*11;5*8;6*7;9*10	-30,410233	0,004496	0,003019	398747648000	110429782988	3260832923	52194	6	6	2965	-2,929711e+001	-1,150831e+001	-7,654785e-003	-0,000000e+000	-1,073938e-017	3,588102e+001	2,725367e+005
773	3;1*4;2*11;5*8;6*9;7*10	-6,802090	0,001266	0,000853	111126528000	28717119863	46977699	2468	0	0	797	-5,683860e+000	-3,517260e-001	-8,721142e-008	-0,000000e+000	-7,535227e-019	8,811660e+000	3,933086e+004
774	3;1*4;2*11;5*8;6*10;7*9	-15,791415	0,003039	0,002099	446629888000	97579628632	135518016	7716	3	3	3459	-1,432614e+001	-1,369112e+000	-2,846985e-007	-0,000000e+000	-4,752179e-020	1,952931e+001	1,473918e+005
775	3;1*4;2*11;5*9;6*7;8*10	35,545590	0,003982	0,003065	568301568000	125522721801	559767715	4592	13	13	4455	3,287814e+001	6,239497e+000	8,968785e-005	-0,000000e+000	7,267462e-019	3,932688e+001	2,080399e+005
776	3;1*4;2*11;5*9;6*8;7*10	-15,786739	0,003154	0,002144	416299008000	90842295552	124753470	7194	14	14	3253	-1,432749e+001	-1,348723e+000	-1,571910e-007	-0,000000e+000	-8,118147e-019	1,952426e+001	1,404842e+005
777	3;1*4;2*11;5*9;6*10;7*8	21,455637	0,002952	0,002164	485931008000	103251806932	503268626	10061	14	14	3795	1,941600e+001	3,086875e+000	1,619638e-005	-0,000000e+000	3,706761e-017	2,470800e+001	1,754612e+005
778	3;1*4;2*11;5*10;6*7;8*9	-30,187181	0,003803	0,002462	489617408000	125171522555	2957287453	42625	41	41	3545	-2,872205e+001	-9,530465e+000	-4,701303e-003	-0,000000e+000	-4,104945e-019	3,805465e+001	2,746794e+005
779	3;1*4;2*11;5*10;6*8;7*9	36,248458	0,003628	0,002577	731588608000	188009874021	568169003	14480	28	28	5491	3,206516e+001	4,425234e+000	2,948776e-004	-0,000000e+000	8,656885e-018	4,209589e+001	2,309442e+005
780	3;1*4;2*11;5*10;6*9;7*8	-24,497685	0,003717	0,002157	582903808000	171191258612	1634826186	12024	15	15	4278	-2,333271e+001	-5,300181e+000	-2,747549e-004	-0,000000e+000	-3,072321e-018	3,077186e+001	2,165422e+005
781	3;1*5;2*6;4*8;7*10;9*11	-6,642228	0,001550	0,000923	144017408000	33292667411	10499097	2071	5	5	1027	-6,042805e+000	-3,727108e-002	-8,553505e-014	-0,000000e+000	-4,562967e-023	7,446118e+000	5,218977e+004
782	3;1*5;2*6;4*8;7*11;9*10	7,460769	0,002373	0,001228	173099008000	41888994803	65074390	2067	1	1	1225	7,008729e+000	2,545199e-001	5,984929e-013	-0,000000e+000	2,156457e-021	7,829012e+000	7,267068e+004
783	3;1*5;2*6;4*9;7*10;8*11	-1,947495	0,000447	0,000278	35166208000	8705121331	3894421	698	0	0	213	-1,631212e+000	-1,956240e-003	4,033938e-011	-0,000000e+000	-1,962606e-021	2,282690e+000	1,178104e+004
784	3;1*5;2*6;4*9;7*11;8*10	-3,932824	0,001149	0,000647	124090368000	30913763688	26528483	3098	2	2	885	-3,588769e+000	-2,512460e-002	1,074185e-011	-0,000000e+000	-2,350926e-023	4,733621e+000	5,267230e+004
785	3;1*5;2*6;4*10;7*8;9*11	8,076589	0,001779	0,001032	187783168000	43974707477	89369731	1483	7	7	1338	7,302242e+000	2,237363e-001	6,001650e-013	-0,000000e+000	-1,951514e-018	8,712500e+000	5,926775e+004
786	3;1*5;2*6;4*10;7*9;8*11	-3,077145	0,001243	0,000616	120997888000	31053251247	19135617	1519	7	7	862	-2,900590e+000	-2,109136e-002	4,842663e-014	-0,000000e+000	-7,875042e-023	4,688271e+000	5,441350e+004
787	3;1*5;2*6;4*10;7*11;8*9	5,042223	0,001579	0,000912	72910848000	16596546399	22769328	884	4	4	530	4,575701e+000	8,994718e-002	4,379827e-012	-0,000000e+000	1,741380e-021	5,686278e+000	2,993499e+004
788	3;1*5;2*6;4*11;7*8;9*10	-7,198915	0,002283	0,001285	170866688000	44294078643	675789341	3314	8	8	1205	-6,902107e+000	-6,890728e-001	-3,743120e-005	-0,000000e+000	-6,417085e-021	8,145794e+000	9,515843e+004
789	3;1*5;2*6;4*11;7*9;8*10	8,726457	0,002346	0,001290	257538048000	66038539963	96802486	2870	11	11	1899	7,976437e+000	1,565200e-001	1,129234e-009	-0,000000e+000	3,190484e-018	1,010471e+001	8,080115e+004
790	3;1*5;2*6;4*11;7*10;8*9	-6,956591	0,001905	0,001106	180430848000	50029051372	181989410	2741	6	6	1270	-6,442391e+000	-3,129134e-001	-3,024057e-012	-0,000000e+000	-3,510281e-021	8,034281e+000	6,031159e+004
791	3;1*5;2*7;4*8;6*10;9*11	-0,666571	0,000629	0,000363	20932608000	5289760982	5287635	691	0	0	142	-6,470372e-001	-2,313040e-003	2,553826e-011	-0,000000e+000	-1,291464e-023	1,440517e+000	1,179319e+004
792	3;1*5;2*7;4*8;6*11;9*10	0,414655	0,000625	0,000372	22018048000	5189635328	6800873	452	3	3	148	3,865983e-001	5,487496e-003	1,332793e-013	-0,000000e+000	1,915447e-023	1,218556e+000	1,038782e+004
793	3;1*5;2*7;4*9;6*10;8*11	0,671959	0,000396	0,000238	10856448000	3015327254	5237055	1387	0	0	78	6,216341e-001	7,788653e-003	1,827991e-007	-0,000000e+000	-1,187704e-026	8,545927e-001	1,011482e+004
794	3;1*5;2*7;4*9;6*11;8*10	0,087507	0,000434	0,000308	9852928000	2139644441	2343979	225	0	0	64	4,059291e-002	-1,765263e-003	-4,954173e-011	-0,000000e+000	-1,510545e-024	9,574872e-001	6,101780e+003
795	3;1*5;2*7;4*10;6*8;9*11	-3,665793	0,000983	0,000688	46839808000	9763418994	5111860	692	0	0	323	-2,912994e+000	-2,165809e-002	-1,426899e-017	-0,000000e+000	-1,917419e-023	4,506146e+000	2,029315e+004
796	3;1*5;2*7;4*10;6*9;8*11	-0,303565	0,000214	0,000137	12433408000	3081831026	1169299	51	0	0	82	-2,619640e-001	8,929982e-004	-2,646323e-021	-0,000000e+000	-8,426210e-026	4,798502e-001	6,212295e+003
797	3;1*5;2*7;4*10;6*11;8*9	0,041229	0,000312	0,000229	24619008000	6116517048	15638654	254	0	0	179	7,759858e-002	2,528180e-002	-7,455944e-010	-0,000000e+000	2,372481e-024	1,148689e+000	1,327865e+004
798	3;1*5;2*7;4*11;6*8;9*10	3,007260	0,000937	0,000647	59803648000	14406642295	39216136	1034	1	1	405	2,656252e+000	6,243676e-002	-4,818526e-012	-0,000000e+000	6,173542e-022	3,709827e+000	2,785868e+004
799	3;1*5;2*7;4*11;6*9;8*10	0,118917	0,000451	0,000325	30394368000	6383249606	10205370	1116	0	0	224	4,552058e-003	-1,498501e-002	-7,732957e-011	-0,000000e+000	-1,187252e-024	1,791794e+000	1,612320e+004
800	3;1*5;2*7;4*11;6*10;8*9	1,730491	0,000669	0,000467	27793408000	4088744171	5709259	395	1	1	191	1,315815e+000	5,130687e-003	-9,021752e-011	-0,000000e+000	1,387053e-016	2,382996e+000	8,613050e+003
801	3;1*5;2*8;4*6;7*10;9*11	3,463028	0,001663	0,001010	96278528000	23436148612	11781364	929	3	3	713	2,709679e+000	1,021914e-003	1,404872e-015	-0,000000e+000	6,188823e-021	6,921454e+000	4,691430e+004
802	3;1*5;2*8;4*6;7*11;9*10	-2,662384	0,002066	0,001219	120670208000	26382074806	69301158	1114	3	3	941	-2,090718e+000	9,669982e-003	3,744115e-014	-0,000000e+000	1,070356e-022	6,358073e+000	5,392970e+004
803	3;1*5;2*8;4*7;6*10;9*11	-0,622685	0,000420	0,000247	32196608000	9529017048	4073309	388	0	0	194	-5,509337e-001	5,062455e-004	-1,564524e-015	-0,000000e+000	-2,898038e-020	1,428953e+000	2,025722e+004
804	3;1*5;2*8;4*7;6*11;9*10	0,342018	0,000466	0,000287	32114688000	9229130388	8692725	501	0	0	229	2,998814e-001	5,137143e-004	3,482204e-016	-0,000000e+000	9,325633e-022	1,171430e+000	1,684821e+004
805	3;1*5;2*8;4*9;6*10;7*11	-0,336540	0,000220	0,000149	22980608000	5887609674	5906460	1017	5	5	128	-2,952517e-001	1,093015e-003	6,839471e-013	-0,000000e+000	-1,655506e-023	8,208535e-001	1,108092e+004
806	3;1*5;2*8;4*9;6*11;7*10	-0,413943	0,000264	0,000155	7292928000	1835351984	2953164	322	0	0	44	-3,545692e-001	-7,268149e-003	-7,313114e-012	-0,000000e+000	3,642311e-028	5,763321e-001	4,496711e+003
807	3;1*5;2*8;4*10;6*7;9*11	4,143831	0,000875	0,000618	40081408000	9249901312	18320187	570	0	0	269	3,551995e+000	4,955197e-002	-1,699904e-016	-0,000000e+000	6,623846e-024	4,739795e+000	1,729935e+004
808	3;1*5;2*8;4*10;6*9;7*11	-0,019059	0,000166	0,000110	17287168000	5790478742	3884670	456	0	0	111	-1,694431e-002	7,033507e-004	-1,462307e-012	-0,000000e+000	-3,993519e-025	5,091557e-001	1,544126e+004
809	3;1*5;2*8;4*10;6*11;7*9	-0,179129	0,000303	0,000220	18147328000	4011121186	6247927	1071	0	0	105	-1,920912e-001	-3,372238e-003	-8,000606e-012	-0,000000e+000	-3,562020e-024	9,769961e-001	1,134615e+004
810	3;1*5;2*8;4*11;6*7;9*10	-3,608779	0,000905	0,000641	34777088000	7279562936	84545132	366	0	0	247	-3,016636e+000	-6,834398e-002	-3,898926e-010	-0,000000e+000	-1,118653e-023	3,925289e+000	1,669577e+004
811	3;1*5;2*8;4*11;6*9;7*10	-1,363251	0,000576	0,000346	16652288000	3443781467	4503497	508	0	0	116	-1,037949e+000	-2,082313e-002	-6,593516e-010	-0,000000e+000	-3,093379e-018	1,705651e+000	8,994481e+003
812	3;1*5;2*8;4*11;6*10;7*9	-0,237570	0,000705	0,000438	21014528000	4482216029	9457307	1462	3	3	152	-1,819232e-001	4,948320e-004	1,110947e-007	-0,000000e+000	-1,512743e-023	1,499897e+000	1,291861e+004
813	3;1*5;2*9;4*6;7*10;8*11	0,075556	0,000626	0,000365	22243328000	5795941189	3742074	342	0	0	143	-6,478900e-003	-1,431187e-004	-1,648581e-018	-0,000000e+000	-1,080255e-024	1,643445e+000	1,124549e+004
814	3;1*5;2*9;4*6;7*11;8*10	1,727854	0,001304	0,000734	65619968000	15437844586	9466221	1017	5	5	485	1,153753e+000	-1,028596e-003	-1,767732e-017	-0,000000e+000	-1,901014e-022	4,161305e+000	2,931340e+004
815	3;1*5;2*9;4*7;6*10;8*11	0,223896	0,000219	0,000151	9750528000	2701859002	2831012	354	0	0	63	2,089724e-001	-2,948935e-003	4,210021e-015	-0,000000e+000	1,366076e-026	4,836475e-001	7,361211e+003
816	3;1*5;2*9;4*7;6*11;8*10	-0,174555	0,000322	0,000225	10651648000	2765758015	1341790	159	1	1	80	-1,044449e-001	5,676949e-004	1,865859e-020	-0,000000e+000	-5,871525e-024	9,316188e-001	6,717933e+003
817	3;1*5;2*9;4*8;6*10;7*11	0,398606	0,000173	0,000128	16529408000	4265320572	4286483	614	0	0	102	3,672093e-001	3,806771e-003	8,782386e-016	-0,000000e+000	2,529373e-024	5,716897e-001	1,042448e+004
818	3;1*5;2*9;4*8;6*11;7*10	-0,001738	0,000163	0,000102	17205248000	4991583774	4096481	528	0	0	97	-1,410322e-002	-2,746628e-003	-7,561163e-017	-0,000000e+000	-2,311507e-024	4,333477e-001	1,053691e+004
819	3;1*5;2*9;4*10;6*7;8*11	-0,111178	0,000413	0,000275	8849408000	1704800256	2131819	157	0	0	70	-8,581513e-002	-1,800740e-003	1,363835e-011	-0,000000e+000	-3,018748e-026	9,043214e-001	4,219611e+003
820	3;1*5;2*9;4*10;6*8;7*11	-0,041700	0,000290	0,000215	18188288000	4009651518	4902932	994	0	0	128	-6,128151e-002	2,779710e-003	4,530610e-012	-0,000000e+000	-2,518572e-023	1,005503e+000	1,039419e+004
821	3;1*5;2*9;4*10;6*11;7*8	0,326385	0,000424	0,000277	12781568000	2344134806	3380089	325	0	0	93	2,834232e-001	9,345455e-003	3,556774e-012	-0,000000e+000	7,203339e-018	1,066021e+000	5,569340e+003
822	3;1*5;2*9;4*11;6*7;8*10	1,550260	0,000766	0,000619	18413568000	4022004453	9367525	842	0	0	152	1,197523e+000	2,280360e-002	-4,166121e-007	-0,000000e+000	2,267447e-022	2,600589e+000	1,098933e+004
823	3;1*5;2*9;4*11;6*8;7*10	0,338551	0,000433	0,000343	28694528000	5720222922	13516112	2798	3	3	201	1,772527e-001	-1,210455e-003	-3,744823e-007	-0,000000e+000	-3,192618e-024	1,873863e+000	1,659017e+004
824	3;1*5;2*9;4*11;6*10;7*8	1,324972	0,000539	0,000371	33568768000	5879470230	16694501	2397	4	4	211	1,018304e+000	2,597230e-003	4,349026e-006	-0,000000e+000	1,750539e-024	2,128577e+000	1,684558e+004
825	3;1*5;2*10;4*6;7*8;9*11	-1,608622	0,001496	0,000776	248240128000	66470731259	412130212	1185	2	2	1871	-1,046758e+000	8,340701e-002	2,433179e-010	-0,000000e+000	-8,666806e-022	6,707396e+000	1,331144e+005
826	3;1*5;2*10;4*6;7*9;8*11	1,285613	0,001112	0,000670	64718848000	15680777378	10588718	846	2	2	474	8,507500e-001	-1,015451e-003	4,504450e-017	-0,000000e+000	-2,174533e-020	3,956972e+000	3,190647e+004
827	3;1*5;2*10;4*6;7*11;8*9	-1,945276	0,001442	0,000765	79915008000	17608011785	40460393	1006	0	0	613	-1,317304e+000	1,788449e-002	1,225003e-012	-0,000000e+000	6,772426e-023	4,675841e+000	3,693791e+004
828	3;1*5;2*10;4*7;6*8;9*11	-2,866428	0,001156	0,000776	44238848000	10142622649	6698423	523	0	0	346	-2,556028e+000	-3,341475e-002	1,230017e-015	-0,000000e+000	-6,406678e-023	5,805817e+000	2,412428e+004
829	3;1*5;2*10;4*7;6*9;8*11	-0,329627	0,000181	0,000129	10733568000	3250040025	1005698	49	0	0	62	-2,652759e-001	4,454509e-004	-5,770781e-018	-0,000000e+000	-6,646322e-024	6,405394e-001	7,956845e+003
830	3;1*5;2*10;4*7;6*11;8*9	0,441756	0,000547	0,000334	11122688000	3136027863	3780645	353	0	0	66	3,919040e-001	-5,251229e-004	-3,359240e-014	-0,000000e+000	3,504688e-024	1,203189e+000	7,977056e+003
831	3;1*5;2*10;4*8;6*7;9*11	-2,666054	0,001063	0,000771	47802368000	9106209720	20744207	775	1	1	373	-2,036695e+000	-6,833020e-004	-6,367807e-018	-0,000000e+000	-9,676857e-022	4,761423e+000	2,008858e+004
832	3;1*5;2*10;4*8;6*9;7*11	-0,455150	0,000210	0,000149	15812608000	5102960465	3081117	186	1	1	117	-4,271795e-001	-9,165544e-004	3,770568e-018	-0,000000e+000	-6,350261e-025	6,651671e-001	1,302933e+004
833	3;1*5;2*10;4*8;6*11;7*9	-0,270475	0,000427	0,000313	7477248000	1927135431	3646403	725	0	0	48	-2,098319e-001	-1,623788e-003	3,001686e-010	-0,000000e+000	-5,176527e-024	1,059175e+000	7,398835e+003
834	3;1*5;2*10;4*9;6*7;8*11	0,156317	0,000446	0,000305	17369088000	3935608004	3027670	283	0	0	121	1,330951e-001	-4,037507e-004	1,055420e-016	-0,000000e+000	1,097219e-022	1,150644e+000	7,893233e+003
835	3;1*5;2*10;4*9;6*8;7*11	-0,029135	0,000268	0,000194	16467968000	4204339161	3177415	356	0	0	130	-4,475844e-004	9,104320e-004	-4,167376e-018	-0,000000e+000	-1,759813e-025	9,231228e-001	9,844281e+003
836	3;1*5;2*10;4*9;6*11;7*8	-0,081763	0,000363	0,000276	13703168000	3720879790	8398017	1023	0	0	93	-1,217414e-001	-7,279526e-003	1,251885e-015	-0,000000e+000	-3,036394e-025	1,109755e+000	1,063159e+004
837	3;1*5;2*10;4*11;6*7;8*9	-1,883558	0,000747	0,000552	34531328000	7200123641	71124925	676	2	2	233	-1,596779e+000	-5,230850e-002	-2,583285e-011	-0,000000e+000	-9,153136e-020	3,234742e+000	1,450794e+004
838	3;1*5;2*10;4*11;6*8;7*9	1,995026	0,000871	0,000669	31479808000	7505268385	11741953	612	2	2	205	1,611105e+000	5,999980e-002	-4,658923e-012	-0,000000e+000	5,341017e-023	3,958221e+000	1,158818e+004
839	3;1*5;2*10;4*11;6*9;7*8	-2,941440	0,000736	0,000546	32278528000	8581578019	26880875	755	1	1	260	-2,529365e+000	-8,764198e-003	4,282952e-016	-0,000000e+000	-2,827168e-021	3,962314e+000	1,165465e+004
840	3;1*5;2*11;4*6;7*8;9*10	1,076045	0,002647	0,001347	111925248000	27942568704	695407289	11887	4	4	803	6,762518e-001	-2,015787e-001	5,191975e-006	-0,000000e+000	2,112116e-022	6,626286e+000	9,270030e+004
841	3;1*5;2*11;4*6;7*9;8*10	-1,335926	0,002281	0,001078	258091008000	72933990421	173997866	2763	4	4	2063	-7,769153e-001	5,250479e-002	-2,835932e-007	-0,000000e+000	3,896218e-019	7,831312e+000	1,202683e+005
842	3;1*5;2*11;4*6;7*10;8*9	0,911763	0,001700	0,001208	139757568000	38494819794	245194412	1170	7	7	1070	4,561058e-001	-7,662694e-002	1,662116e-009	-0,000000e+000	-1,179900e-024	5,457550e+000	6,639096e+004
843	3;1*5;2*11;4*7;6*8;9*10	2,410082	0,001139	0,000773	58492928000	14017286330	48522409	314	2	2	452	2,300060e+000	2,091063e-001	3,160635e-011	-0,000000e+000	2,874940e-018	5,137159e+000	2,999911e+004
844	3;1*5;2*11;4*7;6*9;8*10	-0,122056	0,000725	0,000523	12003328000	2577237807	1478843	98	1	1	92	-1,707894e-001	9,492627e-004	6,850301e-014	-0,000000e+000	3,258145e-025	1,781756e+000	7,178790e+003
845	3;1*5;2*11;4*7;6*10;8*9	1,948338	0,000724	0,000506	30066688000	5079115295	8312275	311	2	2	218	1,710394e+000	1,997311e-002	9,468902e-020	-0,000000e+000	1,740679e-020	2,986819e+000	1,338123e+004
846	3;1*5;2*11;4*8;6*7;9*10	1,058829	0,001344	0,000743	57673728000	11001537600	147812595	797	1	1	415	7,529318e-001	-2,999275e-002	-2,399165e-010	-0,000000e+000	4,702498e-020	3,445991e+000	3,156115e+004
847	3;1*5;2*11;4*8;6*9;7*10	-0,114314	0,000452	0,000298	23164928000	5048727062	4206094	428	1	1	174	-2,066649e-001	-4,430751e-003	1,400408e-014	-0,000000e+000	-3,482398e-023	1,184413e+000	1,657256e+004
848	3;1*5;2*11;4*8;6*10;7*9	-1,070481	0,000559	0,000421	32892928000	6218643238	6133469	655	0	0	239	-8,791749e-001	-3,725323e-003	-4,557255e-020	-0,000000e+000	-9,287521e-020	2,100920e+000	1,449933e+004
849	3;1*5;2*11;4*9;6*7;8*10	0,601958	0,000869	0,000634	30844928000	5926752890	11618223	399	2	2	243	6,577374e-001	7,944262e-003	-2,094817e-016	-0,000000e+000	-1,347557e-023	2,922436e+000	1,525224e+004
850	3;1*5;2*11;4*9;6*8;7*10	-0,385776	0,000489	0,000373	22939648000	4802732824	4076441	375	1	1	162	-3,600697e-001	-2,008639e-003	3,085848e-019	-0,000000e+000	7,863239e-024	1,820055e+000	1,326605e+004
851	3;1*5;2*11;4*9;6*10;7*8	0,992699	0,000668	0,000418	33691648000	6092867495	10173594	543	2	2	254	8,043548e-001	4,293969e-003	-2,575965e-016	-0,000000e+000	1,455413e-024	2,403285e+000	1,602889e+004
852	3;1*5;2*11;4*10;6*7;8*9	0,580493	0,000834	0,000583	43972608000	7044697670	99901110	1596	2	2	325	4,768330e-001	2,152560e-002	1,112222e-006	-0,000000e+000	9,321610e-023	2,772284e+000	2,094394e+004
853	3;1*5;2*11;4*10;6*8;7*9	-0,700742	0,000933	0,000644	40962048000	9182165758	12669700	1120	1	1	307	-4,774085e-001	-1,319546e-003	2,604310e-014	-0,000000e+000	-6,032670e-021	3,186756e+000	1,993670e+004
854	3;1*5;2*11;4*10;6*9;7*8	0,548170	0,000732	0,000442	56424448000	13499055894	47425546	1604	4	4	398	4,011864e-001	1,148474e-002	2,557422e-011	-0,000000e+000	2,019668e-021	2,650357e+000	2,079141e+004
855	3;1*6;2*4;5*8;7*10;9*11	-14,726925	0,002286	0,001858	374867968000	102598415038	72976126	971	2	2	2968	-1,369277e+001	-1,264006e+000	-3,374938e-006	-0,000000e+000	-1,470718e-019	2,059421e+001	1,174971e+005
856	3;1*6;2*4;5*8;7*11;9*10	15,826185	0,002436	0,002047	296716288000	72570526214	301250026	1221	5	5	2296	1,481302e+001	3,005454e+000	3,019105e-004	-0,000000e+000	-6,714751e-016	2,129537e+001	1,007703e+005
857	3;1*6;2*4;5*9;7*10;8*11	-4,942934	0,001040	0,000795	61790208000	16607711582	10588808	460	2	2	470	-4,270481e+000	-1,479709e-001	-6,228156e-009	-0,000000e+000	1,904023e-022	6,477418e+000	1,661806e+004
858	3;1*6;2*4;5*9;7*11;8*10	-8,999857	0,002145	0,001854	253216768000	63616023752	42704144	1903	7	7	2074	-8,310267e+000	-1,020688e+000	4,194070e-006	-0,000000e+000	-2,730013e-019	1,376141e+001	7,944238e+004
859	3;1*6;2*4;5*10;7*8;9*11	24,249221	0,003116	0,002685	471042048000	121909754032	689203523	6126	16	16	3581	2,269993e+001	5,901909e+000	9,462591e-004	-0,000000e+000	-2,922632e-022	3,147264e+001	1,775837e+005
860	3;1*6;2*4;5*10;7*9;8*11	-9,568859	0,002157	0,001966	243406848000	61580959439	40913272	934	2	2	1917	-9,069659e+000	-1,046227e+000	3,577686e-007	-0,000000e+000	-1,429533e-018	1,522448e+001	7,272876e+004
861	3;1*6;2*4;5*10;7*11;8*9	11,602800	0,002216	0,001929	210126848000	49902756024	164287478	1075	6	6	1618	1,066117e+001	2,248797e+000	1,984664e-004	-0,000000e+000	2,898871e-018	1,785290e+001	6,787171e+004
862	3;1*6;2*4;5*11;7*8;9*10	-19,802826	0,003466	0,002900	357951488000	83815983569	2236207923	165803	13	13	2628	-1,855443e+001	-8,210058e+000	-1,149469e-002	-0,000000e+000	-8,969954e-019	2,880012e+001	1,954221e+005
863	3;1*6;2*4;5*11;7*9;8*10	23,706128	0,003620	0,003106	660482048000	174939607806	489256393	6002	17	17	5495	2,143576e+001	4,775462e+000	5,078052e-004	-0,000000e+000	2,414508e-019	3,421479e+001	1,998275e+005
864	3;1*6;2*4;5*11;7*10;8*9	-17,372724	0,002853	0,002439	338556928000	89881606587	766692107	7404	6	6	2609	-1,581367e+001	-4,389403e+000	-1,045285e-003	-0,000000e+000	-1,582579e-020	2,645745e+001	1,096646e+005
865	3;1*6;2*5;4*8;7*10;9*11	1,347186	0,001352	0,000854	87697408000	20758137344	4898520	659	4	4	644	9,643002e-001	-3,052698e-002	9,052457e-015	-0,000000e+000	1,219792e-024	5,607249e+000	2,871112e+004
866	3;1*6;2*5;4*8;7*11;9*10	-0,448786	0,001675	0,001016	125769728000	27039771934	36240142	1033	5	5	952	-1,849102e-001	1,363167e-001	1,702100e-015	-0,000000e+000	-2,745539e-015	5,370318e+000	3,923978e+004
867	3;1*6;2*5;4*9;7*10;8*11	0,064593	0,000371	0,000241	26626048000	7227357062	2580010	429	3	3	166	-2,145394e-002	-3,153872e-003	9,952710e-013	-0,000000e+000	3,253680e-025	1,666405e+000	8,949338e+003
868	3;1*6;2*5;4*9;7*11;8*10	0,458689	0,000942	0,000544	121899008000	28127012836	9549838	1657	0	0	882	2,058552e-001	-2,025025e-002	6,715579e-017	-0,000000e+000	-1,422544e-022	3,568896e+000	3,644356e+004
869	3;1*6;2*5;4*10;7*8;9*11	-0,969374	0,001835	0,001125	198289408000	47597854091	111162137	1049	1	1	1344	-1,723100e-001	2,636485e-001	8,145086e-009	-0,000000e+000	4,149121e-022	7,088736e+000	5,950553e+004
870	3;1*6;2*5;4*10;7*9;8*11	0,050114	0,001109	0,000655	79403008000	18254601909	5465577	828	1	1	566	-1,598770e-001	-1,870205e-002	8,617819e-011	-0,000000e+000	-1,168246e-021	3,710319e+000	2,642182e+004
871	3;1*6;2*5;4*10;7*11;8*9	-0,209582	0,001096	0,000673	108320768000	23542402635	22365805	1091	0	0	695	4,745071e-002	8,605476e-002	5,493990e-015	-0,000000e+000	1,955382e-016	4,194120e+000	3,099753e+004
872	3;1*6;2*5;4*11;7*8;9*10	1,101138	0,002209	0,001148	211519488000	51226965327	827701180	5211	4	4	1471	1,796264e-001	-5,960639e-001	-1,751555e-004	-0,000000e+000	-2,925060e-020	7,039276e+000	9,569764e+004
873	3;1*6;2*5;4*11;7*9;8*10	-1,090447	0,001979	0,001073	261224448000	67751098690	71495718	3188	12	12	1955	-1,802229e-001	1,940855e-001	3,439203e-014	-0,000000e+000	1,839357e-018	8,389305e+000	8,260424e+004
874	3;1*6;2*5;4*11;7*10;8*9	-0,436340	0,001913	0,000983	191039488000	51395141875	155763569	2365	8	8	1309	-7,438141e-001	-2,520395e-001	5,121401e-008	-0,000000e+000	-5,137384e-021	5,868138e+000	5,618294e+004
875	3;1*6;2*7;4*8;5*10;9*11	1,808043	0,000956	0,000639	40818688000	8888127702	10472908	1280	0	0	244	1,782398e+000	1,772610e-002	9,159751e-010	-0,000000e+000	-1,509616e-022	2,749884e+000	1,680377e+004
876	3;1*6;2*7;4*8;5*11;9*10	-1,032817	0,000983	0,000543	80713728000	16799336828	19324869	2010	2	2	516	-1,050874e+000	-5,636130e-002	2,687552e-015	-0,000000e+000	7,400540e-026	1,990469e+000	1,858901e+004
877	3;1*6;2*7;4*9;5*10;8*11	-0,791727	0,000568	0,000358	27670528000	6392369127	8695513	879	0	0	176	-7,348642e-001	-1,830793e-002	1,498843e-012	-0,000000e+000	-5,704541e-024	1,122031e+000	1,280759e+004
878	3;1*6;2*7;4*9;5*11;8*10	0,264987	0,000710	0,000459	30947328000	5958305920	11045214	1164	2	2	186	2,704182e-001	-3,841390e-003	-8,236929e-013	-0,000000e+000	-1,744281e-024	1,747206e+000	1,291186e+004
879	3;1*6;2*7;4*10;5*8;9*11	-0,511554	0,000401	0,000217	73136128000	20535683541	14454849	2052	0	0	436	-4,576093e-001	1,755872e-002	-9,965061e-008	-0,000000e+000	-1,337965e-022	1,400250e+000	3,022818e+004
880	3;1*6;2*7;4*10;5*9;8*11	0,318976	0,000368	0,000243	27547648000	5276178218	4265386	695	0	0	186	3,333680e-001	8,049900e-003	-1,785529e-019	-0,000000e+000	-3,583946e-025	8,163710e-001	1,018226e+004
881	3;1*6;2*7;4*10;5*11;8*9	-0,146675	0,000642	0,000417	30373888000	6396300082	18083598	787	0	0	202	-1,950933e-001	-1,898526e-002	-1,174202e-012	-0,000000e+000	-8,238550e-025	1,651401e+000	1,214442e+004
882	3;1*6;2*7;4*11;5*8;9*10	0,215984	0,000609	0,000345	28715008000	7767552149	9320843	413	1	1	213	2,192875e-001	-1,579828e-002	-1,375137e-011	-0,000000e+000	6,988111e-022	1,274761e+000	9,928642e+003
883	3;1*6;2*7;4*11;5*9;8*10	0,192678	0,000469	0,000318	15628288000	3357501525	2712869	335	0	0	121	2,073950e-001	1,501607e-002	-2,171850e-020	-0,000000e+000	-3,671961e-026	1,151231e+000	6,607451e+003
884	3;1*6;2*7;4*11;5*10;8*9	0,523868	0,000467	0,000342	22632448000	4106781745	5358720	545	0	0	136	4,408870e-001	-9,263355e-003	1,334244e-017	-0,000000e+000	-8,826381e-023	1,291617e+000	6,362051e+003
885	3;1*6;2*8;4*5;7*10;9*11	-2,797417	0,001847	0,000962	141662208000	31816899203	89292491	479	2	2	1083	-2,147505e+000	2,090098e-002	4,137863e-015	-0,000000e+000	-1,016872e-021	6,894348e+000	4,694509e+004
886	3;1*6;2*8;4*5;7*11;9*10	1,745158	0,002082	0,001184	161486848000	30303662171	378678838	1617	1	1	1177	1,091008e+000	-8,899711e-002	1,480524e-007	-0,000000e+000	3,427037e-020	6,588111e+000	6,866018e+004
887	3;1*6;2*8;4*7;5*10;9*11	-0,843580	0,000380	0,000232	34531328000	11516887148	12602884	1934	1	1	241	-8,007452e-001	-1,886713e-002	7,586878e-013	-0,000000e+000	7,886171e-022	1,327722e+000	2,903553e+004
888	3;1*6;2*8;4*7;5*11;9*10	0,547729	0,000491	0,000284	27056128000	6779871666	6202756	469	0	0	205	5,078909e-001	3,897235e-003	4,742193e-020	-0,000000e+000	-7,999760e-024	1,003560e+000	9,415849e+003
889	3;1*6;2*8;4*9;5*10;7*11	0,252660	0,000360	0,000212	25110528000	6600154791	22949170	1712	0	0	181	1,980558e-001	-4,009111e-002	1,068152e-009	-0,000000e+000	2,047964e-024	8,499281e-001	1,828280e+004
890	3;1*6;2*8;4*9;5*11;7*10	0,047654	0,000105	0,000074	13641728000	2946540893	3066950	497	0	0	85	3,145348e-002	1,005847e-003	3,220465e-013	-0,000000e+000	7,360023e-026	3,305915e-001	5,659896e+003
891	3;1*6;2*8;4*10;5*7;9*11	-2,396414	0,000936	0,000690	43378688000	10414139945	13902088	2874	0	0	307	-2,006091e+000	-4,959882e-002	-3,697493e-006	-0,000000e+000	-1,169756e-024	4,306143e+000	2,748999e+004
892	3;1*6;2*8;4*10;5*9;7*11	0,229938	0,000196	0,000137	17102848000	3623636701	3238093	462	3	3	99	2,228772e-001	1,031374e-004	-1,337773e-021	-0,000000e+000	-2,934151e-025	5,431831e-001	8,216749e+003
893	3;1*6;2*8;4*10;5*11;7*9	0,822254	0,000612	0,000419	35964928000	6793448763	21130673	2113	1	1	218	7,375122e-001	2,583044e-002	-7,124522e-012	-0,000000e+000	-6,407678e-026	1,661103e+000	1,590115e+004
894	3;1*6;2*8;4*11;5*7;9*10	1,910207	0,001034	0,000645	56772608000	12623068707	30688076	756	0	0	426	1,604401e+000	5,214052e-002	8,799537e-012	-0,000000e+000	4,722367e-024	3,395447e+000	2,204543e+004
895	3;1*6;2*8;4*11;5*9;7*10	0,201929	0,000177	0,000110	14686208000	4401779225	1749986	198	0	0	99	1,831970e-001	2,195958e-004	5,710730e-034	-0,000000e+000	7,967384e-028	4,042093e-001	9,319365e+003
896	3;1*6;2*8;4*11;5*10;7*9	0,166439	0,000463	0,000314	15812608000	3199895283	3423314	243	0	0	118	1,649369e-001	1,444227e-002	-2,122541e-016	-0,000000e+000	-1,994277e-024	9,959713e-001	6,340018e+003
897	3;1*6;2*9;4*5;7*10;8*11	0,108823	0,000664	0,000436	51734528000	12444059445	30562198	481	1	1	353	3,049096e-001	-4,737244e-003	2,032594e-013	-0,000000e+000	3,382186e-023	2,230887e+000	1,687735e+004
898	3;1*6;2*9;4*5;7*11;8*10	-0,972084	0,001068	0,000625	127612928000	28459888028	78719452	1351	3	3	1011	-4,576940e-001	1,340611e-002	3,839327e-015	-0,000000e+000	-2,812933e-022	4,228875e+000	4,135450e+004
899	3;1*6;2*9;4*7;5*10;8*11	-0,158750	0,000257	0,000148	10364928000	3535292358	2701898	158	0	0	63	-1,524551e-001	-1,659647e-003	-6,693364e-014	-0,000000e+000	-5,411787e-023	4,033381e-001	1,117815e+004
900	3;1*6;2*9;4*7;5*11;8*10	-0,792464	0,000403	0,000281	9914368000	2350508659	1117546	166	0	0	81	-6,537081e-001	-7,765505e-004	-2,666371e-018	-0,000000e+000	-4,002617e-025	1,017328e+000	5,914465e+003
901	3;1*6;2*9;4*8;5*10;7*11	-0,362602	0,000208	0,000139	14870528000	4270379247	9553674	541	0	0	93	-3,365607e-001	3,724966e-003	7,444229e-009	-0,000000e+000	7,215320e-025	6,158069e-001	1,427117e+004
902	3;1*6;2*9;4*8;5*11;7*10	-0,119160	0,000134	0,000095	15546368000	3655143328	2758063	465	0	0	114	-1,142589e-001	-1,491501e-003	-2,391208e-030	-0,000000e+000	1,009510e-024	4,063202e-001	8,036972e+003
903	3;1*6;2*9;4*10;5*7;8*11	-0,000008	0,000287	0,000224	17799168000	4686667263	5618928	682	0	0	124	-2,402311e-002	1,973632e-004	9,182690e-012	-0,000000e+000	5,499610e-026	8,910928e-001	1,245003e+004
904	3;1*6;2*9;4*10;5*8;7*11	0,138552	0,000232	0,000157	5593088000	1695775288	3377592	139	1	1	49	1,273466e-001	-6,736009e-003	-2,309709e-012	-0,000000e+000	1,334071e-026	3,856411e-001	5,627995e+003
905	3;1*6;2*9;4*10;5*11;7*8	-0,634166	0,000653	0,000375	32319488000	6282497669	18871043	1135	0	0	264	-6,024372e-001	1,814775e-002	3,970766e-010	-0,000000e+000	-8,738600e-023	1,371146e+000	1,120141e+004
906	3;1*6;2*9;4*11;5*7;8*10	-0,547601	0,000956	0,000618	15915008000	3581244277	6589999	932	0	0	126	-3,605715e-001	-5,904206e-003	-2,678447e-007	-0,000000e+000	4,271365e-024	2,140410e+000	1,048158e+004
907	3;1*6;2*9;4*11;5*8;7*10	0,102431	0,000209	0,000148	5572608000	1807195283	2168295	319	1	1	36	1,003233e-001	3,884216e-003	-5,238082e-009	-0,000000e+000	3,680689e-025	4,073876e-001	5,883674e+003
908	3;1*6;2*9;4*11;5*10;7*8	-0,863967	0,000588	0,000468	31234048000	7063894054	22976235	1054	0	0	229	-8,546586e-001	-1,131715e-001	-6,502102e-007	-0,000000e+000	1,246464e-023	1,877375e+000	1,556354e+004
909	3;1*6;2*10;4*5;7*8;9*11	0,716477	0,002331	0,001236	126363648000	29534838963	653614343	8136	0	0	929	-2,793259e-001	-1,781057e-001	-2,837743e-009	-0,000000e+000	-4,665300e-024	6,378728e+000	8,252992e+004
910	3;1*6;2*10;4*5;7*9;8*11	-0,837607	0,001374	0,000691	103938048000	22182472041	65563891	456	7	7	816	-3,116027e-001	1,258111e-002	-1,397443e-015	-0,000000e+000	-1,193305e-023	4,233334e+000	3,332267e+004
911	3;1*6;2*10;4*5;7*11;8*9	0,990468	0,001470	0,000808	114116608000	21734888552	252719519	1174	13	13	820	2,875856e-001	-5,612755e-002	-8,390010e-011	-0,000000e+000	-9,030113e-020	4,848272e+000	4,710194e+004
912	3;1*6;2*10;4*7;5*8;9*11	2,413166	0,000790	0,000496	40798208000	10217689892	9112092	713	2	2	286	1,842574e+000	1,948096e-002	1,416959e-007	-0,000000e+000	4,384341e-023	3,447784e+000	2,517490e+004
913	3;1*6;2*10;4*7;5*9;8*11	-0,314120	0,000162	0,000133	16324608000	5379917571	3163011	162	0	0	108	-3,018551e-001	-8,968780e-004	-1,026980e-018	-0,000000e+000	-1,902843e-023	5,376732e-001	1,372299e+004
914	3;1*6;2*10;4*7;5*11;8*9	0,682087	0,000316	0,000204	14993408000	3869621805	4242320	117	0	0	116	5,938991e-001	7,309009e-003	-1,129448e-016	-0,000000e+000	1,324587e-023	1,017422e+000	7,558812e+003
915	3;1*6;2*10;4*8;5*7;9*11	-0,259478	0,001287	0,000688	71682048000	16702918817	16139403	1735	0	0	567	-2,936799e-001	-4,102608e-003	1,906571e-016	-0,000000e+000	-5,300814e-023	3,054360e+000	3,388553e+004
916	3;1*6;2*10;4*8;5*9;7*11	1,463367	0,000450	0,000299	12105728000	3520135441	4252299	571	0	0	84	1,391349e+000	1,374985e-002	8,369183e-018	-0,000000e+000	2,896579e-023	1,492220e+000	1,118832e+004
917	3;1*6;2*10;4*8;5*11;7*9	-0,589246	0,000394	0,000296	12658688000	2990856148	4535737	594	0	0	79	-5,145138e-001	-1,419997e-002	-1,953418e-013	-0,000000e+000	-3,374995e-024	1,244905e+000	1,023700e+004
918	3;1*6;2*10;4*9;5*7;8*11	-0,016955	0,000292	0,000217	11737088000	2982638575	2244557	213	0	0	71	1,892717e-002	1,173399e-003	-1,423792e-018	-0,000000e+000	8,079212e-025	8,905947e-001	6,881522e+003
919	3;1*6;2*10;4*9;5*8;7*11	-0,327275	0,000189	0,000122	14338048000	5101489698	8415776	793	0	0	102	-3,210613e-001	-1,381802e-002	8,739002e-012	-0,000000e+000	3,282194e-025	5,018577e-001	1,375388e+004
920	3;1*6;2*10;4*9;5*11;7*8	0,541379	0,000198	0,000176	24086528000	5926173584	11244131	1215	0	0	165	5,165232e-001	1,240201e-002	-3,928722e-012	-0,000000e+000	7,958962e-022	9,062777e-001	1,472537e+004
921	3;1*6;2*10;4*11;5*7;8*9	0,697080	0,000575	0,000481	26871808000	5674750344	13837274	1182	2	2	179	5,125946e-001	2,266079e-002	7,575677e-008	-0,000000e+000	1,013495e-024	2,455678e+000	1,337820e+004
922	3;1*6;2*10;4*11;5*8;7*9	1,160320	0,000518	0,000366	31827968000	7367916547	13980259	2192	0	0	203	9,162237e-001	-7,275570e-005	-2,144310e-007	-0,000000e+000	1,926215e-024	2,030614e+000	2,822645e+004
923	3;1*6;2*10;4*11;5*9;7*8	0,753629	0,000620	0,000473	19130368000	3545638512	9062196	1031	4	4	133	5,606194e-001	8,369141e-003	2,057378e-008	-0,000000e+000	5,324817e-023	2,121785e+000	1,056591e+004
924	3;1*6;2*11;4*5;7*8;9*10	0,257423	0,002919	0,001499	119134208000	25915938717	1894446341	253033	0	0	869	9,277857e-001	4,237707e-001	6,630337e-006	-0,000000e+000	-1,345736e-018	5,265062e+000	1,403939e+005
925	3;1*6;2*11;4*5;7*9;8*10	-0,503106	0,002437	0,001314	212809728000	53700075706	589301249	4706	5	5	1664	-1,261743e+000	-1,360689e-001	6,954798e-011	-0,000000e+000	6,333577e-020	6,836567e+000	9,960674e+004
926	3;1*6;2*11;4*5;7*10;8*9	0,188727	0,002355	0,001389	110163968000	29092502247	730799651	8779	3	3	884	9,199842e-001	1,937025e-001	1,404631e-008	-0,000000e+000	-3,909106e-022	5,705539e+000	6,713501e+004
927	3;1*6;2*11;4*7;5*8;9*10	-1,082534	0,000910	0,000508	44566528000	11734748066	37750403	616	2	2	305	-8,470607e-001	-1,943727e-002	-7,934657e-010	-0,000000e+000	3,597549e-022	2,561503e+000	2,240308e+004
928	3;1*6;2*11;4*7;5*9;8*10	0,637229	0,000410	0,000291	26093568000	5904678103	5237418	446	0	0	192	4,212966e-001	1,540558e-003	-4,054355e-016	-0,000000e+000	3,142994e-020	1,589090e+000	1,448741e+004
929	3;1*6;2*11;4*7;5*10;8*9	-1,024075	0,000481	0,000346	26052608000	4752139955	7745847	282	1	1	167	-7,091651e-001	-3,724793e-003	-1,816895e-017	-0,000000e+000	2,044593e-020	2,002374e+000	1,118777e+004
930	3;1*6;2*11;4*8;5*7;9*10	0,195115	0,001193	0,000716	72357888000	17287063789	70206498	1223	1	1	495	3,169986e-001	2,657345e-002	5,080217e-013	-0,000000e+000	1,977184e-021	2,422571e+000	3,523946e+004
931	3;1*6;2*11;4*8;5*9;7*10	-0,351073	0,000599	0,000389	15730688000	3502358507	3997226	310	0	0	107	-1,621137e-001	4,847414e-003	-1,931514e-016	-0,000000e+000	-7,349824e-024	1,361432e+000	1,056923e+004
932	3;1*6;2*11;4*8;5*10;7*9	0,765327	0,000597	0,000429	9955328000	1987071333	1981817	128	0	0	69	6,054316e-001	5,652251e-003	6,120287e-018	-0,000000e+000	7,713870e-025	1,358003e+000	6,863560e+003
933	3;1*6;2*11;4*9;5*7;8*10	-0,606636	0,000749	0,000469	33630208000	7680757478	8260002	871	0	0	234	-5,429144e-001	-2,260260e-003	1,204909e-013	-0,000000e+000	-3,348133e-023	1,872323e+000	1,961966e+004
934	3;1*6;2*11;4*9;5*8;7*10	-0,618827	0,000351	0,000236	26769408000	6165384367	6414733	721	1	1	212	-4,075853e-001	7,061790e-003	-3,434147e-018	-0,000000e+000	-3,622721e-024	1,219986e+000	1,768427e+004
935	3;1*6;2*11;4*9;5*10;7*8	-1,157378	0,000431	0,000351	28510208000	5265621884	11137351	780	1	1	220	-1,015302e+000	-2,084110e-002	1,744647e-012	-0,000000e+000	-1,518458e-021	1,876435e+000	1,328928e+004
936	3;1*6;2*11;4*10;5*7;8*9	0,335303	0,000661	0,000400	59987968000	12266069837	32756821	1517	0	0	419	2,914790e-001	3,183759e-003	1,833312e-016	-0,000000e+000	-4,282041e-024	1,625272e+000	2,909117e+004
937	3;1*6;2*11;4*10;5*8;7*9	-0,300187	0,000626	0,000478	27547648000	5479681282	7167649	926	0	0	202	-2,502598e-001	-2,708111e-003	2,570903e-016	-0,000000e+000	-6,113246e-026	1,173989e+000	1,524066e+004
938	3;1*6;2*11;4*10;5*9;7*8	0,350086	0,000912	0,000533	48908288000	8175252813	18442945	1847	0	0	375	3,294964e-001	1,756784e-002	-7,556801e-017	-0,000000e+000	-8,426998e-022	1,460636e+000	1,835720e+004
939	3;1*7;2*4;5*8;6*10;9*11	-5,099114	0,000950	0,000758	68814848000	19697424698	14087382	629	1	1	497	-4,467378e+000	-1,677245e-001	-7,372469e-007	-0,000000e+000	-2,154922e-021	7,370341e+000	2,202636e+004
940	3;1*7;2*4;5*8;6*11;9*10	5,473088	0,001015	0,000811	71927808000	19654749033	85974854	425	1	1	534	4,887272e+000	6,006589e-001	1,968634e-005	-0,000000e+000	1,097891e-020	7,558676e+000	2,086481e+004
941	3;1*7;2*4;5*9;6*10;8*11	1,491811	0,000667	0,000463	45918208000	12957380810	8489672	725	3	3	315	1,262087e+000	2,911901e-002	2,240620e-019	-0,000000e+000	6,499570e-023	2,835546e+000	1,554821e+004
942	3;1*7;2*4;5*9;6*11;8*10	-2,971185	0,000818	0,000675	50833408000	13307101092	8968051	557	2	2	378	-2,571446e+000	-1,148470e-001	-1,672801e-008	-0,000000e+000	-4,207903e-023	4,426276e+000	2,019130e+004
943	3;1*7;2*4;5*10;6*8;9*11	-13,196199	0,002459	0,002319	253769728000	67900797095	56875435	2325	5	5	1973	-1,227787e+001	-1,680171e+000	-7,969318e-006	-0,000000e+000	-7,823719e-022	1,909371e+001	8,926169e+004
944	3;1*7;2*4;5*10;6*9;8*11	-0,453534	0,000579	0,000357	33548288000	9995060238	5433622	270	0	0	224	-5,346834e-001	-3,132802e-003	-4,894142e-012	-0,000000e+000	7,529104e-023	2,209008e+000	1,123568e+004
945	3;1*7;2*4;5*10;6*11;8*9	2,901778	0,000777	0,000632	53905408000	13156807782	40104078	753	3	3	428	2,524663e+000	3,299935e-001	1,243529e-005	-0,000000e+000	-2,563924e-017	5,025283e+000	1,469294e+004
946	3;1*7;2*4;5*11;6*8;9*10	10,639702	0,002867	0,002514	321169408000	79088754293	416071026	4129	5	5	2540	1,004623e+001	3,787803e+000	7,969928e-004	-0,000000e+000	2,101175e-020	1,724831e+001	1,211885e+005
947	3;1*7;2*4;5*11;6*9;8*10	-1,953509	0,001901	0,001563	150980608000	37755065695	24786667	1227	5	5	1204	-2,216846e+000	-5,862609e-001	-2,052051e-006	-0,000000e+000	-2,311249e-025	7,727288e+000	5,397754e+004
948	3;1*7;2*4;5*11;6*10;8*9	5,500142	0,001688	0,001506	135620608000	29801891688	88184785	1929	4	4	1008	4,934039e+000	1,070532e+000	7,571726e-005	-0,000000e+000	9,640084e-018	9,244540e+000	4,162513e+004
949	3;1*7;2*5;4*8;6*10;9*11	-2,719361	0,000620	0,000409	25212928000	6369376576	1575401	126	1	1	174	-2,383747e+000	-1,639297e-003	5,921304e-029	-0,000000e+000	-1,310600e-022	3,025021e+000	1,173799e+004
950	3;1*7;2*5;4*8;6*11;9*10	2,153095	0,000547	0,000377	33814528000	7831659939	6298104	160	1	1	216	1,921306e+000	1,877132e-002	1,568091e-018	-0,000000e+000	1,533890e-021	2,493304e+000	1,274500e+004
951	3;1*7;2*5;4*9;6*10;8*11	0,030921	0,000241	0,000162	20523008000	4761997551	1531311	108	0	0	128	4,287882e-002	-7,209409e-004	3,204756e-018	-0,000000e+000	4,232846e-025	8,307072e-001	7,924206e+003
952	3;1*7;2*5;4*9;6*11;8*10	-1,279360	0,000359	0,000264	23431168000	4804901548	2334474	191	0	0	184	-1,010476e+000	-8,097261e-004	1,263242e-020	-0,000000e+000	-2,119308e-024	1,583287e+000	8,611273e+003
953	3;1*7;2*5;4*10;6*8;9*11	-0,126636	0,001274	0,000710	84338688000	20616801238	6055572	810	0	0	620	-4,692122e-001	-3,346895e-002	-1,290857e-014	-0,000000e+000	-2,058994e-022	4,288784e+000	3,082430e+004
954	3;1*7;2*5;4*10;6*9;8*11	-0,069238	0,000142	0,000113	16078848000	4276268700	682584	71	0	0	109	-7,611809e-002	1,751906e-005	-5,579567e-037	-0,000000e+000	-7,911285e-024	5,429419e-001	6,924070e+003
955	3;1*7;2*5;4*10;6*11;8*9	1,578669	0,000480	0,000309	19560448000	3723344240	2368392	109	3	3	114	1,238335e+000	6,288263e-003	4,413848e-025	-0,000000e+000	6,321293e-022	1,864082e+000	5,738249e+003
956	3;1*7;2*5;4*11;6*8;9*10	0,113383	0,001385	0,000759	101849088000	24167915323	56802284	767	1	1	722	6,064131e-001	1,753632e-001	2,498568e-013	-0,000000e+000	6,046052e-018	3,928826e+000	3,523930e+004
957	3;1*7;2*5;4*11;6*9;8*10	-0,652761	0,000860	0,000418	39159808000	9008298676	3330384	443	0	0	281	-6,313272e-001	-1,110795e-002	-7,833063e-009	-0,000000e+000	-7,128164e-022	1,860915e+000	1,624821e+004
958	3;1*7;2*5;4*11;6*10;8*9	0,470136	0,000871	0,000461	49154048000	9572687109	8582520	594	2	2	337	5,229781e-001	3,170291e-002	1,043048e-013	-0,000000e+000	7,443192e-023	1,958069e+000	1,578182e+004
959	3;1*7;2*6;4*8;5*10;9*11	0,016596	0,000674	0,000409	33445888000	6406035667	4972831	802	2	2	217	-1,005241e-001	6,360887e-003	1,576763e-008	-0,000000e+000	1,613512e-024	1,686645e+000	1,306359e+004
960	3;1*7;2*6;4*8;5*11;9*10	-0,404996	0,000769	0,000404	40757248000	10766396201	19530582	799	2	2	242	-3,317767e-001	-1,167683e-002	-1,634969e-008	-0,000000e+000	1,902362e-022	1,279298e+000	1,795569e+004
961	3;1*7;2*6;4*9;5*10;8*11	0,692047	0,000514	0,000313	39405568000	7246308420	8227547	1104	0	0	288	6,494953e-001	3,409037e-002	3,430054e-009	-0,000000e+000	6,212544e-024	9,389095e-001	1,372098e+004
962	3;1*7;2*6;4*9;5*11;8*10	0,168112	0,000467	0,000330	24844288000	4508794996	6929723	618	2	2	171	7,968612e-002	2,101818e-002	1,950730e-014	-0,000000e+000	-4,399902e-025	1,330662e+000	1,061488e+004
963	3;1*7;2*6;4*10;5*8;9*11	-0,953503	0,000310	0,000190	73381888000	17462268662	12074125	2299	1	1	514	-8,087561e-001	5,056042e-003	5,613116e-010	-0,000000e+000	8,057336e-024	1,584420e+000	2,691253e+004
964	3;1*7;2*6;4*10;5*9;8*11	-0,101762	0,000282	0,000169	44627968000	8796645993	7423884	1443	1	1	279	-1,092520e-001	7,194651e-003	2,983230e-012	-0,000000e+000	-4,996714e-024	6,454545e-001	1,560543e+004
965	3;1*7;2*6;4*10;5*11;8*9	-0,260930	0,000496	0,000331	22325248000	5009210346	10795214	525	0	0	147	-1,879182e-001	-4,234519e-002	1,007688e-016	-0,000000e+000	-6,918252e-025	1,355998e+000	8,082869e+003
966	3;1*7;2*6;4*11;5*8;9*10	0,624646	0,000555	0,000327	30210048000	7280035415	10338633	440	0	0	198	5,409216e-001	7,466688e-004	4,709963e-014	-0,000000e+000	-1,807534e-024	1,239706e+000	1,168657e+004
967	3;1*7;2*6;4*11;5*9;8*10	-0,313352	0,000462	0,000292	14604288000	2983377912	1526812	174	0	0	92	-2,193873e-001	6,064893e-003	8,276072e-012	-0,000000e+000	-3,241187e-024	1,087260e+000	5,703995e+003
968	3;1*7;2*6;4*11;5*10;8*9	0,886383	0,000484	0,000376	22571008000	3924590289	4406170	411	0	0	160	7,739205e-001	7,857602e-003	-7,514504e-010	-0,000000e+000	3,789453e-024	1,711101e+000	6,034993e+003
969	3;1*7;2*8;4*5;6*10;9*11	3,510780	0,000872	0,000496	76822528000	18196508493	40727654	1323	11	11	529	2,988241e+000	-7,479145e-003	1,508782e-012	-0,000000e+000	2,279691e-020	4,430331e+000	2,777331e+004
970	3;1*7;2*8;4*5;6*11;9*10	-2,948991	0,001125	0,000564	77662208000	15950253698	206525581	1423	2	2	570	-2,468393e+000	-4,392759e-002	-2,046275e-010	-0,000000e+000	-3,427278e-021	3,763851e+000	3,154391e+004
971	3;1*7;2*8;4*6;5*10;9*11	-2,583929	0,001088	0,000687	39016448000	9666507241	13363217	2647	2	2	285	-2,203716e+000	-1,211535e-002	-5,396690e-007	-0,000000e+000	4,892461e-024	4,300702e+000	2,029584e+004
972	3;1*7;2*8;4*6;5*11;9*10	1,853412	0,000932	0,000549	66357248000	16959334796	57695183	1640	0	0	488	1,546049e+000	2,181156e-002	5,639507e-011	-0,000000e+000	-1,175434e-020	3,427456e+000	2,698081e+004
973	3;1*7;2*8;4*9;5*10;6*11	0,113137	0,000699	0,000437	33486848000	6729904008	32552641	1947	0	0	224	1,554881e-001	5,384894e-002	1,520509e-009	-0,000000e+000	-7,704840e-025	1,427640e+000	1,165200e+004
974	3;1*7;2*8;4*9;5*11;6*10	0,705771	0,000329	0,000200	23861248000	2901177257	4718486	1061	0	0	156	5,763983e-001	2,304511e-002	1,233172e-011	-0,000000e+000	-1,171875e-027	9,446165e-001	5,405339e+003
975	3;1*7;2*8;4*10;5*6;9*11	3,372323	0,000856	0,000584	49522688000	12149832777	29611129	1543	0	0	341	3,065381e+000	1,402879e-002	9,276396e-011	-0,000000e+000	4,461878e-023	4,469371e+000	2,383926e+004
976	3;1*7;2*8;4*10;5*9;6*11	-0,721275	0,000374	0,000252	25561088000	4084372412	5465860	1029	3	3	162	-6,749673e-001	-1,279411e-002	-8,151999e-019	-0,000000e+000	-8,476416e-026	9,133372e-001	7,835207e+003
977	3;1*7;2*8;4*10;5*11;6*9	0,166578	0,000232	0,000123	29165568000	8207039661	8974913	935	1	1	184	1,667504e-001	1,737891e-002	-2,347990e-011	-0,000000e+000	-2,724253e-024	5,186748e-001	1,069243e+004
978	3;1*7;2*8;4*11;5*6;9*10	-2,566635	0,000926	0,000588	60069888000	14467815512	159913823	1712	1	0	417	-2,371573e+000	-6,579517e-002	-8,864858e-011	1,037932e-138	-4,594510e-021	3,873793e+000	2,663840e+004
979	3;1*7;2*8;4*11;5*9;6*10	-0,806781	0,000551	0,000317	13867008000	3305518127	2536671	360	1	1	83	-7,480980e-001	-7,272421e-003	-4,424664e-024	-0,000000e+000	-4,027252e-025	9,383221e-001	5,475257e+003
980	3;1*7;2*8;4*11;5*10;6*9	-0,278452	0,000317	0,000204	23001088000	5200304779	6608462	1056	1	1	125	-2,294696e-001	-3,064403e-002	2,616249e-011	-0,000000e+000	-9,077915e-025	7,417464e-001	7,502865e+003
981	3;1*7;2*9;4*5;6*10;8*11	-0,046373	0,000262	0,000181	19376128000	4215758105	4467844	128	0	0	117	2,008495e-002	-7,290671e-004	-3,503969e-035	-0,000000e+000	2,089204e-023	7,648360e-001	6,191449e+003
982	3;1*7;2*9;4*5;6*11;8*10	0,598147	0,000827	0,000500	32380928000	5871222174	9807453	466	1	1	200	3,350649e-001	-2,216373e-002	-6,151377e-013	-0,000000e+000	3,691514e-025	1,938931e+000	1,099506e+004
983	3;1*7;2*9;4*6;5*10;8*11	0,139089	0,000490	0,000307	10385408000	2355320242	3275334	439	1	1	66	7,565861e-002	5,278987e-003	1,571928e-012	-0,000000e+000	2,911884e-025	9,366369e-001	7,561311e+003
984	3;1*7;2*9;4*6;5*11;8*10	-0,355457	0,000718	0,000520	21649408000	4405549984	5266453	437	0	0	141	-1,184111e-001	2,376250e-002	4,666878e-011	-0,000000e+000	-2,785780e-023	2,198419e+000	9,942641e+003
985	3;1*7;2*9;4*8;5*10;6*11	-0,140644	0,000233	0,000148	30742528000	7076549571	15297018	1554	0	0	201	-1,525295e-001	-5,330617e-002	-8,555175e-019	-0,000000e+000	1,709742e-023	6,074139e-001	1,586648e+004
986	3;1*7;2*9;4*8;5*11;6*10	0,347882	0,000289	0,000183	7067648000	1256450130	1396111	272	0	0	48	2,969069e-001	3,030013e-003	3,144028e-018	-0,000000e+000	-2,673509e-025	5,697179e-001	3,353250e+003
987	3;1*7;2*9;4*10;5*6;8*11	0,021838	0,000312	0,000216	16693248000	3709964443	5556059	469	1	1	109	6,572462e-002	-5,742383e-003	-1,179417e-011	-0,000000e+000	6,492308e-025	9,521423e-001	7,550374e+003
988	3;1*7;2*9;4*10;5*8;6*11	-0,058961	0,000151	0,000102	10446848000	3312641605	6734753	698	0	0	78	-6,001089e-002	1,025591e-002	4,423876e-013	-0,000000e+000	-4,239564e-025	3,724597e-001	8,456694e+003
989	3;1*7;2*9;4*10;5*11;6*8	0,836400	0,000660	0,000451	29206528000	4782537075	5778023	1298	0	0	211	7,549261e-001	1,254252e-002	1,037788e-017	-0,000000e+000	-6,251026e-024	1,626919e+000	8,658098e+003
990	3;1*7;2*9;4*11;5*6;8*10	0,910797	0,000597	0,000454	20932608000	4518895044	12087806	641	1	1	133	7,202021e-001	-1,139845e-002	-3,060769e-011	-0,000000e+000	9,224827e-023	2,165688e+000	9,215949e+003
991	3;1*7;2*9;4*11;5*8;6*10	-0,158286	0,000129	0,000092	13088768000	3716842715	2196532	248	0	0	89	-1,432619e-001	7,172249e-004	8,641598e-017	-0,000000e+000	-8,384627e-026	3,741048e-001	6,775755e+003
992	3;1*7;2*9;4*11;5*10;6*8	-0,138526	0,000273	0,000222	26687488000	5807893929	6802632	1038	0	0	192	-1,023665e-001	1,711358e-002	1,723388e-012	-0,000000e+000	5,178345e-025	8,673132e-001	9,937697e+003
993	3;1*7;2*10;4*5;6*8;9*11	-0,492289	0,001337	0,000956	49379328000	12164708706	71211248	11032	2	2	366	2,617773e-001	8,335583e-003	-6,476256e-011	-0,000000e+000	8,442731e-023	5,987546e+000	3,191857e+004
994	3;1*7;2*10;4*5;6*9;8*11	-0,419378	0,000224	0,000164	28653568000	8711223991	24065251	9977	0	0	221	-4,018925e-001	-9,469997e-003	1,378619e-009	-0,000000e+000	7,476552e-023	8,793938e-001	1,809170e+004
995	3;1*7;2*10;4*5;6*11;8*9	-1,201097	0,000826	0,000555	26236928000	6726832510	96334635	2997	2	2	188	-1,135217e+000	-1,515826e-001	-7,283056e-008	-0,000000e+000	-6,754792e-022	2,655570e+000	1,911452e+004
996	3;1*7;2*10;4*6;5*8;9*11	-0,517677	0,000976	0,000671	48539648000	10090375386	7618979	786	4	4	341	-1,063253e-001	2,563664e-002	-2,071817e-016	-0,000000e+000	-3,166150e-024	4,548495e+000	2,171113e+004
997	3;1*7;2*10;4*6;5*9;8*11	-0,090513	0,000308	0,000219	16693248000	3718086810	2514355	287	0	0	120	-4,585043e-002	2,872116e-003	1,449921e-013	-0,000000e+000	-6,068999e-026	1,004936e+000	8,915234e+003
998	3;1*7;2*10;4*6;5*11;8*9	0,805799	0,000695	0,000523	23001088000	5061529698	13538493	344	2	2	168	5,744332e-001	1,973001e-002	-3,403555e-012	-0,000000e+000	3,106576e-025	2,391210e+000	1,044490e+004
999	3;1*7;2*10;4*8;5*6;9*11	-1,111083	0,001235	0,000884	23001088000	4976930988	16637391	1628	3	3	193	-6,885037e-001	-8,701379e-003	2,872776e-012	-0,000000e+000	-1,508589e-024	4,457516e+000	1,514551e+004
1000	3;1*7;2*10;4*8;5*9;6*11	-1,368315	0,000434	0,000269	18515968000	4349432144	4974961	647	1	1	118	-1,262948e+000	-1,778296e-002	-4,342246e-016	-0,000000e+000	-6,065268e-023	1,464469e+000	1,071071e+004
1001	3;1*7;2*10;4*8;5*11;6*9	0,315215	0,000167	0,000115	12658688000	4421496548	4643399	325	0	0	96	2,953584e-001	3,541527e-003	1,538867e-013	-0,000000e+000	1,674445e-025	5,624413e-001	1,247121e+004
1002	3;1*7;2*10;4*9;5*6;8*11	-0,129645	0,000285	0,000214	19847168000	5117852803	10620732	2932	0	0	160	-1,700613e-001	-3,035507e-003	-2,664471e-012	-0,000000e+000	-9,908604e-024	1,040114e+000	1,145055e+004
1003	3;1*7;2*10;4*9;5*8;6*11	0,320070	0,000273	0,000166	7804928000	2641237017	2953168	255	0	0	50	3,076006e-001	1,613722e-002	1,186668e-012	-0,000000e+000	2,868363e-024	4,431770e-001	7,072815e+003
1004	3;1*7;2*10;4*9;5*11;6*8	-0,800427	0,000511	0,000311	10016768000	2223709669	1887340	214	0	0	78	-6,824075e-001	-1,159636e-002	-3,470064e-017	-0,000000e+000	-2,594303e-025	1,108946e+000	6,767660e+003
1005	3;1*7;2*10;4*11;5*6;8*9	-1,369376	0,000529	0,000353	32012288000	6339807416	58680765	790	1	1	260	-1,054987e+000	-1,240524e-002	6,522377e-011	-0,000000e+000	-2,606886e-020	2,193098e+000	1,357615e+004
1006	3;1*7;2*10;4*11;5*8;6*9	-1,224104	0,000461	0,000285	29145088000	6192090516	19025566	2024	0	0	178	-9,226128e-001	-2,554905e-002	-4,577580e-010	-0,000000e+000	-1,254473e-023	1,738987e+000	1,666311e+004
1007	3;1*7;2*10;4*11;5*9;6*8	0,659984	0,000654	0,000424	14768128000	2967176144	3415353	440	0	0	96	5,629771e-001	2,829305e-003	-1,088192e-014	-0,000000e+000	-1,539923e-026	1,571111e+000	6,465956e+003
1008	3;1*7;2*11;4*5;6*8;9*10	-0,280461	0,001898	0,001000	49707008000	12732063321	284045414	9207	0	0	375	-8,827734e-001	-1,232601e-001	-8,223037e-009	-0,000000e+000	-4,108118e-021	4,486998e+000	5,077905e+004
1009	3;1*7;2*11;4*5;6*9;8*10	0,172340	0,000734	0,000552	39323648000	7829252539	22459343	241	1	1	307	3,098184e-001	4,640307e-003	2,449030e-013	-0,000000e+000	7,276783e-021	2,917627e+000	1,401969e+004
1010	3;1*7;2*11;4*5;6*10;8*9	-0,081943	0,000820	0,000630	36128768000	6531716797	86358042	5472	1	1	252	-1,590064e-001	-1,593627e-002	-2,808298e-010	-0,000000e+000	-8,463949e-024	2,890081e+000	2,107260e+004
1011	3;1*7;2*11;4*6;5*8;9*10	-0,169354	0,001092	0,000647	64329728000	14655423503	53846117	421	3	3	490	-3,204626e-001	-1,422035e-001	-5,090813e-007	-0,000000e+000	9,427338e-023	3,710884e+000	2,823350e+004
1012	3;1*7;2*11;4*6;5*9;8*10	-2,637953	0,000731	0,000575	29452288000	5838379249	4973858	463	0	0	197	-1,765076e+000	-8,497633e-004	-9,646506e-021	-0,000000e+000	3,315667e-023	4,592221e+000	1,444671e+004
1013	3;1*7;2*11;4*6;5*10;8*9	1,080792	0,000895	0,000525	35534848000	7397982374	19213436	1055	2	2	246	7,624657e-001	1,137440e-002	7,567411e-013	-0,000000e+000	-9,830410e-024	2,732025e+000	1,861036e+004
1014	3;1*7;2*11;4*8;5*6;9*10	0,279002	0,001266	0,000694	58472448000	12249239893	161601307	1004	3	3	412	5,279052e-002	-2,145815e-002	-1,743929e-010	-0,000000e+000	-3,443459e-023	3,378216e+000	3,265872e+004
1015	3;1*7;2*11;4*8;5*9;6*10	0,935900	0,000787	0,000437	24967168000	5564438841	7456159	803	2	2	164	7,446212e-001	4,420648e-002	-8,414071e-008	-0,000000e+000	1,412477e-023	1,649615e+000	1,609784e+004
1016	3;1*7;2*11;4*8;5*10;6*9	-0,362315	0,000350	0,000207	19642368000	4545545868	4617010	435	1	1	149	-3,567564e-001	-1,623011e-002	1,547838e-009	-0,000000e+000	1,606758e-023	8,303097e-001	1,146462e+004
1017	3;1*7;2*11;4*9;5*6;8*10	2,481189	0,000564	0,000439	38668288000	8411366680	53866891	5268	1	1	272	2,091651e+000	1,596282e-002	1,409756e-008	-0,000000e+000	1,687929e-021	3,349804e+000	2,930844e+004
1018	3;1*7;2*11;4*9;5*8;6*10	0,134346	0,000388	0,000260	18372608000	4270014288	7048952	683	0	0	134	1,350318e-001	6,160244e-003	-3,432433e-013	-0,000000e+000	1,478549e-021	9,284255e-001	1,314667e+004
1019	3;1*7;2*11;4*9;5*10;6*8	0,277021	0,000460	0,000288	20850688000	4809572948	6413436	656	0	0	146	2,303226e-001	1,738872e-003	1,530861e-010	-0,000000e+000	4,470154e-024	9,611621e-001	1,141801e+004
1020	3;1*7;2*11;4*10;5*6;8*9	-0,727555	0,000626	0,000404	29186048000	5551817798	84972045	1863	0	0	190	-6,732802e-001	-1,166002e-002	3,429893e-009	-0,000000e+000	-3,125902e-021	1,709475e+000	2,365821e+004
1021	3;1*7;2*11;4*10;5*8;6*9	-0,125907	0,000464	0,000282	19068928000	4219849092	5064761	667	0	0	150	-1,250691e-001	-6,248185e-003	2,253886e-009	-0,000000e+000	-1,921217e-022	8,572425e-001	9,860720e+003
1022	3;1*7;2*11;4*10;5*9;6*8	-0,102656	0,001114	0,000528	107706368000	21905751033	43614096	6512	14	14	791	-7,263465e-002	6,561053e-003	-3,417887e-011	-0,000000e+000	-8,383814e-025	1,133177e+000	4,656708e+004
1023	3;1*8;2*4;5*6;7*10;9*11	19,853071	0,003137	0,002875	339007488000	97953278415	882217787	21666	3	3	2653	1,906356e+001	6,374948e+000	1,397212e-003	-0,000000e+000	7,416802e-019	3,152903e+001	1,572912e+005
1024	3;1*8;2*4;5*6;7*11;9*10	-22,454192	0,003363	0,003049	310601728000	79392664230	2069123293	201321	9	9	2400	-2,119397e+001	-9,599023e+000	-1,266187e-002	-0,000000e+000	-7,458244e-021	3,256349e+001	1,901290e+005
1025	3;1*8;2*4;5*7;6*10;9*11	-9,221389	0,002503	0,002140	304928768000	82097454856	72267124	1170	5	5	2408	-9,363263e+000	-1,870201e+000	-4,038616e-007	-0,000000e+000	-1,602212e-020	2,039090e+001	1,005541e+005
1026	3;1*8;2*4;5*7;6*11;9*10	10,743398	0,002841	0,002502	334911488000	83718534195	445929120	4534	16	16	2593	1,055776e+001	4,060770e+000	1,231305e-003	-0,000000e+000	-2,152130e-023	1,907063e+001	1,210020e+005
1027	3;1*8;2*4;5*9;6*10;7*11	-2,406485	0,000647	0,000426	66111488000	18152551375	15902882	1710	3	3	453	-2,040012e+000	-9,327116e-002	-2,091686e-015	-0,000000e+000	-9,027602e-024	3,095325e+000	1,435493e+004
1028	3;1*8;2*4;5*9;6*11;7*10	0,137661	0,000491	0,000313	29513728000	8134987135	5804083	487	1	1	219	1,431257e-001	7,995262e-003	-1,740792e-009	-0,000000e+000	5,172713e-024	1,498896e+000	1,220605e+004
1029	3;1*8;2*4;5*10;6*7;9*11	15,244848	0,002559	0,002174	293132288000	81605794278	433173192	3854	7	7	2327	1,449108e+001	4,107798e+000	7,402702e-004	-0,000000e+000	-1,268410e-018	2,356869e+001	1,323825e+005
1030	3;1*8;2*4;5*10;6*9;7*11	0,354283	0,000464	0,000309	31971328000	8761553854	5805183	569	2	2	229	3,403938e-001	1,748501e-002	2,054664e-022	-0,000000e+000	5,684805e-022	1,680493e+000	8,827789e+003
1031	3;1*8;2*4;5*10;6*11;7*9	-1,873681	0,000738	0,000653	44075008000	12182528977	11322311	856	3	3	306	-1,711331e+000	-1,134995e-001	-1,761134e-006	-0,000000e+000	-5,779665e-023	3,415238e+000	1,274544e+004
1032	3;1*8;2*4;5*11;6*7;9*10	-14,568157	0,002941	0,002586	204290048000	52174378409	1184833979	76925	4	4	1542	-1,378522e+001	-5,846634e+000	-7,153606e-003	-0,000000e+000	-1,914920e-019	2,108752e+001	1,434666e+005
1033	3;1*8;2*4;5*11;6*9;7*10	-2,900109	0,000920	0,000641	62978048000	17183316606	12598821	673	1	1	475	-2,476806e+000	-1,379464e-001	8,145918e-008	-0,000000e+000	-4,282893e-023	4,027709e+000	2,106386e+004
1034	3;1*8;2*4;5*11;6*10;7*9	-2,750017	0,001919	0,001490	163084288000	39725085756	35357386	3356	4	4	1321	-2,673107e+000	-5,085072e-001	-1,243029e-005	-0,000000e+000	-7,397511e-023	6,121318e+000	5,107353e+004
1035	3;1*8;2*5;4*6;7*10;9*11	3,301040	0,001943	0,001098	205539328000	56463962442	36629389	1724	0	0	1665	3,168696e+000	2,442092e-001	2,022507e-008	-0,000000e+000	-5,205706e-022	7,564850e+000	7,092275e+004
1036	3;1*8;2*5;4*6;7*11;9*10	-4,301862	0,002222	0,001330	228784128000	56734416142	246028757	2128	4	4	1803	-4,043952e+000	-6,978718e-001	-3,585218e-005	-0,000000e+000	1,065421e-022	7,414396e+000	7,534338e+004
1037	3;1*8;2*5;4*7;6*10;9*11	-0,812864	0,001037	0,000634	58943488000	17177882770	5525996	331	1	1	418	-8,883183e-001	-1,436524e-002	1,123919e-016	-0,000000e+000	2,728565e-018	2,738415e+000	3,657627e+004
1038	3;1*8;2*5;4*7;6*11;9*10	0,711500	0,001234	0,000691	66131968000	18741374561	23298928	285	1	1	437	8,444770e-001	1,038104e-001	7,242272e-016	-0,000000e+000	3,011184e-022	2,629719e+000	3,430570e+004
1039	3;1*8;2*5;4*9;6*10;7*11	-0,523805	0,000347	0,000244	21055488000	5023931081	5132377	710	1	0	136	-4,887199e-001	-2,921030e-003	1,414233e-012	-6,524459e-086	-1,950540e-024	9,725806e-001	9,860024e+003
1040	3;1*8;2*5;4*9;6*11;7*10	-0,146146	0,000208	0,000126	14133248000	4253505578	8310920	907	0	0	79	-1,195931e-001	1,230386e-002	-5,636981e-011	-0,000000e+000	-3,064758e-023	5,883881e-001	1,067493e+004
1041	3;1*8;2*5;4*10;6*7;9*11	2,221136	0,001354	0,000732	105289728000	28683262742	62061716	509	7	7	728	2,167595e+000	1,539420e-001	1,273964e-012	-0,000000e+000	2,242182e-021	4,487750e+000	4,722946e+004
1042	3;1*8;2*5;4*10;6*9;7*11	-0,066245	0,000134	0,000096	16529408000	4605084254	970066	114	0	0	93	-4,117810e-002	-2,264049e-004	2,906207e-039	-0,000000e+000	-2,467307e-025	6,084022e-001	6,195061e+003
1043	3;1*8;2*5;4*10;6*11;7*9	-0,944995	0,000370	0,000242	25028608000	5456133550	3675885	304	0	0	186	-7,696454e-001	-1,575869e-003	-1,133977e-019	-0,000000e+000	-4,377095e-023	1,490339e+000	1,002581e+004
1044	3;1*8;2*5;4*11;6*7;9*10	-2,153060	0,001763	0,000888	100722688000	26972955835	374940290	1368	14	14	659	-2,196816e+000	-4,130816e-001	-9,356147e-006	-0,000000e+000	-1,069148e-020	3,856148e+000	6,966154e+004
1045	3;1*8;2*5;4*11;6*9;7*10	-0,170369	0,000464	0,000238	23472128000	6399479808	2329517	415	0	0	152	-2,078553e-001	-6,896790e-003	-3,248828e-024	-0,000000e+000	-5,673637e-024	1,254222e+000	1,111330e+004
1046	3;1*8;2*5;4*11;6*10;7*9	-0,200880	0,000720	0,000427	23451648000	5083262814	2228775	383	1	1	180	-2,173741e-001	-7,651474e-003	-2,900083e-013	-0,000000e+000	-2,514668e-024	1,390290e+000	8,766189e+003
1047	3;1*8;2*6;4*5;7*10;9*11	-1,539402	0,001117	0,000972	54601728000	12989879263	55647219	313	2	2	421	-1,833365e+000	-3,471219e-001	5,843008e-009	-0,000000e+000	4,575643e-021	6,625168e+000	1,641399e+004
1048	3;1*8;2*6;4*5;7*11;9*10	2,861931	0,001237	0,001061	55154688000	10792692382	202994168	1423	1	1	446	2,582483e+000	6,683172e-001	2,295468e-005	-0,000000e+000	1,945339e-022	6,087243e+000	2,156996e+004
1049	3;1*8;2*6;4*7;5*10;9*11	0,915100	0,000914	0,000494	47167488000	12707896376	3199689	616	5	5	320	8,680153e-001	1,986653e-003	6,968926e-031	-0,000000e+000	-1,032412e-021	1,985024e+000	1,937796e+004
1050	3;1*8;2*6;4*7;5*11;9*10	-0,993654	0,001093	0,000557	69982208000	18275819419	23870627	840	4	4	497	-9,349492e-001	-1,475181e-002	-9,878781e-034	-0,000000e+000	2,441763e-020	1,862739e+000	2,429699e+004
1051	3;1*8;2*6;4*9;5*10;7*11	-0,611356	0,000409	0,000242	19621888000	3289968491	3789821	460	0	0	122	-5,483389e-001	-1,843953e-002	-4,311394e-021	-0,000000e+000	2,732514e-023	9,057292e-001	7,540068e+003
1052	3;1*8;2*6;4*9;5*11;7*10	-0,065434	0,000179	0,000108	21526528000	6585963853	8447196	722	0	0	143	-6,922684e-002	-3,111019e-003	-1,133624e-012	-0,000000e+000	7,366414e-025	3,637613e-001	1,843974e+004
1053	3;1*8;2*6;4*10;5*7;9*11	1,552035	0,001065	0,000629	55093248000	13453540003	16081553	2071	1	1	361	1,272546e+000	2,699870e-003	8,688462e-012	-0,000000e+000	6,247575e-024	3,706812e+000	3,138184e+004
1054	3;1*8;2*6;4*10;5*9;7*11	0,486532	0,000203	0,000141	18024448000	3403111340	3727729	523	0	0	104	4,466197e-001	5,710083e-003	8,982999e-018	-0,000000e+000	-4,314410e-026	6,194938e-001	7,841448e+003
1055	3;1*8;2*6;4*10;5*11;7*9	0,074666	0,000541	0,000355	21096448000	4761928087	6553647	579	0	0	120	2,102323e-002	1,929971e-002	-4,408832e-014	-0,000000e+000	-3,267225e-027	1,242890e+000	1,072547e+004
1056	3;1*8;2*6;4*11;5*7;9*10	-1,368322	0,001095	0,000681	46942208000	11800600262	32732790	888	1	1	335	-1,028024e+000	1,404457e-002	-1,596203e-008	-0,000000e+000	1,657705e-024	3,213705e+000	2,439892e+004
1057	3;1*8;2*6;4*11;5*9;7*10	-0,235326	0,000127	0,000072	32933888000	9129432343	6344303	811	0	0	212	-2,118766e-001	8,801798e-004	5,687558e-013	-0,000000e+000	6,505969e-025	4,986975e-001	1,639933e+004
1058	3;1*8;2*6;4*11;5*10;7*9	-0,221366	0,000356	0,000218	21895168000	4209024375	4006131	622	1	1	152	-1,464365e-001	5,412322e-003	-9,805933e-011	-0,000000e+000	4,196619e-023	1,008027e+000	7,649784e+003
1059	3;1*8;2*7;4*5;6*10;9*11	2,259594	0,002206	0,001301	297699328000	57516036199	101691445	3960	6	6	2174	2,199284e+000	9,940667e-002	2,483598e-010	-0,000000e+000	1,596000e-021	6,915869e+000	8,440213e+004
1060	3;1*8;2*7;4*5;6*11;9*10	-0,966545	0,002551	0,001494	308226048000	55247794956	665278120	5865	21	21	2129	-1,230198e+000	-1,583269e-001	-2,148014e-009	-0,000000e+000	7,213627e-019	5,695738e+000	1,116622e+005
1061	3;1*8;2*7;4*6;5*10;9*11	1,348354	0,000870	0,000583	38565888000	8511131007	4299717	669	2	2	300	1,055355e+000	-5,334779e-003	-5,158645e-017	-0,000000e+000	-2,982085e-022	3,454418e+000	1,374232e+004
1062	3;1*8;2*7;4*6;5*11;9*10	-1,490053	0,000926	0,000521	52451328000	11380026175	32270363	934	0	0	383	-1,062723e+000	-2,573066e-003	-1,431791e-016	-0,000000e+000	8,041672e-020	3,108808e+000	1,791013e+004
1063	3;1*8;2*7;4*9;5*10;6*11	0,381720	0,000486	0,000318	26748928000	5827438569	21554833	1369	1	1	176	3,428975e-001	6,491989e-002	-3,401975e-009	-0,000000e+000	-4,666023e-024	1,199078e+000	1,170898e+004
1064	3;1*8;2*7;4*9;5*11;6*10	-0,382246	0,000373	0,000239	9402368000	2066240423	7729937	299	0	0	64	-3,228112e-001	-3,254693e-002	-5,170382e-010	-0,000000e+000	-1,802536e-023	7,301097e-001	5,293316e+003
1065	3;1*8;2*7;4*10;5*6;9*11	-3,186642	0,001578	0,000985	137545728000	32864985314	66204444	2384	11	11	1050	-2,743428e+000	-8,287664e-002	-3,651007e-011	-0,000000e+000	6,816327e-022	7,154167e+000	5,534479e+004
1066	3;1*8;2*7;4*10;5*9;6*11	-0,264432	0,000257	0,000164	25847808000	4704714443	7857602	1070	0	0	163	-2,426488e-001	-1,992825e-002	-4,783311e-013	-0,000000e+000	6,177879e-024	7,067348e-001	9,828379e+003
1067	3;1*8;2*7;4*10;5*11;6*9	0,047059	0,000177	0,000114	19499008000	4734809447	6405103	741	0	0	134	5,096055e-002	-4,003604e-003	-1,190343e-012	-0,000000e+000	-5,345739e-026	4,766696e-001	9,107010e+003
1068	3;1*8;2*7;4*11;5*6;9*10	2,533284	0,001669	0,001082	139286528000	32075172322	333818457	3729	1	1	943	2,081369e+000	4,026749e-002	-4,513850e-010	-0,000000e+000	-3,403967e-021	6,204800e+000	6,419589e+004
1069	3;1*8;2*7;4*11;5*9;6*10	0,793794	0,000409	0,000234	20338688000	4394253216	4475844	619	0	0	136	6,861632e-001	8,410673e-003	-5,456405e-017	-0,000000e+000	-1,106541e-025	9,605178e-001	8,001842e+003
1070	3;1*8;2*7;4*11;5*10;6*9	-0,157602	0,000368	0,000209	20338688000	4548155223	5668745	993	1	1	142	-1,218834e-001	-2,017254e-002	-1,069521e-013	-0,000000e+000	-2,987856e-024	7,185301e-001	6,516149e+003
1071	3;1*8;2*9;4*5;6*10;7*11	-0,365398	0,000473	0,000300	37623808000	8230496707	13645924	1059	1	1	255	-4,131687e-001	-3,071528e-003	8,058754e-013	-0,000000e+000	5,837133e-020	1,446724e+000	9,485681e+003
1072	3;1*8;2*9;4*5;6*11;7*10	0,798310	0,000463	0,000295	20400128000	5511638914	8302096	287	0	0	139	6,952327e-001	1,614776e-002	-1,394378e-012	-0,000000e+000	6,711455e-022	1,144606e+000	6,516492e+003
1073	3;1*8;2*9;4*6;5*10;7*11	0,688050	0,000629	0,000396	42846208000	7806145858	16839476	1864	1	1	289	6,635443e-001	1,499365e-002	6,737545e-010	-0,000000e+000	-1,188002e-024	1,735444e+000	1,491889e+004
1074	3;1*8;2*9;4*6;5*11;7*10	-0,323775	0,000353	0,000228	23492608000	5301734436	4535658	738	1	1	152	-2,520599e-001	4,467531e-003	2,417336e-016	-0,000000e+000	-2,968752e-024	9,358106e-001	8,391763e+003
1075	3;1*8;2*9;4*7;5*10;6*11	0,105067	0,000235	0,000145	21956608000	6401263066	17491654	1039	0	0	137	1,072985e-001	4,544246e-002	4,775373e-015	-0,000000e+000	-2,247546e-025	5,531370e-001	1,144575e+004
1076	3;1*8;2*9;4*7;5*11;6*10	-0,614719	0,000234	0,000158	13907968000	2876557956	3583728	560	0	0	88	-5,319541e-001	-1,473232e-002	-2,930929e-019	-0,000000e+000	-2,158671e-026	7,511669e-001	5,031021e+003
1077	3;1*8;2*9;4*10;5*6;7*11	-0,568119	0,000570	0,000405	22202368000	3208670298	5209539	715	0	0	144	-5,294019e-001	-9,869779e-003	2,669078e-015	-0,000000e+000	4,942529e-023	1,412559e+000	6,040152e+003
1078	3;1*8;2*9;4*10;5*7;6*11	0,835752	0,000822	0,000536	19683328000	3952271014	9477115	729	1	1	116	7,990121e-001	2,569414e-002	1,260328e-016	-0,000000e+000	-1,269048e-023	1,685395e+000	8,911019e+003
1079	3;1*8;2*9;4*10;5*11;6*7	-0,921393	0,000634	0,000405	24782848000	4987355081	20006288	1209	0	0	176	-9,016179e-001	-3,979218e-002	-1,141195e-013	-0,000000e+000	2,261808e-022	1,642976e+000	8,508383e+003
1080	3;1*8;2*9;4*11;5*6;7*10	-0,031763	0,000359	0,000242	19826688000	4707764014	7570578	493	0	0	135	-4,977609e-002	-2,244938e-002	-1,514855e-012	-0,000000e+000	1,136435e-024	1,040170e+000	6,314155e+003
1081	3;1*8;2*9;4*11;5*7;6*10	0,272793	0,000324	0,000239	26298368000	6041210632	11167903	1221	2	2	167	2,844243e-001	2,459665e-002	6,174749e-008	-0,000000e+000	-6,178643e-025	1,176668e+000	1,154054e+004
1082	3;1*8;2*9;4*11;5*10;6*7	0,876231	0,000400	0,000343	22345728000	4520536320	8636800	937	0	0	166	7,845589e-001	-1,495689e-004	-5,383267e-020	-0,000000e+000	6,332634e-024	1,364038e+000	6,888264e+003
1083	3;1*8;2*10;4*5;6*7;9*11	-1,198091	0,001360	0,001149	59906048000	12227262772	202775855	3377	0	0	436	-1,944392e+000	-4,730112e-002	-1,087942e-009	-0,000000e+000	-1,466867e-020	8,383413e+000	2,547120e+004
1084	3;1*8;2*10;4*5;6*9;7*11	1,273446	0,000358	0,000294	13293568000	2850899446	2550559	104	0	0	87	1,095137e+000	1,539994e-003	1,916022e-024	-0,000000e+000	-3,247929e-022	1,324114e+000	5,280026e+003
1085	3;1*8;2*10;4*5;6*11;7*9	0,209474	0,000676	0,000482	32237568000	6084249605	13243986	586	3	3	227	5,719713e-003	-2,285124e-002	2,420995e-007	-0,000000e+000	3,147404e-024	1,929902e+000	9,531236e+003
1086	3;1*8;2*10;4*6;5*7;9*11	2,229669	0,001340	0,001033	91875328000	21965968638	40403291	1958	2	2	724	2,426645e+000	1,562563e-002	2,793253e-016	-0,000000e+000	1,208787e-021	9,921336e+000	3,277763e+004
1087	3;1*8;2*10;4*6;5*9;7*11	-0,577673	0,000333	0,000255	15423488000	3084634420	2126462	322	0	0	115	-4,626041e-001	-1,568935e-003	-5,322473e-021	-0,000000e+000	-8,926188e-025	1,205629e+000	7,510530e+003
1088	3;1*8;2*10;4*6;5*11;7*9	0,216585	0,000798	0,000536	20154368000	3999592478	3464216	487	1	1	155	3,401890e-001	1,514264e-002	7,914315e-015	-0,000000e+000	-9,034804e-024	2,240625e+000	9,863093e+003
1089	3;1*8;2*10;4*7;5*6;9*11	3,544071	0,001139	0,000816	76904448000	19485052822	98650576	1964	1	1	550	3,001906e+000	2,086812e-002	-3,901747e-015	-0,000000e+000	1,212770e-025	6,913402e+000	2,777463e+004
1090	3;1*8;2*10;4*7;5*9;6*11	0,132855	0,000190	0,000127	18331648000	5079689874	2376903	282	0	0	131	1,028673e-001	-6,892400e-004	3,559228e-019	-0,000000e+000	8,726565e-025	5,577657e-001	9,477517e+003
1091	3;1*8;2*10;4*7;5*11;6*9	0,079404	0,000133	0,000093	12433408000	3769628784	2094169	201	0	0	87	8,368589e-002	3,161961e-005	-6,129862e-033	-0,000000e+000	1,858384e-025	4,082021e-001	7,023658e+003
1092	3;1*8;2*10;4*9;5*6;7*11	0,473989	0,000283	0,000212	15996928000	3086292886	3350802	428	0	0	105	4,206276e-001	1,258606e-003	-8,732414e-015	-0,000000e+000	-1,294011e-026	8,822542e-001	5,769579e+003
1093	3;1*8;2*10;4*9;5*7;6*11	-0,794962	0,000392	0,000282	11327488000	2096866552	1346945	276	0	0	70	-6,441436e-001	-8,312777e-004	-1,506271e-029	-0,000000e+000	2,491724e-026	1,102891e+000	4,530840e+003
1094	3;1*8;2*10;4*9;5*11;6*7	1,189742	0,000351	0,000274	23308288000	3643080603	4495096	797	2	2	158	9,944925e-001	8,504374e-004	4,779221e-015	-0,000000e+000	1,068205e-024	1,445028e+000	6,827669e+003
1095	3;1*8;2*10;4*11;5*6;7*9	-0,260057	0,000522	0,000398	28653568000	6306259424	16032550	1002	0	0	201	-3,291171e-001	-1,568693e-002	4,127528e-010	-0,000000e+000	-1,796349e-021	2,105920e+000	1,085716e+004
1096	3;1*8;2*10;4*11;5*7;6*9	0,988556	0,000535	0,000365	23431168000	4768253486	10648194	1096	0	0	163	6,947368e-001	-1,032945e-002	-6,405150e-012	-0,000000e+000	1,830344e-023	1,962055e+000	1,232708e+004
1097	3;1*8;2*10;4*11;5*9;6*7	0,555402	0,000556	0,000377	29636608000	5057920871	10162161	986	0	0	233	3,738753e-001	3,661532e-003	-3,861031e-013	-0,000000e+000	4,534145e-021	2,076740e+000	1,073568e+004
1098	3;1*8;2*11;4*5;6*7;9*10	2,021911	0,001684	0,001154	56915968000	11482467295	753550555	98314	1	1	385	2,814904e+000	2,409054e-001	1,778197e-007	-0,000000e+000	-4,991831e-019	6,691514e+000	5,114565e+004
1099	3;1*8;2*11;4*5;6*9;7*10	0,001878	0,000686	0,000494	36128768000	7622661032	23943057	456	3	3	267	4,407180e-002	-1,052423e-002	-2,337007e-013	-0,000000e+000	3,176243e-021	2,424593e+000	1,351487e+004
1100	3;1*8;2*11;4*5;6*10;7*9	0,049264	0,000700	0,000516	39282688000	7874738669	20240934	561	0	0	289	5,563331e-002	1,487310e-003	2,578885e-014	-0,000000e+000	1,448926e-024	2,300716e+000	1,233264e+004
1101	3;1*8;2*11;4*6;5*7;9*10	-2,928902	0,001523	0,001138	69818368000	17704076145	205088189	1895	6	6	588	-3,249043e+000	-1,666908e-001	-3,332263e-008	-0,000000e+000	-4,662468e-021	8,062271e+000	3,523674e+004
1102	3;1*8;2*11;4*6;5*9;7*10	1,323381	0,000660	0,000429	14931968000	3158913654	2842110	130	0	0	102	1,074215e+000	1,498904e-002	-6,714294e-016	-0,000000e+000	-2,748382e-023	1,867070e+000	8,176811e+003
1103	3;1*8;2*11;4*6;5*10;7*9	-0,388622	0,000777	0,000474	36456448000	7412670608	8278806	1079	0	0	276	-2,980853e-001	-2,261770e-003	3,119881e-017	-0,000000e+000	3,224431e-024	1,703031e+000	1,712986e+004
1104	3;1*8;2*11;4*7;5*6;9*10	-0,964498	0,001316	0,000805	54704128000	15399921305	424310072	6209	7	7	398	-8,311302e-001	-4,176439e-002	-7,986948e-010	-0,000000e+000	1,181576e-022	4,498199e+000	3,938239e+004
1105	3;1*8;2*11;4*7;5*9;6*10	-0,951526	0,000455	0,000285	20359168000	4020067977	5255158	645	0	0	140	-7,360275e-001	-9,555842e-003	-2,442585e-013	-0,000000e+000	-4,204581e-019	1,406114e+000	1,088331e+004
1106	3;1*8;2*11;4*7;5*10;6*9	-0,205247	0,000413	0,000260	12945408000	2898551290	4307047	495	0	0	79	9,036212e-003	-2,669173e-004	2,620120e-008	-0,000000e+000	-2,011699e-024	1,064323e+000	8,551357e+003
1107	3;1*8;2*11;4*9;5*6;7*10	-1,669229	0,000519	0,000353	25724928000	5045697624	8306239	279	1	1	162	-1,365035e+000	-1,506899e-002	2,176885e-021	-0,000000e+000	-2,119142e-019	2,319094e+000	1,132029e+004
1108	3;1*8;2*11;4*9;5*7;6*10	0,522643	0,000501	0,000305	20236288000	4285955603	4995961	492	5	5	144	3,945192e-001	5,784548e-003	-3,376369e-018	-0,000000e+000	1,029120e-022	1,288767e+000	1,292864e+004
1109	3;1*8;2*11;4*9;5*10;6*7	0,012270	0,000610	0,000403	30189568000	5660892526	10041399	912	1	1	231	1,477916e-001	5,642248e-003	-1,694807e-021	-0,000000e+000	1,105771e-020	1,802110e+000	1,316504e+004
1110	3;1*8;2*11;4*10;5*6;7*9	1,040706	0,000604	0,000378	55072768000	11690993800	30911396	1671	1	1	418	9,179459e-001	3,177689e-003	-9,641830e-018	-0,000000e+000	3,279294e-024	1,740952e+000	2,392995e+004
1111	3;1*8;2*11;4*10;5*7;6*9	-0,245431	0,000675	0,000446	32503808000	7148705223	8030375	874	0	0	247	-2,023131e-001	7,016753e-005	1,984255e-009	-0,000000e+000	1,199413e-024	1,175507e+000	1,967917e+004
1112	3;1*8;2*11;4*10;5*9;6*7	-0,160993	0,000856	0,000469	50034688000	8735261856	18377884	2142	0	0	369	-1,868572e-001	-1,888819e-002	1,476817e-019	-0,000000e+000	1,580444e-022	1,306249e+000	1,896672e+004
1113	3;1*9;2*4;5*6;7*10;8*11	6,997929	0,001165	0,000930	76105728000	23824171244	199437552	3974	1	1	544	6,229469e+000	9,867025e-001	1,457568e-004	-0,000000e+000	-2,078694e-019	8,898213e+000	2,908163e+004
1114	3;1*9;2*4;5*6;7*11;8*10	13,122260	0,003223	0,002642	325675008000	92803595716	728392432	21021	13	13	2558	1,302801e+001	4,703304e+000	1,261741e-003	-0,000000e+000	2,989342e-018	2,203588e+001	1,282232e+005
1115	3;1*9;2*4;5*7;6*10;8*11	-3,193147	0,000784	0,000686	54929408000	15382343442	11317126	552	1	1	404	-2,757269e+000	-1,377370e-001	2,695904e-019	-0,000000e+000	4,292723e-022	5,364970e+000	1,805279e+004
1116	3;1*9;2*4;5*7;6*11;8*10	-7,682615	0,002183	0,001969	229705728000	60515687880	52787788	2443	5	5	1822	-7,461921e+000	-1,384310e+000	2,807860e-006	-0,000000e+000	-5,272506e-020	1,315074e+001	8,129052e+004
1117	3;1*9;2*4;5*8;6*10;7*11	0,846635	0,000543	0,000343	54376448000	15916859173	10175374	649	1	1	400	6,162228e-001	3,510599e-002	-1,071653e-009	-0,000000e+000	1,389156e-024	2,254879e+000	1,513610e+004
1118	3;1*9;2*4;5*8;6*11;7*10	-0,061244	0,000654	0,000395	19683328000	5373278421	3219900	180	2	2	142	-2,303962e-001	-1,037754e-002	6,990850e-023	-0,000000e+000	2,869382e-023	1,960346e+000	5,331995e+003
1119	3;1*9;2*4;5*10;6*7;8*11	3,495998	0,000790	0,000666	49195008000	12870488896	47896527	321	0	0	386	3,072071e+000	3,856612e-001	1,250618e-005	-0,000000e+000	2,397894e-022	6,021531e+000	1,387648e+004
1120	3;1*9;2*4;5*10;6*8;7*11	-2,588994	0,000809	0,000647	52062208000	13453540557	10215274	697	4	4	382	-2,308384e+000	-1,218025e-001	2,086836e-012	-0,000000e+000	-5,691034e-024	4,003290e+000	1,452582e+004
1121	3;1*9;2*4;5*10;6*11;7*8	3,949773	0,000750	0,000663	43563008000	10289822558	29720381	787	0	0	332	3,313470e+000	2,628530e-001	7,949525e-006	-0,000000e+000	3,205187e-018	5,317312e+000	1,068123e+004
1122	3;1*9;2*4;5*11;6*7;8*10	8,765686	0,002336	0,002112	222640128000	55899367120	253317802	3177	4	4	1816	8,034704e+000	2,691861e+000	6,397463e-004	-0,000000e+000	-1,144007e-019	1,451278e+001	8,624486e+004
1123	3;1*9;2*4;5*11;6*8;7*10	-1,624998	0,001819	0,001456	166770688000	42132179573	33334407	1922	10	10	1296	-1,939248e+000	-5,459655e-001	-1,922215e-007	-0,000000e+000	-1,030429e-018	7,289198e+000	5,984313e+004
1124	3;1*9;2*4;5*11;6*10;7*8	5,343360	0,001620	0,001378	153171968000	35117162244	104613022	3174	0	0	1199	4,916705e+000	1,014548e+000	8,059542e-005	-0,000000e+000	1,234025e-022	8,688848e+000	4,670753e+004
1125	3;1*9;2*5;4*6;7*10;8*11	0,943162	0,000625	0,000385	48498688000	13561792242	8417855	761	4	4	359	9,287511e-001	2,158240e-002	1,496644e-015	-0,000000e+000	3,097827e-022	2,627572e+000	1,249087e+004
1126	3;1*9;2*5;4*6;7*11;8*10	2,051394	0,001738	0,000879	312690688000	87126103849	60898985	3092	2	2	2474	2,112461e+000	1,795049e-001	5,852487e-008	-0,000000e+000	2,172669e-023	4,763033e+000	9,962944e+004
1127	3;1*9;2*5;4*7;6*10;8*11	-0,949741	0,000228	0,000141	26503168000	7229432003	1858161	122	0	0	157	-8,309208e-001	7,227005e-004	8,376566e-020	-0,000000e+000	-3,567772e-024	1,102466e+000	1,053118e+004
1128	3;1*9;2*5;4*7;6*11;8*10	-0,839644	0,000634	0,000338	74242048000	22268188864	10847566	636	0	0	468	-8,504823e-001	-9,074997e-003	7,811373e-017	-0,000000e+000	-1,302988e-021	1,810238e+000	4,545665e+004
1129	3;1*9;2*5;4*8;6*10;7*11	0,943486	0,000382	0,000227	16529408000	4257979071	3696798	442	1	1	95	8,420669e-001	7,326275e-003	2,645228e-015	-0,000000e+000	8,676394e-025	1,073416e+000	1,150776e+004
1130	3;1*9;2*5;4*8;6*11;7*10	-0,268693	0,000183	0,000128	20912128000	5517595715	4076183	413	0	0	136	-2,388307e-001	-2,024735e-004	-2,997858e-016	-0,000000e+000	2,745053e-024	6,659640e-001	1,211662e+004
1131	3;1*9;2*5;4*10;6*7;8*11	1,611782	0,000379	0,000253	28530688000	7093783691	9324796	542	2	2	194	1,409116e+000	3,184638e-002	5,924166e-012	-0,000000e+000	1,196472e-023	1,857557e+000	1,356976e+004
1132	3;1*9;2*5;4*10;6*8;7*11	-1,214852	0,000427	0,000309	16365568000	4042758989	5391207	414	4	4	128	-1,044155e+000	-3,101121e-002	-3,341895e-012	-0,000000e+000	1,767039e-024	1,694090e+000	9,892329e+003
1133	3;1*9;2*5;4*10;6*11;7*8	1,416513	0,000383	0,000287	17942528000	4240874934	5648724	553	0	0	128	1,249285e+000	1,181040e-002	5,589123e-012	-0,000000e+000	2,797054e-024	1,744261e+000	7,921613e+003
1134	3;1*9;2*5;4*11;6*7;8*10	2,183931	0,001111	0,000570	104429568000	28734834999	62025487	772	2	2	735	2,049417e+000	1,167894e-001	6,443545e-012	-0,000000e+000	2,183522e-023	3,044312e+000	5,521861e+004
1135	3;1*9;2*5;4*11;6*8;7*10	0,026012	0,000830	0,000447	32688128000	8263596997	8197107	912	1	1	220	-2,598645e-003	-1,033827e-002	5,128881e-011	-0,000000e+000	5,635185e-024	1,777018e+000	1,892067e+004
1136	3;1*9;2*5;4*11;6*10;7*8	0,552039	0,000840	0,000479	45365248000	9951887283	11941481	558	2	2	299	5,804584e-001	2,865536e-002	1,049636e-014	-0,000000e+000	4,583154e-023	1,961871e+000	1,782005e+004
1137	3;1*9;2*6;4*5;7*10;8*11	-1,684577	0,000450	0,000359	34142208000	8430697743	31032877	515	4	4	225	-1,362147e+000	-4,217860e-002	-1,420848e-013	-0,000000e+000	-2,861380e-022	2,671714e+000	8,127646e+003
1138	3;1*9;2*6;4*5;7*11;8*10	-1,459268	0,000720	0,000602	50137088000	11993634037	48111147	697	0	0	399	-1,524291e+000	-2,036674e-001	-6,631177e-008	-0,000000e+000	7,979322e-023	4,005705e+000	1,404582e+004
1139	3;1*9;2*6;4*7;5*10;8*11	-0,329674	0,000264	0,000147	17225728000	4246851230	1829884	206	0	0	106	-2,590512e-001	6,320943e-004	5,322764e-026	-0,000000e+000	4,622170e-022	6,731537e-001	6,240593e+003
1140	3;1*9;2*6;4*7;5*11;8*10	0,126751	0,000721	0,000398	21342208000	4862975058	1473493	270	2	2	149	1,597073e-001	7,767168e-004	-1,446012e-032	-0,000000e+000	-1,389566e-025	1,168812e+000	8,477236e+003
1141	3;1*9;2*6;4*8;5*10;7*11	0,315479	0,000370	0,000216	12290048000	3052464947	2547545	158	0	0	82	2,844724e-001	-4,977609e-004	1,026531e-017	-0,000000e+000	-1,014235e-025	6,692071e-001	9,344316e+003
1142	3;1*9;2*6;4*8;5*11;7*10	0,547470	0,000305	0,000187	10958848000	2930481691	3048992	226	0	0	62	4,950480e-001	2,460965e-003	-1,672959e-013	-0,000000e+000	4,597421e-025	6,789415e-001	8,907355e+003
1143	3;1*9;2*6;4*10;5*7;8*11	-0,926836	0,000346	0,000249	22059008000	5391574027	8429076	1133	1	1	164	-8,002296e-001	-2,289632e-002	2,813336e-011	-0,000000e+000	1,766545e-022	1,463658e+000	1,281922e+004
1144	3;1*9;2*6;4*10;5*8;7*11	-0,276347	0,000265	0,000171	6965248000	1452704744	706240	55	1	1	35	-2,460472e-001	3,743131e-004	-2,432570e-041	-0,000000e+000	-1,257715e-024	4,801579e-001	4,028408e+003
1145	3;1*9;2*6;4*10;5*11;7*8	-0,009609	0,000471	0,000299	20727808000	4473809755	12077444	506	0	0	143	4,474403e-002	1,709926e-002	-1,909749e-010	-0,000000e+000	2,100835e-020	1,019226e+000	8,327805e+003
1146	3;1*9;2*6;4*11;5*7;8*10	0,130635	0,000593	0,000401	28837888000	7175636241	13768399	4052	1	1	199	3,439879e-002	-4,172549e-002	-1,763804e-006	-0,000000e+000	9,640462e-026	1,935268e+000	1,910759e+004
1147	3;1*9;2*6;4*11;5*8;7*10	-0,106815	0,000141	0,000098	19478528000	5596424575	2232896	131	1	1	114	-7,614024e-002	3,215828e-004	9,993146e-023	-0,000000e+000	-1,697836e-022	4,738939e-001	9,589147e+003
1148	3;1*9;2*6;4*11;5*10;7*8	-0,647305	0,000551	0,000415	38606848000	8582153505	28245212	1050	2	2	256	-6,603780e-001	-1,196973e-001	-1,528107e-007	-0,000000e+000	2,353833e-025	1,684769e+000	1,890656e+004
1149	3;1*9;2*7;4*5;6*10;8*11	1,156886	0,000422	0,000295	32217088000	5840795339	4883779	201	2	2	195	8,789611e-001	-2,158700e-003	-3,141319e-017	-0,000000e+000	2,287694e-023	1,860306e+000	8,634196e+003
1150	3;1*9;2*7;4*5;6*11;8*10	2,310114	0,001635	0,000967	171501568000	31404820522	53292704	2362	4	4	1217	1,858480e+000	7,200021e-002	1,533546e-010	-0,000000e+000	3,812638e-023	4,502652e+000	4,927532e+004
1151	3;1*9;2*7;4*6;5*10;8*11	-0,979881	0,000389	0,000290	17430528000	3962464157	6328776	1002	0	0	113	-8,093784e-001	-1,827868e-002	-6,580134e-012	-0,000000e+000	1,089854e-025	1,479323e+000	1,037225e+004
1152	3;1*9;2*7;4*6;5*11;8*10	0,220034	0,000537	0,000375	28162048000	5847508188	3617897	698	1	1	196	1,245896e-001	-3,578104e-003	-5,827868e-017	-0,000000e+000	-5,708016e-024	1,896459e+000	1,052734e+004
1153	3;1*9;2*7;4*8;5*10;6*11	-0,119763	0,000255	0,000168	18024448000	4372031009	8488283	839	3	3	124	-1,199923e-001	-2,087945e-002	1,130505e-014	-0,000000e+000	1,372747e-023	7,150127e-001	9,501829e+003
1154	3;1*9;2*7;4*8;5*11;6*10	-0,288058	0,000135	0,000096	23001088000	4409126144	4965342	800	0	0	160	-2,624221e-001	-6,170178e-003	2,924469e-009	-0,000000e+000	-5,087284e-026	5,272819e-001	8,001943e+003
1155	3;1*9;2*7;4*10;5*6;8*11	1,350340	0,000461	0,000295	17901568000	3968900888	5608766	338	0	0	114	1,146930e+000	9,910301e-003	7,386684e-012	-0,000000e+000	1,087227e-024	1,646074e+000	1,047526e+004
1156	3;1*9;2*7;4*10;5*8;6*11	0,037231	0,000120	0,000078	18618368000	5628650435	3965052	351	0	0	106	4,591926e-002	1,181587e-003	1,669095e-023	-0,000000e+000	-4,849750e-026	3,430655e-001	1,013617e+004
1157	3;1*9;2*7;4*10;5*11;6*8	-0,005358	0,000528	0,000363	22386688000	4659303453	19342280	1627	0	0	130	-4,753159e-002	1,962557e-002	1,620073e-009	-0,000000e+000	1,737259e-022	1,355826e+000	1,296723e+004
1158	3;1*9;2*7;4*11;5*6;8*10	-1,290960	0,001157	0,000695	77887488000	17944734271	40054649	1675	3	3	583	-9,453404e-001	-5,069734e-002	2,606725e-011	-0,000000e+000	1,739527e-019	3,771698e+000	3,794408e+004
1159	3;1*9;2*7;4*11;5*8;6*10	-0,161885	0,000181	0,000121	11941888000	3510881531	1689470	151	0	0	77	-1,468417e-001	4,273319e-004	8,876224e-039	-0,000000e+000	-8,810177e-024	4,361582e-001	7,075251e+003
1160	3;1*9;2*7;4*11;5*10;6*8	-0,392518	0,000349	0,000241	19785728000	4407009788	3997071	556	2	2	135	-3,055462e-001	5,888007e-003	5,787044e-009	-0,000000e+000	9,444747e-025	1,071698e+000	8,006636e+003
1161	3;1*9;2*8;4*5;6*10;7*11	-0,617213	0,000467	0,000320	23533568000	4572330349	7394165	630	0	0	152	-4,503887e-001	-1,015894e-002	-5,008187e-009	-0,000000e+000	1,038615e-024	1,577094e+000	6,655430e+003
1162	3;1*9;2*8;4*5;6*11;7*10	0,175028	0,000541	0,000328	42416128000	8621123083	13186744	1268	0	0	244	7,009964e-002	-3,470804e-002	-1,236671e-014	-0,000000e+000	5,410809e-025	1,194211e+000	1,138053e+004
1163	3;1*9;2*8;4*6;5*10;7*11	-0,066857	0,000439	0,000357	27875328000	4703257715	9225331	972	0	0	155	-1,156258e-001	7,259356e-003	4,786460e-009	-0,000000e+000	-3,281369e-024	1,430455e+000	1,170554e+004
1164	3;1*9;2*8;4*6;5*11;7*10	-0,298457	0,000361	0,000216	23349248000	5286396619	3790262	473	0	0	156	-2,181058e-001	5,036182e-003	1,974162e-013	-0,000000e+000	-1,457036e-025	9,995879e-001	8,369494e+003
1165	3;1*9;2*8;4*7;5*10;6*11	0,180138	0,000289	0,000162	19826688000	5499845804	13343551	862	0	0	126	1,724874e-001	2,794610e-002	-5,468206e-009	-0,000000e+000	1,827679e-024	4,950889e-001	1,019969e+004
1166	3;1*9;2*8;4*7;5*11;6*10	-0,003094	0,000220	0,000135	18864128000	3852649701	4583631	869	0	0	131	-1,559645e-002	-5,375921e-004	-1,154216e-013	-0,000000e+000	-8,268570e-024	5,490346e-001	6,201950e+003
1167	3;1*9;2*8;4*10;5*6;7*11	0,310723	0,000502	0,000297	27916288000	7002834115	34145397	2308	1	1	153	3,011364e-001	-6,825031e-003	-1,345000e-009	-0,000000e+000	-3,693920e-025	1,177550e+000	1,566315e+004
1168	3;1*9;2*8;4*10;5*7;6*11	-0,094969	0,000538	0,000349	24291328000	5100128579	11004515	900	1	1	161	-1,331071e-001	9,424951e-003	6,796316e-014	-0,000000e+000	-6,366729e-024	1,353124e+000	1,163469e+004
1169	3;1*9;2*8;4*10;5*11;6*7	-0,193537	0,000589	0,000385	22448128000	4736082824	15711819	771	2	2	177	-1,058927e-001	-4,363636e-002	1,237314e-012	-0,000000e+000	8,331160e-025	1,507418e+000	8,913733e+003
1170	3;1*9;2*8;4*11;5*6;7*10	0,203559	0,000377	0,000219	31275008000	7905361848	16928727	763	1	1	222	1,870141e-001	1,911322e-002	2,819776e-010	-0,000000e+000	-3,035216e-025	9,273263e-001	1,295285e+004
1171	3;1*9;2*8;4*11;5*7;6*10	-0,618503	0,000488	0,000338	11675648000	2443186556	1733619	220	0	0	73	-4,960690e-001	3,444123e-003	3,023633e-009	-0,000000e+000	-1,923888e-025	1,224027e+000	4,897888e+003
1172	3;1*9;2*8;4*11;5*10;6*7	1,224411	0,000502	0,000392	19007488000	3973124539	17300223	849	0	0	119	1,080973e+000	7,364325e-002	-1,185066e-008	-0,000000e+000	-2,973313e-023	1,743806e+000	8,796948e+003
1173	3;1*9;2*10;4*5;6*7;8*11	-0,853988	0,000703	0,000426	49973248000	10802218237	119516734	1239	1	1	331	-6,301711e-001	3,653718e-002	4,539498e-010	-0,000000e+000	7,173769e-022	2,520602e+000	1,424313e+004
1174	3;1*9;2*10;4*5;6*8;7*11	0,026365	0,000755	0,000445	39262208000	8488764526	20260836	758	1	1	292	-1,431172e-001	-3,830047e-002	-1,071162e-011	-0,000000e+000	1,302087e-018	2,378226e+000	1,367149e+004
1175	3;1*9;2*10;4*5;6*11;7*8	-0,588460	0,000442	0,000310	44115968000	8945617559	89056475	1397	1	1	328	-3,551096e-001	1,138767e-002	-2,794386e-010	-0,000000e+000	-1,372563e-019	2,299948e+000	1,666046e+004
1176	3;1*9;2*10;4*6;5*7;8*11	1,144647	0,000799	0,000476	67442688000	15832938877	23499745	1664	2	2	536	7,291100e-001	-3,892772e-002	-2,407863e-011	-0,000000e+000	7,455039e-022	3,392868e+000	1,788401e+004
1177	3;1*9;2*10;4*6;5*8;7*11	1,086789	0,000565	0,000411	19662848000	3860385218	4177825	529	0	0	118	8,083029e-001	1,253648e-002	-1,276151e-017	-0,000000e+000	-1,495324e-022	2,065213e+000	8,980208e+003
1178	3;1*9;2*10;4*6;5*11;7*8	-0,415802	0,000775	0,000442	25683968000	5538851428	12141328	753	4	4	172	-4,896677e-001	-2,150477e-002	-5,346291e-010	-0,000000e+000	1,067643e-023	2,486920e+000	1,032129e+004
1179	3;1*9;2*10;4*7;5*6;8*11	-3,254179	0,000685	0,000467	48375808000	12348789073	38686766	1172	0	0	319	-2,669588e+000	-1,658124e-002	-8,769405e-016	-0,000000e+000	-7,832817e-022	3,952301e+000	1,297035e+004
1180	3;1*9;2*10;4*7;5*8;6*11	-1,212219	0,000552	0,000367	12720128000	2238337665	3480914	298	2	2	80	-8,231290e-001	-1,215520e-002	-1,680671e-010	-0,000000e+000	-4,008722e-024	1,705519e+000	5,818162e+003
1181	3;1*9;2*10;4*7;5*11;6*8	1,041434	0,000738	0,000507	13621248000	2667394350	3333639	284	1	1	95	7,546346e-001	2,080444e-002	4,953667e-021	-0,000000e+000	3,466372e-025	2,078903e+000	7,489081e+003
1182	3;1*9;2*10;4*8;5*6;7*11	0,998707	0,000545	0,000359	34981888000	5649534014	10211229	1125	0	0	237	7,219331e-001	-4,398097e-003	-7,323892e-016	-0,000000e+000	3,392261e-023	2,163422e+000	1,136145e+004
1183	3;1*9;2*10;4*8;5*7;6*11	0,545529	0,000595	0,000373	23554048000	5287652756	8112987	985	0	0	178	5,120375e-001	1,897469e-002	-3,570301e-012	-0,000000e+000	-7,585091e-024	1,623522e+000	1,061573e+004
1184	3;1*9;2*10;4*8;5*11;6*7	0,849143	0,000480	0,000362	30742528000	5354767315	12078788	1229	1	1	217	6,114723e-001	-7,609396e-003	-8,319966e-015	-0,000000e+000	2,171049e-023	2,103953e+000	1,175484e+004
1185	3;1*9;2*10;4*11;5*6;7*8	0,462520	0,000482	0,000351	38279168000	6271198349	54610494	1725	0	0	267	4,009202e-001	-1,379650e-003	-8,484051e-011	-0,000000e+000	-1,836377e-021	2,604331e+000	1,006069e+004
1186	3;1*9;2*10;4*11;5*7;6*8	-0,583554	0,000568	0,000419	48969728000	10989930705	18947818	2363	3	3	403	-6,292449e-001	-2,427572e-003	-1,673583e-015	-0,000000e+000	1,286279e-021	3,404573e+000	1,329241e+004
1187	3;1*9;2*10;4*11;5*8;6*7	-2,336353	0,000542	0,000468	37582848000	8819596186	25269429	1899	2	2	266	-1,822946e+000	-1,101869e-002	-1,767415e-015	-0,000000e+000	-2,599140e-019	3,391704e+000	9,695021e+003
1188	3;1*9;2*11;4*5;6*7;8*10	0,015376	0,001139	0,000910	52901888000	10675793873	174992186	3076	0	0	408	-3,377110e-001	-2,774960e-002	-6,843969e-010	-0,000000e+000	-1,694425e-021	6,075780e+000	2,136945e+004
1189	3;1*9;2*11;4*5;6*8;7*10	-0,395904	0,000779	0,000588	35616768000	7267961502	20494580	232	1	1	258	-2,509352e-001	4,207747e-003	9,108401e-015	-0,000000e+000	2,955746e-024	2,921569e+000	1,301728e+004
1190	3;1*9;2*11;4*5;6*10;7*8	-0,814255	0,000718	0,000594	43235328000	6710821782	66814096	582	1	1	303	-7,481033e-001	-1,182194e-002	-3,887495e-010	-0,000000e+000	-2,569834e-024	3,244381e+000	1,495913e+004
1191	3;1*9;2*11;4*6;5*7;8*10	0,430583	0,001033	0,000864	64022528000	15354449919	60666078	21024	4	4	532	5,788588e-001	3,588207e-004	-1,698427e-011	-0,000000e+000	1,837724e-023	6,575196e+000	2,796220e+004
1192	3;1*9;2*11;4*6;5*8;7*10	0,092379	0,000572	0,000415	20154368000	3788862952	3526013	356	2	2	143	-1,117507e-002	-8,127855e-004	2,369354e-019	-0,000000e+000	3,484205e-024	1,671840e+000	8,746960e+003
1193	3;1*9;2*11;4*6;5*10;7*8	0,037903	0,000532	0,000435	46020608000	8476579600	29937942	5225	0	0	302	3,678371e-002	-2,493030e-003	-2,442323e-008	-0,000000e+000	-2,033698e-023	2,715831e+000	2,119698e+004
1194	3;1*9;2*11;4*7;5*6;8*10	-0,893089	0,000888	0,000615	68139008000	18110002236	148983651	15000	3	2	518	-8,098537e-001	-7,521348e-003	6,786328e-012	6,696261e-040	-6,763595e-020	3,841436e+000	3,103462e+004
1195	3;1*9;2*11;4*7;5*8;6*10	0,142195	0,000464	0,000295	27977728000	5280487813	5422362	662	3	3	195	7,463245e-002	-4,524662e-003	-3,908179e-021	-0,000000e+000	2,588732e-022	1,118717e+000	1,152097e+004
1196	3;1*9;2*11;4*7;5*10;6*8	0,363397	0,000521	0,000369	24291328000	4782036126	5531675	504	1	1	155	3,385270e-001	1,308339e-003	-1,893883e-018	-0,000000e+000	5,411472e-024	1,653109e+000	1,104692e+004
1197	3;1*9;2*11;4*8;5*6;7*10	0,789286	0,000676	0,000508	25950208000	4007068490	6978268	411	1	1	196	5,259775e-001	-1,662112e-003	-4,046290e-018	-0,000000e+000	-1,537643e-024	2,273049e+000	9,465893e+003
1198	3;1*9;2*11;4*8;5*7;6*10	-0,162777	0,000653	0,000403	32299008000	6123190177	7207085	857	0	0	241	-1,502023e-002	2,134767e-003	-3,758622e-020	-0,000000e+000	1,612992e-023	1,734708e+000	1,440726e+004
1199	3;1*9;2*11;4*8;5*10;6*7	0,458153	0,000530	0,000382	27506688000	5159202510	15749692	1882	1	1	220	2,727585e-001	2,134504e-003	2,916671e-012	-0,000000e+000	5,417034e-022	1,913546e+000	1,465751e+004
1200	3;1*9;2*11;4*10;5*6;7*8	-0,726141	0,000569	0,000464	38975488000	6894289290	93094565	1922	0	0	267	-7,206822e-001	2,770251e-002	2,031257e-006	-0,000000e+000	2,214253e-019	2,741926e+000	1,920822e+004
1201	3;1*9;2*11;4*10;5*7;6*8	0,470290	0,000705	0,000550	33056768000	7491892562	12129639	1054	0	0	263	6,734374e-001	1,127858e-003	2,245716e-018	-0,000000e+000	-1,120355e-021	3,171199e+000	1,462219e+004
1202	3;1*9;2*11;4*10;5*8;6*7	0,535132	0,000669	0,000421	46860288000	11772217918	46184043	1884	3	3	331	4,225289e-001	1,086892e-002	5,574678e-018	-0,000000e+000	6,456259e-021	2,731284e+000	1,784507e+004
1203	3;1*10;2*4;5*6;7*8;9*11	-34,082954	0,004366	0,004218	332924928000	100921206462	4042234288	1106542	16	10	2530	-3,282487e+001	-1,672215e+001	-3,052005e-002	-2,579325e-006	3,174786e-014	5,211272e+001	2,518110e+005
1204	3;1*10;2*4;5*6;7*9;8*11	12,852268	0,002922	0,002640	336099328000	96152551166	830551783	22030	17	17	2677	1,329452e+001	5,397105e+000	1,229608e-003	-0,000000e+000	5,301549e-021	2,429100e+001	1,477689e+005
1205	3;1*10;2*4;5*6;7*11;8*9	-19,716523	0,002978	0,002833	221288448000	56138596351	1372928327	136422	11	11	1725	-1,840140e+001	-7,831118e+000	-9,158442e-003	-0,000000e+000	2,629897e-019	2,828011e+001	1,321568e+005
1206	3;1*10;2*4;5*7;6*8;9*11	40,724028	0,004272	0,004117	631953408000	198000872714	1092956641	21998	16	16	5333	3,837887e+001	1,017209e+001	1,080511e-003	-0,000000e+000	1,851285e-014	5,910587e+001	2,731629e+005
1207	3;1*10;2*4;5*7;6*9;8*11	-4,604660	0,001798	0,001637	149116928000	39139104732	26773894	722	2	2	1176	-4,630428e+000	-7,228192e-001	-9,328954e-007	-0,000000e+000	4,014367e-021	9,219336e+000	5,335438e+004
1208	3;1*10;2*4;5*7;6*11;8*9	10,606560	0,002485	0,002363	190220288000	50359813789	229701111	2545	3	3	1534	9,888569e+000	3,136471e+000	4,792977e-004	-0,000000e+000	6,309013e-020	1,740535e+001	8,420773e+004
1209	3;1*10;2*4;5*8;6*7;9*11	-27,897723	0,003516	0,003348	396863488000	123952811512	1723639129	50856	11	11	3050	-2,608931e+001	-9,489252e+000	-3,124037e-003	-0,000000e+000	-1,572643e-017	4,279370e+001	1,795154e+005
1210	3;1*10;2*4;5*8;6*9;7*11	-2,596843	0,000842	0,000648	69715968000	19135429112	14605594	1005	0	0	519	-2,171736e+000	-1,332229e-001	-2,224741e-007	-0,000000e+000	2,685882e-023	4,457343e+000	2,333047e+004
1211	3;1*10;2*4;5*8;6*11;7*9	-2,683588	0,001838	0,001549	158640128000	40164648442	30994731	1033	5	5	1342	-2,997876e+000	-6,582045e-001	-2,990110e-009	-0,000000e+000	-1,677396e-020	8,378716e+000	5,604393e+004
1212	3;1*10;2*4;5*9;6*7;8*11	5,748237	0,001710	0,001554	141375488000	31817479730	103430454	901	2	2	1107	5,605927e+000	1,290332e+000	5,930601e-005	-0,000000e+000	-1,879708e-021	1,074458e+001	4,412134e+004
1213	3;1*10;2*4;5*9;6*8;7*11	-2,366995	0,001896	0,001490	154134528000	38201856309	31232087	2116	3	3	1288	-2,531521e+000	-6,169099e-001	5,558617e-007	-0,000000e+000	-1,187017e-022	7,392198e+000	4,841890e+004
1214	3;1*10;2*4;5*9;6*11;7*8	4,715899	0,001607	0,001415	149649408000	34294251089	102683500	1495	6	6	1153	4,571560e+000	1,193277e+000	5,890117e-005	-0,000000e+000	7,721927e-022	9,839153e+000	4,380530e+004
1215	3;1*10;2*4;5*11;6*7;8*9	-13,304748	0,002288	0,002072	177707008000	41687813024	912233070	59382	4	3	1355	-1,148543e+001	-4,494633e+000	-5,098409e-003	-1,401826e-008	-2,974357e-021	1,948405e+001	8,871186e+004
1216	3;1*10;2*4;5*11;6*8;7*9	15,946844	0,002685	0,002474	367269888000	96431258825	250301184	4764	7	7	2971	1,367268e+001	2,922535e+000	3,605605e-004	-0,000000e+000	-4,443183e-020	2,371282e+001	1,081523e+005
1217	3;1*10;2*4;5*11;6*9;7*8	-12,520725	0,001984	0,001921	184793088000	49321755900	358721635	4466	8	8	1465	-1,097486e+001	-2,526361e+000	-3,582443e-004	-0,000000e+000	4,548102e-018	1,949745e+001	5,736136e+004
1218	3;1*10;2*5;4*6;7*8;9*11	-5,091007	0,002700	0,001586	230094848000	67085448857	547395945	6241	4	4	1825	-5,221199e+000	-1,082206e+000	-4,753886e-005	-0,000000e+000	-4,981177e-020	1,078731e+001	9,677715e+004
1219	3;1*10;2*5;4*6;7*9;8*11	1,936673	0,001662	0,000858	185858048000	51105034214	35877100	1866	12	11	1401	2,018763e+000	1,981815e-001	-1,013366e-007	9,172255e-066	9,097860e-022	5,398656e+000	6,324614e+004
1220	3;1*10;2*5;4*6;7*11;8*9	-2,653585	0,001952	0,001090	160667648000	39226051112	151139149	1774	1	1	1269	-2,721217e+000	-4,655328e-001	-2,212445e-005	-0,000000e+000	-1,073584e-019	6,356948e+000	5,043734e+004
1221	3;1*10;2*5;4*7;6*8;9*11	10,208918	0,002687	0,001540	296839168000	70404860525	37911677	2456	10	10	2433	9,140831e+000	2,945634e-001	8,602125e-008	-0,000000e+000	4,454124e-022	1,297447e+001	1,037610e+005
1222	3;1*10;2*5;4*7;6*9;8*11	-0,730246	0,000533	0,000287	31438848000	9045947983	1037766	112	2	2	206	-7,322652e-001	-2,692776e-003	6,154299e-041	-0,000000e+000	-1,248547e-020	1,376068e+000	1,387245e+004
1223	3;1*10;2*5;4*7;6*11;8*9	1,454327	0,000989	0,000531	47904768000	11125122584	9045826	116	0	0	339	1,285351e+000	4,999353e-002	4,603582e-018	-0,000000e+000	2,975088e-022	2,365777e+000	1,655624e+004
1224	3;1*10;2*5;4*8;6*7;9*11	-4,608317	0,002972	0,001567	355063808000	78415865080	245594527	2128	7	7	2859	-4,520904e+000	-4,941364e-001	-6,604023e-008	-0,000000e+000	1,918832e-018	8,594109e+000	1,207279e+005
1225	3;1*10;2*5;4*8;6*9;7*11	-0,466142	0,000274	0,000151	50075648000	15285407003	3627332	457	2	2	350	-4,231662e-001	-3,504526e-004	-9,030962e-021	-0,000000e+000	-1,335979e-022	8,838338e-001	2,275304e+004
1226	3;1*10;2*5;4*8;6*11;7*9	-0,465147	0,000556	0,000347	37193728000	8329702483	5010492	312	0	0	278	-4,802165e-001	-4,495640e-003	-2,721780e-018	-0,000000e+000	-1,899646e-021	1,664251e+000	1,577166e+004
1227	3;1*10;2*5;4*9;6*7;8*11	0,390065	0,000871	0,000542	38115328000	9115243949	5603506	164	0	0	267	3,398946e-001	1,500433e-002	7,521188e-018	-0,000000e+000	4,304001e-024	2,181076e+000	1,749832e+004
1228	3;1*10;2*5;4*9;6*8;7*11	-0,086406	0,000647	0,000387	19867648000	5114737452	2618528	185	1	1	138	-1,152466e-001	-3,904202e-003	7,013789e-016	-0,000000e+000	-4,920714e-023	1,416917e+000	1,159907e+004
1229	3;1*10;2*5;4*9;6*11;7*8	-0,164904	0,000468	0,000295	81184768000	25275724871	85127755	6041	0	0	600	-9,840116e-002	1,194296e-002	5,909434e-008	-0,000000e+000	-3,323148e-023	2,106073e+000	6,580453e+004
1230	3;1*10;2*5;4*11;6*7;8*9	-4,450871	0,001121	0,000728	67831808000	16444015741	169523577	908	4	4	489	-4,010950e+000	-2,774645e-001	-4,495758e-005	-0,000000e+000	-3,284576e-021	4,735325e+000	3,593284e+004
1231	3;1*10;2*5;4*11;6*8;7*9	5,164902	0,001404	0,000898	56342528000	14514984179	17742323	581	3	3	421	4,557401e+000	9,162272e-002	-2,692404e-015	-0,000000e+000	1,163904e-020	5,761702e+000	2,484355e+004
1232	3;1*10;2*5;4*11;6*9;7*8	-2,271835	0,000939	0,000521	114464768000	34893831023	108568229	1735	6	6	843	-2,208042e+000	-7,202143e-002	-1,284803e-009	-0,000000e+000	-5,180026e-020	4,290071e+000	4,743431e+004
1233	3;1*10;2*6;4*5;7*8;9*11	5,450144	0,001375	0,001229	62978048000	15903205908	464556732	9363	3	3	446	5,336940e+000	1,247039e+000	9,133248e-005	-0,000000e+000	-1,224796e-022	8,974098e+000	3,635637e+004
1234	3;1*10;2*6;4*5;7*9;8*11	-1,305946	0,000732	0,000686	46757888000	10668583180	44268235	463	3	3	353	-1,647121e+000	-2,447991e-001	-8,089668e-012	-0,000000e+000	1,405709e-022	4,862850e+000	1,338829e+004
1235	3;1*10;2*6;4*5;7*11;8*9	1,216481	0,000798	0,000750	44320768000	9249935907	162580277	1133	3	3	347	1,469872e+000	4,800050e-001	2,172395e-005	-0,000000e+000	-3,504915e-023	5,800675e+000	1,746062e+004
1236	3;1*10;2*6;4*7;5*8;9*11	-0,854774	0,001504	0,000699	169166848000	40216858618	33624865	3671	5	5	1322	-5,898238e-001	-1,647501e-002	7,192982e-013	-0,000000e+000	-1,338615e-023	3,726430e+000	4,473291e+004
1237	3;1*10;2*6;4*7;5*9;8*11	0,330828	0,000608	0,000254	72583168000	20056699762	3468888	452	0	0	475	3,458742e-001	1,257416e-003	1,104646e-028	-0,000000e+000	-5,100614e-021	1,189869e+000	2,975240e+004
1238	3;1*10;2*6;4*7;5*11;8*9	0,548132	0,000705	0,000407	44566528000	10493253253	11776904	339	0	0	257	3,877385e-001	-1,818901e-003	1,150500e-026	-0,000000e+000	6,320082e-024	1,392839e+000	1,411807e+004
1239	3;1*10;2*6;4*8;5*7;9*11	0,976167	0,001428	0,000813	88598528000	22804641252	21786503	1911	1	1	736	8,905871e-001	3,434815e-002	-1,981481e-014	-0,000000e+000	-9,275154e-025	3,947491e+000	3,866830e+004
1240	3;1*10;2*6;4*8;5*9;7*11	-0,019935	0,000551	0,000336	28121088000	6443044744	3956269	631	0	0	161	-2,592707e-002	-1,140728e-002	-2,394675e-025	-0,000000e+000	4,117192e-023	1,090860e+000	1,442188e+004
1241	3;1*10;2*6;4*8;5*11;7*9	-0,065630	0,000477	0,000262	57960448000	14005233704	9884809	779	0	0	388	-1,765168e-002	1,589895e-004	1,347175e-020	-0,000000e+000	5,224733e-025	1,346680e+000	3,091125e+004
1242	3;1*10;2*6;4*9;5*7;8*11	0,068760	0,000447	0,000304	29001728000	7339497882	4713396	330	1	0	203	3,441515e-002	-1,671848e-003	-3,847762e-019	-1,592702e-098	-1,835635e-022	1,504741e+000	1,801410e+004
1243	3;1*10;2*6;4*9;5*8;7*11	0,356959	0,000475	0,000281	14256128000	3483486243	1448057	210	0	0	97	3,420493e-001	3,392057e-003	4,553114e-031	-0,000000e+000	4,100776e-021	8,046368e-001	7,623825e+003
1244	3;1*10;2*6;4*9;5*11;7*8	-0,721779	0,000699	0,000432	25417728000	5763090308	6966657	291	1	1	184	-6,640691e-001	1,843188e-003	2,446098e-015	-0,000000e+000	-2,446234e-023	1,497384e+000	1,207036e+004
1245	3;1*10;2*6;4*11;5*7;8*9	1,120855	0,000699	0,000483	32462848000	7466010799	18962391	1759	0	0	229	9,344001e-001	5,118909e-002	7,554224e-007	-0,000000e+000	-1,008380e-022	2,522715e+000	2,016108e+004
1246	3;1*10;2*6;4*11;5*8;7*9	0,532318	0,000747	0,000478	17594368000	3577881040	8783487	1429	1	1	129	4,635885e-001	-1,687661e-002	-1,103444e-006	-0,000000e+000	1,610373e-024	1,707989e+000	1,238661e+004
1247	3;1*10;2*6;4*11;5*9;7*8	0,773720	0,000771	0,000516	26564608000	4291506191	11480274	1824	0	0	216	7,538765e-001	3,889912e-002	9,913209e-006	-0,000000e+000	6,450598e-023	1,952353e+000	1,451578e+004
1248	3;1*10;2*7;4*5;6*8;9*11	-1,161943	0,003040	0,001504	258848768000	61322991177	412993602	3463	5	5	2089	-7,927655e-001	-6,204979e-002	-2,618242e-011	-0,000000e+000	3,439012e-019	7,313736e+000	1,022370e+005
1249	3;1*10;2*7;4*5;6*9;8*11	-0,815926	0,000794	0,000367	189872128000	44860132251	54740059	1109	1	1	1284	-8,067622e-001	-3,329772e-003	3,525343e-016	-0,000000e+000	-2,080436e-020	2,228058e+000	6,742827e+004
1250	3;1*10;2*7;4*5;6*11;8*9	-4,603954	0,001700	0,001089	117147648000	22838820055	236447596	2405	4	4	877	-3,917211e+000	-7,305456e-002	-1,066906e-007	-0,000000e+000	-2,644540e-023	5,913661e+000	5,980259e+004
1251	3;1*10;2*7;4*6;5*8;9*11	-0,009468	0,001145	0,000811	70002688000	17121408382	14866485	1251	1	1	535	-1,907341e-001	-7,147099e-002	-2,266570e-019	-0,000000e+000	5,572053e-023	5,673096e+000	2,539303e+004
1252	3;1*10;2*7;4*6;5*9;8*11	-0,227177	0,000567	0,000383	19560448000	4079086710	2615138	333	0	0	132	-2,363985e-001	-1,752005e-003	-3,045281e-020	-0,000000e+000	2,256803e-023	1,469205e+000	8,640708e+003
1253	3;1*10;2*7;4*6;5*11;8*9	1,178192	0,000771	0,000550	19744768000	4810470829	10430128	161	1	1	135	1,025006e+000	3,083162e-002	-9,330733e-014	-0,000000e+000	-6,428303e-023	2,419346e+000	9,322458e+003
1254	3;1*10;2*7;4*8;5*6;9*11	-4,767948	0,001888	0,001097	140924928000	33427479666	170206929	3060	5	5	1127	-4,669460e+000	-2,713471e-001	-4,992307e-009	-0,000000e+000	-3,091076e-020	7,522128e+000	6,326823e+004
1255	3;1*10;2*7;4*8;5*9;6*11	-0,408000	0,000622	0,000380	16631808000	4487781422	5780686	619	0	0	110	-4,076100e-001	2,611666e-004	-1,114459e-014	-0,000000e+000	-3,299461e-023	1,245295e+000	1,055853e+004
1256	3;1*10;2*7;4*8;5*11;6*9	0,792894	0,000471	0,000293	17205248000	3574272050	2022957	328	0	0	99	7,416194e-001	1,232972e-003	-1,495714e-033	-0,000000e+000	5,885621e-024	1,032172e+000	6,667862e+003
1257	3;1*10;2*7;4*9;5*6;8*11	0,597579	0,000934	0,000557	35330048000	8623053406	8830402	333	0	0	225	6,714814e-001	3,086319e-003	-1,461561e-017	-0,000000e+000	9,849193e-022	2,420204e+000	1,919907e+004
1258	3;1*10;2*7;4*9;5*8;6*11	-0,107094	0,000306	0,000174	21526528000	7132689783	9709940	1157	0	0	135	-1,053363e-001	-6,967571e-003	-5,065227e-011	-0,000000e+000	7,717562e-026	5,402790e-001	1,948854e+004
1259	3;1*10;2*7;4*9;5*11;6*8	0,178937	0,000533	0,000324	24639488000	6322504504	10444926	811	0	0	167	1,830035e-001	-1,121620e-002	5,098831e-013	-0,000000e+000	1,212000e-025	1,275867e+000	2,002094e+004
1260	3;1*10;2*7;4*11;5*6;8*9	-0,042009	0,001387	0,000793	68200448000	14735180835	118315175	760	0	0	501	-2,243193e-001	-3,497331e-002	-3,915150e-011	-0,000000e+000	-1,553974e-022	3,838826e+000	3,346361e+004
1261	3;1*10;2*7;4*11;5*8;6*9	-0,651554	0,000656	0,000368	33691648000	7547693576	13341286	1544	0	0	231	-6,446667e-001	-1,248369e-002	2,734594e-011	-0,000000e+000	4,564289e-020	1,549970e+000	2,012240e+004
1262	3;1*10;2*7;4*11;5*9;6*8	0,358796	0,000903	0,000574	15321088000	2953728618	6079047	1125	0	0	123	3,205941e-001	-3,409622e-004	-2,231177e-006	-0,000000e+000	-1,389650e-025	1,464495e+000	1,085794e+004
1263	3;1*10;2*8;4*5;6*7;9*11	5,874658	0,001176	0,000824	42027008000	9558019260	314461186	13635	2	2	332	4,812367e+000	3,120062e-001	-2,545259e-007	-0,000000e+000	4,658570e-020	7,957867e+000	1,968858e+004
1264	3;1*10;2*8;4*5;6*9;7*11	0,374752	0,000410	0,000266	25151488000	5996752450	5918505	208	0	0	158	3,122278e-001	8,468511e-004	-7,277528e-029	-0,000000e+000	3,446820e-022	1,107317e+000	8,104216e+003
1265	3;1*10;2*8;4*5;6*11;7*9	2,576436	0,001526	0,001019	131647488000	24401619731	41612309	2086	6	6	937	1,989582e+000	7,733594e-002	-4,661014e-012	-0,000000e+000	1,191688e-022	4,509048e+000	4,342968e+004
1266	3;1*10;2*8;4*6;5*7;9*11	-7,098460	0,000914	0,000758	77559808000	21196438846	72295461	2187	2	2	572	-5,914159e+000	-2,162990e-001	-6,681840e-007	-0,000000e+000	-2,142238e-018	9,601257e+000	2,651211e+004
1267	3;1*10;2*8;4*6;5*9;7*11	0,538758	0,000506	0,000320	31029248000	7165747951	6181482	718	0	0	195	5,326271e-001	-1,573267e-004	-3,183456e-020	-0,000000e+000	1,201453e-023	1,451092e+000	1,740436e+004
1268	3;1*10;2*8;4*6;5*11;7*9	0,163660	0,000505	0,000395	27117568000	6030611175	11784291	1551	0	0	217	9,757383e-002	1,042568e-003	-2,414972e-011	-0,000000e+000	-4,728315e-022	2,067302e+000	1,589106e+004
1269	3;1*10;2*8;4*7;5*6;9*11	1,114165	0,000988	0,000762	46635008000	12561122513	117372527	1508	0	0	359	9,855984e-001	1,150091e-001	-3,450619e-008	-0,000000e+000	2,965758e-020	6,575834e+000	1,497455e+004
1270	3;1*10;2*8;4*7;5*9;6*11	-0,000892	0,000270	0,000173	17573888000	5941838070	6624846	703	2	2	109	3,378289e-003	1,858894e-003	-2,277878e-013	-0,000000e+000	5,162573e-022	6,465051e-001	1,611515e+004
1271	3;1*10;2*8;4*7;5*11;6*9	-0,002105	0,000380	0,000243	4548608000	1258435358	452937	66	0	0	37	-2,396884e-002	5,566020e-004	1,242780e-036	-0,000000e+000	1,002968e-024	5,494356e-001	3,934184e+003
1272	3;1*10;2*8;4*9;5*6;7*11	-0,815281	0,000661	0,000365	19888128000	3697729010	2976014	321	0	0	148	-6,716869e-001	-1,213199e-003	8,251374e-028	-0,000000e+000	1,554382e-021	1,343219e+000	6,803925e+003
1273	3;1*10;2*8;4*9;5*7;6*11	0,194151	0,000506	0,000309	23123968000	6045505904	7711281	702	0	0	156	1,990786e-001	-5,081610e-003	4,821099e-015	-0,000000e+000	1,761400e-024	1,197216e+000	1,375226e+004
1274	3;1*10;2*8;4*9;5*11;6*7	0,332350	0,000676	0,000421	33507328000	7641393107	10907797	927	2	2	221	2,510811e-001	8,881141e-003	6,405711e-015	-0,000000e+000	7,772567e-021	1,736201e+000	1,673372e+004
1275	3;1*10;2*8;4*11;5*6;7*9	-2,090249	0,001148	0,000796	51734528000	10500111742	25978736	1477	1	1	366	-1,669906e+000	-5,590550e-002	-5,693668e-011	-0,000000e+000	2,124707e-022	3,825099e+000	2,528163e+004
1276	3;1*10;2*8;4*11;5*7;6*9	0,480213	0,000652	0,000426	25335808000	5237118369	11412909	1283	0	0	180	4,190574e-001	-1,453735e-002	-1,812998e-010	-0,000000e+000	-3,764821e-022	1,863327e+000	1,631732e+004
1277	3;1*10;2*8;4*11;5*9;6*7	-0,507291	0,000599	0,000429	21096448000	3398816285	4773603	421	1	1	132	-4,713355e-001	6,253016e-003	3,983071e-018	-0,000000e+000	-3,782120e-024	1,907249e+000	7,222310e+003
1278	3;1*10;2*9;4*5;6*7;8*11	-4,874813	0,001592	0,001192	147970048000	24504215480	238984487	3367	3	3	1053	-3,868694e+000	-1,169063e-001	-2,435096e-011	-0,000000e+000	-4,303531e-022	6,913641e+000	3,961204e+004
1279	3;1*10;2*9;4*5;6*8;7*11	2,570149	0,001257	0,000850	129087488000	23192532954	51026978	2966	6	6	953	2,131331e+000	7,418498e-002	4,838790e-009	-0,000000e+000	1,126081e-021	4,304534e+000	3,642533e+004
1280	3;1*10;2*9;4*5;6*11;7*8	-0,984666	0,001057	0,000869	48764928000	10277316504	87610938	1144	1	1	331	-9,332883e-001	-4,239273e-002	-4,938625e-011	-0,000000e+000	-2,557950e-022	3,280129e+000	2,055954e+004
1281	3;1*10;2*9;4*6;5*7;8*11	4,729698	0,001725	0,001130	196773888000	41033583778	53169276	5287	6	6	1498	3,924822e+000	9,602800e-002	5,144128e-011	-0,000000e+000	2,592470e-021	7,372142e+000	5,881186e+004
1282	3;1*10;2*9;4*6;5*8;7*11	0,184176	0,000495	0,000361	26257408000	4967250997	4785538	840	0	0	184	1,432993e-001	4,185239e-003	1,113193e-014	-0,000000e+000	6,491608e-024	1,721042e+000	1,059773e+004
1283	3;1*10;2*9;4*6;5*11;7*8	-1,237512	0,000964	0,000607	62855168000	13019506855	30084451	1817	3	3	410	-9,695352e-001	-2,358173e-002	7,448263e-013	-0,000000e+000	5,690565e-024	3,628476e+000	2,397633e+004
1284	3;1*10;2*9;4*7;5*6;8*11	-0,413332	0,001381	0,000880	155465728000	36149872083	92578826	3590	1	1	1124	-3,693229e-001	-2,384905e-002	-8,160221e-012	-0,000000e+000	-2,655750e-023	4,536711e+000	4,245861e+004
1285	3;1*10;2*9;4*7;5*8;6*11	0,005156	0,000353	0,000234	29636608000	6409351500	7505755	1253	0	0	190	1,142286e-002	-8,292713e-003	-1,894834e-012	-0,000000e+000	-4,614140e-020	1,392817e+000	1,151760e+004
1286	3;1*10;2*9;4*7;5*11;6*8	-0,168923	0,000658	0,000383	28715008000	6084684301	8985585	986	0	0	209	-1,803563e-001	-1,772276e-003	-1,002266e-008	-0,000000e+000	-7,840255e-025	1,899447e+000	1,480415e+004
1287	3;1*10;2*9;4*8;5*6;7*11	-0,105597	0,000502	0,000349	38135808000	5907966893	11232271	1473	0	0	257	-9,719829e-002	-6,369245e-003	-1,877322e-011	-0,000000e+000	-2,917266e-023	1,924137e+000	1,152289e+004
1288	3;1*10;2*9;4*8;5*7;6*11	0,130857	0,000604	0,000397	20031488000	3692523643	4172932	742	0	0	144	1,458559e-001	3,299632e-003	1,945199e-014	-0,000000e+000	-2,858254e-023	1,398919e+000	7,012835e+003
1289	3;1*10;2*9;4*8;5*11;6*7	-0,513674	0,000571	0,000353	35043328000	6495865250	14676768	1506	2	2	245	-5,143845e-001	-1,740657e-002	-7,800335e-013	-0,000000e+000	2,159605e-023	1,817839e+000	1,300069e+004
1290	3;1*10;2*9;4*11;5*6;7*8	3,365594	0,001216	0,000910	61237248000	12272654563	93621483	1638	2	2	476	2,705667e+000	5,901391e-002	-4,362503e-011	-0,000000e+000	-1,875763e-022	5,567337e+000	2,359842e+004
1291	3;1*10;2*9;4*11;5*7;6*8	-3,193410	0,001370	0,000977	70617088000	16375387400	26485679	2167	1	1	522	-2,737137e+000	-7,663880e-002	-4,674614e-012	-0,000000e+000	2,096379e-021	5,982035e+000	2,764825e+004
1292	3;1*10;2*9;4*11;5*8;6*7	-0,363363	0,001027	0,000640	66254848000	18256540930	54292848	2298	3	3	450	-4,499425e-001	1,051734e-003	8,523704e-008	-0,000000e+000	-1,971625e-020	3,924376e+000	2,405637e+004
1293	3;1*10;2*11;4*5;6*7;8*9	2,082198	0,001372	0,001059	53741568000	9873868285	584409057	75102	3	2	404	2,050255e+000	1,201844e-001	9,561343e-008	3,484474e-019	2,191751e-022	8,729966e+000	2,933250e+004
1294	3;1*10;2*11;4*5;6*8;7*9	-3,128945	0,001166	0,001009	79157248000	19107381115	183347697	3100	4	4	586	-2,622837e+000	-5,604140e-002	-1,672005e-010	-0,000000e+000	-9,063477e-022	9,739650e+000	2,847886e+004
1295	3;1*10;2*11;4*5;6*9;7*8	2,651444	0,001060	0,000862	60397568000	15423206120	337249927	5276	1	1	466	2,199157e+000	6,973376e-002	2,419173e-009	-0,000000e+000	4,349091e-022	6,996213e+000	2,594845e+004
1296	3;1*10;2*11;4*6;5*7;8*9	-3,129166	0,001387	0,001051	74037248000	17417245177	162101283	2516	1	1	560	-2,622227e+000	-5,196417e-002	-2,569967e-010	-0,000000e+000	-1,719468e-020	9,740915e+000	2,556217e+004
1297	3;1*10;2*11;4*6;5*8;7*9	3,562870	0,001195	0,000954	84727808000	18498376410	36669188	2819	0	0	691	2,413119e+000	1,327115e-002	-1,236658e-012	-0,000000e+000	1,627946e-019	9,769117e+000	3,260229e+004
1298	3;1*10;2*11;4*6;5*9;7*8	-3,990328	0,001256	0,000942	88086528000	18173295040	83512257	3058	3	3	658	-2,977253e+000	-4,775418e-002	-1,527620e-014	-0,000000e+000	-4,329181e-022	8,692683e+000	3,136492e+004
1299	3;1*10;2*11;4*7;5*6;8*9	2,652789	0,001124	0,000936	51263488000	12544253856	268089973	4016	0	0	399	2,180140e+000	6,395360e-002	2,348798e-009	-0,000000e+000	9,376041e-017	6,997491e+000	2,128715e+004
1300	3;1*10;2*11;4*7;5*8;6*9	0,907702	0,000789	0,000516	47372288000	10016752271	21290151	2055	5	5	356	5,830272e-001	1,257171e-002	1,015263e-015	-0,000000e+000	4,362298e-021	3,558546e+000	1,482438e+004
1301	3;1*10;2*11;4*7;5*9;6*8	1,706991	0,001019	0,000758	55810048000	11384128577	22319263	2114	3	3	417	1,071705e+000	1,436345e-003	-1,344168e-014	-0,000000e+000	1,426801e-022	5,277105e+000	2,051500e+004
1302	3;1*10;2*11;4*8;5*6;7*9	-3,989399	0,001212	0,001022	77416448000	15835834651	73436006	2215	1	1	593	-3,008771e+000	-4,764619e-002	-1,210025e-013	-0,000000e+000	-1,751989e-020	8,693407e+000	2,710663e+004
1303	3;1*10;2*11;4*8;5*7;6*9	1,707296	0,000947	0,000677	71989248000	14610856715	31627766	3067	4	4	586	1,072019e+000	-5,823097e-004	-1,123460e-012	-0,000000e+000	-6,552639e-018	5,275505e+000	2,298516e+004
1304	3;1*10;2*11;4*8;5*9;6*7	-2,035451	0,000991	0,000832	65107968000	11998505671	58051196	2613	0	0	556	-1,218992e+000	-5,952998e-004	-8,624450e-017	-0,000000e+000	-8,793995e-021	6,543875e+000	2,018947e+004
1305	3;1*10;2*11;4*9;5*6;7*8	1,184005	0,001243	0,000930	96053248000	21331887192	512944876	6076	4	4	686	9,412928e-001	2,985676e-002	1,592343e-006	-0,000000e+000	-1,862603e-021	7,429462e+000	4,350244e+004
1306	3;1*10;2*11;4*9;5*7;6*8	-1,385811	0,001419	0,001145	84482048000	20380215823	65384831	3320	1	1	672	-1,000103e+000	1,593509e-003	9,974071e-014	-0,000000e+000	-3,842586e-023	8,324905e+000	2,649036e+004
1307	3;1*10;2*11;4*9;5*8;6*7	0,802630	0,001116	0,000901	76658688000	20951704890	184931947	3821	5	5	535	6,235427e-001	1,281362e-002	2,366834e-013	-0,000000e+000	-5,499330e-024	6,135489e+000	2,504332e+004
1308	3;1*11;2*4;5*6;7*8;9*10	39,157905	0,004610	0,004346	267696128000	78337138123	8504945738	9995019	722	6	2000	3,555018e+001	2,160264e+001	1,537584e-001	4,202436e-005	1,428617e-016	5,531597e+001	3,104022e+005
1309	3;1*11;2*4;5*6;7*9;8*10	-46,163087	0,004661	0,004520	583313408000	182969035289	4540322450	869832	24	13	4671	-4,158864e+001	-1,741414e+001	-1,868393e-002	2,549685e-010	-7,894851e-015	6,206586e+001	3,338957e+005
1310	3;1*11;2*4;5*6;7*10;8*9	31,013761	0,003871	0,003632	306997248000	96617341816	4856741411	1254032	24	10	2190	2,805164e+001	1,387669e+001	3,304312e-002	-2,528739e-004	1,231932e-017	4,600559e+001	2,098167e+005
1311	3;1*11;2*4;5*7;6*8;9*10	-46,151128	0,004876	0,004582	573626368000	179793591068	4465685107	853688	13	8	4581	-4,154485e+001	-1,722362e+001	-1,850775e-002	6,237963e-010	1,481174e-016	6,205541e+001	3,384013e+005
1312	3;1*11;2*4;5*7;6*9;8*10	40,057939	0,004265	0,003953	685406208000	192893788041	724082818	14953	21	21	5900	3,496930e+001	6,937132e+000	3,406985e-004	-0,000000e+000	-1,024654e-015	5,352980e+001	2,835188e+005
1313	3;1*11;2*4;5*7;6*10;8*9	-35,823526	0,004107	0,003792	574752768000	151536478390	1731494814	43459	20	20	4673	-3,136074e+001	-1,027460e+001	-2,632600e-003	-0,000000e+000	-9,589953e-019	4,819121e+001	2,589753e+005
1314	3;1*11;2*4;5*8;6*7;9*10	31,017815	0,003788	0,003565	316602368000	99008661454	4890555965	1293909	19	10	2367	2,801778e+001	1,367312e+001	3,235448e-002	9,146463e-008	1,071144e-016	4,600633e+001	2,177420e+005
1315	3;1*11;2*4;5*8;6*9;7*10	7,294681	0,001573	0,001135	145410048000	42239966620	188264699	4453	3	3	1095	5,498177e+000	7,443527e-001	3,890924e-005	-0,000000e+000	8,312143e-020	1,071960e+001	4,603587e+004
1316	3;1*11;2*4;5*8;6*10;7*9	15,555850	0,003184	0,002777	450603008000	119067469350	453128311	11428	13	13	3650	1,383615e+001	2,873926e+000	1,887627e-004	-0,000000e+000	3,006059e-018	2,373781e+001	1,581955e+005
1317	3;1*11;2*4;5*9;6*7;8*10	-35,810544	0,003953	0,003826	554498048000	145459858854	1575772630	41866	14	14	4482	-3,134961e+001	-9,920826e+000	-2,285942e-003	-0,000000e+000	-1,717364e-016	4,818097e+001	2,440896e+005
1318	3;1*11;2*4;5*9;6*8;7*10	15,546402	0,003236	0,002990	367044608000	95936019388	356882453	9493	11	11	3008	1,379997e+001	2,783741e+000	1,163135e-004	-0,000000e+000	2,891939e-017	2,372888e+001	1,247758e+005
1319	3;1*11;2*4;5*9;6*10;7*8	-22,056368	0,002998	0,002555	384165888000	96734698759	1154213558	26112	14	14	3168	-1,849204e+001	-5,198633e+000	-1,447255e-003	-0,000000e+000	-1,788791e-018	3,027047e+001	1,531165e+005
1320	3;1*11;2*4;5*10;6*7;8*9	30,658289	0,003483	0,003362	301856768000	83714150974	2982156777	342819	10	8	2395	2,748152e+001	1,232251e+001	1,694945e-002	6,871080e-006	2,252292e-021	4,872979e+001	1,730602e+005
1321	3;1*11;2*4;5*10;6*8;7*9	-37,065430	0,003895	0,003595	611780608000	175894407057	1401413514	34053	18	18	4877	-3,080291e+001	-7,686941e+000	-1,590155e-003	-0,000000e+000	9,848153e-020	5,329775e+001	2,217188e+005
1322	3;1*11;2*4;5*10;6*9;7*8	26,738755	0,002905	0,002730	332146688000	102484718592	2014451298	57527	8	8	2609	2,355974e+001	7,588499e+000	2,129148e-003	-0,000000e+000	1,109082e-019	3,961665e+001	1,326528e+005
1323	3;1*11;2*5;4*6;7*8;9*10	5,044030	0,003076	0,001849	219813888000	63700507402	2389562289	292189	4	3	1750	5,279912e+000	1,862158e+000	1,201903e-003	-8,980712e-012	2,426009e-020	1,117161e+001	1,351467e+005
1324	3;1*11;2*5;4*6;7*9;8*10	-6,266957	0,003025	0,001655	444172288000	134137627436	595282509	8029	14	14	3693	-6,327869e+000	-9,345537e-001	-8,368982e-005	-0,000000e+000	8,504165e-019	1,308214e+001	1,622167e+005
1325	3;1*11;2*5;4*6;7*10;8*9	4,470359	0,002894	0,001600	245884928000	77709541533	848795880	9584	7	7	1914	4,428666e+000	1,011724e+000	1,729078e-004	-0,000000e+000	2,814109e-020	9,970632e+000	1,103954e+005
1326	3;1*11;2*5;4*7;6*8;9*10	-11,154696	0,002686	0,001746	305829888000	73897048728	521286694	4292	6	6	2408	-1,009225e+001	-1,276543e+000	-3,421185e-005	-0,000000e+000	-1,183130e-020	1,386297e+001	1,218325e+005
1327	3;1*11;2*5;4*7;6*9;8*10	9,086890	0,002615	0,001485	369809408000	78487228242	39783638	3559	3	3	2852	8,399229e+000	1,478291e-001	-1,552598e-021	-0,000000e+000	2,726467e-022	1,194442e+001	1,363152e+005
1328	3;1*11;2*5;4*7;6*10;8*9	-12,912811	0,002848	0,001731	436656128000	74467655828	266329267	3841	8	8	3412	-1,173209e+001	-8,481284e-001	-2,758655e-006	-0,000000e+000	-3,671746e-019	1,438142e+001	1,384104e+005
1329	3;1*11;2*5;4*8;6*7;9*10	5,454866	0,003834	0,002011	361248768000	74225568776	1496298948	16112	8	8	2868	5,342575e+000	1,214160e+000	9,574223e-005	-0,000000e+000	2,368811e-021	9,280109e+000	1,772659e+005
1330	3;1*11;2*5;4*8;6*9;7*10	2,360003	0,000974	0,000626	51427328000	12376702293	9923399	987	1	1	418	2,165388e+000	3,319434e-002	4,391259e-020	-0,000000e+000	5,903822e-024	3,473105e+000	2,729016e+004
1331	3;1*11;2*5;4*8;6*10;7*9	6,102984	0,002004	0,001162	217110528000	43484213075	32472581	3696	6	6	1723	5,344959e+000	1,016079e-001	-1,185098e-018	-0,000000e+000	1,354637e-021	8,261187e+000	7,316531e+004
1332	3;1*11;2*5;4*9;6*7;8*10	-9,538347	0,003820	0,002183	353138688000	70231885111	336804700	1627	5	5	2859	-8,817893e+000	-8,340100e-001	-6,825820e-008	-0,000000e+000	-8,781841e-021	1,410081e+001	1,604008e+005
1333	3;1*11;2*5;4*9;6*8;7*10	4,686193	0,002415	0,001306	157943808000	34358644466	22061085	1707	4	4	1248	4,203296e+000	8,820987e-002	-1,673255e-019	-0,000000e+000	4,623737e-021	7,654993e+000	7,572936e+004
1334	3;1*11;2*5;4*9;6*10;7*8	-7,553281	0,002052	0,001411	174860288000	32886178591	110384169	2308	5	5	1348	-6,863321e+000	-3,754515e-001	-2,571176e-009	-0,000000e+000	-2,399422e-020	9,935511e+000	6,995415e+004
1335	3;1*11;2*5;4*10;6*7;8*9	3,707828	0,003699	0,002229	314574848000	48932693438	1505423466	25919	11	11	2428	3,620797e+000	6,558944e-001	2,166513e-004	-0,000000e+000	-2,319844e-018	1,053959e+001	1,605228e+005
1336	3;1*11;2*5;4*10;6*8;7*9	-4,630559	0,003077	0,001965	464754688000	102628276883	218146597	6718	16	16	3742	-4,433438e+000	-2,559062e-001	1,136952e-006	-0,000000e+000	1,793674e-020	1,220400e+001	1,433999e+005
1337	3;1*11;2*5;4*10;6*9;7*8	3,804122	0,002592	0,001489	452855808000	103641248121	737588421	7245	21	21	3549	3,718683e+000	3,131395e-001	-1,284052e-006	-0,000000e+000	5,781871e-020	9,567013e+000	1,396816e+005
1338	3;1*11;2*6;4*5;7*8;9*10	-3,192721	0,001519	0,001472	49420288000	11414438076	1133591156	271600	3	1	360	-4,237541e+000	-1,921060e+000	-9,876819e-004	1,798189e-009	-1,453276e-018	9,429769e+000	4,386935e+004
1339	3;1*11;2*6;4*5;7*9;8*10	4,054272	0,001376	0,001336	88823808000	23811308457	381592253	4509	1	1	711	4,891814e+000	1,106812e+000	5,282054e-005	-0,000000e+000	7,732862e-021	1,115507e+001	3,686886e+004
1340	3;1*11;2*6;4*5;7*10;8*9	-5,767369	0,001333	0,001302	60049408000	16181126103	604635822	12247	0	0	467	-5,290029e+000	-1,183775e+000	-1,001466e-004	-0,000000e+000	-8,602039e-022	8,948532e+000	3,155314e+004
1341	3;1*11;2*6;4*7;5*8;9*10	1,075147	0,001752	0,000975	125380608000	29636381845	218806626	2914	3	3	943	5,510683e-001	1,161507e-002	-2,670595e-006	-0,000000e+000	6,768595e-023	4,207563e+000	4,038552e+004
1342	3;1*11;2*6;4*7;5*9;8*10	-2,151927	0,001742	0,000993	197040128000	39656803827	29283618	4268	9	9	1502	-1,839000e+000	-3,699607e-002	-2,257273e-010	-0,000000e+000	-1,108733e-021	5,502250e+000	6,417859e+004
1343	3;1*11;2*6;4*7;5*10;8*9	1,858964	0,002006	0,000952	238348288000	49674421572	268016065	3230	6	6	1784	1,579590e+000	7,935632e-003	3,875130e-008	-0,000000e+000	1,209715e-020	5,178071e+000	8,309779e+004
1344	3;1*11;2*6;4*8;5*7;9*10	-1,648216	0,001594	0,001012	77027328000	19282375093	128537403	1568	0	0	624	-1,404998e+000	-9,806494e-002	-1,031815e-006	-0,000000e+000	1,713114e-022	4,190592e+000	3,347012e+004
1345	3;1*11;2*6;4*8;5*9;7*10	0,805450	0,001042	0,000644	70965248000	12695824307	20825573	1538	3	3	537	3,682965e-001	-4,311255e-002	2,064415e-010	-0,000000e+000	4,586341e-024	2,768270e+000	2,329880e+004
1346	3;1*11;2*6;4*8;5*10;7*9	-0,523507	0,001244	0,000716	67401728000	14929005997	39644623	2416	3	3	523	-4,033568e-001	-2,296579e-002	-5,783194e-008	-0,000000e+000	-4,766156e-023	2,905155e+000	3,556196e+004
1347	3;1*11;2*6;4*9;5*7;8*10	3,626676	0,001415	0,001000	80898048000	18577721074	18659767	1709	7	7	643	3,074811e+000	5,090151e-002	4,048742e-015	-0,000000e+000	1,000717e-023	6,339254e+000	4,365014e+004
1348	3;1*11;2*6;4*9;5*8;7*10	0,822935	0,000848	0,000475	62527488000	12114495976	18935140	1423	2	2	429	5,131865e-001	-8,674690e-003	5,673413e-011	-0,000000e+000	4,973722e-022	2,365926e+000	2,172427e+004
1349	3;1*11;2*6;4*9;5*10;7*8	0,732869	0,001191	0,000749	75040768000	14266075846	91983846	1818	1	1	635	6,368218e-001	2,967526e-001	1,216320e-006	-0,000000e+000	1,521222e-022	3,694328e+000	3,016059e+004
1350	3;1*11;2*6;4*10;5*7;8*9	-0,399742	0,001547	0,000960	114690048000	22573234392	136718244	1165	3	3	903	-2,709326e-001	1,856778e-001	5,844534e-008	-0,000000e+000	-1,282277e-020	4,773430e+000	5,012551e+004
1351	3;1*11;2*6;4*10;5*8;7*9	-0,711303	0,001102	0,000864	38893568000	7588225105	8306899	808	0	0	326	-6,594076e-001	-7,584247e-003	7,760349e-018	-0,000000e+000	-1,240435e-023	2,916479e+000	1,939914e+004
1352	3;1*11;2*6;4*10;5*9;7*8	-1,235411	0,001071	0,000721	61380608000	10368714682	38587786	1845	1	1	485	-1,142605e+000	-3,936370e-002	-2,639553e-008	-0,000000e+000	-3,576392e-023	3,279574e+000	2,386967e+004
1353	3;1*11;2*7;4*5;6*8;9*10	1,767824	0,003387	0,001825	246827008000	55148601973	1755399165	30918	5	5	1998	1,264137e+000	2,178808e-001	5,482853e-006	-0,000000e+000	2,028390e-017	7,185442e+000	1,443319e+005
1354	3;1*11;2*7;4*5;6*9;8*10	0,776570	0,003313	0,001791	522713088000	108943091308	918753841	4607	5	5	4443	9,498932e-001	-1,417086e-001	-6,252802e-007	-0,000000e+000	6,497517e-019	1,022542e+001	2,103998e+005
1355	3;1*11;2*7;4*5;6*10;8*9	2,049361	0,003959	0,002197	378370048000	56267329703	2011944472	27018	11	11	2902	1,214016e+000	4,133100e-001	2,687711e-005	-0,000000e+000	8,793063e-019	8,818432e+000	2,083270e+005
1356	3;1*11;2*7;4*6;5*8;9*10	-0,274480	0,001451	0,001012	83396608000	20343815445	151586284	2115	1	1	662	1,311074e-001	2,701128e-001	6,176388e-006	-0,000000e+000	3,210051e-020	6,236669e+000	3,254585e+004
1357	3;1*11;2*7;4*6;5*9;8*10	6,291866	0,001602	0,000962	106866688000	22422044269	20143771	1919	1	1	839	4,739690e+000	5,155396e-002	1,479708e-019	-0,000000e+000	-3,590013e-023	9,839658e+000	3,899847e+004
1358	3;1*11;2*7;4*6;5*10;8*9	-2,857957	0,001377	0,000926	87513088000	18267406120	104699331	1510	1	1	706	-2,305968e+000	-1,580243e-001	1,073687e-006	-0,000000e+000	-3,722154e-021	6,228045e+000	4,434269e+004
1359	3;1*11;2*7;4*8;5*6;9*10	5,413417	0,002410	0,001403	135743488000	30360040462	769619936	8838	2	2	1051	5,431178e+000	7,577668e-001	1,150922e-005	-0,000000e+000	1,840064e-018	8,445337e+000	8,748984e+004
1360	3;1*11;2*7;4*8;5*9;6*10	0,175518	0,000998	0,000624	90810368000	16988321450	65374607	4134	2	2	663	4,583528e-001	1,068721e-001	1,256546e-006	-0,000000e+000	-2,115959e-020	2,837202e+000	2,634152e+004
1361	3;1*11;2*7;4*8;5*10;6*9	-0,747387	0,000846	0,000542	49195008000	8617143098	9182060	1664	0	0	310	-7,622396e-001	-3,037529e-002	7,147246e-012	-0,000000e+000	-4,332000e-023	2,051863e+000	1,492278e+004
1362	3;1*11;2*7;4*9;5*6;8*10	-12,930825	0,002310	0,001389	226838528000	47015763999	327454841	5435	3	3	1713	-1,161994e+001	-3,701040e-001	-3,004876e-007	-0,000000e+000	-1,532325e-021	1,386324e+001	1,196221e+005
1363	3;1*11;2*7;4*9;5*8;6*10	-1,162156	0,000617	0,000418	53270528000	9756263281	12467318	1677	2	2	381	-1,121803e+000	-5,741625e-002	3,111546e-013	-0,000000e+000	-1,855520e-019	2,046843e+000	1,542124e+004
1364	3;1*11;2*7;4*9;5*10;6*8	-0,016905	0,001042	0,000638	58124288000	12672488568	15515432	1944	1	1	444	-9,030997e-004	-5,814277e-003	2,752478e-020	-0,000000e+000	4,112671e-025	2,249494e+000	2,376361e+004
1365	3;1*11;2*7;4*10;5*6;8*9	5,395585	0,003012	0,001556	203532288000	31873491103	1011440567	16551	5	5	1515	5,023508e+000	3,374220e-002	-4,839663e-005	-0,000000e+000	1,812382e-021	8,003474e+000	1,237250e+005
1366	3;1*11;2*7;4*10;5*8;6*9	1,613891	0,001017	0,000571	57141248000	11989821623	15839046	1852	1	1	442	1,510567e+000	6,089416e-002	-9,848408e-011	-0,000000e+000	-1,175271e-022	2,467173e+000	2,725627e+004
1367	3;1*11;2*7;4*10;5*9;6*8	-0,434663	0,001409	0,000815	99248128000	20073376505	35708570	3975	5	5	772	-4,265637e-001	-3,795490e-002	3,138840e-010	-0,000000e+000	-5,547472e-022	2,514614e+000	3,952319e+004
1368	3;1*11;2*8;4*5;6*7;9*10	-6,969182	0,001180	0,001103	36026368000	6991628936	680619715	134181	1	1	279	-5,886567e+000	-7,153283e-001	-1,026688e-005	-0,000000e+000	-4,846809e-020	8,553303e+000	2,713940e+004
1369	3;1*11;2*8;4*5;6*9;7*10	-3,325530	0,001005	0,000664	54827008000	12882553767	102131804	536	0	0	421	-2,682825e+000	-5,999402e-002	-1,436056e-008	-0,000000e+000	-3,176856e-021	3,831818e+000	1,803255e+004
1370	3;1*11;2*8;4*5;6*10;7*9	0,146553	0,001996	0,001152	134248448000	30983810455	271705363	18977	4	4	992	2,212392e-001	-1,196684e-001	-4,375235e-007	-0,000000e+000	6,556561e-022	5,130926e+000	7,068072e+004
1371	3;1*11;2*8;4*6;5*7;9*10	8,221726	0,001098	0,001065	62158848000	16545849002	277496241	3971	3	3	467	7,119058e+000	6,652978e-001	2,046653e-005	-0,000000e+000	4,503411e-023	1,044790e+001	2,760464e+004
1372	3;1*11;2*8;4*6;5*9;7*10	-2,720403	0,001072	0,000746	55093248000	11281860305	28465960	1242	1	1	414	-2,308864e+000	-1,215854e-001	7,697700e-009	-0,000000e+000	-7,754536e-022	4,086089e+000	2,050346e+004
1373	3;1*11;2*8;4*6;5*10;7*9	0,962914	0,001025	0,000747	41699328000	9072944395	11067706	1219	0	0	350	7,640962e-001	2,347987e-002	7,867312e-008	-0,000000e+000	3,763108e-023	3,743023e+000	1,880050e+004
1374	3;1*11;2*8;4*7;5*6;9*10	0,313411	0,000942	0,000914	37562368000	10530924667	404828618	9009	0	0	283	-4,191149e-002	-2,237137e-001	-5,753340e-006	-0,000000e+000	-1,826342e-020	7,362150e+000	2,061218e+004
1375	3;1*11;2*8;4*7;5*9;6*10	1,571793	0,000906	0,000556	30742528000	7400275165	27466628	1215	0	0	185	1,269733e+000	9,180286e-002	3,577239e-007	-0,000000e+000	2,484964e-024	2,427486e+000	1,821997e+004
1376	3;1*11;2*8;4*7;5*10;6*9	0,461100	0,000566	0,000392	39405568000	9467708676	43324213	1557	0	0	284	2,147183e-001	3,396862e-003	2,056694e-007	-0,000000e+000	-5,160843e-024	2,195132e+000	2,413466e+004
1377	3;1*11;2*8;4*9;5*6;7*10	3,066739	0,001012	0,000703	58779648000	10274778253	37839612	1240	0	0	429	2,476834e+000	4,582351e-002	-8,253662e-016	-0,000000e+000	6,601162e-022	4,619284e+000	1,469233e+004
1378	3;1*11;2*8;4*9;5*7;6*10	-0,284054	0,000977	0,000638	49174528000	11073016252	43010032	1808	0	0	364	-1,794587e-001	4,192685e-002	1,372243e-007	-0,000000e+000	-7,089084e-023	2,850358e+000	2,607081e+004
1379	3;1*11;2*8;4*9;5*10;6*7	-1,044576	0,001026	0,000652	102586368000	19550909489	132429663	5214	5	5	731	-1,014183e+000	-1,978335e-001	-2,280244e-008	-0,000000e+000	5,040421e-022	3,966364e+000	3,474827e+004
1380	3;1*11;2*8;4*10;5*6;7*9	-2,354034	0,001469	0,000901	71149568000	14528159248	95545874	2450	3	2	517	-2,026004e+000	6,111520e-003	1,544021e-005	-1,901264e-118	-1,451718e-021	4,954271e+000	3,925014e+004
1381	3;1*11;2*8;4*10;5*7;6*9	-0,895630	0,001040	0,000761	48785408000	10605020276	26949433	2529	0	0	387	-8,446566e-001	-2,947714e-002	-5,119933e-008	-0,000000e+000	-7,439311e-024	2,963551e+000	2,919081e+004
1382	3;1*11;2*8;4*10;5*9;6*7	0,036195	0,000912	0,000718	46798848000	7952853371	24392880	1555	0	0	337	1,519759e-001	9,481706e-002	1,221960e-007	-0,000000e+000	2,363348e-021	3,131701e+000	1,735068e+004
1383	3;1*11;2*9;4*5;6*7;8*10	4,008352	0,002449	0,001485	155711488000	33909613435	1575319800	94068	9	9	1203	2,413185e+000	5,666319e-001	7,959901e-005	-0,000000e+000	2,307934e-020	1,114928e+001	1,064043e+005
1384	3;1*11;2*9;4*5;6*8;7*10	0,899147	0,001557	0,001135	99719168000	20678664142	198300449	1036	3	3	813	6,416377e-001	-1,561361e-001	-2,535804e-006	-0,000000e+000	1,451481e-021	6,172949e+000	4,229008e+004
1385	3;1*11;2*9;4*5;6*10;7*8	5,202489	0,001543	0,000922	73381888000	12683401437	400952282	5553	0	0	550	4,143179e+000	3,646294e-001	2,566907e-005	-0,000000e+000	1,102116e-019	7,154747e+000	4,027123e+004
1386	3;1*11;2*9;4*6;5*7;8*10	-4,932861	0,002444	0,001258	305195008000	78502912220	367680949	8222	2	2	2635	-3,355561e+000	-2,090719e-001	-1,652647e-007	-0,000000e+000	4,240789e-016	1,275623e+001	1,263404e+005
1387	3;1*11;2*9;4*6;5*8;7*10	0,161295	0,000826	0,000636	45836288000	9229190463	8676788	1067	3	2	330	3,261122e-001	1,922136e-002	7,992456e-021	-6,097492e-136	-2,888675e-017	3,545586e+000	1,870463e+004
1388	3;1*11;2*9;4*6;5*10;7*8	-1,216874	0,001322	0,000974	62097408000	11181826407	68065797	1275	0	0	495	-8,259742e-001	9,934498e-002	1,855119e-007	-0,000000e+000	-1,476177e-022	6,748862e+000	2,575635e+004
1389	3;1*11;2*9;4*7;5*6;8*10	4,044153	0,001821	0,000991	169576448000	45051206584	640826040	7033	2	2	1379	3,508851e+000	3,464079e-001	-9,839272e-008	-0,000000e+000	9,004451e-020	8,263516e+000	7,640918e+004
1390	3;1*11;2*9;4*7;5*8;6*10	0,549403	0,000766	0,000572	41064448000	7821355459	7608809	1083	1	1	303	4,749513e-001	-1,864321e-002	-1,282365e-022	-0,000000e+000	1,049636e-022	2,310104e+000	1,364208e+004
1391	3;1*11;2*9;4*7;5*10;6*8	-1,476983	0,000843	0,000656	48723968000	9559236083	11159510	1234	0	0	390	-1,302671e+000	-3,101655e-002	-7,045031e-025	-0,000000e+000	-7,456019e-025	3,759323e+000	1,965467e+004
1392	3;1*11;2*9;4*8;5*6;7*10	-2,547316	0,000849	0,000664	75286528000	11590226783	47777157	2475	4	4	589	-2,066339e+000	-4,314469e-002	-1,927271e-010	-0,000000e+000	1,532071e-019	4,943286e+000	2,422021e+004
1393	3;1*11;2*9;4*8;5*7;6*10	-0,336571	0,001121	0,000703	65660928000	12265608360	16417555	2707	0	0	481	-4,453227e-001	-2,492811e-002	1,149077e-017	-0,000000e+000	1,886313e-021	3,500313e+000	2,356877e+004
1394	3;1*11;2*9;4*8;5*10;6*7	-0,847967	0,000892	0,000669	40982528000	7271238056	38726160	1550	2	2	285	-5,309153e-001	-6,053777e-002	-2,508142e-007	-0,000000e+000	-1,634748e-022	3,919843e+000	1,923939e+004
1395	3;1*11;2*9;4*10;5*6;7*8	4,212567	0,001405	0,001014	75573248000	11462819897	356479307	7797	1	1	602	3,571268e+000	-2,403921e-001	-2,735883e-005	-0,000000e+000	-2,164922e-023	7,848638e+000	3,308547e+004
1396	3;1*11;2*9;4*10;5*7;6*8	-4,143087	0,001547	0,000959	154912768000	33878932569	94148159	4974	4	4	1299	-3,742868e+000	3,021342e-002	2,041687e-008	-0,000000e+000	-6,215040e-020	8,926752e+000	4,115552e+004
1397	3;1*11;2*9;4*10;5*8;6*7	1,329152	0,001105	0,000697	112826368000	25974924265	218110360	4829	1	1	837	1,127111e+000	-1,568868e-001	2,315197e-007	-0,000000e+000	-7,388111e-020	6,794628e+000	2,986612e+004
1398	3;1*11;2*10;4*5;6*7;8*9	-12,923355	0,001389	0,001278	34777088000	6322595294	949585356	507729	0	0	243	-8,977571e+000	-1,483647e+000	-1,416694e-003	-0,000000e+000	-6,169541e-022	1,324874e+001	3,357321e+004
1399	3;1*11;2*10;4*5;6*8;7*9	14,752123	0,001285	0,001234	58349568000	15007743595	377386256	11006	2	2	498	1,097966e+001	9,427834e-001	5,735322e-005	-0,000000e+000	1,287254e-021	1,543350e+001	2,818704e+004
1400	3;1*11;2*10;4*5;6*9;7*8	-9,572517	0,001184	0,001095	49031168000	12777471932	691132302	37075	1	1	382	-7,443797e+000	-1,010999e+000	-1,732808e-004	-0,000000e+000	-7,540231e-021	1,138284e+001	3,033219e+004
1401	3;1*11;2*10;4*6;5*7;8*9	14,754113	0,001308	0,001204	62363648000	15871635052	392250411	11867	1	1	507	1,094572e+001	9,223531e-001	4,938795e-005	-0,000000e+000	-3,091968e-021	1,543523e+001	3,028514e+004
1402	3;1*11;2*10;4*6;5*8;7*9	-13,192452	0,001282	0,001230	90134528000	20390339910	69808824	3544	3	3	793	-9,504933e+000	-2,701923e-001	-3,440840e-011	-0,000000e+000	-5,903384e-018	1,557176e+001	3,231583e+004
1403	3;1*11;2*10;4*6;5*9;7*8	12,209504	0,001327	0,001291	89069568000	18591060270	195574718	3920	2	2	754	9,231381e+000	6,317676e-001	2,856761e-006	-0,000000e+000	7,958090e-023	1,429585e+001	3,512083e+004
1404	3;1*11;2*10;4*7;5*6;8*9	-9,572804	0,001184	0,001078	50874368000	13203546470	702684149	39296	1	1	408	-7,464595e+000	-9,926945e-001	-1,520709e-004	-0,000000e+000	-3,677689e-021	1,138294e+001	3,126127e+004
1405	3;1*11;2*10;4*7;5*8;6*9	-3,697143	0,000573	0,000463	62158848000	14053329202	58347970	2645	4	4	490	-2,247426e+000	-6,392530e-002	-1,632205e-007	-0,000000e+000	-6,290346e-023	4,653499e+000	1,735747e+004
1406	3;1*11;2*10;4*7;5*9;6*8	-5,350011	0,001143	0,000904	64391168000	13477335875	47782454	2558	1	1	559	-3,773675e+000	-8,416392e-002	-6,025090e-013	-0,000000e+000	-6,311658e-022	7,897241e+000	2,081535e+004
1407	3;1*11;2*10;4*8;5*6;7*9	12,211550	0,001386	0,001310	87144448000	17551347197	179059543	3525	3	3	700	9,060054e+000	6,005232e-001	5,170453e-006	-0,000000e+000	3,661846e-019	1,429865e+001	3,235405e+004
1408	3;1*11;2*10;4*8;5*7;6*9	-5,348708	0,001024	0,000804	81287168000	17130727721	64711314	3932	5	5	682	-3,837780e+000	-8,543726e-002	-1,058278e-013	-0,000000e+000	5,111323e-021	7,896106e+000	2,504446e+004
1409	3;1*11;2*10;4*8;5*9;6*7	7,530937	0,000961	0,000899	72194048000	13648350229	150847439	3773	4	4	651	5,096805e+000	2,135234e-001	1,003329e-007	-0,000000e+000	1,783559e-020	9,771124e+000	2,427953e+004
1410	3;1*11;2*10;4*9;5*6;7*8	-3,946907	0,001232	0,001197	45283328000	9792133458	415901623	8854	3	3	342	-2,849798e+000	-8,579323e-001	-1,202920e-004	-0,000000e+000	-4,138604e-020	1,200032e+001	2,551943e+004
1411	3;1*11;2*10;4*9;5*7;6*8	5,092382	0,001147	0,001112	78153728000	19899846531	134380640	4648	0	0	652	3,050918e+000	2,573395e-001	1,537535e-005	-0,000000e+000	1,254319e-021	1,357762e+001	2,647638e+004
1412	3;1*11;2*10;4*9;5*8;6*7	-6,303085	0,001102	0,001080	45774848000	12721326627	224118526	2756	4	4	348	-5,170530e+000	-5,044049e-001	-1,502193e-005	-0,000000e+000	-8,337515e-023	9,857966e+000	1,659461e+004


==> anc/class_2_3_0_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
707	3;1*4;2*6;5*8;7*10;9*11	19,350460	0,003753	0,002494	146704384000	37270774564	8739977	649	3	3	1071	1,869766e+001	5,198758e-001	1,221970e-020	-0,000000e+000	1,508356e-019	2,129815e+001	6,642935e+004
708	3;1*4;2*6;5*8;7*11;9*10	-21,045955	0,004545	0,002838	176728064000	39768941968	64490347	640	11	11	1325	-2,026200e+001	-2,065180e+000	-1,501953e-005	-0,000000e+000	-3,815396e-021	2,207956e+001	8,279928e+004
709	3;1*4;2*6;5*9;7*10;8*11	6,293246	0,001481	0,001013	21940224000	5845955537	1971540	308	0	0	157	5,797444e+000	5,094760e-002	4,011023e-020	-0,000000e+000	1,522388e-022	6,755844e+000	1,148075e+004
710	3;1*4;2*6;5*9;7*11;8*10	12,321425	0,003368	0,002313	104085504000	23555688643	8508815	1386	4	4	823	1,162817e+001	3,850158e-001	-1,830216e-019	-0,000000e+000	9,721005e-022	1,412395e+001	4,887209e+004
711	3;1*4;2*6;5*10;7*8;9*11	-31,008876	0,005344	0,003335	255473664000	60975416817	159676346	701	14	14	1923	-2,984798e+001	-4,479523e+000	-2,828951e-006	-0,000000e+000	-2,707752e-020	3,151156e+001	1,165885e+005
712	3;1*4;2*6;5*10;7*9;8*11	11,574546	0,003192	0,002448	91756544000	21330771667	6161995	612	11	11	676	1,128146e+001	4,190939e-001	-6,292920e-020	-0,000000e+000	1,928506e-020	1,506025e+001	4,230147e+004
713	3;1*4;2*6;5*10;7*11;8*9	-15,362216	0,004343	0,002606	107649024000	23839568219	27305500	745	3	3	820	-1,466581e+001	-1,331468e+000	3,150834e-019	-0,000000e+000	-3,232991e-018	1,809074e+001	4,741136e+004
714	3;1*4;2*6;5*11;7*8;9*10	28,744252	0,007908	0,005051	142505984000	29679168325	505440585	4387	7	7	1005	2,770224e+001	7,910035e+000	3,658363e-003	-0,000000e+000	7,400599e-020	3,028478e+001	9,598100e+004
715	3;1*4;2*6;5*11;7*9;8*10	-34,494954	0,006789	0,004446	260818944000	62377563249	66627129	2666	14	14	1867	-3,232154e+001	-3,081446e+000	-7,832116e-008	-0,000000e+000	-4,928981e-019	3,668705e+001	1,179228e+005
716	3;1*4;2*6;5*11;7*10;8*9	25,804979	0,005293	0,003280	242079744000	61079875816	228002515	2795	21	21	1755	2,458998e+001	3,624224e+000	1,568676e-005	-0,000000e+000	1,995865e-018	2,886263e+001	1,020186e+005
717	3;1*4;2*7;5*8;6*10;9*11	5,584350	0,001627	0,001261	12048384000	3017556057	1190343	176	1	1	84	5,153748e+000	4,332711e-002	9,206053e-028	-0,000000e+000	9,971353e-024	6,577424e+000	9,541992e+003
718	3;1*4;2*7;5*8;6*11;9*10	-5,416424	0,001691	0,001097	21305344000	5448946268	8950859	116	1	1	142	-5,087860e+000	-3,294710e-001	-2,755253e-013	-0,000000e+000	-4,278269e-021	6,224554e+000	1,100936e+004
719	3;1*4;2*7;5*9;6*10;8*11	-1,894959	0,000837	0,000620	11352064000	2813866673	1668755	234	1	1	74	-1,709584e+000	-9,878375e-003	7,036208e-019	-0,000000e+000	-2,147827e-023	2,803334e+000	6,409852e+003
720	3;1*4;2*7;5*9;6*11;8*10	2,332729	0,001004	0,000727	21633024000	5575153920	2976505	327	1	1	157	2,182066e+000	4,089508e-002	-3,469792e-019	-0,000000e+000	1,184596e-022	3,709243e+000	1,442845e+004
721	3;1*4;2*7;5*10;6*8;9*11	16,871059	0,003326	0,002678	96753664000	22450458691	8445157	1296	1	1	698	1,575564e+001	6,308072e-001	-1,096127e-021	-0,000000e+000	2,129388e-022	1,863552e+001	4,974320e+004
722	3;1*4;2*7;5*10;6*9;8*11	1,096365	0,000583	0,000334	20342784000	5876748869	2236370	364	1	1	140	1,106202e+000	-7,257133e-003	-1,134872e-020	-0,000000e+000	3,845637e-022	2,045039e+000	1,151463e+004
723	3;1*4;2*7;5*10;6*11;8*9	-2,169094	0,002019	0,001167	9836544000	2076724474	2377680	214	3	3	73	-2,072156e+000	-1,455507e-001	-8,425605e-019	-0,000000e+000	-7,056615e-023	4,173164e+000	4,860414e+003
724	3;1*4;2*7;5*11;6*8;9*10	-15,705746	0,004141	0,003048	130156544000	28774685336	71205008	646	5	5	952	-1,493937e+001	-3,034624e+000	-1,065217e-005	-0,000000e+000	-1,597104e-018	1,772708e+001	6,052220e+004
725	3;1*4;2*7;5*11;6*9;8*10	3,031845	0,003099	0,001820	61569024000	13498443981	6181044	978	5	5	462	3,338446e+000	2,446591e-001	-2,569981e-012	-0,000000e+000	4,273429e-024	7,855235e+000	3,446884e+004
726	3;1*4;2*7;5*11;6*10;8*9	-8,630755	0,002775	0,001667	78915584000	15525282689	21294643	1742	3	3	613	-7,907002e+000	-6,604233e-001	-4,625718e-016	-0,000000e+000	-5,509823e-020	9,754397e+000	3,271288e+004
727	3;1*4;2*8;5*6;7*10;9*11	-25,819490	0,004616	0,003161	191023104000	47796206531	189430915	577	19	19	1427	-2,476358e+001	-4,792589e+000	-1,523692e-005	-0,000000e+000	-4,662656e-015	2,763648e+001	9,234195e+004
728	3;1*4;2*8;5*6;7*11;9*10	27,380213	0,005348	0,003055	278902784000	61802088309	997360670	4887	15	15	1985	2,656415e+001	8,557122e+000	2,548811e-003	-0,000000e+000	1,104050e-017	2,848770e+001	1,810624e+005
729	3;1*4;2*8;5*7;6*10;9*11	14,157532	0,003434	0,002418	124606464000	30554909043	11250240	899	13	13	943	1,369665e+001	8,386127e-001	5,012079e-019	-0,000000e+000	2,052514e-020	1,826706e+001	5,839868e+004
730	3;1*4;2*8;5*7;6*11;9*10	-14,057104	0,004527	0,002864	151947264000	34088658761	80251725	781	7	7	1072	-1,352442e+001	-2,817096e+000	-3,160466e-005	-0,000000e+000	5,759341e-021	1,708815e+001	7,143331e+004
731	3;1*4;2*8;5*9;6*10;7*11	1,803859	0,000980	0,000662	11802624000	2852974559	2311139	455	0	0	83	1,619780e+000	3,873711e-002	-1,614578e-009	-0,000000e+000	8,280551e-023	2,441109e+000	5,440744e+003
732	3;1*4;2*8;5*9;6*11;7*10	0,288063	0,000424	0,000271	15611904000	4332057245	3077140	341	0	0	105	2,571951e-001	-1,047295e-002	7,846761e-019	-0,000000e+000	5,556301e-023	1,152538e+000	8,942948e+003
733	3;1*4;2*8;5*10;6*7;9*11	-17,720418	0,004018	0,002801	101525504000	26885270556	76208630	791	3	3	769	-1,736615e+001	-2,972099e+000	3,480721e-010	-0,000000e+000	9,758059e-022	2,079174e+001	6,345157e+004
734	3;1*4;2*8;5*10;6*9;7*11	0,459196	0,000519	0,000307	15407104000	4228419005	2865791	394	1	1	104	4,132943e-001	-1,782424e-002	3,057792e-011	-0,000000e+000	1,534973e-021	1,459640e+000	9,729494e+003
735	3;1*4;2*8;5*10;6*11;7*9	1,427984	0,001158	0,000825	13195264000	3280435877	2429432	378	0	0	99	1,352006e+000	3,094672e-002	-1,209766e-012	-0,000000e+000	6,156421e-023	2,892347e+000	7,597569e+003
736	3;1*4;2*8;5*11;6*7;9*10	18,561769	0,004867	0,003009	126490624000	31412969113	473045139	4424	10	10	889	1,824779e+001	5,831328e+000	1,709904e-003	-0,000000e+000	1,039469e-019	1,984260e+001	1,164422e+005
737	3;1*4;2*8;5*11;6*9;7*10	4,365428	0,001888	0,001418	6354944000	1452795532	820835	138	0	0	37	3,685064e+000	3,926708e-002	7,113230e-030	-0,000000e+000	1,893571e-023	4,669578e+000	3,993804e+003
738	3;1*4;2*8;5*11;6*10;7*9	4,049519	0,002129	0,001809	56858624000	12302154873	9969758	1993	6	6	414	3,863736e+000	2,439705e-001	-1,505338e-012	-0,000000e+000	1,633118e-022	6,351203e+000	2,483732e+004
739	3;1*4;2*9;5*6;7*10;8*11	-6,064264	0,001694	0,001261	21714944000	6247417919	20383118	229	1	1	146	-5,858398e+000	-6,586192e-001	9,177223e-024	-0,000000e+000	-2,455190e-022	7,252785e+000	1,403098e+004
740	3;1*4;2*9;5*6;7*11;8*10	-17,041816	0,003759	0,002932	140949504000	33739868039	114687501	1560	2	2	1058	-1,619063e+001	-3,543613e+000	-1,559510e-005	-0,000000e+000	-9,405714e-019	1,853862e+001	5,848905e+004
741	3;1*4;2*9;5*7;6*10;8*11	3,109056	0,001207	0,000915	14833664000	3721867880	2138397	239	0	0	89	2,849641e+000	3,168562e-002	1,245129e-018	-0,000000e+000	4,844777e-021	4,489079e+000	8,837256e+003
742	3;1*4;2*9;5*7;6*11;8*10	10,172652	0,003808	0,002271	110966784000	25657475132	12071542	1753	6	6	835	9,544458e+000	5,626811e-001	-1,803174e-014	-0,000000e+000	3,507465e-021	1,203291e+001	5,635868e+004
743	3;1*4;2*9;5*8;6*10;7*11	-0,938058	0,000804	0,000490	13400064000	3473663623	2178210	285	1	1	81	-8,005116e-001	-1,335546e-002	3,254079e-011	-0,000000e+000	-1,387691e-023	1,927297e+000	7,097806e+003
744	3;1*4;2*9;5*8;6*11;7*10	0,569139	0,000467	0,000306	15898624000	4027527690	1924074	326	0	0	98	6,557506e-001	8,489534e-004	1,075910e-025	-0,000000e+000	2,016231e-023	1,602935e+000	7,668364e+003
745	3;1*4;2*9;5*10;6*7;8*11	-3,049687	0,001264	0,000810	19175424000	4942252027	6418500	168	0	0	114	-2,838147e+000	-1,915456e-001	9,705068e-019	-0,000000e+000	-7,166858e-023	4,968934e+000	8,432869e+003
746	3;1*4;2*9;5*10;6*8;7*11	2,043503	0,001118	0,000775	16144384000	3985005872	2606650	309	0	0	102	1,901167e+000	4,130358e-002	-1,407622e-019	-0,000000e+000	2,653716e-021	3,273166e+000	9,392642e+003
747	3;1*4;2*9;5*10;6*11;7*8	-3,563088	0,001264	0,000783	17537024000	4203053859	5735160	408	0	0	143	-3,379324e+000	-1,459401e-001	-9,560669e-028	-0,000000e+000	-1,075855e-020	4,283063e+000	7,938975e+003
748	3;1*4;2*9;5*11;6*7;8*10	-11,371232	0,003436	0,002258	116148224000	26639175815	51119668	895	7	7	860	-1,080519e+001	-1,973696e+000	-4,912840e-005	-0,000000e+000	-2,769306e-021	1,360770e+001	5,123201e+004
749	3;1*4;2*9;5*11;6*8;7*10	2,508730	0,002691	0,001627	75188224000	16731384207	11012906	1308	1	1	574	2,839446e+000	2,357237e-001	-8,076257e-019	-0,000000e+000	2,875187e-019	7,404904e+000	4,215948e+004
750	3;1*4;2*9;5*11;6*10;7*8	-8,278481	0,002853	0,001819	57964544000	11506382584	15954681	1449	2	2	429	-7,658938e+000	-6,141921e-001	-1,674501e-017	-0,000000e+000	-8,136668e-021	9,141562e+000	2,524268e+004
751	3;1*4;2*10;5*6;7*8;9*11	38,373088	0,006575	0,005085	163252224000	39849028298	1034343149	15260	11	11	1195	3,748442e+001	1,460850e+001	7,236041e-003	-0,000000e+000	2,877308e-017	4,148534e+001	1,241197e+005
752	3;1*4;2*10;5*6;7*9;8*11	-16,788643	0,004331	0,003069	149182464000	36141575005	133518237	537	12	12	1018	-1,635849e+001	-4,080292e+000	-6,425596e-005	-0,000000e+000	-6,564039e-019	1,965048e+001	6,874829e+004
753	3;1*4;2*10;5*6;7*11;8*9	22,080392	0,004906	0,003461	113240064000	23917295768	307457791	1586	5	5	840	2,108957e+001	6,242200e+000	1,511657e-003	-0,000000e+000	2,949400e-021	2,366544e+001	6,609770e+004
754	3;1*4;2*10;5*7;6*8;9*11	-45,856596	0,006349	0,003889	456873984000	126262678173	271511177	4959	13	13	3559	-4,397007e+001	-6,404900e+000	-9,665241e-006	-0,000000e+000	-8,102095e-018	4,950711e+001	2,041667e+005
755	3;1*4;2*10;5*7;6*9;8*11	4,652203	0,002415	0,001373	102385664000	25055047118	9465742	851	2	2	764	4,865011e+000	3,285883e-001	3,439459e-020	-0,000000e+000	2,669562e-022	8,433608e+000	6,414555e+004
756	3;1*4;2*10;5*7;6*11;8*9	-12,466689	0,003907	0,002325	125589504000	30511787260	67891167	895	1	1	985	-1,191606e+001	-2,189654e+000	-1,748723e-006	-0,000000e+000	-8,580730e-021	1,433188e+001	7,837310e+004
757	3;1*4;2*10;5*8;6*7;9*11	32,968470	0,004752	0,003610	218916864000	61750710687	416680882	2419	18	18	1571	3,127589e+001	7,221842e+000	1,414752e-004	-0,000000e+000	5,445947e-018	3,725763e+001	9,915890e+004
758	3;1*4;2*10;5*8;6*9;7*11	3,878636	0,001453	0,001053	11372544000	2711463950	1489825	236	2	2	68	3,213818e+000	5,206372e-002	7,285420e-029	-0,000000e+000	5,712530e-023	4,829983e+000	6,688660e+003
759	3;1*4;2*10;5*8;6*11;7*9	2,935775	0,002735	0,002174	35969024000	7930490794	5050306	415	1	1	258	3,316986e+000	2,135675e-001	1,210976e-020	-0,000000e+000	2,064075e-022	7,653141e+000	2,125583e+004
760	3;1*4;2*10;5*9;6*7;8*11	-7,832750	0,002891	0,001915	55834624000	10792816513	13714902	519	5	5	383	-7,368540e+000	-7,326635e-001	2,400854e-007	-0,000000e+000	-9,667889e-018	9,786975e+000	2,235001e+004
761	3;1*4;2*10;5*9;6*8;7*11	3,370179	0,002266	0,001632	60176384000	13480033951	8903605	1516	4	4	429	3,403219e+000	2,749102e-001	-1,851602e-018	-0,000000e+000	2,406669e-024	6,470616e+000	2,866162e+004
762	3;1*4;2*10;5*9;6*11;7*8	-6,620577	0,002595	0,001698	61937664000	13560592167	22200886	938	3	3	474	-6,266472e+000	-7,498547e-001	-4,712310e-021	-0,000000e+000	-5,389674e-016	9,152508e+000	3,250509e+004
763	3;1*4;2*10;5*11;6*7;8*9	14,304866	0,003925	0,002739	75741184000	15877638849	193637796	1822	2	2	511	1,361172e+001	3,578050e+000	7,385122e-004	-0,000000e+000	9,386995e-019	1,673775e+001	4,164556e+004
764	3;1*4;2*10;5*11;6*8;7*9	-17,269301	0,004133	0,003105	121432064000	28250918194	29535333	2154	14	14	966	-1,566518e+001	-1,568825e+000	-1,217390e-006	-0,000000e+000	-1,641481e-019	2,118827e+001	5,735244e+004
765	3;1*4;2*10;5*11;6*9;7*8	16,539402	0,003288	0,002163	99784704000	25787476731	77043005	1825	4	4	720	1,551124e+001	1,724185e+000	5,240804e-005	-0,000000e+000	1,527312e-015	1,849455e+001	4,647654e+004
766	3;1*4;2*11;5*6;7*8;9*10	-37,758537	0,007254	0,005012	199051264000	45999075651	3707143265	649239	9	7	1428	-3,719772e+001	-1,937748e+001	-5,603566e-002	5,845792e-008	-4,051872e-020	4,259494e+001	2,337420e+005
767	3;1*4;2*11;5*6;7*9;8*10	45,313770	0,006721	0,004367	446060544000	119673977750	1566491314	15035	37	37	3447	4,358383e+001	1,326933e+001	2,712740e-003	-0,000000e+000	1,043045e-013	4,908658e+001	2,275223e+005
768	3;1*4;2*11;5*6;7*10;8*9	-30,412317	0,007621	0,004344	201017344000	55462797852	1632744397	26143	23	23	1461	-2,929139e+001	-1,147274e+001	-7,449675e-003	-0,000000e+000	-2,313819e-018	3,587894e+001	1,421017e+005
769	3;1*4;2*11;5*7;6*8;9*10	45,321647	0,007133	0,004624	392587264000	105588164025	1353848086	13332	50	50	2924	4,360360e+001	1,314643e+001	3,238797e-003	-0,000000e+000	6,451393e-017	4,909403e+001	2,015918e+005
770	3;1*4;2*11;5*7;6*9;8*10	-39,474713	0,006284	0,003700	484501504000	116097797567	160053492	8919	36	36	3922	-3,596593e+001	-3,398561e+000	-2,204172e-006	-0,000000e+000	-7,073531e-018	4,376602e+001	1,880083e+005
771	3;1*4;2*11;5*7;6*10;8*9	35,548159	0,006675	0,004612	266123264000	58521486610	266631410	3646	17	17	1980	3,281531e+001	6,246021e+000	2,767506e-005	-0,000000e+000	9,797281e-019	3,932906e+001	1,112011e+005
772	3;1*4;2*11;5*8;6*7;9*10	-30,407874	0,006467	0,004569	162064384000	44479015858	1287245650	21037	6	6	1199	-2,925919e+001	-1,136046e+001	-7,594507e-003	-0,000000e+000	-2,111595e-017	3,587918e+001	1,099989e+005
773	3;1*4;2*11;5*8;6*9;7*10	-6,801139	0,001782	0,001194	56367104000	14540141754	26451730	1952	0	0	420	-5,689398e+000	-3,503743e-001	-1,728124e-007	-0,000000e+000	-1,469879e-018	8,811096e+000	2,088826e+004
774	3;1*4;2*11;5*8;6*10;7*9	-15,789699	0,004408	0,003042	212158464000	46670115592	73446485	5842	3	3	1605	-1,434484e+001	-1,368813e+000	-7,178486e-007	-0,000000e+000	-3,586717e-020	1,952807e+001	7,507767e+004
775	3;1*4;2*11;5*9;6*7;8*10	35,547233	0,005840	0,004722	226555904000	49802533132	221736895	3203	13	13	1737	3,283507e+001	6,138914e+000	7,662381e-005	-0,000000e+000	1,422521e-018	3,932822e+001	8,874929e+004
776	3;1*4;2*11;5*9;6*8;7*10	-15,785618	0,004686	0,003244	176297984000	38386510482	59965419	5236	14	14	1316	-1,431235e+001	-1,323182e+000	-3,470404e-007	-0,000000e+000	-1,554077e-018	1,952373e+001	6,394926e+004
777	3;1*4;2*11;5*9;6*10;7*8	21,457525	0,004765	0,002673	311732224000	67199808122	341059192	8594	14	14	2379	1,955910e+001	3,186393e+000	2,216769e-005	-0,000000e+000	9,604335e-017	2,471067e+001	1,171702e+005
778	3;1*4;2*11;5*10;6*7;8*9	-30,188962	0,005445	0,003320	278370304000	71890403136	1706066121	25145	41	41	2009	-2,880139e+001	-9,621235e+000	-5,225503e-003	-0,000000e+000	-7,297856e-019	3,805681e+001	1,556034e+005
779	3;1*4;2*11;5*10;6*8;7*9	36,243159	0,005036	0,003659	359430144000	92729769433	292964161	11156	28	28	2694	3,207425e+001	4,412996e+000	4,587352e-004	-0,000000e+000	4,797964e-019	4,209035e+001	1,197035e+005
780	3;1*4;2*11;5*10;6*9;7*8	-24,497942	0,004906	0,003150	214616064000	62560200257	592705143	8017	15	15	1582	-2,330060e+001	-5,225303e+000	-3,880424e-004	-0,000000e+000	-5,550465e-020	3,077220e+001	8,703121e+004
781	3;1*5;2*6;4*8;7*10;9*11	-6,643330	0,002101	0,001296	69351424000	16443567259	7302027	1580	5	5	455	-6,090045e+000	-3,857893e-002	-4,518704e-014	-0,000000e+000	-2,136421e-023	7,447255e+000	2,722224e+004
782	3;1*5;2*6;4*8;7*11;9*10	7,461145	0,003476	0,001905	59725824000	13841530135	22874947	1330	1	1	397	6,984658e+000	2,348208e-001	1,926218e-012	-0,000000e+000	2,126542e-021	7,829724e+000	2,702638e+004
783	3;1*5;2*6;4*9;7*10;8*11	-1,947507	0,000608	0,000391	17455104000	4182315674	2632060	549	0	0	96	-1,619694e+000	-1,710308e-003	7,451231e-011	-0,000000e+000	-4,154742e-024	2,282917e+000	6,125110e+003
784	3;1*5;2*6;4*9;7*11;8*10	-3,932766	0,001683	0,000745	88684544000	22643833812	22164914	2780	2	2	641	-3,649803e+000	-2,725994e-002	2,274122e-011	-0,000000e+000	-3,330938e-023	4,733512e+000	3,859860e+004
785	3;1*5;2*6;4*10;7*8;9*11	8,076084	0,002579	0,001468	95422464000	22465068851	47545252	1162	7	7	686	7,322541e+000	2,229964e-001	1,774823e-015	-0,000000e+000	2,518272e-019	8,712131e+000	3,137891e+004
786	3;1*5;2*6;4*10;7*9;8*11	-3,076810	0,001727	0,000964	40802304000	9970560002	8243881	921	7	7	278	-2,882964e+000	-1,870884e-002	6,515826e-014	-0,000000e+000	-1,037943e-023	4,687832e+000	1,886925e+004
787	3;1*5;2*6;4*10;7*11;8*9	5,042468	0,002579	0,001545	22575104000	4966839009	7627076	522	4	4	156	4,583690e+000	8,193023e-002	4,568816e-013	-0,000000e+000	4,211247e-022	5,685998e+000	1,058829e+004
788	3;1*5;2*6;4*11;7*8;9*10	-7,199213	0,003098	0,001830	75188224000	19545464144	299971292	1849	8	8	560	-6,915939e+000	-6,902754e-001	-4,606359e-005	-0,000000e+000	-1,175011e-020	8,145935e+000	4,232156e+004
789	3;1*5;2*6;4*11;7*9;8*10	8,726291	0,003112	0,001964	77809664000	18837881495	29386772	1694	11	11	587	7,911759e+000	1,424042e-001	2,157728e-013	-0,000000e+000	1,394240e-021	1,010432e+001	2,628502e+004
790	3;1*5;2*6;4*11;7*10;8*9	-6,957200	0,003069	0,001519	98023424000	27275075910	101926084	2187	6	6	657	-6,474836e+000	-3,116929e-001	-6,231888e-012	-0,000000e+000	-9,098788e-021	8,035107e+000	3,446000e+004
791	3;1*5;2*7;4*8;6*10;9*11	-0,666235	0,000861	0,000527	8198144000	1962582552	2549243	440	0	0	51	-6,446856e-001	-1,093658e-003	-2,546815e-013	-0,000000e+000	-1,386366e-023	1,439765e+000	4,760324e+003
792	3;1*5;2*7;4*8;6*11;9*10	0,414859	0,000892	0,000551	9836544000	2114517434	3057217	332	3	3	59	3,840968e-001	4,790713e-003	2,966452e-013	-0,000000e+000	6,005339e-026	1,218547e+000	4,731486e+003
793	3;1*5;2*7;4*9;6*10;8*11	0,672146	0,000589	0,000361	4204544000	1048657436	2139252	864	0	0	32	6,191223e-001	6,164771e-003	4,077737e-007	-0,000000e+000	-5,826874e-026	8,543155e-001	3,969403e+003
794	3;1*5;2*7;4*9;6*11;8*10	0,087433	0,001485	0,000896	989184000	120081804	191458	47	0	0	7	1,266129e-003	5,943990e-004	-2,057681e-014	-0,000000e+000	2,657012e-026	9,578414e-001	9,121137e+002
795	3;1*5;2*7;4*10;6*8;9*11	-3,665090	0,001427	0,001015	19728384000	4094955196	3117748	498	0	0	133	-2,918660e+000	-2,032201e-002	-2,269525e-017	-0,000000e+000	-1,890128e-023	4,505020e+000	8,947483e+003
796	3;1*5;2*7;4*10;6*9;8*11	-0,303144	0,000448	0,000282	2463744000	491625576	314786	25	0	0	16	-2,454815e-001	6,390780e-004	-1,160641e-020	-0,000000e+000	-9,018653e-026	4,797487e-001	1,417785e+003
797	3;1*5;2*7;4*10;6*11;8*9	0,041136	0,000430	0,000302	14096384000	3383039782	9099932	211	0	0	95	7,755816e-002	2,422038e-002	-6,132241e-011	-0,000000e+000	4,456243e-024	1,148428e+000	7,710400e+003
798	3;1*5;2*7;4*11;6*8;9*10	3,007059	0,001166	0,000865	29374464000	7039575488	20288204	748	1	1	207	2,661528e+000	6,185265e-002	-5,020896e-012	-0,000000e+000	9,543332e-022	3,709365e+000	1,424063e+004
799	3;1*5;2*7;4*11;6*9;8*10	0,118781	0,000631	0,000458	14342144000	2882068514	5562221	770	0	0	106	-2,598556e-003	-1,385084e-002	-8,799453e-012	-0,000000e+000	-8,153060e-025	1,791997e+000	7,692662e+003
800	3;1*5;2*7;4*11;6*10;8*9	1,730624	0,001016	0,000754	8976384000	1161378014	2075758	239	1	1	65	1,257224e+000	3,826712e-003	-9,895101e-011	-0,000000e+000	3,203300e-016	2,383354e+000	3,067316e+003
801	3;1*5;2*8;4*6;7*10;9*11	3,465122	0,002363	0,001530	36542464000	8806117489	5757558	634	3	3	278	2,697616e+000	1,119408e-003	5,307165e-017	-0,000000e+000	-1,372225e-022	6,920070e+000	1,910980e+004
802	3;1*5;2*8;4*6;7*11;9*10	-2,659606	0,003079	0,001953	40474624000	8594582210	22719068	706	3	3	314	-2,053710e+000	1,168068e-002	8,353861e-014	-0,000000e+000	2,437670e-023	6,356284e+000	1,953707e+004
803	3;1*5;2*8;4*7;6*10;9*11	-0,622473	0,000619	0,000381	12826624000	3690796346	2214456	264	0	0	76	-5,488668e-001	4,147319e-004	8,817524e-018	-0,000000e+000	4,375696e-024	1,428994e+000	8,409067e+003
804	3;1*5;2*8;4*7;6*11;9*10	0,341857	0,000581	0,000361	20486144000	6079244300	6453667	422	0	0	137	3,041636e-001	5,663295e-004	5,405327e-016	-0,000000e+000	3,521957e-024	1,171546e+000	1,135771e+004
805	3;1*5;2*8;4*9;6*10;7*11	-0,336516	0,000250	0,000172	16881664000	4403732627	5096514	912	5	5	91	-2,975592e-001	1,131288e-003	2,104559e-014	-0,000000e+000	-2,092360e-023	8,209473e-001	8,315620e+003
806	3;1*5;2*8;4*9;6*11;7*10	-0,413908	0,000462	0,000267	2299904000	504407620	1091889	183	0	0	11	-3,391257e-001	-6,058693e-003	4,822328e-012	-0,000000e+000	-4,650649e-027	5,764956e-001	1,600954e+003
807	3;1*5;2*8;4*10;6*7;9*11	4,144091	0,001285	0,000929	16840704000	3807276931	7781969	411	0	0	131	3,595006e+000	4,364574e-002	-2,662241e-019	-0,000000e+000	1,181536e-023	4,738990e+000	7,907579e+003
808	3;1*5;2*8;4*10;6*9;7*11	-0,018979	0,000244	0,000161	7870464000	2579964687	2254729	310	0	0	51	-1,691342e-002	7,080651e-004	-2,319176e-012	-0,000000e+000	-7,088306e-025	5,092427e-001	7,096867e+003
809	3;1*5;2*8;4*10;6*11;7*9	-0,179294	0,000395	0,000292	9836544000	2070330618	3946332	830	0	0	55	-1,923320e-001	-2,687410e-003	7,326395e-012	-0,000000e+000	-1,962012e-025	9,770081e-001	6,148647e+003
810	3;1*5;2*8;4*11;6*7;9*10	-3,608461	0,001416	0,000953	15407104000	3201680080	36274396	211	0	0	114	-3,097531e+000	-6,406016e-002	-8,717906e-010	-0,000000e+000	-2,168212e-023	3,925091e+000	7,581056e+003
811	3;1*5;2*8;4*11;6*9;7*10	-1,363645	0,000917	0,000561	5576704000	1033311006	1845604	299	0	0	33	-1,001165e+000	-1,732914e-002	3,311098e-013	-0,000000e+000	-2,228775e-022	1,705573e+000	3,206355e+003
812	3;1*5;2*8;4*11;6*10;7*9	-0,237937	0,001118	0,000738	6068224000	1213562840	3341410	768	3	3	42	-1,774165e-001	5,558457e-004	9,606152e-009	-0,000000e+000	-5,275068e-025	1,499197e+000	4,271433e+003
813	3;1*5;2*9;4*6;7*10;8*11	0,076115	0,000875	0,000543	8955904000	2251311857	1896161	241	0	0	52	-9,096779e-003	-7,659369e-005	-4,250248e-018	-0,000000e+000	-1,433722e-023	1,642981e+000	4,446836e+003
814	3;1*5;2*9;4*6;7*11;8*10	1,726743	0,002034	0,001125	26896384000	6325242309	5129419	751	5	5	172	1,160836e+000	-2,177525e-003	7,459939e-019	-0,000000e+000	2,851306e-024	4,162059e+000	1,316354e+004
815	3;1*5;2*9;4*7;6*10;8*11	0,223941	0,000304	0,000198	5310464000	1487290076	1870645	271	0	0	37	2,119992e-001	-3,102230e-003	8,163736e-015	-0,000000e+000	9,176233e-026	4,837572e-001	4,141485e+003
816	3;1*5;2*9;4*7;6*11;8*10	-0,174724	0,000533	0,000377	3446784000	820590196	603900	101	1	1	21	-9,660165e-002	3,281303e-004	-2,737488e-028	-0,000000e+000	-1,625875e-028	9,314918e-001	2,364079e+003
817	3;1*5;2*9;4*8;6*10;7*11	0,398478	0,000267	0,000194	6559744000	1511210852	2193936	400	0	0	35	3,642750e-001	2,981443e-003	3,052069e-016	-0,000000e+000	4,045894e-028	5,715797e-001	4,095896e+003
818	3;1*5;2*9;4*8;6*11;7*10	-0,001678	0,000212	0,000132	10000384000	2996525678	3078402	445	0	0	53	-1,309552e-002	-2,847331e-003	-5,335405e-020	-0,000000e+000	1,272512e-024	4,333459e-001	6,610215e+003
819	3;1*5;2*9;4*10;6*7;8*11	-0,112141	0,000999	0,000607	1644544000	200034716	334685	63	0	0	9	-7,488440e-002	-5,456550e-004	-7,531151e-015	-0,000000e+000	4,408144e-028	9,041368e-001	1,133744e+003
820	3;1*5;2*9;4*10;6*8;7*11	-0,041861	0,000392	0,000275	10983424000	2444404971	3644699	808	0	0	76	-5,755042e-002	2,767855e-003	7,686905e-012	-0,000000e+000	-4,566587e-023	1,005702e+000	6,431443e+003
821	3;1*5;2*9;4*10;6*11;7*8	0,325808	0,001256	0,000846	1153024000	102036681	258735	67	0	0	12	2,399380e-001	3,186600e-003	2,268601e-015	-0,000000e+000	1,886393e-028	1,065814e+000	7,496886e+002
822	3;1*5;2*9;4*11;6*7;8*10	1,549526	0,001158	0,001091	4573184000	876248492	2229332	381	0	0	47	1,133278e+000	1,685885e-002	-1,144572e-006	-0,000000e+000	-7,383070e-025	2,598856e+000	2,776998e+003
823	3;1*5;2*9;4*11;6*8;7*10	0,338561	0,000521	0,000440	15960064000	3121527872	8619774	2167	3	3	101	1,743164e-001	-1,256136e-003	-2,340329e-007	-0,000000e+000	-2,462966e-026	1,874188e+000	8,925717e+003
824	3;1*5;2*9;4*11;6*10;7*8	1,324916	0,000794	0,000513	16963584000	2914389621	9484022	1762	4	4	101	1,032730e+000	2,172406e-003	4,270831e-007	-0,000000e+000	1,512838e-024	2,128859e+000	8,405050e+003
825	3;1*5;2*10;4*6;7*8;9*11	-1,609481	0,001756	0,000914	173021184000	46887805284	297220948	1040	2	2	1304	-1,070167e+000	8,441974e-002	3,344344e-010	-0,000000e+000	1,367688e-022	6,707129e+000	9,529554e+004
826	3;1*5;2*10;4*6;7*9;8*11	1,284867	0,001658	0,000951	33736704000	8239166027	6827838	682	2	2	233	8,638411e-001	-9,788955e-004	-4,667144e-018	-0,000000e+000	-4,851167e-020	3,957541e+000	1,779884e+004
827	3;1*5;2*10;4*6;7*11;8*9	-1,944146	0,002248	0,001130	39532544000	8573987873	20637842	755	0	0	284	-1,291886e+000	1,790714e-002	2,863888e-012	-0,000000e+000	9,178277e-023	4,676488e+000	1,978915e+004
828	3;1*5;2*10;4*7;6*8;9*11	-2,865497	0,001712	0,001177	18233344000	4149310089	3565276	350	0	0	125	-2,553624e+000	-3,122612e-002	-1,356310e-018	-0,000000e+000	-2,510337e-023	5,804038e+000	1,086042e+004
829	3;1*5;2*10;4*7;6*9;8*11	-0,329587	0,000247	0,000176	5740544000	1687768010	677632	39	0	0	34	-2,616879e-001	4,313803e-004	-1,070819e-017	-0,000000e+000	-1,224395e-023	6,406092e-001	4,527903e+003
830	3;1*5;2*10;4*7;6*11;8*9	0,443040	0,001545	0,000940	1153024000	170737735	236888	69	0	0	7	3,265335e-001	-3,359987e-004	1,914552e-017	-0,000000e+000	-1,665074e-023	1,203042e+000	1,090515e+003
831	3;1*5;2*10;4*8;6*7;9*11	-2,666588	0,001817	0,001176	21243904000	3949766068	9340676	583	1	1	170	-2,020403e+000	-7,504461e-004	-3,336065e-017	-0,000000e+000	-2,845670e-021	4,762623e+000	9,606578e+003
832	3;1*5;2*10;4*8;6*9;7*11	-0,455124	0,000243	0,000177	10819584000	3613656356	2561087	170	1	1	84	-4,308269e-001	-9,602980e-004	5,066472e-018	-0,000000e+000	5,690125e-026	6,651658e-001	9,401729e+003
833	3;1*5;2*10;4*8;6*11;7*9	-0,270175	0,001201	0,000869	825344000	132094741	286431	132	0	0	4	-1,600022e-001	-1,184366e-003	1,116202e-011	-0,000000e+000	-8,213867e-030	1,057847e+000	1,249834e+003
834	3;1*5;2*10;4*9;6*7;8*11	0,156176	0,000782	0,000529	5740544000	1153267701	1216565	175	0	0	40	1,306173e-001	-3,087140e-004	3,239162e-016	-0,000000e+000	3,375484e-022	1,150849e+000	2,767698e+003
835	3;1*5;2*10;4*9;6*8;7*11	-0,029048	0,000435	0,000289	7051264000	1748910270	1857399	269	0	0	61	-1,128951e-004	7,278651e-004	-1,135234e-017	-0,000000e+000	4,100555e-025	9,232982e-001	4,655145e+003
836	3;1*5;2*10;4*9;6*11;7*8	-0,081960	0,000474	0,000376	7051264000	1788459795	4676943	742	0	0	46	-1,246017e-001	-6,395686e-003	1,829612e-015	-0,000000e+000	1,525601e-025	1,109657e+000	5,476130e+003
837	3;1*5;2*10;4*11;6*7;8*9	-1,883539	0,001068	0,000867	11843584000	2174439650	20977483	371	2	2	81	-1,549861e+000	-3,993854e-002	-1,008865e-011	-0,000000e+000	-1,735479e-019	3,233781e+000	4,850944e+003
838	3;1*5;2*10;4*11;6*8;7*9	1,993790	0,001588	0,001280	7686144000	1649251780	2947532	332	2	2	52	1,525155e+000	4,170544e-002	7,845850e-014	-0,000000e+000	1,214016e-023	3,956836e+000	3,369121e+003
839	3;1*5;2*10;4*11;6*9;7*8	-2,941478	0,001253	0,000876	12355584000	3188689653	10310834	529	1	1	101	-2,525135e+000	-7,130377e-003	3,659917e-016	-0,000000e+000	-8,380639e-023	3,962456e+000	4,918317e+003
840	3;1*5;2*11;4*6;7*8;9*10	1,076680	0,004174	0,002129	46659584000	11474408251	279181262	4820	4	4	336	6,643553e-001	-1,952151e-001	-1,051931e-006	-0,000000e+000	6,598548e-022	6,626218e+000	3,852549e+004
841	3;1*5;2*11;4*6;7*9;8*10	-1,335893	0,003324	0,001303	161859584000	46604523968	118648418	2356	4	4	1286	-8,370487e-001	5,630386e-002	-6,019674e-007	-0,000000e+000	2,129004e-023	7,830994e+000	7,867258e+004
842	3;1*5;2*11;4*6;7*10;8*9	0,911930	0,002097	0,001677	49055744000	13466588760	85361638	733	7	7	378	4,537130e-001	-7,604390e-002	-7,815282e-014	-0,000000e+000	-5,179248e-024	5,457112e+000	2,670767e+004
843	3;1*5;2*11;4*7;6*8;9*10	2,409322	0,001618	0,001099	28063744000	6698362800	23562527	237	2	2	199	2,296372e+000	2,055374e-001	2,491546e-011	-0,000000e+000	5,805137e-018	5,136772e+000	1,516345e+004
844	3;1*5;2*11;4*7;6*9;8*10	-0,120707	0,001729	0,001402	1480704000	217499805	176617	40	1	1	10	-1,688558e-001	-1,674490e-004	4,143727e-033	-0,000000e+000	1,536984e-025	1,782670e+000	1,431167e+003
845	3;1*5;2*11;4*7;6*10;8*9	1,948851	0,001098	0,000783	11802624000	1825907587	3200512	210	2	2	87	1,685572e+000	1,599508e-002	-2,412102e-020	-0,000000e+000	4,181112e-022	2,986767e+000	5,532957e+003
846	3;1*5;2*11;4*8;6*7;9*10	1,058737	0,001933	0,001074	26691584000	5076201776	68127028	443	1	1	184	7,571875e-001	-3,036808e-002	4,245797e-010	-0,000000e+000	2,271904e-024	3,447245e+000	1,502565e+004
847	3;1*5;2*11;4*8;6*9;7*10	-0,114361	0,000707	0,000455	9877504000	2090602140	2400346	332	1	1	66	-2,070864e-001	-4,215465e-003	-1,110510e-018	-0,000000e+000	-8,145451e-023	1,184459e+000	9,746948e+003
848	3;1*5;2*11;4*8;6*10;7*9	-1,070330	0,000721	0,000589	14628864000	2726578069	3628109	501	0	0	104	-8,796834e-001	-3,617731e-003	-1,592020e-019	-0,000000e+000	-1,546954e-019	2,100571e+000	7,023355e+003
849	3;1*5;2*11;4*9;6*7;8*10	0,601170	0,001449	0,001040	10921984000	1934161578	3952388	248	2	2	85	6,575721e-001	5,902090e-003	1,288556e-018	-0,000000e+000	-5,304542e-027	2,922062e+000	5,786282e+003
850	3;1*5;2*11;4*9;6*8;7*10	-0,385652	0,000755	0,000535	11311104000	2297424136	2487945	316	1	1	90	-3,603445e-001	-1,591595e-003	6,604325e-019	-0,000000e+000	8,868177e-027	1,820608e+000	7,024986e+003
851	3;1*5;2*11;4*9;6*10;7*8	0,992461	0,000939	0,000573	17086464000	3209429865	6216842	432	2	2	127	8,274664e-001	4,468878e-003	-2,757399e-016	-0,000000e+000	-1,429290e-024	2,403372e+000	8,790870e+003
852	3;1*5;2*11;4*10;6*7;8*9	0,580727	0,001098	0,000794	22943744000	3499179328	48833937	1030	2	2	184	4,737926e-001	2,033085e-002	4,756601e-007	-0,000000e+000	-1,629599e-022	2,772555e+000	1,060569e+004
853	3;1*5;2*11;4*10;6*8;7*9	-0,698736	0,001314	0,000932	17721344000	3957461530	6619997	790	1	1	139	-4,754027e-001	-1,119956e-003	9,841624e-017	-0,000000e+000	-3,538992e-022	3,184821e+000	1,019467e+004
854	3;1*5;2*11;4*10;6*9;7*8	0,547117	0,001231	0,000635	26548224000	6195141347	22758237	1247	4	4	180	3,918975e-001	1,054779e-002	7,231664e-011	-0,000000e+000	5,716774e-021	2,650742e+000	1,001395e+004
855	3;1*6;2*4;5*8;7*10;9*11	-14,729922	0,003388	0,002320	229423104000	63553135880	46865973	828	2	2	1794	-1,376533e+001	-1,294775e+000	-6,558741e-007	-0,000000e+000	3,230194e-022	2,059817e+001	7,540297e+004
856	3;1*6;2*4;5*8;7*11;9*10	15,827050	0,003353	0,002985	134129664000	32953668709	135454716	700	5	5	1062	1,483221e+001	2,992954e+000	2,336035e-004	-0,000000e+000	-1,272036e-015	2,129710e+001	4,734739e+004
857	3;1*6;2*4;5*9;7*10;8*11	-4,942276	0,001533	0,001259	22513664000	5963570170	4116253	291	2	2	162	-4,253141e+000	-1,379119e-001	-1,154053e-008	-0,000000e+000	4,225985e-022	6,475988e+000	6,587895e+003
858	3;1*6;2*4;5*9;7*11;8*10	-8,995449	0,002999	0,002660	119384064000	30139705181	22185064	1416	7	7	983	-8,304100e+000	-1,012671e+000	8,251989e-006	-0,000000e+000	-2,771603e-022	1,375637e+001	4,037414e+004
859	3;1*6;2*4;5*10;7*8;9*11	24,247429	0,004315	0,003676	252606464000	66137137201	376363665	3560	16	16	1937	2,276209e+001	5,960477e+000	8,713470e-004	-0,000000e+000	-4,220733e-021	3,147190e+001	9,417222e+004
860	3;1*6;2*4;5*10;7*9;8*11	-9,570498	0,003145	0,002953	108468224000	27452219581	19203202	660	2	2	833	-9,062069e+000	-1,028806e+000	1,284757e-006	-0,000000e+000	-3,049186e-018	1,522619e+001	3,501947e+004
861	3;1*6;2*4;5*10;7*11;8*9	11,600987	0,003183	0,002960	84035584000	19870753009	64175243	640	6	6	676	1,064100e+001	2,205451e+000	1,388649e-004	-0,000000e+000	-2,947874e-021	1,785119e+001	2,833593e+004
862	3;1*6;2*4;5*11;7*8;9*10	-19,806680	0,005257	0,003984	189282304000	44661740692	1185466485	87654	13	13	1354	-1,861656e+001	-8,246226e+000	-1,195907e-002	-0,000000e+000	-1,728496e-018	2,880309e+001	1,044028e+005
863	3;1*6;2*4;5*11;7*9;8*10	23,700456	0,004972	0,004606	280582144000	74473182999	207814356	3761	17	17	2295	2,139530e+001	4,721435e+000	4,324995e-004	-0,000000e+000	-2,030253e-019	3,420922e+001	8,793587e+004
864	3;1*6;2*4;5*11;7*10;8*9	-17,368806	0,004480	0,003733	143898624000	38173763617	318188019	3778	6	6	1076	-1,578034e+001	-4,314637e+000	-1,331200e-003	-0,000000e+000	6,382039e-023	2,645302e+001	4,836164e+004
865	3;1*6;2*5;4*8;7*10;9*11	1,347728	0,002051	0,001311	37361664000	8768103508	3009276	500	4	4	265	9,642738e-001	-2,955089e-002	2,081870e-014	-0,000000e+000	4,023453e-024	5,608918e+000	1,356577e+004
866	3;1*6;2*5;4*8;7*11;9*10	-0,447250	0,002730	0,001575	51656704000	10881233536	15206552	740	5	5	402	-1,755915e-001	1,310993e-001	1,430707e-018	-0,000000e+000	3,734375e-023	5,371078e+000	1,744646e+004
867	3;1*6;2*5;4*9;7*10;8*11	0,064662	0,000509	0,000328	14444544000	4021392133	1884933	341	3	3	93	-1,443949e-002	-3,398445e-003	1,875436e-012	-0,000000e+000	-6,120837e-024	1,666818e+000	5,189949e+003
868	3;1*6;2*5;4*9;7*11;8*10	0,458849	0,001324	0,000793	53868544000	12180602853	6030118	1199	0	0	392	1,976156e-001	-1,867618e-002	1,178688e-016	-0,000000e+000	1,141865e-022	3,568325e+000	1,705313e+004
869	3;1*6;2*5;4*10;7*8;9*11	-0,969459	0,002313	0,001605	58374144000	14016231677	33424635	620	1	1	406	-1,737103e-001	2,615435e-001	-5,660373e-018	-0,000000e+000	1,704763e-022	7,089484e+000	1,895046e+004
870	3;1*6;2*5;4*10;7*9;8*11	0,049057	0,001573	0,000910	41785344000	9653353167	3919947	655	1	1	300	-1,591339e-001	-1,915251e-002	-2,062700e-018	-0,000000e+000	-2,340258e-021	3,710700e+000	1,438390e+004
871	3;1*6;2*5;4*10;7*11;8*9	-0,209371	0,001550	0,000902	61855744000	13566301182	14044996	924	0	0	391	3,903622e-002	8,576673e-002	1,092606e-014	-0,000000e+000	4,899051e-023	4,194354e+000	1,876249e+004
872	3;1*6;2*5;4*11;7*8;9*10	1,099829	0,003446	0,001605	124135424000	29945717838	481429302	3470	4	4	849	1,739444e-001	-5,914264e-001	-2,236701e-004	-0,000000e+000	-6,280227e-020	7,039394e+000	5,635371e+004
873	3;1*6;2*5;4*11;7*9;8*10	-1,089000	0,002550	0,001494	124626944000	32301439565	37611931	2452	12	12	918	-1,793892e-001	1,923688e-001	5,080349e-014	-0,000000e+000	-1,354812e-021	8,390406e+000	4,132786e+004
874	3;1*6;2*5;4*11;7*10;8*9	-0,436981	0,003042	0,001456	90937344000	24469117681	75710260	1801	8	8	610	-7,465989e-001	-2,505882e-001	2,166166e-012	-0,000000e+000	-4,448643e-021	5,869138e+000	2,771404e+004
875	3;1*6;2*7;4*8;5*10;9*11	1,809524	0,001676	0,001026	15919104000	3277021855	5255988	895	0	0	96	1,787395e+000	1,492026e-002	2,829604e-009	-0,000000e+000	1,009987e-024	2,750643e+000	8,062293e+003
876	3;1*6;2*7;4*8;5*11;9*10	-1,031996	0,001338	0,000770	35354624000	7072167893	10149126	1467	2	2	208	-1,051296e+000	-5,266761e-002	4,889518e-015	-0,000000e+000	5,336775e-025	1,989740e+000	8,459133e+003
877	3;1*6;2*7;4*9;5*10;8*11	-0,791828	0,000738	0,000478	14383104000	3236156411	5576220	697	0	0	101	-7,355713e-001	-1,738494e-002	2,529302e-012	-0,000000e+000	-9,031143e-024	1,121922e+000	7,045509e+003
878	3;1*6;2*7;4*9;5*11;8*10	0,265052	0,001013	0,000654	14342144000	2765902702	6447985	862	2	2	97	2,754275e-001	-3,693581e-003	-1,766003e-012	-0,000000e+000	-3,282584e-024	1,747373e+000	6,290823e+003
879	3;1*6;2*7;4*10;5*8;9*11	-0,511357	0,000468	0,000272	37730304000	10774022397	9892334	1564	0	0	236	-4,609027e-001	1,786774e-002	-1,351946e-007	-0,000000e+000	-2,218035e-022	1,400098e+000	1,607867e+004
880	3;1*6;2*7;4*10;5*9;8*11	0,318781	0,000468	0,000336	10942464000	2154227578	2561770	490	0	0	67	3,353466e-001	7,892936e-003	-2,890260e-019	-0,000000e+000	-1,349685e-026	8,163895e-001	4,386822e+003
881	3;1*6;2*7;4*10;5*11;8*9	-0,146183	0,001104	0,000633	12662784000	2604769109	8443912	568	0	0	80	-1,959271e-001	-1,778976e-002	-1,973492e-012	-0,000000e+000	-6,723379e-024	1,651655e+000	6,287349e+003
882	3;1*6;2*7;4*11;5*8;9*10	0,216110	0,000852	0,000501	11556864000	3092851807	4150784	292	1	1	86	2,194066e-001	-1,567432e-002	-2,687221e-011	-0,000000e+000	6,027061e-023	1,274567e+000	4,306476e+003
883	3;1*6;2*7;4*11;5*9;8*10	0,192911	0,000671	0,000464	6764544000	1394261410	1623690	244	0	0	51	2,097909e-001	1,432888e-002	2,128746e-024	-0,000000e+000	-9,179446e-026	1,151273e+000	3,075295e+003
884	3;1*6;2*7;4*11;5*10;8*9	0,524143	0,000725	0,000528	8792064000	1509529439	2590140	384	0	0	49	4,403013e-001	-8,416237e-003	-1,390538e-018	-0,000000e+000	1,017974e-023	1,291065e+000	2,646411e+003
885	3;1*6;2*8;4*5;7*10;9*11	-2,798638	0,002750	0,001494	52066304000	11493240551	31510579	316	2	2	414	-2,127681e+000	1,918204e-002	-3,328449e-016	-0,000000e+000	1,498876e-023	6,893875e+000	1,813107e+004
886	3;1*6;2*8;4*5;7*11;9*10	1,746798	0,002888	0,001713	66914304000	12582651220	157033403	802	1	1	484	1,096338e+000	-8,822043e-002	-2,338115e-009	-0,000000e+000	-5,431284e-022	6,585981e+000	2,904774e+004
887	3;1*6;2*8;4*7;5*10;9*11	-0,843685	0,000447	0,000268	26220544000	8954862909	10918152	1758	1	1	186	-8,090583e-001	-2,021952e-002	-2,416123e-012	-0,000000e+000	1,088359e-021	1,327720e+000	2,265391e+004
888	3;1*6;2*8;4*7;5*11;9*10	0,548098	0,000627	0,000387	12662784000	3194665984	3382102	365	0	0	89	5,130557e-001	3,687778e-003	6,120204e-032	-0,000000e+000	-1,358593e-023	1,003944e+000	4,713097e+003
889	3;1*6;2*8;4*9;5*10;7*11	0,252828	0,000431	0,000264	14587904000	3824514779	15274871	1376	0	0	115	2,003559e-001	-4,019570e-002	5,193703e-010	-0,000000e+000	2,377824e-024	8,498628e-001	1,085005e+004
890	3;1*6;2*8;4*9;5*11;7*10	0,047662	0,000145	0,000098	7542784000	1488932808	2066933	395	0	0	45	2,992317e-002	8,115537e-004	2,907714e-014	-0,000000e+000	1,737493e-025	3,306425e-001	3,030973e+003
891	3;1*6;2*8;4*10;5*7;9*11	-2,396627	0,001237	0,000957	20690944000	4990497782	8434799	2130	0	0	145	-2,028062e+000	-4,921245e-002	-1,946313e-007	-0,000000e+000	-2,554414e-024	4,305790e+000	1,350390e+004
892	3;1*6;2*8;4*10;5*9;7*11	0,229995	0,000257	0,000181	9345024000	1832678717	2257614	387	3	3	49	2,221069e-001	1,484431e-004	-2,298385e-021	-0,000000e+000	3,367260e-025	5,432387e-001	4,560344e+003
893	3;1*6;2*8;4*10;5*11;7*9	0,821457	0,000824	0,000589	16594944000	3212935681	12063968	1555	1	1	90	7,525789e-001	2,556045e-002	-1,362784e-010	-0,000000e+000	9,353493e-027	1,660437e+000	7,723806e+003
894	3;1*6;2*8;4*11;5*7;9*10	1,910193	0,001470	0,000931	25237504000	5565755263	14393132	543	0	0	187	1,612378e+000	5,099823e-002	7,698027e-014	-0,000000e+000	7,080300e-025	3,395610e+000	1,053953e+004
895	3;1*6;2*8;4*11;5*9;7*10	0,201958	0,000232	0,000147	8034304000	2310357526	1260697	157	0	0	49	1,831966e-001	2,192799e-004	9,327032e-037	-0,000000e+000	9,139285e-026	4,043277e-001	5,251233e+003
896	3;1*6;2*8;4*11;5*10;7*9	0,164909	0,001765	0,001179	866304000	106439935	205585	49	0	0	13	1,593225e-001	5,897234e-003	-4,137647e-032	-0,000000e+000	4,228870e-023	9,959190e-001	6,669291e+002
897	3;1*6;2*9;4*5;7*10;8*11	0,108692	0,000908	0,000602	25729024000	6121049959	15284656	362	1	1	167	3,076406e-001	-4,652576e-003	3,804317e-013	-0,000000e+000	-9,735065e-023	2,230566e+000	8,784104e+003
898	3;1*6;2*9;4*5;7*11;8*10	-0,971304	0,001404	0,000805	82253824000	18604854427	53505358	1154	3	3	655	-4,758875e-001	1,426629e-002	3,705470e-015	-0,000000e+000	1,685912e-022	4,229396e+000	2,795813e+004
899	3;1*6;2*9;4*7;5*10;8*11	-0,158705	0,000360	0,000217	4265984000	1299076317	1299733	110	0	0	25	-1,503724e-001	-1,238630e-003	2,326827e-014	-0,000000e+000	-1,746802e-023	4,034441e-001	4,883963e+003
900	3;1*6;2*9;4*7;5*11;8*10	-0,792583	0,000890	0,000593	2156544000	476744895	402208	80	0	0	13	-6,536150e-001	-3,937314e-004	2,126723e-040	-0,000000e+000	5,593982e-027	1,017377e+000	2,078499e+003
901	3;1*6;2*9;4*8;5*10;7*11	-0,362525	0,000325	0,000209	6559744000	1662412766	4313519	379	0	0	38	-3,324685e-001	3,772177e-003	8,785535e-010	-0,000000e+000	3,571623e-025	6,159532e-001	6,126613e+003
902	3;1*6;2*9;4*8;5*11;7*10	-0,119150	0,000157	0,000114	10000384000	2272926163	2188173	416	0	0	65	-1,142052e-001	-1,399335e-003	-2,859062e-032	-0,000000e+000	9,276421e-026	4,062437e-001	5,335308e+003
903	3;1*6;2*9;4*10;5*7;8*11	0,000252	0,000321	0,000262	11147264000	2908543098	4202335	559	0	0	74	-2,317804e-002	3,965867e-004	1,148272e-011	-0,000000e+000	5,365704e-026	8,909372e-001	7,931065e+003
904	3;1*6;2*9;4*10;5*8;7*11	0,138442	0,000535	0,000326	1153024000	207992722	468402	53	1	1	8	1,155154e-001	-3,472195e-003	-4,963528e-014	-0,000000e+000	8,885353e-026	3,856494e-001	1,512676e+003
905	3;1*6;2*9;4*10;5*11;7*8	-0,633800	0,000888	0,000549	12949504000	2452813664	8323795	798	0	0	108	-6,125160e-001	1,949448e-002	7,349884e-010	-0,000000e+000	-8,439281e-023	1,371161e+000	4,686787e+003
906	3;1*6;2*9;4*11;5*7;8*10	-0,548183	0,002862	0,001782	1521664000	284464998	679082	196	0	0	11	-2,998135e-001	-4,661957e-003	-6,209897e-009	-0,000000e+000	1,868254e-028	2,140680e+000	1,876203e+003
907	3;1*6;2*9;4*11;5*8;7*10	0,102401	0,000260	0,000196	2791424000	839622575	1264135	236	1	1	23	1,000454e-001	3,641682e-003	-3,528705e-009	-0,000000e+000	5,188511e-025	4,073304e-001	3,371245e+003
908	3;1*6;2*9;4*11;5*10;7*8	-0,864551	0,000829	0,000652	15734784000	3503276775	12809746	793	0	0	92	-8,583367e-001	-1,105846e-001	-1,750180e-008	-0,000000e+000	4,237979e-023	1,878083e+000	8,078188e+003
909	3;1*6;2*10;4*5;7*8;9*11	0,718650	0,003469	0,001819	57780224000	13501188081	296967963	3759	0	0	410	-2,786597e-001	-1,754366e-001	-3,415649e-009	-0,000000e+000	-1,202844e-022	6,375926e+000	3,792343e+004
910	3;1*6;2*10;4*5;7*9;8*11	-0,838234	0,001936	0,001010	45860864000	9728723883	28638031	324	7	7	346	-3,076761e-001	1,240127e-002	6,418599e-016	-0,000000e+000	-1,648580e-024	4,232266e+000	1,533656e+004
911	3;1*6;2*10;4*5;7*11;8*9	0,989178	0,002162	0,001122	63227904000	11962311782	138012475	754	13	13	439	2,823142e-001	-5,553398e-002	3,345077e-011	-0,000000e+000	-1,957081e-019	4,849723e+000	2,616004e+004
912	3;1*6;2*10;4*7;5*8;9*11	2,412471	0,001117	0,000695	20322304000	4994678739	5533853	559	2	2	142	1,834261e+000	1,848903e-002	2,831320e-007	-0,000000e+000	6,255654e-023	3,447370e+000	1,496058e+004
913	3;1*6;2*10;4*7;5*9;8*11	-0,314218	0,000270	0,000162	9672704000	3161640561	2262458	141	0	0	63	-3,040179e-001	-8,683502e-004	-2,857878e-018	-0,000000e+000	-5,277129e-023	5,376295e-001	8,533748e+003
914	3;1*6;2*10;4*7;5*11;8*9	0,682299	0,000477	0,000327	5576704000	1436937797	1832523	79	0	0	47	6,050261e-001	7,025519e-003	1,117816e-019	-0,000000e+000	1,330053e-024	1,017593e+000	3,148207e+003
915	3;1*6;2*10;4*8;5*7;9*11	-0,258864	0,001832	0,001021	26875904000	6192521564	8158750	1216	0	0	212	-2,934429e-001	-3,853944e-003	2,768379e-017	-0,000000e+000	-6,408812e-023	3,053708e+000	1,388275e+004
916	3;1*6;2*10;4*8;5*9;7*11	1,462922	0,000612	0,000400	6559744000	1866382987	2869048	423	0	0	40	1,392778e+000	1,335361e-002	2,895589e-016	-0,000000e+000	1,076096e-025	1,491739e+000	6,146766e+003
917	3;1*6;2*10;4*8;5*11;7*9	-0,589066	0,000488	0,000390	6559744000	1487847461	2841203	470	0	0	34	-5,156034e-001	-1,283642e-002	-2,755599e-013	-0,000000e+000	-2,101173e-027	1,244710e+000	5,438718e+003
918	3;1*6;2*10;4*9;5*7;8*11	-0,017125	0,000439	0,000321	5085184000	1209354579	1278179	152	0	0	35	2,145207e-002	9,262207e-004	9,482493e-029	-0,000000e+000	9,564891e-027	8,904819e-001	3,116369e+003
919	3;1*6;2*10;4*9;5*8;7*11	-0,327217	0,000237	0,000151	9345024000	3227785205	6012944	678	0	0	69	-3,211501e-001	-1,333785e-002	2,015542e-011	-0,000000e+000	4,096910e-025	5,018004e-001	8,936349e+003
920	3;1*6;2*10;4*9;5*11;7*8	0,541336	0,000214	0,000197	16881664000	3975663937	8329781	1046	0	0	113	5,165434e-001	1,183424e-002	5,258768e-012	-0,000000e+000	9,236643e-022	9,061837e-001	1,005106e+004
921	3;1*6;2*10;4*11;5*7;8*9	0,697430	0,000714	0,000637	14137344000	2842808115	7495713	904	2	2	85	5,041254e-001	2,023641e-002	1,160295e-007	-0,000000e+000	1,424869e-024	2,456033e+000	6,991391e+003
922	3;1*6;2*10;4*11;5*8;7*9	1,160473	0,000573	0,000434	15775744000	3561874454	8430174	1592	0	0	102	9,156628e-001	-8,804127e-005	-1,774969e-007	-0,000000e+000	3,777945e-026	2,030900e+000	1,725518e+004
923	3;1*6;2*10;4*11;5*9;7*8	0,752178	0,000849	0,000706	7501824000	1323000536	4172298	656	4	4	49	5,563108e-001	7,257558e-003	3,499589e-009	-0,000000e+000	9,928236e-023	2,121002e+000	4,356324e+003
924	3;1*6;2*11;4*5;7*8;9*10	0,256339	0,004291	0,002189	58292224000	12497091794	908375816	120811	0	0	412	9,420395e-001	4,148221e-001	1,500080e-005	-0,000000e+000	-2,907359e-018	5,264583e+000	6,768832e+004
925	3;1*6;2*11;4*5;7*9;8*10	-0,503774	0,003440	0,001925	98883584000	24799426477	269222419	2618	5	5	779	-1,273335e+000	-1,323321e-001	-3,497154e-010	-0,000000e+000	1,017060e-021	6,836987e+000	4,666374e+004
926	3;1*6;2*11;4*5;7*10;8*9	0,189759	0,003882	0,002157	46004224000	11944475807	293188578	3743	3	3	353	9,510727e-001	1,859696e-001	1,256750e-009	-0,000000e+000	-1,437850e-021	5,707909e+000	2,822506e+004
927	3;1*6;2*11;4*7;5*8;9*10	-1,082045	0,001247	0,000734	19666944000	5007554578	16181508	450	2	2	143	-8,399355e-001	-1,806835e-002	2,041392e-014	-0,000000e+000	8,805936e-022	2,561623e+000	1,021722e+004
928	3;1*6;2*11;4*7;5*9;8*10	0,637569	0,000533	0,000374	15570944000	3513325461	3840541	368	0	0	112	4,244129e-001	1,445397e-003	-6,846438e-016	-0,000000e+000	5,307388e-020	1,589241e+000	9,021381e+003
929	3;1*6;2*11;4*7;5*10;8*9	-1,024510	0,000687	0,000462	14424064000	2614483261	4620776	222	1	1	73	-7,200329e-001	-3,650573e-003	-1,400420e-018	-0,000000e+000	4,175794e-020	2,001982e+000	6,498748e+003
930	3;1*6;2*11;4*8;5*7;9*10	0,196298	0,001749	0,000928	40269824000	9645615716	40855655	984	1	1	265	3,141363e-001	2,698928e-002	8,578853e-015	-0,000000e+000	4,184580e-021	2,423003e+000	2,083242e+004
931	3;1*6;2*11;4*8;5*9;7*10	-0,350195	0,001236	0,000735	4102144000	789172182	1284398	168	0	0	33	-1,432352e-001	3,449870e-003	2,444181e-019	-0,000000e+000	-1,671363e-025	1,361422e+000	3,100699e+003
932	3;1*6;2*11;4*8;5*10;7*9	0,765956	0,001321	0,000975	1644544000	215511069	331898	45	0	0	13	5,286040e-001	1,365069e-003	1,995811e-017	-0,000000e+000	1,077702e-026	1,357262e+000	1,690318e+003
933	3;1*6;2*11;4*9;5*7;8*10	-0,606561	0,001150	0,000705	14260224000	3248931274	4688071	624	0	0	92	-5,463165e-001	-2,720306e-003	2,842064e-013	-0,000000e+000	-1,409481e-023	1,873644e+000	8,842376e+003
934	3;1*6;2*11;4*9;5*8;7*10	-0,618793	0,000398	0,000284	14587904000	3176538158	4174384	547	1	1	124	-4,042125e-001	6,819628e-003	-1,815772e-018	-0,000000e+000	-3,639233e-024	1,219881e+000	9,730105e+003
935	3;1*6;2*11;4*9;5*10;7*8	-1,157901	0,000613	0,000470	15775744000	3056800390	7537709	662	1	1	114	-1,036373e+000	-2,269885e-002	3,524267e-012	-0,000000e+000	-2,673440e-022	1,877095e+000	8,007627e+003
936	3;1*6;2*11;4*10;5*7;8*9	0,335540	0,000793	0,000491	36747264000	7726088878	22936733	1307	0	0	255	2,967667e-001	3,247365e-003	2,543838e-016	-0,000000e+000	-6,353429e-024	1,625221e+000	1,993901e+004
937	3;1*6;2*11;4*10;5*8;7*9	-0,299846	0,001168	0,000632	14260224000	2741008652	4649504	736	0	0	98	-2,488699e-001	-2,065292e-003	1,369772e-019	-0,000000e+000	-2,289001e-025	1,174456e+000	8,166093e+003
938	3;1*6;2*11;4*10;5*9;7*8	0,350193	0,001269	0,000775	20690944000	3413253750	9782590	1357	0	0	174	3,296150e-001	1,679707e-002	-1,102866e-017	-0,000000e+000	-1,631759e-021	1,460553e+000	8,144773e+003
939	3;1*7;2*4;5*8;6*10;9*11	-5,098045	0,001271	0,001056	35067904000	10154028984	8008917	497	1	1	256	-4,493805e+000	-1,683764e-001	-1,318889e-006	-0,000000e+000	-7,659717e-023	7,370227e+000	1,189557e+004
940	3;1*7;2*4;5*8;6*11;9*10	5,474471	0,001592	0,001124	37074944000	10213031249	45252304	294	1	1	274	4,910465e+000	6,070885e-001	1,063703e-006	-0,000000e+000	2,672422e-020	7,559439e+000	1,113878e+004
941	3;1*7;2*4;5*9;6*10;8*11	1,491651	0,000924	0,000608	26548224000	7478941783	5658523	588	3	3	187	1,265300e+000	2,826076e-002	4,305100e-019	-0,000000e+000	2,351819e-025	2,835644e+000	9,414986e+003
942	3;1*7;2*4;5*9;6*11;8*10	-2,971697	0,001096	0,000887	29251584000	7810024797	6029343	454	2	2	206	-2,602726e+000	-1,186704e-001	-3,004965e-008	-0,000000e+000	-7,332934e-023	4,426274e+000	1,163075e+004
943	3;1*7;2*4;5*10;6*8;9*11	-13,200119	0,003703	0,003451	114960384000	30811847349	27770968	1678	5	5	869	-1,227102e+001	-1,654207e+000	-1,411507e-005	-0,000000e+000	-1,048395e-023	1,909641e+001	4,284736e+004
944	3;1*7;2*4;5*10;6*9;8*11	-0,453068	0,001232	0,000765	6436864000	1735811123	1073059	130	0	0	35	-5,339138e-001	-1,443749e-003	-4,393608e-014	-0,000000e+000	-1,417130e-025	2,209342e+000	2,607694e+003
945	3;1*7;2*4;5*10;6*11;8*9	2,900278	0,001252	0,000953	23476224000	5670891693	17102572	523	3	3	191	2,531288e+000	3,156096e-001	7,318993e-006	-0,000000e+000	5,900513e-020	5,024310e+000	6,710371e+003
946	3;1*7;2*4;5*11;6*8;9*10	10,636311	0,004212	0,003688	148629504000	36821804809	192549369	2178	5	5	1165	1,004990e+001	3,779071e+000	6,738371e-004	-0,000000e+000	5,815544e-021	1,724539e+001	5,765152e+004
947	3;1*7;2*4;5*11;6*9;8*10	-1,950715	0,002791	0,002440	58619904000	14585409693	10874210	856	5	5	438	-2,216876e+000	-5,685303e-001	-3,563207e-006	-0,000000e+000	-1,962042e-023	7,724810e+000	2,277092e+004
948	3;1*7;2*4;5*11;6*10;8*9	5,502070	0,002571	0,002262	59848704000	13151096958	40235248	1401	4	4	464	4,935659e+000	1,061143e+000	4,857523e-005	-0,000000e+000	2,234833e-017	9,246936e+000	1,961083e+004
949	3;1*7;2*5;4*8;6*10;9*11	-2,719169	0,000989	0,000648	9713664000	2378255536	901631	93	1	1	70	-2,369059e+000	-1,502912e-003	-2,437834e-030	-0,000000e+000	-3,173975e-022	3,024853e+000	4,834184e+003
950	3;1*7;2*5;4*8;6*11;9*10	2,152920	0,000722	0,000498	19421184000	4542323569	3951072	128	1	1	115	1,938231e+000	1,871965e-002	2,731374e-018	-0,000000e+000	2,670129e-021	2,493542e+000	7,581757e+003
951	3;1*7;2*5;4*9;6*10;8*11	0,030703	0,000310	0,000220	10000384000	2296645825	1036062	86	0	0	56	4,180778e-002	-6,518457e-004	1,637715e-028	-0,000000e+000	2,572483e-024	8,306807e-001	4,120854e+003
952	3;1*7;2*5;4*9;6*11;8*10	-1,279369	0,000464	0,000355	11802624000	2438316185	1588062	145	0	0	93	-1,023093e+000	-7,136779e-004	1,791342e-020	-0,000000e+000	-4,059139e-025	1,583144e+000	4,668452e+003
953	3;1*7;2*5;4*10;6*8;9*11	-0,126594	0,001759	0,001050	34002944000	8324722741	3566233	551	0	0	255	-4,667430e-001	-3,246170e-002	-1,024893e-016	-0,000000e+000	-2,661857e-023	4,288551e+000	1,351576e+004
954	3;1*7;2*5;4*10;6*9;8*11	-0,069165	0,000174	0,000151	7215104000	1898264166	461361	52	0	0	46	-7,572545e-002	1,598447e-006	-8,408464e-037	-0,000000e+000	-6,943860e-024	5,427553e-001	3,363730e+003
955	3;1*7;2*5;4*10;6*11;8*9	1,578569	0,000742	0,000492	7378944000	1299012533	1029109	78	3	3	37	1,211303e+000	5,542590e-003	1,048421e-024	-0,000000e+000	2,084100e-024	1,863772e+000	2,310373e+003
956	3;1*7;2*5;4*11;6*8;9*10	0,114042	0,002163	0,001148	42665984000	9931813950	23310193	580	1	1	284	6,206104e-001	1,676221e-001	6,528099e-013	-0,000000e+000	1,415327e-017	3,929711e+000	1,541497e+004
957	3;1*7;2*5;4*11;6*9;8*10	-0,652361	0,001287	0,000623	17577984000	4088882609	2140919	344	0	0	114	-6,339373e-001	-1,084791e-002	-4,193146e-015	-0,000000e+000	-1,592717e-021	1,860825e+000	8,059122e+003
958	3;1*7;2*5;4*11;6*10;8*9	0,469828	0,001362	0,000716	18724864000	3463880154	3705161	408	2	2	125	5,242819e-001	2,869657e-002	2,552331e-013	-0,000000e+000	-1,030845e-023	1,958371e+000	6,297326e+003
959	3;1*7;2*6;4*8;5*10;9*11	0,016520	0,000885	0,000560	15734784000	3144928666	3371364	608	2	2	93	-9,479776e-002	6,593885e-003	2,719773e-008	-0,000000e+000	9,788667e-026	1,686437e+000	6,209574e+003
960	3;1*7;2*6;4*8;5*11;9*10	-0,405077	0,001072	0,000547	23599104000	6304722326	12389631	672	2	2	140	-3,409429e-001	-1,162252e-002	-2,641589e-008	-0,000000e+000	5,977265e-027	1,279348e+000	1,094186e+004
961	3;1*7;2*6;4*9;5*10;8*11	0,691671	0,000652	0,000413	20035584000	3709917784	5567698	861	0	0	144	6,508936e-001	3,386613e-002	5,512074e-009	-0,000000e+000	2,379820e-026	9,385191e-001	7,327472e+003
962	3;1*7;2*6;4*9;5*11;8*10	0,168525	0,000640	0,000473	11003904000	1820589316	3558281	440	2	2	61	7,443898e-002	1,782236e-002	8,248344e-015	-0,000000e+000	-9,205693e-025	1,330289e+000	5,308211e+003
963	3;1*7;2*6;4*10;5*8;9*11	-0,953467	0,000342	0,000211	60094464000	14614117105	11077053	2151	1	1	432	-8,216886e-001	5,244166e-003	6,849689e-010	-0,000000e+000	9,962353e-024	1,584564e+000	2,261925e+004
964	3;1*7;2*6;4*10;5*9;8*11	-0,101841	0,000341	0,000205	30234624000	6231416753	6269861	1267	1	1	186	-1,097907e-001	7,493603e-003	1,037871e-018	-0,000000e+000	-1,051835e-025	6,454584e-001	1,104723e+004
965	3;1*7;2*6;4*10;5*11;8*9	-0,260988	0,000720	0,000502	8484864000	1728231646	4144903	344	0	0	65	-1,829374e-001	-3,791402e-002	2,924872e-020	-0,000000e+000	-1,021427e-024	1,355853e+000	3,144438e+003
966	3;1*7;2*6;4*11;5*8;9*10	0,624420	0,000899	0,000493	13604864000	3182180428	4927372	324	0	0	95	5,390308e-001	-1,776258e-004	-1,332738e-022	-0,000000e+000	-4,933020e-025	1,239820e+000	6,825589e+003
967	3;1*7;2*6;4*11;5*9;8*10	-0,314042	0,001195	0,000816	1316864000	157323117	192565	43	0	0	8	-1,501843e-001	2,746523e-003	-4,850267e-030	-0,000000e+000	8,190005e-025	1,084746e+000	8,023197e+002
968	3;1*7;2*6;4*11;5*10;8*9	0,886821	0,000969	0,000779	4859904000	665760482	1141007	196	0	0	32	7,442840e-001	5,240952e-003	-7,061320e-016	-0,000000e+000	8,154600e-026	1,711405e+000	1,585481e+003
969	3;1*7;2*8;4*5;6*10;9*11	3,510501	0,001217	0,000624	48605184000	11702418658	27990875	1131	11	11	318	3,034101e+000	-7,609490e-003	-6,117835e-015	-0,000000e+000	4,762361e-022	4,430616e+000	1,853462e+004
970	3;1*7;2*8;4*5;6*11;9*10	-2,949166	0,001434	0,000757	37279744000	7732587167	100929132	947	2	2	274	-2,493470e+000	-4,390777e-002	-2,243794e-010	-0,000000e+000	-4,716351e-021	3,763811e+000	1,569253e+004
971	3;1*7;2*8;4*6;5*10;9*11	-2,584364	0,001859	0,001085	16328704000	3948091490	6943625	1771	2	2	123	-2,189073e+000	-1,051791e-002	7,365322e-008	-0,000000e+000	1,689569e-025	4,302266e+000	8,995318e+003
972	3;1*7;2*8;4*6;5*11;9*10	1,853190	0,001321	0,000721	39245824000	10183019527	37314998	1346	0	0	298	1,573861e+000	2,250376e-002	8,991490e-013	-0,000000e+000	-2,364636e-020	3,427609e+000	1,668387e+004
973	3;1*7;2*8;4*9;5*10;6*11	0,113289	0,000988	0,000638	13563904000	2587093729	14365087	1380	0	0	94	1,546763e-001	5,122182e-002	2,938624e-009	-0,000000e+000	-5,458062e-025	1,426818e+000	4,908139e+003
974	3;1*7;2*8;4*9;5*11;6*10	0,705543	0,000513	0,000321	8361984000	1183523474	2779901	689	0	0	56	6,174526e-001	2,593540e-002	1,821938e-015	-0,000000e+000	2,352681e-027	9,446235e-001	2,177956e+003
975	3;1*7;2*8;4*10;5*6;9*11	3,372544	0,001141	0,000787	25729024000	6444363008	17466756	1216	0	0	178	3,106208e+000	1,402599e-002	4,260040e-017	-0,000000e+000	7,049788e-023	4,469839e+000	1,449551e+004
976	3;1*7;2*8;4*10;5*9;6*11	-0,721088	0,000504	0,000350	12273664000	1669120596	3522264	798	3	3	73	-6,675955e-001	-9,838532e-003	-1,483004e-018	-0,000000e+000	-1,176810e-025	9,132151e-001	4,225758e+003
977	3;1*7;2*8;4*10;5*11;6*9	0,166947	0,000365	0,000201	8689664000	2051672381	3251812	549	1	1	52	1,668740e-001	1,415268e-002	1,065156e-012	-0,000000e+000	-4,455650e-024	5,185555e-001	3,173228e+003
978	3;1*7;2*8;4*11;5*6;9*10	-2,565887	0,001448	0,000782	32958464000	8099809653	91912704	1324	1	0	227	-2,403870e+000	-6,809333e-002	-1,218251e-010	2,538767e-138	-1,943910e-022	3,873568e+000	1,531747e+004
979	3;1*7;2*8;4*11;5*9;6*10	-0,805822	0,001049	0,000629	2791424000	494279854	766895	169	1	1	19	-7,132958e-001	-3,408320e-003	-1,596456e-023	-0,000000e+000	-5,032229e-026	9,375316e-001	1,338681e+003
980	3;1*7;2*8;4*11;5*10;6*9	-0,278241	0,000446	0,000284	10819584000	2560541445	4290412	801	1	1	58	-2,372958e-001	-3,198520e-002	5,181669e-011	-0,000000e+000	-1,261887e-024	7,416299e-001	4,246931e+003
981	3;1*7;2*9;4*5;6*10;8*11	-0,046484	0,000355	0,000256	8853504000	1911024892	2228729	103	0	0	61	1,751819e-002	-6,754558e-004	1,933382e-041	-0,000000e+000	1,727363e-025	7,646900e-001	3,101271e+003
982	3;1*7;2*9;4*5;6*11;8*10	0,597967	0,001471	0,000790	12457984000	2133305425	4045455	309	1	1	78	3,089511e-001	-1,949988e-002	-1,948819e-012	-0,000000e+000	3,089806e-026	1,939452e+000	4,495036e+003
983	3;1*7;2*9;4*6;5*10;8*11	0,138686	0,001028	0,000600	2627584000	502863798	971061	202	1	1	19	5,729027e-002	4,533644e-003	1,538485e-012	-0,000000e+000	1,980517e-029	9,365162e-001	2,274173e+003
984	3;1*7;2*9;4*6;5*11;8*10	-0,353946	0,001158	0,000930	5597184000	1028310736	1728824	229	0	0	38	-8,906672e-002	1,990099e-002	9,079258e-011	-0,000000e+000	8,267219e-026	2,198920e+000	3,083018e+003
985	3;1*7;2*9;4*8;5*10;6*11	-0,140610	0,000288	0,000183	19666944000	4273053209	10752687	1357	0	0	135	-1,525192e-001	-5,031546e-002	-1,316013e-018	-0,000000e+000	8,156728e-025	6,074040e-001	1,003319e+004
986	3;1*7;2*9;4*8;5*11;6*10	0,348228	0,000488	0,000294	2627584000	392030006	763542	189	0	0	19	2,828458e-001	2,590642e-003	1,631186e-023	-0,000000e+000	-7,786331e-027	5,697891e-001	1,492897e+003
987	3;1*7;2*9;4*10;5*6;8*11	0,021706	0,000470	0,000334	6723584000	1385597968	2439492	306	1	1	34	6,653955e-002	-5,616982e-003	-1,547338e-011	-0,000000e+000	5,627165e-025	9,520941e-001	3,130523e+003
988	3;1*7;2*9;4*10;5*8;6*11	-0,058994	0,000190	0,000128	6559744000	2094517598	4897484	580	0	0	54	-6,003170e-002	1,046085e-002	4,730021e-013	-0,000000e+000	-6,735264e-025	3,725397e-001	5,487019e+003
989	3;1*7;2*9;4*10;5*11;6*8	0,836313	0,001272	0,000764	9836544000	1563653910	3056656	805	0	0	71	7,723501e-001	1,048061e-002	-4,499173e-020	-0,000000e+000	2,176609e-025	1,627424e+000	3,428296e+003
990	3;1*7;2*9;4*11;5*6;8*10	0,911534	0,000944	0,000743	7092224000	1424009333	4238431	402	1	1	43	7,068882e-001	-1,043173e-002	-1,053380e-011	-0,000000e+000	6,683857e-025	2,165208e+000	3,397061e+003
991	3;1*7;2*9;4*11;5*8;6*10	-0,158318	0,000154	0,000115	7542784000	2064582158	1629447	214	0	0	55	-1,433732e-001	6,588370e-004	1,233150e-016	-0,000000e+000	1,467989e-026	3,740808e-001	3,979720e+003
992	3;1*7;2*9;4*11;5*10;6*8	-0,138299	0,000316	0,000273	14505984000	3135881382	4811052	837	0	0	100	-1,028053e-001	1,730773e-002	2,297423e-012	-0,000000e+000	5,699980e-025	8,672733e-001	5,796575e+003
993	3;1*7;2*10;4*5;6*8;9*11	-0,493984	0,001917	0,001400	22267904000	5499433292	34033650	7605	2	2	159	2,592493e-001	8,362737e-003	-4,207673e-011	-0,000000e+000	1,971528e-022	5,987432e+000	1,480941e+004
994	3;1*7;2*10;4*5;6*9;8*11	-0,419412	0,000257	0,000183	23107584000	7112967410	20697909	9199	0	0	178	-4,039815e-001	-9,673649e-003	-1,344119e-012	-0,000000e+000	9,824971e-023	8,795886e-001	1,470561e+004
995	3;1*7;2*10;4*5;6*11;8*9	-1,201138	0,001147	0,000776	12949504000	3337783080	49040793	2084	2	2	94	-1,147950e+000	-1,526766e-001	-2,224028e-008	-0,000000e+000	-6,453838e-023	2,655571e+000	9,568152e+003
996	3;1*7;2*10;4*6;5*8;9*11	-0,517857	0,001350	0,000941	23640064000	5000361737	4909003	602	4	4	181	-1,157607e-001	2,561638e-002	2,956407e-020	-0,000000e+000	-7,120361e-024	4,548941e+000	1,145831e+004
997	3;1*7;2*10;4*6;5*9;8*11	-0,090184	0,000491	0,000338	6723584000	1439412617	1406480	196	0	0	51	-4,390192e-002	2,267081e-003	2,453964e-017	-0,000000e+000	-1,594670e-025	1,005273e+000	3,870826e+003
998	3;1*7;2*10;4*6;5*11;8*9	0,807358	0,001440	0,001012	5842944000	1128771247	2964454	177	2	2	33	5,207931e-001	9,545780e-003	-2,998012e-015	-0,000000e+000	1,118938e-028	2,391160e+000	2,981519e+003
999	3;1*7;2*10;4*8;5*6;9*11	-1,108965	0,003585	0,002852	1972224000	347496560	1134016	273	3	3	14	-5,159614e-001	-4,371872e-003	1,505721e-012	-0,000000e+000	7,988752e-027	4,459582e+000	2,342171e+003
1000	3;1*7;2*10;4*8;5*9;6*11	-1,368288	0,000597	0,000409	6887424000	1602771013	2613185	438	1	1	40	-1,277318e+000	-1,672989e-002	-1,705244e-016	-0,000000e+000	-1,193633e-023	1,464332e+000	4,361538e+003
1001	3;1*7;2*10;4*8;5*11;6*9	0,315110	0,000197	0,000145	6559744000	2161530549	2788776	234	0	0	42	2,947662e-001	3,309861e-003	-9,178069e-016	-0,000000e+000	1,381358e-025	5,623515e-001	6,469100e+003
1002	3;1*7;2*10;4*9;5*6;8*11	-0,129672	0,000342	0,000271	10983424000	2675274880	6557477	2224	0	0	102	-1,722263e-001	-2,803214e-003	-4,187734e-012	-0,000000e+000	-1,409614e-023	1,039905e+000	6,126314e+003
1003	3;1*7;2*10;4*9;5*8;6*11	0,320277	0,000754	0,000412	1153024000	246000016	410575	73	0	0	8	2,875292e-001	7,291937e-003	1,663000e-017	-0,000000e+000	1,648015e-027	4,431686e-001	1,526407e+003
1004	3;1*7;2*10;4*9;5*11;6*8	-0,800420	0,001297	0,000837	1153024000	165663203	287191	64	0	0	8	-5,927483e-001	-3,079383e-003	-1,051613e-016	-0,000000e+000	2,124433e-026	1,108824e+000	1,271493e+003
1005	3;1*7;2*10;4*11;5*6;8*9	-1,369621	0,000740	0,000510	14301184000	2997069180	27801040	573	1	1	125	-1,138983e+000	-1,209162e-002	-3,128129e-012	-0,000000e+000	-5,099319e-020	2,193830e+000	6,518840e+003
1006	3;1*7;2*10;4*11;5*8;6*9	-1,223992	0,000526	0,000343	16963584000	3573987483	13019168	1640	0	0	106	-9,251963e-001	-2,565266e-002	-5,561065e-010	-0,000000e+000	-2,620320e-024	1,738790e+000	9,768448e+003
1007	3;1*7;2*10;4*11;5*9;6*8	0,660449	0,001497	0,000930	2586624000	470238432	905421	177	0	0	24	5,535853e-001	2,293948e-003	3,752827e-015	-0,000000e+000	-4,371820e-026	1,570507e+000	1,498253e+003
1008	3;1*7;2*11;4*5;6*8;9*10	-0,278960	0,002793	0,001686	13748224000	3324439106	70752925	3386	0	0	101	-9,114005e-001	-1,096628e-001	-6,384826e-009	-0,000000e+000	-8,916486e-021	4,486334e+000	1,604557e+004
1009	3;1*7;2*11;4*5;6*9;8*10	0,171688	0,001080	0,000799	18847744000	3740840062	11056016	180	1	1	160	3,106060e-001	4,537237e-003	7,430733e-027	-0,000000e+000	1,575130e-020	2,917675e+000	7,096015e+003
1010	3;1*7;2*11;4*5;6*10;8*9	-0,082366	0,001088	0,000862	18970624000	3507872655	47624644	4066	1	1	140	-1,653070e-001	-1,643840e-002	-1,154231e-010	-0,000000e+000	-1,238519e-023	2,890858e+000	1,118999e+004
1011	3;1*7;2*11;4*6;5*8;9*10	-0,169614	0,001516	0,000920	30582784000	6872376199	25440019	319	3	3	219	-3,274674e-001	-1,383355e-001	-5,769240e-013	-0,000000e+000	1,174771e-024	3,709880e+000	1,396943e+004
1012	3;1*7;2*11;4*6;5*9;8*10	-2,638611	0,001041	0,000845	12847104000	2474440384	2851469	325	0	0	78	-1,738566e+000	-7,227689e-004	-3,757236e-021	-0,000000e+000	-2,205224e-022	4,591756e+000	7,008835e+003
1013	3;1*7;2*11;4*6;5*10;8*9	1,080946	0,001383	0,000777	16164864000	3360749665	9693644	752	2	2	104	7,703545e-001	1,098807e-002	1,585022e-012	-0,000000e+000	-1,994359e-025	2,732445e+000	8,995104e+003
1014	3;1*7;2*11;4*8;5*6;9*10	0,279427	0,001617	0,000997	18642944000	3643566346	46196514	396	3	3	129	3,623296e-002	-1,888441e-002	-2,524816e-010	-0,000000e+000	1,151258e-025	3,378359e+000	1,014568e+004
1015	3;1*7;2*11;4*8;5*9;6*10	0,936327	0,001294	0,000768	6150144000	1114381268	2209539	402	2	2	43	7,207441e-001	3,498808e-002	1,046411e-018	-0,000000e+000	1,051506e-024	1,649611e+000	5,642746e+003
1016	3;1*7;2*11;4*8;5*10;6*9	-0,362072	0,000593	0,000372	5249024000	1026975871	1548584	228	1	1	45	-3,525725e-001	-1,248206e-002	1,709496e-017	-0,000000e+000	-1,261641e-024	8,301774e-001	3,173226e+003
1017	3;1*7;2*11;4*9;5*6;8*10	2,481025	0,000676	0,000528	26486784000	5941421000	40808253	4570	1	1	176	2,136018e+000	1,778390e-002	2,132487e-008	-0,000000e+000	5,621179e-022	3,349636e+000	2,068615e+004
1018	3;1*7;2*11;4*9;5*8;6*10	0,134060	0,000487	0,000344	9508864000	2166756770	4564746	546	0	0	66	1,344496e-001	6,137526e-003	-8,101489e-017	-0,000000e+000	4,465032e-025	9,279937e-001	7,060875e+003
1019	3;1*7;2*11;4*9;5*10;6*8	0,277645	0,000680	0,000408	10328064000	2408800636	4188355	511	0	0	68	2,352372e-001	2,002533e-003	-8,965303e-023	-0,000000e+000	9,700883e-024	9,613811e-001	6,185087e+003
1020	3;1*7;2*11;4*10;5*6;8*9	-0,727030	0,000853	0,000542	15898624000	3093730284	48650809	1304	0	0	104	-6,899496e-001	-1,175008e-002	5,828051e-009	-0,000000e+000	-5,807299e-021	1,709512e+000	1,408272e+004
1021	3;1*7;2*11;4*10;5*8;6*9	-0,126010	0,000648	0,000427	6887424000	1408876691	2475293	440	0	0	49	-1,247664e-001	-5,785873e-003	-6,523076e-020	-0,000000e+000	3,151499e-025	8,570075e-001	3,786055e+003
1022	3;1*7;2*11;4*10;5*9;6*8	-0,103729	0,001404	0,000666	67876864000	13696288601	33265088	5549	14	14	496	-7,392699e-002	5,861756e-003	-4,549148e-012	-0,000000e+000	-2,114587e-024	1,133588e+000	2,945067e+004
1023	3;1*8;2*4;5*6;7*10;9*11	19,848891	0,004488	0,004131	163149824000	47522019623	425881893	10587	3	3	1252	1,908344e+001	6,386577e+000	1,563304e-003	-0,000000e+000	1,544057e-018	3,152553e+001	7,761074e+004
1024	3;1*8;2*4;5*6;7*11;9*10	-22,454792	0,004738	0,004304	156309504000	40247529600	1044651781	101751	9	9	1228	-2,123589e+001	-9,627267e+000	-1,216017e-002	-0,000000e+000	-1,247031e-020	3,256400e+001	9,591597e+004
1025	3;1*8;2*4;5*7;6*10;9*11	-9,219187	0,003564	0,003161	136259584000	36838121426	33652944	856	5	5	1040	-9,363705e+000	-1,852547e+000	5,340369e-007	-0,000000e+000	-2,841043e-020	2,038946e+001	4,816043e+004
1026	3;1*8;2*4;5*7;6*11;9*10	10,746617	0,004203	0,003616	160159744000	40225429721	213069826	2357	16	16	1185	1,056370e+001	4,050951e+000	1,328795e-003	-0,000000e+000	2,226072e-022	1,907385e+001	5,897847e+004
1027	3;1*8;2*4;5*9;6*10;7*11	-2,406512	0,000895	0,000603	31258624000	8677440607	9421440	1275	3	3	202	-2,061704e+000	-9,392383e-002	-3,998595e-015	-0,000000e+000	2,883474e-025	3,095578e+000	7,140146e+003
1028	3;1*8;2*4;5*9;6*11;7*10	0,137899	0,000865	0,000453	14014464000	3785337433	3259024	387	1	1	113	1,449818e-001	7,590620e-003	-5,396602e-009	-0,000000e+000	-3,518763e-024	1,499135e+000	8,684421e+003
1029	3;1*8;2*4;5*10;6*7;9*11	15,243678	0,003447	0,002977	157087744000	44179424180	237774456	2302	7	7	1237	1,452717e+001	4,144997e+000	9,531440e-004	-0,000000e+000	-2,300119e-018	2,356710e+001	7,230605e+004
1030	3;1*8;2*4;5*10;6*9;7*11	0,354297	0,000609	0,000437	14260224000	3699265079	2898407	438	2	2	106	3,400182e-001	1,489115e-002	3,551214e-022	-0,000000e+000	-1,012894e-023	1,680633e+000	4,078944e+003
1031	3;1*8;2*4;5*10;6*11;7*9	-1,873929	0,001170	0,001018	18069504000	4886459140	5446843	609	3	3	113	-1,705800e+000	-1,059459e-001	-1,094209e-016	-0,000000e+000	-1,465954e-022	3,415018e+000	5,600111e+003
1032	3;1*8;2*4;5*11;6*7;9*10	-14,567263	0,004403	0,003626	104740864000	26821951958	606783799	39537	4	4	779	-1,379328e+001	-5,839719e+000	-7,183831e-003	-0,000000e+000	3,718519e-024	2,108746e+001	7,682517e+004
1033	3;1*8;2*4;5*11;6*9;7*10	-2,900877	0,001316	0,001025	20936704000	5532720191	4708867	453	1	1	167	-2,464906e+000	-1,262948e-001	-6,394115e-014	-0,000000e+000	-1,196709e-022	4,028065e+000	7,605568e+003
1034	3;1*8;2*4;5*11;6*10;7*9	-2,749790	0,003195	0,002203	73488384000	17902103808	19251054	2442	4	4	567	-2,673121e+000	-4,995421e-001	1,664719e-010	-0,000000e+000	-9,270605e-025	6,121468e+000	2,582250e+004
1035	3;1*8;2*5;4*6;7*10;9*11	3,300679	0,002643	0,001569	98801664000	27199832322	19294594	1298	0	0	802	3,166966e+000	2,410880e-001	2,943488e-020	-0,000000e+000	-9,586996e-022	7,565686e+000	3,577290e+004
1036	3;1*8;2*5;4*6;7*11;9*10	-4,303731	0,003193	0,002019	92739584000	22746729491	96013612	1361	4	4	737	-4,037129e+000	-6,762366e-001	-1,420601e-005	-0,000000e+000	-3,837888e-022	7,415717e+000	3,291777e+004
1037	3;1*8;2*5;4*7;6*10;9*11	-0,812023	0,001682	0,000829	36808704000	10845241821	4275683	270	1	1	260	-8,841535e-001	-1,480342e-002	1,068972e-018	-0,000000e+000	7,183257e-018	2,737296e+000	2,251813e+004
1038	3;1*8;2*5;4*7;6*11;9*10	0,711359	0,001732	0,000973	35149824000	9967320455	13037237	236	1	1	225	8,428461e-001	1,025361e-001	1,426283e-015	-0,000000e+000	6,066247e-022	2,630103e+000	1,909683e+004
1039	3;1*8;2*5;4*9;6*10;7*11	-0,523574	0,000398	0,000296	11638784000	2735464247	3472058	566	0	0	65	-4,895495e-001	-2,683722e-003	1,721110e-012	-0,000000e+000	-1,646674e-024	9,724132e-001	5,678253e+003
1040	3;1*8;2*5;4*9;6*11;7*10	-0,146210	0,000267	0,000164	8034304000	2434173743	5444712	712	0	0	48	-1,216156e-001	1,234669e-002	-9,135786e-011	-0,000000e+000	-4,185335e-023	5,883645e-001	6,533899e+003
1041	3;1*8;2*5;4*10;6*7;9*11	2,221272	0,001796	0,001012	48871424000	13180411687	28838842	368	7	7	317	2,171262e+000	1,496418e-001	6,520407e-014	-0,000000e+000	-1,204593e-021	4,486711e+000	2,267017e+004
1042	3;1*8;2*5;4*10;6*9;7*11	-0,066170	0,000195	0,000146	6559744000	1664633471	579492	85	0	0	39	-4,007904e-002	-1,286809e-004	6,196176e-039	-0,000000e+000	-2,333242e-025	6,083186e-001	2,507422e+003
1043	3;1*8;2*5;4*10;6*11;7*9	-0,945027	0,000476	0,000312	14505984000	3230906537	2747712	257	0	0	119	-7,829885e-001	-1,591415e-003	-4,078369e-022	-0,000000e+000	-3,413420e-024	1,490034e+000	6,242708e+003
1044	3;1*8;2*5;4*11;6*7;9*10	-2,152097	0,002526	0,001200	60340224000	16151162391	224419949	871	14	14	387	-2,198919e+000	-4,102385e-001	-6,834716e-006	-0,000000e+000	-3,866162e-023	3,855729e+000	4,196929e+004
1045	3;1*8;2*5;4*11;6*9;7*10	-0,170241	0,000667	0,000365	8525824000	2163453375	1238598	280	0	0	51	-2,082585e-001	-6,024087e-003	-6,712720e-024	-0,000000e+000	-1,514972e-024	1,254197e+000	4,293853e+003
1046	3;1*8;2*5;4*11;6*10;7*9	-0,200725	0,001472	0,000808	6293504000	1211294045	940710	220	1	1	64	-2,218027e-001	-6,045381e-003	1,826680e-020	-0,000000e+000	-1,031694e-023	1,390763e+000	2,867370e+003
1047	3;1*8;2*6;4*5;7*10;9*11	-1,541303	0,001951	0,001663	18642944000	4269352920	16742072	202	2	2	128	-1,863101e+000	-3,067880e-001	9,329308e-011	-0,000000e+000	4,782596e-022	6,624876e+000	5,897198e+003
1048	3;1*8;2*6;4*5;7*11;9*10	2,860377	0,001974	0,001739	19748864000	3776743535	67763127	575	1	1	156	2,578023e+000	6,382445e-001	2,442486e-005	-0,000000e+000	5,475762e-023	6,087808e+000	7,737891e+003
1049	3;1*8;2*6;4*7;5*10;9*11	0,914996	0,001442	0,000768	18397184000	4715590801	1970827	433	5	5	124	8,629022e-001	1,773614e-003	7,797905e-034	-0,000000e+000	-5,762931e-024	1,985340e+000	8,537686e+003
1050	3;1*8;2*6;4*7;5*11;9*10	-0,993807	0,001476	0,000790	29046784000	7496948787	10598409	598	4	4	204	-9,358537e-001	-1,455200e-002	-1,431828e-033	-0,000000e+000	-2,016272e-023	1,862792e+000	1,083039e+004
1051	3;1*8;2*6;4*9;5*10;7*11	-0,610689	0,000608	0,000383	6887424000	1014558604	1821103	301	0	0	36	-5,441405e-001	-1,581407e-002	-1,846005e-021	-0,000000e+000	1,207601e-025	9,052858e-001	2,775188e+003
1052	3;1*8;2*6;4*9;5*11;7*10	-0,065365	0,000231	0,000150	9345024000	2533628051	4001962	459	0	0	73	-6,974663e-002	-2,475813e-003	-3,685394e-013	-0,000000e+000	1,259169e-024	3,636800e-001	7,726029e+003
1053	3;1*8;2*6;4*10;5*7;9*11	1,552569	0,001383	0,000864	25769984000	6166319466	9091588	1447	1	1	185	1,267439e+000	2,814193e-003	1,512763e-011	-0,000000e+000	7,009235e-025	3,706931e+000	1,507295e+004
1054	3;1*8;2*6;4*10;5*9;7*11	0,486504	0,000231	0,000168	11372544000	2137069757	2885336	458	0	0	60	4,489481e-001	5,539744e-003	1,162782e-017	-0,000000e+000	-5,697888e-026	6,193819e-001	5,170736e+003
1055	3;1*8;2*6;4*10;5*11;7*9	0,074320	0,000894	0,000546	8361984000	1795476377	3276996	410	0	0	39	1,898485e-002	1,756199e-002	-1,202852e-013	-0,000000e+000	-3,488965e-026	1,242709e+000	5,078746e+003
1056	3;1*8;2*6;4*11;5*7;9*10	-1,367625	0,001714	0,000947	24807424000	6132322946	17640141	661	1	1	163	-1,025412e+000	1,449289e-002	-2,070017e-012	-0,000000e+000	5,923613e-025	3,214092e+000	1,337324e+004
1057	3;1*8;2*6;4*11;5*9;7*10	-0,235296	0,000147	0,000080	25729024000	7187115130	5576235	747	0	0	168	-2,138073e-001	8,622590e-004	7,406660e-013	-0,000000e+000	9,452490e-025	4,986499e-001	1,299025e+004
1058	3;1*8;2*6;4*11;5*10;7*9	-0,221322	0,000437	0,000286	10819584000	2134246046	2766463	476	1	1	73	-1,507402e-001	5,670127e-003	-1,479743e-010	-0,000000e+000	6,549635e-023	1,007838e+000	4,161489e+003
1059	3;1*8;2*7;4*5;6*10;9*11	2,259444	0,003007	0,001870	129030144000	24836895905	48279000	2870	6	6	933	2,203612e+000	9,595015e-002	2,924491e-010	-0,000000e+000	-4,933289e-023	6,914446e+000	3,931359e+004
1060	3;1*8;2*7;4*5;6*11;9*10	-0,968053	0,003638	0,002051	157804544000	28095961725	340320409	4149	21	21	1072	-1,234868e+000	-1,542701e-001	-2,796255e-009	-0,000000e+000	1,464435e-018	5,697581e+000	5,844714e+004
1061	3;1*8;2*7;4*6;5*10;9*11	1,347635	0,001546	0,001089	9795584000	2012242060	1661648	350	2	2	64	1,019224e+000	-4,954761e-003	-4,386310e-018	-0,000000e+000	-2,126529e-026	3,454414e+000	4,090831e+003
1062	3;1*8;2*7;4*6;5*11;9*10	-1,489914	0,001439	0,000825	19257344000	3985532811	11550222	625	0	0	147	-1,035672e+000	-1,567591e-003	-6,321134e-019	-0,000000e+000	9,104995e-022	3,108786e+000	7,614302e+003
1063	3;1*8;2*7;4*9;5*10;6*11	0,381469	0,000649	0,000442	12355584000	2638822807	11528684	995	1	1	79	3,455830e-001	6,499035e-002	-6,059155e-009	-0,000000e+000	-2,244709e-026	1,198908e+000	5,598461e+003
1064	3;1*8;2*7;4*9;5*11;6*10	-0,382273	0,000657	0,000486	1644544000	170381119	751651	114	0	0	10	-2,752529e-001	-1,586593e-002	-1,470834e-009	-0,000000e+000	6,446001e-029	7,294415e-001	1,206698e+003
1065	3;1*8;2*7;4*10;5*6;9*11	-3,185720	0,002167	0,001391	61773824000	14748245146	33095299	1742	11	11	451	-2,753288e+000	-8,132097e-002	-2,328837e-011	-0,000000e+000	1,065843e-021	7,152840e+000	2,671447e+004
1066	3;1*8;2*7;4*10;5*9;6*11	-0,264396	0,000334	0,000219	13113344000	2462508905	5402568	822	0	0	90	-2,454207e-001	-2,031964e-002	3,337748e-024	-0,000000e+000	1,045002e-023	7,065538e-001	5,294219e+003
1067	3;1*8;2*7;4*10;5*11;6*9	0,047048	0,000233	0,000152	10635264000	2584073450	4443289	591	0	0	79	5,067754e-002	-4,026365e-003	-1,985999e-012	-0,000000e+000	8,207684e-026	4,766063e-001	5,886507e+003
1068	3;1*8;2*7;4*11;5*6;9*10	2,534103	0,002312	0,001471	75679744000	17580890917	185999327	2839	1	1	511	2,114901e+000	4,005624e-002	-1,530227e-010	-0,000000e+000	-7,401678e-020	6,204341e+000	3,604002e+004
1069	3;1*8;2*7;4*11;5*9;6*10	0,793757	0,000613	0,000372	7051264000	1349172414	2146893	393	0	0	41	6,733101e-001	7,009815e-003	-1,223865e-016	-0,000000e+000	-1,486576e-024	9,606130e-001	2,885490e+003
1070	3;1*8;2*7;4*11;5*10;6*9	-0,157832	0,000498	0,000273	11474944000	2605798742	4211232	823	1	1	75	-1,236863e-001	-2,061734e-002	2,102527e-016	-0,000000e+000	-5,506163e-024	7,186738e-001	3,868496e+003
1071	3;1*8;2*9;4*5;6*10;7*11	-0,365145	0,000600	0,000403	18806784000	4180563913	8268953	828	1	1	133	-4,125692e-001	-2,928563e-003	1,263187e-017	-0,000000e+000	9,411780e-020	1,446654e+000	5,033208e+003
1072	3;1*8;2*9;4*5;6*11;7*10	0,797869	0,001467	0,000827	2136064000	418802234	683236	101	0	0	16	6,216673e-001	8,996081e-003	2,905369e-031	-0,000000e+000	-4,213722e-023	1,144326e+000	1,123563e+003
1073	3;1*8;2*9;4*6;5*10;7*11	0,688564	0,000916	0,000529	23476224000	4335460651	11470679	1519	1	1	148	6,701693e-001	1,529413e-002	-5,138852e-011	-0,000000e+000	-2,126638e-024	1,735864e+000	8,579704e+003
1074	3;1*8;2*9;4*6;5*11;7*10	-0,323303	0,000521	0,000322	11311104000	2748633305	3120959	568	1	1	84	-2,695580e-001	5,101421e-003	8,305757e-018	-0,000000e+000	-5,952872e-024	9,356532e-001	4,479418e+003
1075	3;1*8;2*9;4*7;5*10;6*11	0,105046	0,000277	0,000174	14751744000	4386780539	13332377	900	0	0	79	1,073548e-001	4,674107e-002	-2,153453e-016	-0,000000e+000	-3,861846e-025	5,530925e-001	8,046765e+003
1076	3;1*8;2*9;4*7;5*11;6*10	-0,615167	0,000332	0,000206	8361984000	1669048383	2686409	472	0	0	55	-5,301924e-001	-1,415308e-002	1,472732e-027	-0,000000e+000	3,219545e-026	7,516072e-001	3,121482e+003
1077	3;1*8;2*9;4*10;5*6;7*11	-0,567760	0,000897	0,000670	7256064000	980719946	2276173	452	0	0	47	-5,377848e-001	-8,507564e-003	6,619457e-015	-0,000000e+000	1,206024e-022	1,413412e+000	2,002879e+003
1078	3;1*8;2*9;4*10;5*7;6*11	0,836652	0,001590	0,001026	4737024000	810587004	2516146	365	1	1	29	7,849793e-001	1,523695e-002	-3,483779e-017	-0,000000e+000	-1,596852e-025	1,685952e+000	3,029980e+003
1079	3;1*8;2*9;4*10;5*11;6*7	-0,920852	0,000986	0,000671	7624704000	1383934413	6511562	728	0	0	49	-9,078607e-001	-3,331412e-002	1,612654e-017	-0,000000e+000	5,177777e-022	1,642289e+000	3,046830e+003
1080	3;1*8;2*9;4*11;5*6;7*10	-0,031660	0,000485	0,000350	8198144000	1830587203	3505452	346	0	0	54	-5,166360e-002	-2,094576e-002	-2,764555e-012	-0,000000e+000	1,073464e-025	1,040074e+000	2,698896e+003
1081	3;1*8;2*9;4*11;5*7;6*10	0,272589	0,000378	0,000290	16881664000	4092364461	8865400	1061	2	2	100	2,854054e-001	2,595158e-002	8,397866e-008	-0,000000e+000	-5,460972e-025	1,176715e+000	7,824594e+003
1082	3;1*8;2*9;4*11;5*10;6*7	0,876514	0,000525	0,000486	10164224000	1967386674	4812005	692	0	0	74	7,845024e-001	-4,795263e-004	1,089437e-021	-0,000000e+000	2,985702e-026	1,364255e+000	3,293331e+003
1083	3;1*8;2*10;4*5;6*7;9*11	-1,197342	0,002025	0,001906	20076544000	3894462060	62037022	1265	0	0	155	-1,953878e+000	-4,141385e-002	-1,058394e-009	-0,000000e+000	-3,228571e-020	8,383443e+000	8,293185e+003
1084	3;1*8;2*10;4*5;6*9;7*11	1,273339	0,000579	0,000501	4429824000	852130560	957298	58	0	0	26	1,058291e+000	1,162382e-003	3,427257e-027	-0,000000e+000	5,707942e-022	1,323966e+000	2,691119e+003
1085	3;1*8;2*10;4*5;6*11;7*9	0,209212	0,001117	0,000675	15079424000	2822161003	6851565	443	3	3	90	2,678971e-003	-2,197595e-002	6,610721e-007	-0,000000e+000	2,361503e-025	1,929891e+000	4,996080e+003
1086	3;1*8;2*10;4*6;5*7;9*11	2,230580	0,001839	0,001505	39880704000	9526681093	19464509	1406	2	2	307	2,427382e+000	1,549134e-002	4,636284e-015	-0,000000e+000	3,177031e-022	9,921703e+000	1,514088e+004
1087	3;1*8;2*10;4*6;5*9;7*11	-0,578141	0,000479	0,000384	6559744000	1338800381	1369767	212	0	0	57	-4,790032e-001	-1,445914e-003	-1,105361e-020	-0,000000e+000	8,058863e-026	1,205822e+000	3,468565e+003
1088	3;1*8;2*10;4*6;5*11;7*9	0,217095	0,001661	0,001163	3549184000	657707088	971065	206	1	1	32	3,548078e-001	1,269450e-002	3,721103e-014	-0,000000e+000	1,039174e-023	2,240022e+000	2,886985e+003
1089	3;1*8;2*10;4*7;5*6;9*11	3,543787	0,001578	0,001153	36521984000	9476093449	50270436	1478	1	1	272	3,064652e+000	2,087123e-002	1,272680e-014	-0,000000e+000	-5,561753e-024	6,912840e+000	1,414475e+004
1090	3;1*8;2*10;4*7;5*9;6*11	0,133076	0,000249	0,000176	8361984000	2190722096	1559338	217	0	0	61	1,018597e-001	-5,442726e-004	6,093683e-019	-0,000000e+000	3,336285e-025	5,575803e-001	4,585453e+003
1091	3;1*8;2*10;4*7;5*11;6*9	0,079418	0,000179	0,000123	6887424000	2155191625	1580108	158	0	0	43	8,324248e-002	7,052395e-005	-1,111880e-032	-0,000000e+000	-1,831798e-025	4,082858e-001	4,222544e+003
1092	3;1*8;2*10;4*9;5*6;7*11	0,474214	0,000370	0,000304	6580224000	1235100489	1815662	301	0	0	41	4,239094e-001	1,082763e-003	-1,492131e-014	-0,000000e+000	-3,380881e-026	8,823550e-001	2,699877e+003
1093	3;1*8;2*10;4*9;5*7;6*11	-0,796019	0,000942	0,000614	2463744000	418387883	558018	142	0	0	18	-6,366724e-001	-4,958126e-004	-6,956587e-031	-0,000000e+000	-8,317364e-031	1,103975e+000	1,283791e+003
1094	3;1*8;2*10;4*9;5*11;6*7	1,189818	0,000452	0,000372	11679744000	1675213086	2946412	617	2	2	76	9,933655e-001	6,070509e-004	-1,182925e-020	-0,000000e+000	1,399936e-024	1,445288e+000	3,832818e+003
1095	3;1*8;2*10;4*11;5*6;7*9	-0,260380	0,000677	0,000541	14260224000	3122365808	9189806	782	0	0	98	-3,312260e-001	-1,564256e-002	6,960962e-010	-0,000000e+000	-3,029234e-021	2,105581e+000	5,653145e+003
1096	3;1*8;2*10;4*11;5*7;6*9	0,988636	0,000698	0,000495	11802624000	2339201678	6308578	836	0	0	78	6,937637e-001	-1,020660e-002	-1,040219e-011	-0,000000e+000	1,442361e-023	1,961684e+000	6,466746e+003
1097	3;1*8;2*10;4*11;5*9;6*7	0,555403	0,000794	0,000552	13031424000	2012674627	5118853	717	0	0	96	3,582066e-001	2,840005e-003	-2,720563e-013	-0,000000e+000	9,224680e-021	2,077148e+000	4,776402e+003
1098	3;1*8;2*11;4*5;6*7;9*10	2,019254	0,002621	0,001668	27039744000	5340610768	349530649	45332	1	1	181	2,825271e+000	2,304416e-001	1,686901e-007	-0,000000e+000	-1,209622e-018	6,691725e+000	2,367448e+004
1099	3;1*8;2*11;4*5;6*9;7*10	0,001382	0,001038	0,000741	15652864000	3226385781	10574856	329	3	3	104	4,230824e-002	-9,525032e-003	-5,344066e-013	-0,000000e+000	5,757907e-025	2,425861e+000	5,936498e+003
1100	3;1*8;2*11;4*5;6*10;7*9	0,048441	0,001047	0,000782	16594944000	3208331694	8473862	396	0	0	105	5,370113e-002	1,271116e-003	1,551204e-019	-0,000000e+000	2,822287e-024	2,301737e+000	5,493726e+003
1101	3;1*8;2*11;4*6;5*7;9*10	-2,926793	0,002322	0,001697	30541824000	7726126965	89190738	1010	6	6	258	-3,265824e+000	-1,620509e-001	-7,680753e-008	-0,000000e+000	-9,839854e-021	8,061040e+000	1,568972e+004
1102	3;1*8;2*11;4*6;5*9;7*10	1,323947	0,002144	0,001233	1644544000	280849235	371076	33	0	0	13	1,012885e+000	7,276151e-003	-3,029775e-030	-0,000000e+000	-2,953396e-022	1,866161e+000	1,515379e+003
1103	3;1*8;2*11;4*6;5*10;7*9	-0,389296	0,001177	0,000675	18192384000	3700097616	5424250	819	0	0	134	-3,019842e-001	-1,951934e-003	7,028298e-017	-0,000000e+000	-4,362537e-024	1,704133e+000	9,139138e+003
1104	3;1*8;2*11;4*7;5*6;9*10	-0,964239	0,001783	0,001102	28145664000	7952765786	218817195	3312	7	7	209	-8,388931e-001	-4,146590e-002	-9,815922e-010	-0,000000e+000	-1,790093e-022	4,497669e+000	2,059261e+004
1105	3;1*8;2*11;4*7;5*9;6*10	-0,951477	0,000646	0,000405	9836544000	1916815092	3313469	479	0	0	70	-7,384711e-001	-9,138884e-003	-6,641472e-013	-0,000000e+000	-8,486024e-019	1,406288e+000	5,554088e+003
1106	3;1*8;2*11;4*7;5*10;6*9	-0,205503	0,000565	0,000372	5740544000	1187732502	2341134	341	0	0	31	1,659177e-002	-7,288406e-004	4,832758e-008	-0,000000e+000	-3,554085e-024	1,064213e+000	4,096402e+003
1107	3;1*8;2*11;4*9;5*6;7*10	-1,669786	0,000837	0,000567	9672704000	1719897391	3165215	180	1	1	64	-1,342380e+000	-1,183016e-002	-1,413360e-022	-0,000000e+000	-1,455163e-024	2,318829e+000	4,341727e+003
1108	3;1*8;2*11;4*9;5*7;6*10	0,522794	0,000651	0,000403	11372544000	2319215811	3401830	411	5	5	63	3,929634e-001	5,378394e-003	-5,711385e-018	-0,000000e+000	-1,863789e-026	1,289029e+000	7,656197e+003
1109	3;1*8;2*11;4*9;5*10;6*7	0,011963	0,000852	0,000575	14137344000	2506428727	5620964	699	1	1	111	1,513442e-001	4,938863e-003	-3,308372e-021	-0,000000e+000	5,095960e-021	1,802172e+000	6,321615e+003
1110	3;1*8;2*11;4*10;5*6;7*9	1,041150	0,000798	0,000468	35149824000	7531478913	22086788	1452	1	1	258	9,298519e-001	3,299023e-003	3,111100e-020	-0,000000e+000	1,409770e-024	1,741248e+000	1,580177e+004
1111	3;1*8;2*11;4*10;5*7;6*9	-0,245766	0,000856	0,000629	11474944000	2378981411	3874048	557	0	0	88	-2,009874e-001	-3,011241e-004	3,191730e-009	-0,000000e+000	-1,890735e-026	1,174717e+000	6,822812e+003
1112	3;1*8;2*11;4*10;5*9;6*7	-0,161116	0,001207	0,000658	25688064000	4279271071	11074776	1684	0	0	185	-1,882336e-001	-1,711322e-002	-4,567153e-019	-0,000000e+000	2,365891e-026	1,305909e+000	9,995945e+003
1113	3;1*9;2*4;5*6;7*10;8*11	6,996938	0,001639	0,001342	35723264000	11203959856	93253587	2028	1	1	242	6,243117e+000	9,793814e-001	9,639676e-005	-0,000000e+000	-4,114323e-019	8,897710e+000	1,396472e+004
1114	3;1*9;2*4;5*6;7*11;8*10	13,123806	0,005306	0,003798	151476224000	43335209959	338068560	10482	13	13	1170	1,303728e+001	4,679904e+000	1,290915e-003	-0,000000e+000	2,847527e-017	2,203811e+001	6,123863e+004
1115	3;1*9;2*4;5*7;6*10;8*11	-3,194193	0,001111	0,000972	27265024000	7687686326	6368477	430	1	1	187	-2,767953e+000	-1,379959e-001	5,327107e-019	-0,000000e+000	1,790909e-023	5,364998e+000	9,542991e+003
1116	3;1*9;2*4;5*7;6*11;8*10	-7,680120	0,003190	0,002858	109144064000	28982976038	27812183	1881	5	5	841	-7,465377e+000	-1,382028e+000	8,656549e-006	-0,000000e+000	1,389505e-022	1,314997e+001	4,389230e+004
1117	3;1*9;2*4;5*8;6*10;7*11	0,846202	0,000879	0,000618	13993984000	3863338366	3013390	376	1	1	107	6,034180e-001	2,971541e-002	3,577229e-019	-0,000000e+000	-2,865841e-024	2,253892e+000	4,270915e+003
1118	3;1*9;2*4;5*8;6*11;7*10	-0,060868	0,001863	0,001144	1972224000	464811584	322088	51	2	2	16	-2,501399e-001	-5,157686e-003	-1,781743e-036	-0,000000e+000	2,446159e-022	1,958775e+000	9,428377e+002
1119	3;1*9;2*4;5*10;6*7;8*11	3,496097	0,001107	0,000977	22083584000	5728796078	21012472	209	0	0	181	3,067251e+000	3,764610e-001	1,408528e-006	-0,000000e+000	-2,125351e-024	6,021154e+000	6,501984e+003
1120	3;1*9;2*4;5*10;6*8;7*11	-2,589779	0,001179	0,000921	25503744000	6575259865	5814644	528	4	4	190	-2,311624e+000	-1,196506e-001	4,431896e-012	-0,000000e+000	-1,228749e-023	4,003274e+000	7,665319e+003
1121	3;1*9;2*4;5*10;6*11;7*8	3,950964	0,001276	0,001080	15898624000	3830444767	11710012	533	0	0	131	3,393979e+000	2,671639e-001	1,615098e-005	-0,000000e+000	3,059111e-022	5,317933e+000	4,338719e+003
1122	3;1*9;2*4;5*11;6*7;8*10	8,768457	0,003411	0,003059	107608064000	27135708943	123219919	1858	4	4	844	8,042030e+000	2,689902e+000	7,992325e-004	-0,000000e+000	-3,661097e-021	1,451659e+001	4,268637e+004
1123	3;1*9;2*4;5*11;6*8;7*10	-1,626390	0,002741	0,002075	82704384000	21035841745	19029274	1501	10	10	583	-1,938708e+000	-5,470190e-001	1,200000e-006	-0,000000e+000	-2,305284e-018	7,289834e+000	3,190753e+004
1124	3;1*9;2*4;5*11;6*10;7*8	5,343942	0,002248	0,002006	69105664000	15746504265	49172833	2261	0	0	522	4,908689e+000	9,987681e-001	9,115374e-005	-0,000000e+000	2,259363e-022	8,689099e+000	2,204863e+004
1125	3;1*9;2*5;4*6;7*10;8*11	0,943040	0,000903	0,000562	22493184000	6420667637	4747314	556	4	4	171	9,355839e-001	2,159317e-002	3,135072e-015	-0,000000e+000	-2,983233e-024	2,627539e+000	6,251194e+003
1126	3;1*9;2*5;4*6;7*11;8*10	2,051168	0,002428	0,001420	57206784000	15371782155	12593544	1367	2	2	443	2,110999e+000	1,656999e-001	-4,930777e-009	-0,000000e+000	2,463421e-024	4,762204e+000	1,984661e+004
1127	3;1*9;2*5;4*7;6*10;8*11	-0,949756	0,000301	0,000193	13768704000	3686324329	1274821	103	0	0	72	-8,314229e-001	6,822023e-004	1,464846e-019	-0,000000e+000	-9,686273e-025	1,102567e+000	5,239281e+003
1128	3;1*9;2*5;4*7;6*11;8*10	-0,839565	0,000756	0,000385	59295744000	18055978895	9733973	577	0	0	370	-8,512499e-001	-9,497081e-003	1,110366e-016	-0,000000e+000	-1,872950e-021	1,810490e+000	3,698845e+004
1129	3;1*9;2*5;4*8;6*10;7*11	0,943348	0,000509	0,000326	6559744000	1499164436	1834516	269	1	1	40	8,296560e-001	6,144836e-003	2,424598e-016	-0,000000e+000	1,084487e-024	1,073452e+000	4,087100e+003
1130	3;1*9;2*5;4*8;6*11;7*10	-0,268688	0,000208	0,000149	14260224000	3707397354	3221761	369	0	0	96	-2,392881e-001	-1,847725e-004	-3,860140e-016	-0,000000e+000	2,877293e-024	6,659591e-001	8,504687e+003
1131	3;1*9;2*5;4*10;6*7;8*11	1,611466	0,000503	0,000337	15796224000	4245402987	6295627	421	2	2	111	1,467149e+000	3,489916e-002	4,682135e-012	-0,000000e+000	1,913505e-023	1,857235e+000	8,104246e+003
1132	3;1*9;2*5;4*10;6*8;7*11	-1,214245	0,000708	0,000489	6395904000	1420775484	2250004	261	4	4	48	-1,014417e+000	-2,483591e-002	-2,651158e-012	-0,000000e+000	-2,222149e-024	1,694009e+000	3,883590e+003
1133	3;1*9;2*5;4*10;6*11;7*8	1,416327	0,000527	0,000404	8525824000	1948428827	3042384	391	0	0	53	1,246774e+000	1,112038e-002	-1,113831e-011	-0,000000e+000	4,376994e-024	1,744122e+000	3,853516e+003
1134	3;1*9;2*5;4*11;6*7;8*10	2,183405	0,001552	0,000912	26998784000	7150527820	16413339	401	2	2	182	2,041515e+000	1,095603e-001	1,245056e-011	-0,000000e+000	4,211025e-023	3,043525e+000	1,489548e+004
1135	3;1*9;2*5;4*11;6*8;7*10	0,026359	0,001268	0,000673	14977024000	3732118037	4665103	678	1	1	94	-2,015761e-003	-9,648550e-003	4,109555e-012	-0,000000e+000	1,764224e-023	1,777111e+000	9,158099e+003
1136	3;1*9;2*5;4*11;6*10;7*8	0,551871	0,001063	0,000671	16594944000	3372343022	4841859	391	2	2	115	5,813300e-001	2,641978e-002	1,679322e-014	-0,000000e+000	2,330927e-023	1,961906e+000	6,963910e+003
1137	3;1*9;2*6;4*5;7*10;8*11	-1,684887	0,000643	0,000496	17537024000	4238774180	15229600	413	4	4	111	-1,354502e+000	-3,889904e-002	-6,288957e-017	-0,000000e+000	7,045036e-023	2,671430e+000	4,313477e+003
1138	3;1*9;2*6;4*5;7*11;8*10	-1,459321	0,001024	0,000847	25237504000	6124916286	25049308	533	0	0	200	-1,531691e+000	-2,057447e-001	-6,551355e-008	-0,000000e+000	3,723571e-022	4,005358e+000	7,498192e+003
1139	3;1*9;2*6;4*7;5*10;8*11	-0,329544	0,000324	0,000190	8361984000	1913144050	1182553	159	0	0	53	-2,532095e-001	5,288417e-004	3,649052e-034	-0,000000e+000	6,956444e-022	6,731537e-001	3,168005e+003
1140	3;1*9;2*6;4*7;5*11;8*10	0,126958	0,001269	0,000684	6948864000	1490439002	806390	180	2	2	41	1,632142e-001	7,244214e-004	-4,243288e-036	-0,000000e+000	-1,298201e-024	1,168852e+000	3,285669e+003
1141	3;1*9;2*6;4*8;5*10;7*11	0,315498	0,000532	0,000318	5085184000	1125099981	1326890	120	0	0	32	2,812634e-001	-5,225794e-004	2,118137e-017	-0,000000e+000	6,047651e-026	6,693314e-001	3,967614e+003
1142	3;1*9;2*6;4*8;5*11;7*10	0,547480	0,000418	0,000261	5412864000	1388053862	1829064	165	0	0	31	4,939197e-001	2,345589e-003	2,094559e-013	-0,000000e+000	6,285365e-025	6,789937e-001	4,613851e+003
1143	3;1*9;2*6;4*10;5*7;8*11	-0,927345	0,000477	0,000347	10983424000	2639266917	5045545	814	1	1	84	-7,998335e-001	-2,204180e-002	1,278092e-011	-0,000000e+000	8,349692e-025	1,464115e+000	6,353773e+003
1144	3;1*9;2*6;4*10;5*8;7*11	-0,276251	0,000520	0,000311	1972224000	231872858	249945	32	1	1	5	-2,211285e-001	1,486791e-004	6,123202e-041	-0,000000e+000	-5,978187e-025	4,800391e-001	1,475064e+003
1145	3;1*9;2*6;4*10;5*11;7*8	-0,009541	0,000777	0,000504	6887424000	1292477148	3883182	316	0	0	45	5,213500e-002	1,599069e-002	1,375939e-010	-0,000000e+000	2,239412e-023	1,019207e+000	2,820651e+003
1146	3;1*9;2*6;4*11;5*7;8*10	0,130460	0,000768	0,000522	16656384000	4178145419	9423756	3189	1	1	126	3,747576e-002	-4,236519e-002	-1,768229e-006	-0,000000e+000	-3,332050e-026	1,935308e+000	1,120098e+004
1147	3;1*9;2*6;4*11;5*8;7*10	-0,106776	0,000174	0,000122	12273664000	3635706960	1792210	116	1	1	61	-7,845740e-002	3,429147e-004	1,513829e-022	-0,000000e+000	1,156707e-024	4,739732e-001	6,405737e+003
1148	3;1*9;2*6;4*11;5*10;7*8	-0,647299	0,000757	0,000575	19236864000	4067990845	15012679	786	2	2	123	-6,627037e-001	-1,129163e-001	-8,362141e-008	-0,000000e+000	4,334288e-025	1,684845e+000	9,576845e+003
1149	3;1*9;2*7;4*5;6*10;8*11	1,157041	0,000638	0,000436	14505984000	2526629407	2507648	147	2	2	87	8,812370e-001	-1,826922e-003	-1,749875e-018	-0,000000e+000	1,157202e-023	1,860584e+000	4,082996e+003
1150	3;1*9;2*7;4*5;6*11;8*10	2,310305	0,002094	0,001389	65869824000	11990471977	23220553	1604	4	4	462	1,857627e+000	6,973895e-002	2,473067e-010	-0,000000e+000	2,543808e-023	4,502946e+000	2,044340e+004
1151	3;1*9;2*7;4*6;5*10;8*11	-0,979685	0,000491	0,000380	9672704000	2167168048	4183684	770	0	0	74	-8,105816e-001	-1,742105e-002	-3,068525e-011	-0,000000e+000	6,235732e-027	1,479288e+000	5,785641e+003
1152	3;1*9;2*7;4*6;5*11;8*10	0,219381	0,000728	0,000545	11556864000	2260242049	2099483	485	1	1	73	1,177390e-001	-3,250856e-003	-1,071082e-016	-0,000000e+000	5,250156e-024	1,896022e+000	4,561931e+003
1153	3;1*9;2*7;4*8;5*10;6*11	-0,119727	0,000320	0,000214	10819584000	2643422307	6116034	728	3	3	70	-1,205242e-001	-2,127492e-002	1,379221e-015	-0,000000e+000	2,065730e-023	7,150398e-001	5,947790e+003
1154	3;1*9;2*7;4*8;5*11;6*10	-0,288105	0,000174	0,000131	10819584000	1794685370	2976059	625	0	0	77	-2,611217e-001	-5,196279e-003	-2,349913e-025	-0,000000e+000	9,389597e-028	5,272669e-001	3,674466e+003
1155	3;1*9;2*7;4*10;5*6;8*11	1,350377	0,000725	0,000457	7378944000	1504369964	2505347	234	0	0	51	1,118237e+000	7,919234e-003	2,404737e-011	-0,000000e+000	1,137575e-024	1,646506e+000	3,645273e+003
1156	3;1*9;2*7;4*10;5*8;6*11	0,037224	0,000135	0,000091	12519424000	3831317329	3281360	299	0	0	76	4,576173e-002	1,185804e-003	2,108722e-023	-0,000000e+000	5,002176e-026	3,430653e-001	7,020725e+003
1157	3;1*9;2*7;4*10;5*11;6*8	-0,005011	0,000665	0,000471	12417024000	2692223097	12834254	1300	0	0	71	-4,314048e-002	2,066579e-002	2,535212e-009	-0,000000e+000	2,754585e-022	1,355728e+000	7,462002e+003
1158	3;1*9;2*7;4*11;5*6;8*10	-1,291059	0,001630	0,000930	43587584000	10227806699	25703938	1373	3	3	317	-9,696535e-001	-5,153164e-002	5,438959e-011	-0,000000e+000	3,455366e-019	3,771923e+000	2,319132e+004
1159	3;1*9;2*7;4*11;5*8;6*10	-0,161790	0,000248	0,000165	6395904000	1903434453	1228073	119	0	0	48	-1,485250e-001	4,596179e-004	2,504082e-039	-0,000000e+000	-1,660871e-023	4,362436e-001	4,342005e+003
1160	3;1*9;2*7;4*11;5*10;6*8	-0,392081	0,000539	0,000384	7051264000	1416927682	1987368	365	2	2	40	-2,933304e-001	5,692226e-003	1,382006e-008	-0,000000e+000	2,504221e-024	1,071902e+000	3,104867e+003
1161	3;1*9;2*8;4*5;6*10;7*11	-0,617896	0,000695	0,000490	9140224000	1820895347	3653354	438	0	0	67	-4,645861e-001	-1,027819e-002	1,780452e-012	-0,000000e+000	-1,299558e-023	1,576897e+000	2,990361e+003
1162	3;1*9;2*8;4*5;6*11;7*10	0,174496	0,000737	0,000450	21940224000	4418066632	8054133	976	0	0	130	6,900597e-002	-3,440825e-002	-1,019024e-015	-0,000000e+000	1,655164e-024	1,194584e+000	6,562461e+003
1163	3;1*9;2*8;4*6;5*10;7*11	-0,067029	0,000510	0,000445	14587904000	2405930080	5855107	766	0	0	76	-1,171251e-001	6,988636e-003	6,466801e-009	-0,000000e+000	3,301282e-026	1,430103e+000	6,091393e+003
1164	3;1*9;2*8;4*6;5*11;7*10	-0,298430	0,000545	0,000391	5085184000	996767943	1201708	217	0	0	34	-2,056029e-001	4,281688e-003	-1,236558e-022	-0,000000e+000	7,024764e-026	9,994085e-001	1,911371e+003
1165	3;1*9;2*8;4*7;5*10;6*11	0,179895	0,000374	0,000223	8198144000	2042447268	5654824	623	0	0	53	1,716900e-001	2,586758e-002	3,530959e-012	-0,000000e+000	2,985046e-024	4,947872e-001	4,571968e+003
1166	3;1*9;2*8;4*7;5*11;6*10	-0,003267	0,000286	0,000181	10000384000	2056598886	3292528	697	0	0	78	-1,610159e-002	-6,551581e-004	6,296359e-026	-0,000000e+000	-1,134782e-023	5,492201e-001	3,488250e+003
1167	3;1*9;2*8;4*10;5*6;7*11	0,310766	0,000678	0,000395	15734784000	3815335266	19924263	1775	1	1	83	3,032413e-001	-6,833419e-003	-3,687606e-009	-0,000000e+000	-2,237605e-026	1,177627e+000	8,621002e+003
1168	3;1*9;2*8;4*10;5*7;6*11	-0,094909	0,000719	0,000483	11556864000	2376088040	6271275	680	1	1	70	-1,326890e-001	9,110099e-003	1,198467e-013	-0,000000e+000	-1,080089e-023	1,352767e+000	6,031141e+003
1169	3;1*9;2*8;4*10;5*11;6*7	-0,193417	0,001127	0,000719	5842944000	986950278	3864237	421	2	2	52	-8,456359e-002	-3,563527e-002	-7,662852e-016	-0,000000e+000	-1,373003e-024	1,508197e+000	2,674313e+003
1170	3;1*9;2*8;4*11;5*6;7*10	0,203639	0,000466	0,000282	17434624000	4754684156	11699327	630	1	1	120	1,916855e-001	2,025765e-002	4,294873e-010	-0,000000e+000	-6,725165e-025	9,273788e-001	7,925178e+003
1171	3;1*9;2*8;4*11;5*7;6*10	-0,618652	0,001532	0,000965	1153024000	162012807	257036	68	0	0	4	-4,078501e-001	2,379999e-003	-3,770285e-028	-0,000000e+000	1,090387e-028	1,223414e+000	8,437031e+002
1172	3;1*9;2*8;4*11;5*10;6*7	1,224782	0,000703	0,000594	7378944000	1498743076	7485728	576	0	0	47	1,096883e+000	7,028646e-002	-3,146014e-008	-0,000000e+000	-3,872157e-024	1,744058e+000	3,740479e+003
1173	3;1*9;2*10;4*5;6*7;8*11	-0,855016	0,001049	0,000625	22308864000	4788217499	53701374	814	1	1	139	-6,380435e-001	3,536743e-002	1,087055e-009	-0,000000e+000	1,606861e-021	2,520152e+000	6,530855e+003
1174	3;1*9;2*10;4*5;6*8;7*11	0,026349	0,001076	0,000692	14915584000	3110816174	8252796	493	1	1	116	-1,523548e-001	-3,603375e-002	1,556706e-016	-0,000000e+000	-8,147525e-022	2,378277e+000	5,502389e+003
1175	3;1*9;2*10;4*5;6*11;7*8	-0,588582	0,000546	0,000376	30275584000	6181022133	62866620	1197	1	1	213	-3,594750e-001	1,138284e-002	-4,065739e-010	-0,000000e+000	-2,099361e-019	2,300154e+000	1,089604e+004
1176	3;1*9;2*10;4*6;5*7;8*11	1,144845	0,001007	0,000657	27613184000	6218004509	10751752	1176	2	2	222	7,093879e-001	-3,615555e-002	-3,814037e-011	-0,000000e+000	5,892511e-022	3,392450e+000	7,702115e+003
1177	3;1*9;2*10;4*6;5*8;7*11	1,086638	0,001057	0,000683	6928384000	1337166847	2078335	340	0	0	51	8,185244e-001	1,167399e-002	-2,083007e-019	-0,000000e+000	-5,260769e-022	2,065661e+000	3,527799e+003
1178	3;1*9;2*10;4*6;5*11;7*8	-0,415378	0,001191	0,000756	7972864000	1552747719	3854080	489	4	4	45	-4,978135e-001	-1,723754e-002	-1,613301e-014	-0,000000e+000	9,000247e-024	2,486944e+000	3,714448e+003
1179	3;1*9;2*10;4*7;5*6;8*11	-3,254431	0,001266	0,000755	18499584000	4496997852	14626577	802	0	0	121	-2,589967e+000	-1,330977e-002	1,680507e-014	-0,000000e+000	-4,270347e-024	3,952404e+000	5,283464e+003
1180	3;1*9;2*10;4*7;5*8;6*11	-1,211440	0,001577	0,000944	1644544000	188100158	491214	94	2	2	8	-6,694626e-001	-3,074574e-003	1,098566e-014	-0,000000e+000	-1,403120e-023	1,705415e+000	1,264413e+003
1181	3;1*9;2*10;4*7;5*11;6*8	1,041913	0,002509	0,001474	1439744000	235078925	464708	95	1	1	10	6,854319e-001	1,317209e-002	6,176267e-023	-0,000000e+000	9,145208e-026	2,079817e+000	1,342818e+003
1182	3;1*9;2*10;4*8;5*6;7*11	0,998795	0,000798	0,000512	15611904000	2420804876	5581243	832	0	0	109	7,160048e-001	-3,971477e-003	2,741709e-017	-0,000000e+000	4,437950e-023	2,162949e+000	5,207165e+003
1183	3;1*9;2*10;4*8;5*7;6*11	0,545572	0,000827	0,000548	9713664000	2115086219	4385169	667	0	0	72	5,154519e-001	1,811916e-002	-6,916774e-012	-0,000000e+000	-5,666551e-024	1,622954e+000	4,499791e+003
1184	3;1*9;2*10;4*8;5*11;6*7	0,848957	0,000603	0,000471	17455104000	3086161876	8232115	1006	1	1	132	6,239497e-001	-7,865907e-003	-8,229879e-015	-0,000000e+000	1,110299e-023	2,103780e+000	6,966733e+003
1185	3;1*9;2*10;4*11;5*6;7*8	0,462149	0,000723	0,000490	19462144000	3393953619	30806132	1337	0	0	135	4,368653e-001	-1,497751e-003	-2,508712e-011	-0,000000e+000	-2,938578e-023	2,604472e+000	5,477498e+003
1186	3;1*9;2*10;4*11;5*7;6*8	-0,582879	0,000761	0,000593	22411264000	4795777030	10253465	1744	3	3	172	-6,313815e-001	-1,982127e-003	-3,328196e-015	-0,000000e+000	2,116579e-021	3,404200e+000	6,309274e+003
1187	3;1*9;2*10;4*11;5*8;6*7	-2,336366	0,000841	0,000629	19871744000	4724142294	15289797	1540	2	2	141	-1,860418e+000	-1,150155e-002	-4,254732e-015	-0,000000e+000	-6,257234e-019	3,391235e+000	5,211228e+003
1188	3;1*9;2*11;4*5;6*7;8*10	0,015726	0,001696	0,001426	20260864000	3945356112	63311379	1333	0	0	142	-3,416232e-001	-2,535206e-002	-5,471000e-010	-0,000000e+000	1,167365e-024	6,075294e+000	8,174947e+003
1189	3;1*9;2*11;4*5;6*8;7*10	-0,395894	0,001392	0,000987	12376064000	2449050918	6980556	142	1	1	86	-2,460779e-001	3,698106e-003	3,823700e-020	-0,000000e+000	6,327508e-025	2,920436e+000	4,877050e+003
1190	3;1*9;2*11;4*5;6*10;7*8	-0,813431	0,001130	0,000883	19441664000	2976967135	29524064	361	1	1	131	-7,539011e-001	-1,098259e-002	-7,706379e-010	-0,000000e+000	-5,503979e-024	3,244079e+000	6,993731e+003
1191	3;1*9;2*11;4*6;5*7;8*10	0,430456	0,001396	0,001171	34699264000	8389572679	37216983	16074	4	4	281	5,809267e-001	5,993564e-004	-1,135222e-011	-0,000000e+000	2,720640e-023	6,574707e+000	1,517622e+004
1192	3;1*9;2*11;4*6;5*8;7*10	0,093471	0,000910	0,000633	8525824000	1559492513	1975433	257	2	2	63	-1,318919e-002	-5,456026e-004	5,987365e-019	-0,000000e+000	-6,490480e-025	1,672211e+000	4,063213e+003
1193	3;1*9;2*11;4*6;5*10;7*8	0,038415	0,000664	0,000536	30521344000	5760062065	22603812	4477	0	0	197	4,549250e-002	-2,623270e-003	-3,799510e-008	-0,000000e+000	-3,109366e-023	2,716543e+000	1,397174e+004
1194	3;1*9;2*11;4*7;5*6;8*10	-0,892908	0,001432	0,001005	23885824000	6211966348	52424946	8803	3	2	199	-8,064721e-001	-6,002257e-003	6,124476e-013	1,741505e-039	-3,710779e-024	3,842087e+000	1,107650e+004
1195	3;1*9;2*11;4*7;5*8;6*10	0,142307	0,000635	0,000407	14137344000	2677704077	3682985	525	3	3	82	7,616188e-002	-4,545579e-003	-4,065144e-029	-0,000000e+000	5,920998e-022	1,118584e+000	6,220506e+003
1196	3;1*9;2*11;4*7;5*10;6*8	0,363286	0,000716	0,000505	12662784000	2515664075	3750890	398	1	1	86	3,398507e-001	1,471446e-003	-3,584478e-018	-0,000000e+000	1,024140e-023	1,653159e+000	6,211020e+003
1197	3;1*9;2*11;4*8;5*6;7*10	0,788450	0,001155	0,000759	11556864000	1753227959	3681324	287	1	1	88	5,206532e-001	-1,844169e-003	-1,177520e-017	-0,000000e+000	-4,755379e-024	2,272341e+000	4,567368e+003
1198	3;1*9;2*11;4*8;5*7;6*10	-0,163493	0,000885	0,000564	15693824000	3013867401	4736754	646	0	0	115	-1,877434e-002	1,840499e-003	-6,886692e-020	-0,000000e+000	2,461947e-024	1,734502e+000	7,376923e+003
1199	3;1*9;2*11;4*8;5*10;6*7	0,457655	0,000677	0,000487	16984064000	3206306710	11146099	1542	1	1	132	2,765287e-001	2,011893e-003	4,511012e-012	-0,000000e+000	8,491621e-022	1,913610e+000	9,327571e+003
1200	3;1*9;2*11;4*10;5*6;7*8	-0,725953	0,000671	0,000578	23476224000	4067479515	55728242	1463	0	0	153	-7,251111e-001	2,719784e-002	2,295661e-006	-0,000000e+000	-1,123038e-021	2,741424e+000	1,136179e+004
1201	3;1*9;2*11;4*10;5*7;6*8	0,470566	0,001043	0,000815	14792704000	3151658811	6102910	799	0	0	117	6,889988e-001	2,329497e-004	1,276536e-022	-0,000000e+000	-5,162623e-022	3,171682e+000	6,792010e+003
1202	3;1*9;2*11;4*10;5*8;6*7	0,534795	0,000893	0,000512	30808064000	7922290767	33784939	1632	3	3	217	4,321150e-001	1,169819e-002	9,935151e-018	-0,000000e+000	4,671312e-021	2,731218e+000	1,218411e+004
1203	3;1*10;2*4;5*6;7*8;9*11	-34,080665	0,006587	0,006337	147113984000	44664850436	1764985676	483012	13	10	1155	-3,280894e+001	-1,662067e+001	-3,173664e-002	1,647929e-009	-4,795841e-019	5,210989e+001	1,120290e+005
1204	3;1*10;2*4;5*6;7*9;8*11	12,857708	0,004092	0,003753	166324224000	47900284054	412261914	11144	17	17	1326	1,330328e+001	5,405204e+000	1,283077e-003	-0,000000e+000	2,623976e-021	2,429403e+001	7,372492e+004
1205	3;1*10;2*4;5*6;7*11;8*9	-19,718863	0,004381	0,004168	102385664000	26067237191	631771076	62711	11	11	810	-1,841607e+001	-7,815105e+000	-9,629565e-003	-0,000000e+000	-8,105380e-021	2,828179e+001	6,262798e+004
1206	3;1*10;2*4;5*7;6*8;9*11	40,720693	0,006186	0,005960	301819904000	95218958247	525397179	11471	16	16	2569	3,839031e+001	1,015805e+001	1,202863e-003	-0,000000e+000	3,821019e-014	5,910346e+001	1,328919e+005
1207	3;1*10;2*4;5*7;6*9;8*11	-4,605783	0,002734	0,002381	71686144000	18975530443	13942217	544	2	2	556	-4,640227e+000	-7,258270e-001	-3,010522e-007	-0,000000e+000	1,014482e-023	9,221852e+000	2,716176e+004
1208	3;1*10;2*4;5*7;6*11;8*9	10,600850	0,003834	0,003592	81270784000	21511507951	97755536	1269	3	3	650	9,878986e+000	3,097212e+000	5,279913e-004	-0,000000e+000	9,328011e-021	1,739868e+001	3,710262e+004
1209	3;1*10;2*4;5*8;6*7;9*11	-27,897687	0,005148	0,004900	186169344000	58450971944	806070685	24293	11	11	1426	-2,609102e+001	-9,460888e+000	-3,455762e-003	-0,000000e+000	5,838178e-019	4,279440e+001	8,489853e+004
1210	3;1*10;2*4;5*8;6*9;7*11	-2,596450	0,001049	0,000852	38180864000	10529835546	9104589	824	0	0	306	-2,176549e+000	-1,333887e-001	-3,455744e-007	-0,000000e+000	6,376916e-023	4,456990e+000	1,321542e+004
1211	3;1*10;2*4;5*8;6*11;7*9	-2,681274	0,002701	0,002304	70703104000	17958810914	15662541	745	5	5	594	-2,996467e+000	-6,510583e-001	2,463798e-021	-0,000000e+000	-3,624818e-020	8,377619e+000	2,663886e+004
1212	3;1*10;2*4;5*9;6*7;8*11	5,745612	0,002589	0,002351	61732864000	13834160056	44603347	561	2	2	494	5,600673e+000	1,262266e+000	5,699829e-005	-0,000000e+000	-4,356516e-021	1,074181e+001	2,076018e+004
1213	3;1*10;2*4;5*9;6*8;7*11	-2,368343	0,003065	0,002378	60667904000	14869721261	14052827	1431	3	3	496	-2,535698e+000	-5,930236e-001	2,675627e-006	-0,000000e+000	6,013502e-023	7,393803e+000	2,093709e+004
1214	3;1*10;2*4;5*9;6*11;7*8	4,715169	0,002314	0,002032	72771584000	16768361084	51657044	1091	6	6	535	4,577395e+000	1,194905e+000	5,443398e-005	-0,000000e+000	1,172465e-021	9,838511e+000	2,224560e+004
1215	3;1*10;2*4;5*11;6*7;8*9	-13,308004	0,003297	0,002946	88111104000	20816228059	454930974	29760	4	3	689	-1,151447e+001	-4,512070e+000	-5,004012e-003	-2,910470e-008	2,025810e-021	1,948742e+001	4,453097e+004
1216	3;1*10;2*4;5*11;6*8;7*9	15,949408	0,003977	0,003570	175376384000	46290735656	123632442	3241	7	7	1428	1,368014e+001	2,915334e+000	2,541564e-004	-0,000000e+000	-1,555744e-019	2,371518e+001	5,387950e+004
1217	3;1*10;2*4;5*11;6*9;7*8	-12,520468	0,002982	0,002878	82479104000	22096987346	159952230	2513	8	8	645	-1,099315e+001	-2,511727e+000	-3,122823e-004	-0,000000e+000	1,027584e-017	1,949676e+001	2,628621e+004
1218	3;1*10;2*5;4*6;7*8;9*11	-5,091176	0,004238	0,002394	104556544000	30284567351	238666423	3128	4	4	820	-5,220576e+000	-1,046004e+000	2,794251e-006	-0,000000e+000	-1,230101e-022	1,078516e+001	4,371398e+004
1219	3;1*10;2*5;4*6;7*9;8*11	1,935511	0,002398	0,001187	88520704000	24380457984	19104383	1436	12	11	677	2,016584e+000	1,951247e-001	-1,174314e-021	1,910008e-065	1,890451e-021	5,397161e+000	3,185200e+004
1220	3;1*10;2*5;4*6;7*11;8*9	-2,653581	0,003103	0,001709	63330304000	15214903833	56901034	1115	1	1	497	-2,721729e+000	-4,421752e-001	-2,767427e-005	-0,000000e+000	8,910182e-023	6,356629e+000	2,091821e+004
1221	3;1*10;2*5;4*7;6*8;9*11	10,209961	0,003774	0,002308	112134144000	26522825647	16867443	1640	10	10	903	9,127120e+000	2,855723e-001	2,433356e-026	-0,000000e+000	1,413407e-022	1,297419e+001	4,394812e+004
1222	3;1*10;2*5;4*7;6*9;8*11	-0,730065	0,000701	0,000385	17045504000	4985867983	793276	91	2	2	117	-7,334510e-001	-2,643279e-003	1,064609e-040	-0,000000e+000	-4,738037e-025	1,376089e+000	7,867490e+003
1223	3;1*10;2*5;4*7;6*11;8*9	1,455757	0,001574	0,000910	14710784000	3176619825	2757578	64	0	0	108	1,268882e+000	4,599736e-002	2,144559e-023	-0,000000e+000	3,962885e-023	2,366713e+000	5,443895e+003
1224	3;1*10;2*5;4*8;6*7;9*11	-4,610276	0,004674	0,002333	163723264000	35902200973	113037419	1556	7	7	1299	-4,518130e+000	-4,798211e-001	4,363331e-010	-0,000000e+000	-9,783393e-021	8,594219e+000	5,852087e+004
1225	3;1*10;2*5;4*8;6*9;7*11	-0,465990	0,000313	0,000173	39000064000	12281452297	3319584	427	2	2	278	-4,298193e-001	-3,575772e-004	-1,180507e-020	-0,000000e+000	-1,745036e-022	8,838317e-001	1,837459e+004
1226	3;1*10;2*5;4*8;6*11;7*9	-0,464991	0,000752	0,000480	20035584000	4567586978	3535973	250	0	0	141	-4,822922e-001	-4,105010e-003	-4,905681e-018	-0,000000e+000	-1,100878e-023	1,664668e+000	9,026428e+003
1227	3;1*10;2*5;4*9;6*7;8*11	0,390054	0,001214	0,000786	16533504000	3823937157	2758808	119	0	0	101	3,397268e-001	1,407813e-002	1,589537e-017	-0,000000e+000	2,152104e-024	2,180798e+000	7,884304e+003
1228	3;1*10;2*5;4*9;6*8;7*11	-0,086766	0,001094	0,000605	8239104000	1979585626	1404854	126	1	1	48	-1,199140e-001	-3,363268e-003	-4,204424e-017	-0,000000e+000	-4,031012e-026	1,416314e+000	5,026016e+003
1229	3;1*10;2*5;4*9;6*11;7*8	-0,165047	0,000506	0,000326	62920704000	20070409924	71664093	5497	0	0	445	-1,036301e-001	1,208071e-002	-3,763222e-009	-0,000000e+000	-4,039192e-023	2,106129e+000	5,219807e+004
1230	3;1*10;2*5;4*11;6*7;8*9	-4,450463	0,001437	0,000985	36296704000	8899151592	92682216	592	4	4	256	-4,045409e+000	-2,792320e-001	-6,200859e-006	-0,000000e+000	-4,385014e-021	4,735144e+000	2,000408e+004
1231	3;1*10;2*5;4*11;6*8;7*9	5,162171	0,002461	0,001513	19277824000	4742720726	6798349	366	3	3	150	4,475441e+000	7,866500e-002	-8,269455e-015	-0,000000e+000	2,181118e-022	5,758652e+000	9,394530e+003
1232	3;1*10;2*5;4*11;6*9;7*8	-2,272268	0,001145	0,000644	74635264000	22986562931	75370965	1484	6	6	575	-2,213598e+000	-7,324181e-002	-1,911900e-009	-0,000000e+000	-7,546938e-020	4,290484e+000	3,215862e+004
1233	3;1*10;2*6;4*5;7*8;9*11	5,450643	0,002059	0,001873	27019264000	6779014976	194151784	4067	3	3	200	5,333680e+000	1,221418e+000	1,000725e-004	-0,000000e+000	-1,592633e-021	8,974663e+000	1,532498e+004
1234	3;1*10;2*6;4*5;7*9;8*11	-1,307542	0,001076	0,000994	22411264000	5235024539	22102567	359	3	3	176	-1,652423e+000	-2,516651e-001	-1,804648e-012	-0,000000e+000	-3,889189e-025	4,864715e+000	6,870693e+003
1235	3;1*10;2*6;4*5;7*11;8*9	1,217480	0,001126	0,001045	22738944000	4793021021	84572193	674	3	3	172	1,467172e+000	4,847028e-001	1,970593e-005	-0,000000e+000	-6,644444e-023	5,800345e+000	9,138709e+003
1236	3;1*10;2*6;4*7;5*8;9*11	-0,853790	0,002246	0,001009	82888704000	19689675107	20129217	2845	5	5	659	-5,900102e-001	-1,584743e-002	5,395543e-011	-0,000000e+000	-1,742416e-024	3,726206e+000	2,350870e+004
1237	3;1*10;2*6;4*7;5*9;8*11	0,330292	0,001685	0,000960	3446784000	668124243	332266	73	0	0	15	3,559245e-001	6,000558e-004	2,234860e-032	-0,000000e+000	-1,108983e-022	1,188553e+000	1,882128e+003
1238	3;1*10;2*6;4*7;5*11;8*9	0,549090	0,001261	0,000833	8054784000	1652787253	2021538	147	0	0	53	3,624262e-001	-1,205750e-003	-3,604591e-035	-0,000000e+000	-2,787066e-026	1,391843e+000	2,870389e+003
1239	3;1*10;2*6;4*8;5*7;9*11	0,978236	0,002170	0,001156	43792384000	11213647624	12835591	1502	1	1	323	8,922274e-001	3,430392e-002	6,826470e-020	-0,000000e+000	4,759992e-024	3,947607e+000	2,036790e+004
1240	3;1*10;2*6;4*8;5*9;7*11	-0,019300	0,000685	0,000434	14833664000	3384561797	2863532	494	0	0	80	-2,472941e-002	-1,098911e-002	-3,708959e-025	-0,000000e+000	6,151018e-023	1,090212e+000	8,100629e+003
1241	3;1*10;2*6;4*8;5*11;7*9	-0,065807	0,000765	0,000444	16472064000	3685687963	3918533	459	0	0	99	-1,252839e-002	-3,625251e-005	5,555233e-028	-0,000000e+000	4,239804e-026	1,346585e+000	9,438624e+003
1242	3;1*10;2*6;4*9;5*7;8*11	0,068638	0,000546	0,000383	17373184000	4432814071	3545452	278	1	0	120	3,455119e-002	-1,569891e-003	-7,277541e-019	-2,379552e-098	-2,745101e-022	1,504639e+000	1,133621e+004
1243	3;1*10;2*6;4*9;5*8;7*11	0,357258	0,001027	0,000597	2627584000	531171408	448242	83	0	0	16	3,375481e-001	2,616992e-003	2,152681e-030	-0,000000e+000	1,913653e-020	8,037567e-001	1,742089e+003
1244	3;1*10;2*6;4*9;5*11;7*8	-0,721200	0,001068	0,000620	12130304000	2718296422	3905495	200	1	1	85	-6,722645e-001	2,079274e-003	-2,110494e-017	-0,000000e+000	-5,592117e-023	1,497217e+000	6,348144e+003
1245	3;1*10;2*6;4*11;5*7;8*9	1,120565	0,001169	0,000734	14198784000	3195316007	8757579	1139	0	0	97	9,406939e-001	4,706530e-002	1,631574e-007	-0,000000e+000	4,504312e-025	2,522600e+000	9,536545e+003
1246	3;1*10;2*6;4*11;5*8;7*9	0,533224	0,001313	0,000834	5412864000	1035332557	3229727	749	1	1	48	4,565751e-001	-1,636349e-002	-1,333566e-007	-0,000000e+000	5,657222e-024	1,708654e+000	4,007850e+003
1247	3;1*10;2*6;4*11;5*9;7*8	0,773965	0,001137	0,000708	14383104000	2271619012	7142865	1381	0	0	131	7,554867e-001	3,728355e-002	1,312793e-007	-0,000000e+000	1,389591e-022	1,952711e+000	7,213208e+003
1248	3;1*10;2*7;4*5;6*8;9*11	-1,163025	0,004848	0,002525	88520704000	20516626077	133290461	2151	5	5	715	-7,705628e-001	-5,550172e-002	-2,090984e-012	-0,000000e+000	2,443726e-021	7,312405e+000	3,761196e+004
1249	3;1*10;2*7;4*5;6*9;8*11	-0,815738	0,000977	0,000384	156678144000	37986931763	48455051	1044	1	1	1037	-8,112562e-001	-3,516199e-003	1,060447e-018	-0,000000e+000	-3,156143e-020	2,227762e+000	5,757802e+004
1250	3;1*10;2*7;4*5;6*11;8*9	-4,605483	0,002294	0,001539	55199744000	10775568778	113859344	1597	4	4	396	-3,931816e+000	-7,299085e-002	-3,238921e-007	-0,000000e+000	-2,175393e-023	5,914105e+000	3,074703e+004
1251	3;1*10;2*7;4*6;5*8;9*11	-0,008560	0,001686	0,001260	26855424000	6504568899	6944682	840	1	1	190	-1,934720e-001	-6,750154e-002	-4,890741e-019	-0,000000e+000	-4,116849e-023	5,673689e+000	1,052001e+004
1252	3;1*10;2*7;4*6;5*9;8*11	-0,226824	0,000985	0,000585	8484864000	1746829636	1599308	255	0	0	59	-2,385330e-001	-1,488771e-003	-9,092496e-020	-0,000000e+000	-3,216053e-024	1,470085e+000	4,196769e+003
1253	3;1*10;2*7;4*6;5*11;8*9	1,182113	0,002341	0,001853	1480704000	282728818	535398	38	1	1	8	9,182655e-001	1,478842e-002	-5,073597e-024	-0,000000e+000	-3,837428e-026	2,420383e+000	1,176421e+003
1254	3;1*10;2*7;4*8;5*6;9*11	-4,765117	0,002611	0,001557	66258944000	15663464412	82484463	2253	5	5	549	-4,671161e+000	-2,650376e-001	-1,342987e-009	-0,000000e+000	-3,563280e-023	7,519326e+000	3,115779e+004
1255	3;1*10;2*7;4*8;5*9;6*11	-0,407961	0,001075	0,000592	7215104000	1796548716	3044555	436	0	0	41	-4,067739e-001	1,553581e-003	-6,066920e-018	-0,000000e+000	-9,807073e-023	1,246350e+000	4,913471e+003
1256	3;1*10;2*7;4*8;5*11;6*9	0,793199	0,000796	0,000500	5576704000	1070478076	1051065	219	0	0	42	7,421819e-001	8,720380e-004	-2,956486e-038	-0,000000e+000	1,110197e-024	1,032684e+000	2,495679e+003
1257	3;1*10;2*7;4*9;5*6;8*11	0,598337	0,001497	0,000783	18724864000	4596687245	5451750	251	0	0	114	6,713252e-001	3,698071e-003	1,508828e-019	-0,000000e+000	2,618406e-021	2,420465e+000	1,071207e+004
1258	3;1*10;2*7;4*9;5*8;6*11	-0,107439	0,000393	0,000219	13768704000	4638216192	7504690	980	0	0	75	-1,071192e-001	-7,472356e-003	-2,795382e-012	-0,000000e+000	7,908236e-026	5,405396e-001	1,279245e+004
1259	3;1*10;2*7;4*9;5*11;6*8	0,178875	0,000865	0,000528	8034304000	1862000263	4014788	457	0	0	48	1,828425e-001	-9,869224e-003	-1,262553e-012	-0,000000e+000	-4,008914e-029	1,275733e+000	6,477131e+003
1260	3;1*10;2*7;4*11;5*6;8*9	-0,040725	0,001934	0,001202	26712064000	5661418869	45688966	437	0	0	199	-2,260322e-001	-3,382614e-002	3,410145e-011	-0,000000e+000	-5,297724e-023	3,837764e+000	1,358140e+004
1261	3;1*10;2*7;4*11;5*8;6*9	-0,651511	0,000831	0,000493	15980544000	3548369649	8009921	1118	0	0	119	-6,448800e-001	-1,200566e-002	4,448154e-011	-0,000000e+000	7,394420e-020	1,549965e+000	9,818945e+003
1262	3;1*10;2*7;4*11;5*9;6*8	0,357651	0,002614	0,001592	1480704000	246720377	722623	228	0	0	11	3,105119e-001	-1,975913e-003	-4,678828e-009	-0,000000e+000	-7,240763e-025	1,464184e+000	2,044807e+003
1263	3;1*10;2*8;4*5;6*7;9*11	5,875951	0,001855	0,001323	16021504000	3530570892	112006573	4900	2	2	128	4,759547e+000	2,826660e-001	-2,235540e-006	-0,000000e+000	1,101058e-019	7,959237e+000	7,370201e+003
1264	3;1*10;2*8;4*5;6*9;7*11	0,374705	0,000597	0,000389	11311104000	2742014788	3123261	160	0	0	73	3,183680e-001	7,972859e-004	-4,102456e-031	-0,000000e+000	-2,142041e-024	1,107157e+000	3,975439e+003
1265	3;1*10;2*8;4*5;6*11;7*9	2,576423	0,002163	0,001482	56981504000	10617172762	21070024	1533	6	6	394	2,002207e+000	7,707401e-002	1,001146e-012	-0,000000e+000	-8,121855e-024	4,508734e+000	2,056853e+004
1266	3;1*10;2*8;4*6;5*7;9*11	-7,098736	0,001373	0,001193	30541824000	8194098275	28536372	1538	2	2	218	-5,861284e+000	-2,004581e-001	-4,066414e-015	-0,000000e+000	-3,091349e-023	9,601977e+000	1,174647e+004
1267	3;1*10;2*8;4*6;5*9;7*11	0,538959	0,000640	0,000407	18847744000	4397061359	4772526	603	0	0	115	5,350947e-001	-1,478162e-004	6,242665e-021	-0,000000e+000	-7,099440e-026	1,451019e+000	1,113759e+004
1268	3;1*10;2*8;4*6;5*11;7*9	0,164232	0,000653	0,000518	15489024000	3337180473	7664794	1198	0	0	120	9,553057e-002	1,054894e-003	-5,346606e-012	-0,000000e+000	-7,887369e-022	2,067521e+000	9,005195e+003
1269	3;1*10;2*8;4*7;5*6;9*11	1,113561	0,001511	0,001205	18417664000	4926998219	45049539	1061	0	0	136	9,865243e-001	1,083477e-001	3,759494e-011	-0,000000e+000	-5,096515e-023	6,575600e+000	6,210445e+003
1270	3;1*10;2*8;4*7;5*9;6*11	-0,000836	0,000321	0,000211	11474944000	3786167601	4957417	600	2	2	74	3,201373e-003	1,710952e-003	-2,720369e-015	-0,000000e+000	6,376551e-022	6,465210e-001	1,078988e+004
1271	3;1*10;2*8;4*7;5*11;6*9	-0,002757	0,000963	0,000608	661504000	117904571	106123	24	0	0	8	-4,187964e-002	1,803595e-004	-6,255143e-047	-0,000000e+000	3,059308e-025	5,499154e-001	5,783244e+002
1272	3;1*10;2*8;4*9;5*6;7*11	-0,815007	0,001285	0,000793	3282944000	433218973	643132	125	0	0	15	-6,048919e-001	-3,909063e-004	-1,257534e-029	-0,000000e+000	5,885406e-021	1,343118e+000	1,419085e+003
1273	3;1*10;2*8;4*9;5*7;6*11	0,194278	0,000838	0,000457	10942464000	2784297768	4624997	521	0	0	75	2,002617e-001	-4,940246e-003	3,705212e-023	-0,000000e+000	5,345125e-024	1,197531e+000	6,736861e+003
1274	3;1*10;2*8;4*9;5*11;6*7	0,332723	0,000869	0,000593	14137344000	3239063598	5870021	639	2	2	87	2,593615e-001	8,860445e-003	9,953548e-015	-0,000000e+000	7,119733e-025	1,735992e+000	7,436054e+003
1275	3;1*10;2*8;4*11;5*6;7*9	-2,090170	0,001626	0,001201	20199424000	3993247011	11824590	961	1	1	146	-1,664062e+000	-5,315474e-002	-4,386111e-011	-0,000000e+000	7,190626e-022	3,824241e+000	1,059270e+004
1276	3;1*10;2*8;4*11;5*7;6*9	0,480334	0,000865	0,000584	12601344000	2523779113	6643856	942	0	0	84	4,167032e-001	-1,387645e-002	-3,072099e-010	-0,000000e+000	-5,649055e-025	1,863554e+000	8,507915e+003
1277	3;1*10;2*8;4*11;5*9;6*7	-0,507664	0,000973	0,000672	8361984000	1256934060	2381679	301	1	1	47	-4,713259e-001	6,038115e-003	9,843182e-023	-0,000000e+000	-9,649574e-024	1,907257e+000	3,091697e+003
1278	3;1*10;2*9;4*5;6*7;8*11	-4,876640	0,002519	0,001829	61691904000	9989018241	99651218	2233	3	3	415	-3,847736e+000	-1,114014e-001	-3,146980e-011	-0,000000e+000	-1,509573e-021	6,916405e+000	1,719636e+004
1279	3;1*10;2*9;4*5;6*8;7*11	2,570575	0,001711	0,001163	66586624000	12063714619	30152143	2340	6	6	509	2,146334e+000	7,381712e-002	8,963554e-009	-0,000000e+000	1,491159e-021	4,304706e+000	1,993882e+004
1280	3;1*10;2*9;4*5;6*11;7*8	-0,985446	0,001846	0,001254	22206464000	4552878605	39903970	772	1	1	159	-9,278380e-001	-4,058716e-002	-2,147063e-011	-0,000000e+000	-6,224423e-022	3,280251e+000	9,715955e+003
1281	3;1*10;2*9;4*6;5*7;8*11	4,730266	0,002386	0,001592	93906944000	19870535624	32062174	4066	6	6	722	3,968640e+000	9,660043e-002	9,314761e-011	-0,000000e+000	4,873777e-021	7,372675e+000	3,081047e+004
1282	3;1*10;2*9;4*6;5*8;7*11	0,184207	0,000754	0,000537	11311104000	2126649840	2935997	604	0	0	77	1,430898e-001	3,923347e-003	3,119579e-014	-0,000000e+000	-1,351487e-023	1,720995e+000	4,874788e+003
1283	3;1*10;2*9;4*6;5*11;7*8	-1,238191	0,001385	0,000837	34084864000	7077853113	18384154	1439	3	3	211	-9,881371e-001	-2,363611e-002	1,327694e-012	-0,000000e+000	9,310965e-024	3,629192e+000	1,351400e+004
1284	3;1*10;2*9;4*7;5*6;8*11	-0,413369	0,001936	0,001359	51492864000	11732348420	33591801	2256	1	1	371	-3,644823e-001	-2,360137e-002	1,588867e-011	-0,000000e+000	1,538191e-024	4,537006e+000	1,505675e+004
1285	3;1*10;2*9;4*7;5*8;6*11	0,005197	0,000444	0,000301	17455104000	3925570778	5880981	1019	0	0	101	1,452215e-002	-9,014614e-003	-2,995962e-012	-0,000000e+000	-7,302856e-020	1,392764e+000	7,178212e+003
1286	3;1*10;2*9;4*7;5*11;6*8	-0,169192	0,001000	0,000569	12662784000	2486627809	4836419	711	0	0	88	-1,813693e-001	-1,321156e-003	4,477664e-013	-0,000000e+000	1,042353e-024	1,899389e+000	6,661211e+003
1287	3;1*10;2*9;4*8;5*6;7*11	-0,105946	0,000752	0,000513	17106944000	2615876901	6408803	1092	0	0	106	-9,922300e-002	-6,184708e-003	-4,205249e-011	-0,000000e+000	2,357235e-024	1,923815e+000	5,300913e+003
1288	3;1*10;2*9;4*8;5*7;6*11	0,131981	0,001088	0,000747	5085184000	871954027	1675119	415	0	0	28	1,484929e-001	2,921525e-003	2,944563e-019	-0,000000e+000	3,207539e-027	1,399507e+000	2,214717e+003
1289	3;1*10;2*9;4*8;5*11;6*7	-0,513817	0,000731	0,000481	18438144000	3261368749	8852411	1208	2	2	124	-5,166292e-001	-1,587800e-002	-1,112862e-012	-0,000000e+000	3,495128e-023	1,817785e+000	6,882904e+003
1290	3;1*10;2*9;4*11;5*6;7*8	3,365614	0,001940	0,001431	24172544000	4585193437	36470342	1073	2	2	190	2,656223e+000	5,417120e-002	-3,147187e-011	-0,000000e+000	2,587895e-025	5,567552e+000	9,741517e+003
1291	3;1*10;2*9;4*11;5*7;6*8	-3,194534	0,002197	0,001522	28022784000	6265343605	12786657	1505	1	1	196	-2,719782e+000	-7,034040e-002	-1,292884e-011	-0,000000e+000	5,990942e-021	5,982687e+000	1,200235e+004
1292	3;1*10;2*9;4*11;5*8;6*7	-0,363847	0,001506	0,000912	33060864000	8985884407	29432331	1766	3	3	232	-4,538693e-001	1,111959e-003	-2,394369e-015	-0,000000e+000	-4,245350e-020	3,925151e+000	1,245563e+004
1293	3;1*10;2*11;4*5;6*7;8*9	2,082917	0,002139	0,001668	21100544000	3752768036	222762295	28633	2	2	144	2,027236e+000	1,144174e-001	9,372533e-008	-0,000000e+000	5,369942e-022	8,730858e+000	1,144305e+004
1294	3;1*10;2*11;4*5;6*8;7*9	-3,127886	0,001862	0,001432	39327744000	9474237565	93101399	2176	4	4	316	-2,636757e+000	-5,517306e-002	-2,550833e-010	-0,000000e+000	-1,063769e-022	9,742822e+000	1,523351e+004
1295	3;1*10;2*11;4*5;6*9;7*8	2,652126	0,001487	0,001214	30521344000	7756424573	170314277	3109	1	1	246	2,198678e+000	6,847293e-002	2,730288e-009	-0,000000e+000	1,651293e-022	6,995767e+000	1,319075e+004
1296	3;1*10;2*11;4*6;5*7;8*9	-3,130139	0,002138	0,001741	24254464000	5462583260	49643609	1301	1	1	161	-2,563911e+000	-4,544811e-002	-2,854298e-010	-0,000000e+000	-1,044406e-022	9,740308e+000	8,635574e+003
1297	3;1*10;2*11;4*6;5*8;7*9	3,563093	0,001693	0,001349	42133504000	9299393702	21439036	2196	0	0	348	2,437589e+000	1,331541e-002	-2,484247e-012	-0,000000e+000	-2,144933e-020	9,768961e+000	1,792430e+004
1298	3;1*10;2*11;4*6;5*9;7*8	-3,990239	0,001946	0,001249	48257024000	10021792921	48967879	2442	3	3	352	-3,016938e+000	-4,738956e-002	-3,376221e-014	-0,000000e+000	-6,791650e-022	8,692425e+000	1,804500e+004
1299	3;1*10;2*11;4*7;5*6;8*9	2,653753	0,001740	0,001503	19175424000	4572564526	96054764	1793	0	0	160	2,149316e+000	5,892484e-002	1,291549e-009	-0,000000e+000	2,308892e-021	6,997794e+000	8,291072e+003
1300	3;1*10;2*11;4*7;5*8;6*9	0,908236	0,001140	0,000725	24131584000	4976698552	12703080	1631	5	5	188	5,768387e-001	1,269229e-002	2,118671e-015	-0,000000e+000	9,067444e-021	3,559357e+000	7,925829e+003
1301	3;1*10;2*11;4*7;5*9;6*8	1,707337	0,001509	0,001146	23169024000	4628544186	11204061	1538	3	3	196	1,059881e+000	7,489721e-004	-2,947385e-014	-0,000000e+000	2,701489e-022	5,277984e+000	1,030575e+004
1302	3;1*10;2*11;4*8;5*6;7*9	-3,990510	0,001628	0,001536	29292544000	5856234611	28648853	1459	1	1	208	-2,974946e+000	-4,514834e-002	-3,750554e-016	-0,000000e+000	-2,003700e-023	8,692289e+000	1,089908e+004
1303	3;1*10;2*11;4*8;5*7;6*9	1,707461	0,001289	0,000928	37689344000	7624176721	19605758	2441	4	4	294	1,071662e+000	-4,182106e-004	-2,080982e-012	-0,000000e+000	-1,213851e-017	5,275065e+000	1,246994e+004
1304	3;1*10;2*11;4*8;5*9;6*7	-2,036239	0,001483	0,001219	30255104000	5578533408	29659864	1993	0	0	250	-1,233381e+000	-6,081546e-004	-1,932962e-016	-0,000000e+000	-4,199203e-024	6,544485e+000	1,004598e+004
1305	3;1*10;2*11;4*9;5*6;7*8	1,184919	0,001662	0,001203	57882624000	13065235218	318747841	4467	4	4	407	9,589675e-001	3,134418e-002	6,203252e-007	-0,000000e+000	-3,036895e-021	7,427498e+000	2,650109e+004
1306	3;1*10;2*11;4*9;5*7;6*8	-1,385383	0,002183	0,001850	31381504000	7421840946	26407863	2202	1	1	241	-9,874775e-001	1,498831e-003	-2,500899e-016	-0,000000e+000	6,831143e-023	8,327189e+000	1,066032e+004
1307	3;1*10;2*11;4*9;5*8;6*7	0,802829	0,001642	0,001301	36829184000	9986479907	90397024	2940	5	5	256	6,198150e-001	1,239261e-002	-1,612050e-016	-0,000000e+000	-2,576828e-024	6,134611e+000	1,321842e+004
1308	3;1*11;2*4;5*6;7*8;9*10	39,157438	0,006740	0,006328	126674944000	37247926641	4024978794	4725707	366	6	926	3,559303e+001	2,162151e+001	1,553214e-001	6,425720e-005	3,899266e-020	5,531412e+001	1,479752e+005
1309	3;1*11;2*4;5*6;7*9;8*10	-46,166138	0,006770	0,006462	286357504000	90480024080	2234658172	428963	17	13	2241	-4,162636e+001	-1,743488e+001	-1,923087e-002	1,517157e-010	-1,667868e-014	6,207042e+001	1,667920e+005
1310	3;1*11;2*4;5*6;7*10;8*9	31,013329	0,005709	0,005346	141645824000	44784882756	2229539433	574199	17	10	1053	2,806987e+001	1,385339e+001	3,177593e-002	-5,500414e-004	2,678670e-017	4,600546e+001	9,729869e+004
1311	3;1*11;2*4;5*7;6*8;9*10	-46,155575	0,007312	0,006569	280541184000	88549414588	2186296764	417117	12	8	2190	-4,158580e+001	-1,723393e+001	-1,883183e-002	1,217921e-009	1,717264e-016	6,205974e+001	1,676497e+005
1312	3;1*11;2*4;5*7;6*9;8*10	40,055654	0,005951	0,005776	312694784000	88636084407	336151316	8769	21	21	2609	3,497748e+001	6,909747e+000	3,318654e-004	-0,000000e+000	-1,993638e-015	5,352956e+001	1,321875e+005
1313	3;1*11;2*4;5*7;6*10;8*9	-35,823179	0,005825	0,005529	267290624000	70774507473	803635761	21371	20	20	2134	-3,134131e+001	-1,022415e+001	-2,898820e-003	-0,000000e+000	-4,279055e-019	4,819156e+001	1,229633e+005
1314	3;1*11;2*4;5*8;6*7;9*10	31,022235	0,005554	0,005195	149039104000	46840313998	2292427751	605497	14	10	1090	2,804595e+001	1,365939e+001	3,272465e-002	2,021212e-007	3,058612e-018	4,601019e+001	1,037941e+005
1315	3;1*11;2*4;5*8;6*9;7*10	7,295081	0,002192	0,001650	64661504000	18929311406	87406593	2870	3	3	478	5,525157e+000	7,494840e-001	4,174496e-005	-0,000000e+000	1,447500e-019	1,071933e+001	2,229170e+004
1316	3;1*11;2*4;5*8;6*10;7*9	15,558584	0,004393	0,004117	192907264000	51088913050	198725970	6860	13	13	1534	1,382765e+001	2,847256e+000	2,030348e-004	-0,000000e+000	5,728520e-018	2,374033e+001	6,990492e+004
1317	3;1*11;2*4;5*9;6*7;8*10	-35,813396	0,005677	0,005470	271919104000	71718920191	774495796	21617	14	14	2164	-3,134897e+001	-9,898101e+000	-2,263084e-003	-0,000000e+000	1,517391e-021	4,818318e+001	1,215156e+005
1318	3;1*11;2*4;5*9;6*8;7*10	15,542833	0,005137	0,004665	150820864000	39274992762	148036065	5615	11	11	1245	1,375007e+001	2,711634e+000	1,119460e-004	-0,000000e+000	6,904752e-017	2,372538e+001	5,371428e+004
1319	3;1*11;2*4;5*9;6*10;7*8	-22,057431	0,004355	0,003479	206096384000	52322502243	632460524	15901	14	14	1658	-1,855553e+001	-5,237517e+000	-2,051112e-003	-0,000000e+000	2,264351e-019	3,027173e+001	8,312037e+004
1320	3;1*11;2*4;5*10;6*7;8*9	30,659173	0,005135	0,004963	138164224000	38457105815	1357914060	156042	9	8	1091	2,749452e+001	1,229433e+001	1,717092e-002	1,481536e-005	6,219010e-021	4,872915e+001	7,929210e+004
1321	3;1*11;2*4;5*10;6*8;7*9	-37,069327	0,005685	0,005236	287729664000	83240000790	667735986	19351	18	18	2216	-3,081129e+001	-7,672972e+000	-1,405446e-003	-0,000000e+000	1,003111e-019	5,329928e+001	1,060503e+005
1322	3;1*11;2*4;5*10;6*9;7*8	26,744277	0,004244	0,003888	164583424000	51090865746	1003680048	30627	8	8	1286	2,359919e+001	7,592902e+000	2,248770e-003	-0,000000e+000	2,015058e-019	3,962352e+001	6,791264e+004
1323	3;1*11;2*5;4*6;7*8;9*10	5,043054	0,004375	0,002869	81004544000	23265508235	847534574	103580	3	3	609	5,279130e+000	1,822505e+000	1,073607e-003	-0,000000e+000	8,516739e-022	1,117200e+001	4,865639e+004
1324	3;1*11;2*5;4*6;7*9;8*10	-6,266353	0,003966	0,002316	199747584000	60612681909	270343357	4928	14	14	1631	-6,326810e+000	-9,292056e-001	-9,768632e-005	-0,000000e+000	-2,402069e-019	1,308108e+001	7,411363e+004
1325	3;1*11;2*5;4*6;7*10;8*9	4,472055	0,003781	0,002237	114264064000	36020310629	387158054	5160	7	7	882	4,428968e+000	9,991974e-001	1,942624e-004	-0,000000e+000	4,794864e-020	9,972569e+000	5,189683e+004
1326	3;1*11;2*5;4*7;6*8;9*10	-11,153506	0,003843	0,002445	158173184000	38421802800	270951229	2736	6	6	1238	-1,010057e+001	-1,271682e+000	-3,960701e-005	-0,000000e+000	-2,598813e-021	1,386183e+001	6,334099e+004
1327	3;1*11;2*5;4*7;6*9;8*10	9,087291	0,003510	0,002059	184551424000	39434692482	24491274	2786	3	3	1428	8,407056e+000	1,485031e-001	-1,901919e-027	-0,000000e+000	4,150001e-022	1,194442e+001	7,189573e+004
1328	3;1*11;2*5;4*7;6*10;8*9	-12,912201	0,003906	0,002492	196655104000	33862598701	126247381	2781	8	8	1505	-1,175741e+001	-8,521251e-001	-2,880613e-012	-0,000000e+000	-6,891159e-019	1,438112e+001	6,330597e+004
1329	3;1*11;2*5;4*8;6*7;9*10	5,456418	0,005312	0,003079	104105984000	20774649913	400875332	4572	8	8	808	5,329034e+000	1,170944e+000	1,006853e-004	-0,000000e+000	1,229591e-021	9,278141e+000	5,069020e+004
1330	3;1*11;2*5;4*8;6*9;7*10	2,360207	0,001406	0,000888	27080704000	6579861321	6612016	785	1	1	223	2,187020e+000	3,383450e-002	1,825382e-019	-0,000000e+000	1,164175e-023	3,473892e+000	1,676554e+004
1331	3;1*11;2*5;4*8;6*10;7*9	6,103476	0,002931	0,001736	94889984000	18926321072	18391395	2666	6	6	768	5,338453e+000	9,907014e-002	-2,490037e-018	-0,000000e+000	2,898146e-021	8,260369e+000	3,465076e+004
1332	3;1*11;2*5;4*9;6*7;8*10	-9,536514	0,005565	0,003650	94337024000	18114263996	83566265	854	5	5	796	-8,759269e+000	-7,803681e-001	-3,891067e-008	-0,000000e+000	1,311752e-024	1,410002e+001	4,607831e+004
1333	3;1*11;2*5;4*9;6*8;7*10	4,685105	0,003733	0,002091	58394624000	12450589926	10526214	1120	4	4	493	4,181544e+000	8,234321e-002	2,538957e-023	-0,000000e+000	1,001460e-020	7,654122e+000	3,246655e+004
1334	3;1*11;2*5;4*9;6*10;7*8	-7,553910	0,002932	0,002045	81393664000	15345886762	55339035	1717	5	5	587	-6,871985e+000	-3,742621e-001	-4,064279e-009	-0,000000e+000	-2,320884e-020	9,936908e+000	3,527465e+004
1335	3;1*11;2*5;4*10;6*7;8*9	3,707866	0,005679	0,003517	122128384000	18651498844	566590925	10133	11	11	928	3,616342e+000	6,368079e-001	2,023078e-004	-0,000000e+000	-3,562416e-019	1,053986e+001	6,279084e+004
1336	3;1*11;2*5;4*10;6*8;7*9	-4,634697	0,004563	0,002863	219777024000	48275614267	110324943	5031	16	16	1678	-4,432523e+000	-2,535148e-001	2,489195e-006	-0,000000e+000	2,764153e-020	1,220457e+001	7,271407e+004
1337	3;1*11;2*5;4*10;6*9;7*8	3,807521	0,003605	0,002053	242714624000	55959686556	408459266	5786	21	21	1869	3,727421e+000	3,176888e-001	-1,430285e-006	-0,000000e+000	1,118123e-019	9,569683e+000	7,960222e+004
1338	3;1*11;2*6;4*5;7*8;9*10	-3,193533	0,002232	0,002186	22308864000	5155889271	508838350	121032	2	1	172	-4,250796e+000	-1,917628e+000	-9,293923e-004	3,885465e-009	-3,140179e-018	9,431002e+000	1,985005e+004
1339	3;1*11;2*6;4*5;7*9;8*10	4,055758	0,001983	0,001915	43464704000	11774339666	188921031	2476	1	1	342	4,905008e+000	1,115809e+000	3,942532e-005	-0,000000e+000	3,500778e-022	1,115626e+001	1,826585e+004
1340	3;1*11;2*6;4*5;7*10;8*9	-5,767548	0,002022	0,001983	25749504000	6924145623	252991347	5195	0	0	202	-5,299520e+000	-1,159930e+000	-1,268191e-004	-0,000000e+000	-2,293918e-021	8,948042e+000	1,362960e+004
1341	3;1*11;2*6;4*7;5*8;9*10	1,075359	0,002739	0,001594	43526144000	9955998265	71303016	1650	3	3	314	5,327184e-001	1,150280e-002	3,156215e-007	-0,000000e+000	5,982171e-023	4,207441e+000	1,649571e+004
1342	3;1*11;2*6;4*7;5*9;8*10	-2,151905	0,002517	0,001429	98596864000	20004749963	19316365	3346	9	9	770	-1,847179e+000	-3,652778e-002	-4,855878e-010	-0,000000e+000	-2,255392e-021	5,502531e+000	3,409761e+004
1343	3;1*11;2*6;4*7;5*10;8*9	1,858966	0,002715	0,001323	116680704000	24515582873	139217990	2418	6	6	842	1,589655e+000	8,189069e-003	8,626229e-008	-0,000000e+000	1,743051e-020	5,178372e+000	4,293757e+004
1344	3;1*11;2*6;4*8;5*7;9*10	-1,647621	0,002398	0,001617	26138624000	6441046746	42288438	885	0	0	210	-1,401518e+000	-9,338530e-002	1,677461e-006	-0,000000e+000	4,699478e-022	4,189193e+000	1,193535e+004
1345	3;1*11;2*6;4*8;5*9;7*10	0,804495	0,001446	0,000909	33900544000	6083379601	12115609	1160	3	3	257	3,738263e-001	-4,404470e-002	3,988819e-010	-0,000000e+000	7,441366e-024	2,768047e+000	1,189486e+004
1346	3;1*11;2*6;4*8;5*10;7*9	-0,523670	0,001643	0,001000	28678144000	6178715601	19170967	1697	3	3	226	-4,016227e-001	-2,272347e-002	-1,000408e-007	-0,000000e+000	-3,277549e-023	2,904357e+000	1,531385e+004
1347	3;1*11;2*6;4*9;5*7;8*10	3,625421	0,001988	0,001450	37750784000	8642464661	10812376	1284	7	7	294	3,077616e+000	4,994475e-002	7,727385e-015	-0,000000e+000	1,088446e-022	6,340085e+000	2,109299e+004
1348	3;1*11;2*6;4*9;5*8;7*10	0,823155	0,001181	0,000620	37074944000	7192640700	13072702	1182	2	2	263	5,144542e-001	-8,351951e-003	1,099464e-010	-0,000000e+000	9,658069e-022	2,365844e+000	1,336806e+004
1349	3;1*11;2*6;4*9;5*10;7*8	0,731759	0,001614	0,001077	32446464000	6047581237	41562177	1308	1	1	248	6,343354e-001	2,932167e-001	2,046070e-006	-0,000000e+000	4,138662e-024	3,694282e+000	1,537859e+004
1350	3;1*11;2*6;4*10;5*7;8*9	-0,399382	0,002130	0,001322	60483584000	12027922757	75585822	930	3	3	478	-2,756498e-001	1,880136e-001	6,187580e-009	-0,000000e+000	-2,432628e-020	4,773390e+000	2,722402e+004
1351	3;1*11;2*6;4*10;5*8;7*9	-0,711866	0,002298	0,001427	13441024000	2517514128	3685826	526	0	0	111	-6,566341e-001	-5,319810e-003	3,896648e-017	-0,000000e+000	8,070427e-025	2,919806e+000	7,683548e+003
1352	3;1*11;2*6;4*10;5*9;7*8	-1,235644	0,001582	0,001020	30951424000	5193640797	21513098	1462	1	1	251	-1,144821e+000	-3,842739e-002	-5,763779e-008	-0,000000e+000	-1,579616e-025	3,281003e+000	1,227813e+004
1353	3;1*11;2*7;4*5;6*8;9*10	1,767202	0,005256	0,002860	103593984000	22919953645	714677650	13012	5	5	828	1,248355e+000	2,101410e-001	1,189285e-006	-0,000000e+000	-1,395783e-020	7,186122e+000	6,074518e+004
1354	3;1*11;2*7;4*5;6*9;8*10	0,776620	0,005233	0,002346	336902144000	69429031803	590986400	3807	5	5	2777	9,536666e-001	-1,421336e-001	-1,037841e-006	-0,000000e+000	1,621427e-018	1,022544e+001	1,383332e+005
1355	3;1*11;2*7;4*5;6*10;8*9	2,043409	0,006412	0,003249	186476544000	27503344213	974527166	13502	11	11	1343	1,187258e+000	3,986854e-001	2,394275e-005	-0,000000e+000	2,276716e-018	8,823139e+000	1,037256e+005
1356	3;1*11;2*7;4*6;5*8;9*10	-0,272828	0,002392	0,001442	41908224000	10222896756	76492080	1454	1	1	315	1,333738e-001	2,689031e-001	3,412867e-006	-0,000000e+000	1,971885e-023	6,237811e+000	1,691932e+004
1357	3;1*11;2*7;4*6;5*9;8*10	6,292462	0,002355	0,001473	41048064000	8454979586	9444813	1306	1	1	301	4,693155e+000	4,648909e-002	-1,885261e-020	-0,000000e+000	3,811587e-024	9,837252e+000	1,607090e+004
1358	3;1*11;2*7;4*6;5*10;8*9	-2,856409	0,002058	0,001274	46577664000	9605595299	55679121	1207	1	1	396	-2,302169e+000	-1,518872e-001	3,567430e-006	-0,000000e+000	-8,329114e-021	6,228717e+000	2,455161e+004
1359	3;1*11;2*7;4*8;5*6;9*10	5,414852	0,003542	0,002070	62183424000	13958987923	356106664	4676	2	2	466	5,442384e+000	7,590794e-001	6,424204e-006	-0,000000e+000	3,974711e-018	8,446585e+000	4,063496e+004
1360	3;1*11;2*7;4*8;5*9;6*10	0,176631	0,001445	0,000910	41027584000	7671940730	34127772	3115	2	2	290	4,560930e-001	1,072165e-001	4,074284e-009	-0,000000e+000	-3,980459e-023	2,837691e+000	1,440609e+004
1361	3;1*11;2*7;4*8;5*10;6*9	-0,746851	0,001403	0,000809	22083584000	3853427521	5806033	1197	0	0	136	-7,639046e-001	-2,709221e-002	4,588594e-025	-0,000000e+000	-1,153618e-022	2,052238e+000	7,353478e+003
1362	3;1*11;2*7;4*9;5*6;8*10	-12,932812	0,003166	0,001851	130054144000	27216319827	197789543	4436	3	3	947	-1,168307e+001	-3,760854e-001	-5,395550e-007	-0,000000e+000	-2,196250e-021	1,386515e+001	7,174333e+004
1363	3;1*11;2*7;4*9;5*8;6*10	-1,161712	0,000819	0,000572	27265024000	5007686885	8400038	1342	2	2	198	-1,124520e+000	-5,667518e-002	-4,253982e-014	-0,000000e+000	-1,798567e-023	2,046317e+000	8,600074e+003
1364	3;1*11;2*7;4*9;5*10;6*8	-0,016646	0,001446	0,000940	24377344000	5233003981	8805661	1404	1	1	202	-7,140292e-005	-5,161920e-003	5,291584e-020	-0,000000e+000	2,738301e-025	2,249674e+000	1,059707e+004
1365	3;1*11;2*7;4*10;5*6;8*9	5,395173	0,004880	0,002461	82970624000	12714273274	400121323	7075	5	5	595	5,014418e+000	2,512234e-002	-3,421428e-005	-0,000000e+000	4,236555e-021	8,002775e+000	5,212197e+004
1366	3;1*11;2*7;4*10;5*8;6*9	1,613913	0,001509	0,000799	27265024000	5700042488	9913756	1435	1	1	215	1,515443e+000	6,031533e-002	1,637807e-014	-0,000000e+000	-1,551033e-024	2,467193e+000	1,539786e+004
1367	3;1*11;2*7;4*10;5*9;6*8	-0,435408	0,001962	0,001188	38959104000	7839619385	18722131	2758	5	5	294	-4,280496e-001	-3,870966e-002	1,118271e-009	-0,000000e+000	-1,138847e-026	2,513233e+000	1,642467e+004
1368	3;1*11;2*8;4*5;6*7;9*10	-6,969772	0,001798	0,001771	13891584000	2637262346	253386486	48903	1	1	106	-5,874172e+000	-6,869038e-001	-9,818570e-006	-0,000000e+000	-1,900717e-024	8,552926e+000	1,031895e+004
1369	3;1*11;2*8;4*5;6*9;7*10	-3,325016	0,001338	0,001000	17209344000	3720916612	26858818	315	0	0	117	-2,637963e+000	-4,901431e-002	3,210057e-012	-0,000000e+000	-2,821320e-023	3,831438e+000	5,676317e+003
1370	3;1*11;2*8;4*5;6*10;7*9	0,145854	0,002716	0,001629	61241344000	14127360029	129201980	13093	4	4	449	2,240824e-001	-1,192718e-001	-3,748598e-007	-0,000000e+000	1,230509e-021	5,129927e+000	3,290062e+004
1371	3;1*11;2*8;4*6;5*7;9*10	8,222072	0,001507	0,001478	32282624000	8648585937	145805885	2419	3	3	235	7,160523e+000	6,670478e-001	2,928360e-005	-0,000000e+000	6,941213e-023	1,044913e+001	1,436950e+004
1372	3;1*11;2*8;4*6;5*9;7*10	-2,720135	0,001602	0,001143	21899264000	4435737866	12735748	863	1	1	182	-2,312142e+000	-1,179284e-001	-6,080057e-010	-0,000000e+000	1,758259e-022	4,085915e+000	8,935604e+003
1373	3;1*11;2*8;4*6;5*10;7*9	0,962905	0,001649	0,001167	16799744000	3594953974	5647373	844	0	0	154	7,620443e-001	2,231346e-002	4,992570e-014	-0,000000e+000	1,539658e-024	3,743341e+000	8,225715e+003
1374	3;1*11;2*8;4*7;5*6;9*10	0,315968	0,001326	0,001312	18192384000	5118119847	195970672	4561	0	0	132	-3,625596e-002	-2,228098e-001	-3,911190e-006	-0,000000e+000	-3,621210e-020	7,362124e+000	1,012575e+004
1375	3;1*11;2*8;4*7;5*9;6*10	1,571409	0,001302	0,000829	13031424000	3062264461	12994964	857	0	0	77	1,271407e+000	8,998952e-002	-5,821627e-009	-0,000000e+000	-9,578842e-026	2,427901e+000	8,081358e+003
1376	3;1*11;2*8;4*7;5*10;6*9	0,460970	0,000723	0,000521	20588544000	4935929077	25029064	1199	0	0	150	2,166166e-001	3,327544e-003	3,346853e-007	-0,000000e+000	-2,184009e-023	2,194952e+000	1,297197e+004
1377	3;1*11;2*8;4*9;5*6;7*10	3,067105	0,001507	0,001113	20609024000	3367028181	12800154	800	0	0	154	2,436484e+000	3,940094e-002	-3,215567e-015	-0,000000e+000	-1,561268e-023	4,618884e+000	5,460820e+003
1378	3;1*11;2*8;4*9;5*7;6*10	-0,284410	0,001443	0,000912	23721984000	5301932101	23230197	1410	0	0	166	-1,813321e-001	4,155778e-002	4,834475e-008	-0,000000e+000	-1,522665e-022	2,851380e+000	1,319419e+004
1379	3;1*11;2*8;4*9;5*10;6*7	-1,043721	0,001363	0,000844	61650944000	12000893568	88029102	4380	5	5	441	-1,029486e+000	-2,054242e-001	-3,566462e-008	-0,000000e+000	1,058376e-021	3,966772e+000	2,155779e+004
1380	3;1*11;2*8;4*10;5*6;7*9	-2,353686	0,002116	0,001399	26343424000	5195840599	35613845	1557	3	2	204	-2,017359e+000	9,883339e-003	3,598391e-005	-3,944418e-118	-2,334606e-023	4,954263e+000	1,498582e+004
1381	3;1*11;2*8;4*10;5*7;6*9	-0,894513	0,001327	0,001016	24991744000	5425853782	16523455	1941	0	0	200	-8,440037e-001	-2,937890e-002	1,001891e-007	-0,000000e+000	-1,193901e-023	2,963180e+000	1,541710e+004
1382	3;1*11;2*8;4*10;5*9;6*7	0,035601	0,001427	0,001037	20793344000	3427003948	12019191	1156	0	0	164	1,531517e-001	8,871724e-002	5,645430e-012	-0,000000e+000	3,954880e-021	3,130977e+000	8,112429e+003
1383	3;1*11;2*9;4*5;6*7;8*10	4,005894	0,003514	0,002052	84363264000	18402037342	853548634	51157	9	9	594	2,410215e+000	5,638772e-001	8,272422e-005	-0,000000e+000	3,684669e-024	1,115157e+001	5,715152e+004
1384	3;1*11;2*9;4*5;6*8;7*10	0,897329	0,002656	0,001677	44406784000	9213058837	88232859	711	3	3	368	6,457073e-001	-1,541026e-001	-2,163578e-007	-0,000000e+000	4,302913e-021	6,171430e+000	2,026727e+004
1385	3;1*11;2*9;4*5;6*10;7*8	5,204418	0,002166	0,001392	28022784000	4803494886	150353937	2192	0	0	197	4,147441e+000	3,578049e-001	3,048593e-005	-0,000000e+000	2,168403e-019	7,155493e+000	1,544067e+004
1386	3;1*11;2*9;4*6;5*7;8*10	-4,933083	0,003131	0,001732	139290624000	36028940820	177913844	6064	2	2	1215	-3,364719e+000	-2,100155e-001	-9,996986e-008	-0,000000e+000	-6,929318e-020	1,275516e+001	6,360269e+004
1387	3;1*11;2*9;4*6;5*8;7*10	0,160507	0,001208	0,000930	20936704000	4167162144	5038189	784	2	2	135	3,307796e-001	1,830745e-002	-3,217214e-026	-0,000000e+000	-6,180966e-017	3,546368e+000	9,004727e+003
1388	3;1*11;2*9;4*6;5*10;7*8	-1,216477	0,002068	0,001579	22267904000	3979795288	24888705	864	0	0	169	-8,333249e-001	9,721552e-002	9,168109e-011	-0,000000e+000	-3,005740e-022	6,748825e+000	1,028428e+004
1389	3;1*11;2*9;4*7;5*6;8*10	4,043963	0,002537	0,001297	96016384000	25985442573	382156734	5610	2	2	828	3,545288e+000	3,597143e-001	-1,131224e-006	-0,000000e+000	1,737689e-019	8,263432e+000	4,578885e+004
1390	3;1*11;2*9;4*7;5*8;6*10	0,549153	0,000962	0,000807	13400064000	2390269721	3445458	700	1	1	102	4,714571e-001	-1,716136e-002	-4,797225e-029	-0,000000e+000	-1,139898e-022	2,309282e+000	4,774002e+003
1391	3;1*11;2*9;4*7;5*10;6*8	-1,477823	0,001238	0,000986	21059584000	3966790625	6081802	887	0	0	152	-1,293641e+000	-2,742903e-002	-8,568165e-024	-0,000000e+000	9,074015e-025	3,759444e+000	8,934032e+003
1392	3;1*11;2*9;4*8;5*6;7*10	-2,546995	0,001164	0,000884	42645504000	6675670547	29614150	2042	4	4	327	-2,089232e+000	-4,355734e-002	-3,625987e-010	-0,000000e+000	7,676011e-021	4,942547e+000	1,429297e+004
1393	3;1*11;2*9;4*8;5*7;6*10	-0,336155	0,001768	0,001053	28596224000	5385256376	9707997	1955	0	0	214	-4,458383e-001	-2,418374e-002	2,891392e-017	-0,000000e+000	5,030235e-021	3,499953e+000	1,140584e+004
1394	3;1*11;2*9;4*8;5*10;6*7	-0,848922	0,001298	0,000962	19953664000	3563663201	20553841	1180	2	2	131	-5,390275e-001	-6,164929e-002	-2,019274e-007	-0,000000e+000	-2,708572e-022	3,920697e+000	9,367164e+003
1395	3;1*11;2*9;4*10;5*6;7*8	4,211643	0,002247	0,001509	34084864000	5093175862	158658596	4045	1	1	276	3,570836e+000	-2,399150e-001	-2,315539e-005	-0,000000e+000	-2,577886e-023	7,847767e+000	1,461279e+004
1396	3;1*11;2*9;4*10;5*7;6*8	-4,144374	0,002120	0,001520	50386944000	10660285898	33008870	3081	4	4	439	-3,729567e+000	3,216582e-002	-5,944817e-019	-0,000000e+000	-5,197111e-023	8,927668e+000	1,398154e+004
1397	3;1*11;2*9;4*10;5*8;6*7	1,327891	0,001668	0,000939	64149504000	14908245958	129989364	3945	1	1	463	1,136780e+000	-1,595326e-001	8,150670e-007	-0,000000e+000	4,974257e-023	6,795721e+000	1,755478e+004
1398	3;1*11;2*10;4*5;6*7;8*9	-12,923061	0,002078	0,001984	14301184000	2554073802	383038832	202509	0	0	98	-8,941445e+000	-1,455134e+000	-1,305197e-003	-0,000000e+000	-1,364196e-021	1,324861e+001	1,374813e+004
1399	3;1*11;2*10;4*5;6*8;7*9	14,751210	0,001938	0,001858	25708544000	6508193213	161920049	5122	2	2	201	1,084088e+001	9,073763e-001	4,399567e-005	-0,000000e+000	6,362107e-023	1,543250e+001	1,230275e+004
1400	3;1*11;2*10;4*5;6*9;7*8	-9,569949	0,001629	0,001551	24131584000	6180663521	329110181	17797	1	1	192	-7,338628e+000	-9,765791e-001	-1,589850e-004	-0,000000e+000	-1,420373e-020	1,137981e+001	1,453157e+004
1401	3;1*11;2*10;4*6;5*7;8*9	14,751706	0,001957	0,001793	28063744000	7136389392	176502241	5725	1	1	234	1,095895e+001	9,109286e-001	5,209334e-005	-0,000000e+000	7,534602e-025	1,543298e+001	1,365297e+004
1402	3;1*11;2*10;4*6;5*8;7*9	-13,193584	0,001877	0,001750	44775424000	10189869159	38120782	2721	3	3	374	-9,546463e+000	-2,684910e-001	-7,376395e-011	-0,000000e+000	-1,263104e-017	1,557182e+001	1,655633e+004
1403	3;1*11;2*10;4*6;5*9;7*8	12,209066	0,001846	0,001820	44816384000	9441876353	102957161	3019	2	2	378	9,298257e+000	6,362531e-001	1,175251e-007	-0,000000e+000	1,509037e-023	1,429600e+001	1,780372e+004
1404	3;1*11;2*10;4*7;5*6;8*9	-9,573984	0,001703	0,001514	25974784000	6795661275	362591335	20638	1	1	232	-7,537660e+000	-9,992123e-001	-1,387264e-004	-0,000000e+000	-5,812998e-021	1,138459e+001	1,604137e+004
1405	3;1*11;2*10;4*7;5*8;6*9	-3,697631	0,000717	0,000628	30070784000	6673729287	30456193	1977	4	4	241	-2,232332e+000	-6,341824e-002	-2,447566e-007	-0,000000e+000	-7,616288e-023	4,653476e+000	8,797398e+003
1406	3;1*11;2*10;4*7;5*9;6*8	-5,349125	0,001856	0,001446	25114624000	5202773807	20749173	1759	1	1	205	-3,755798e+000	-7,770353e-002	-1,487283e-013	-0,000000e+000	-1,569201e-022	7,897525e+000	9,160212e+003
1407	3;1*11;2*10;4*8;5*6;7*9	12,211975	0,002063	0,001997	37361664000	7556099302	78559828	2479	3	3	302	9,111670e+000	5,900658e-001	1,136396e-005	-0,000000e+000	1,472401e-022	1,429832e+001	1,430625e+004
1408	3;1*11;2*10;4*8;5*7;6*9	-5,348821	0,001381	0,001099	42563584000	9064097402	38159099	3081	5	5	339	-3,872764e+000	-8,658076e-002	-1,918952e-013	-0,000000e+000	-1,257876e-022	7,895590e+000	1,327625e+004
1409	3;1*11;2*10;4*8;5*9;6*7	7,531088	0,001305	0,001238	37894144000	7242134943	83626370	2988	4	4	362	5,166925e+000	2,157946e-001	1,848688e-007	-0,000000e+000	3,192657e-020	9,771453e+000	1,316978e+004
1410	3;1*11;2*10;4*9;5*6;7*8	-3,946180	0,001941	0,001866	18724864000	3971601969	165564604	4158	3	3	132	-2,799375e+000	-8,253764e-001	-1,558299e-004	-0,000000e+000	-1,027764e-019	1,199949e+001	1,131605e+004
1411	3;1*11;2*10;4*9;5*7;6*8	5,090456	0,001710	0,001625	36665344000	9343647851	66106564	3492	0	0	308	3,036343e+000	2,535873e-001	3,415439e-005	-0,000000e+000	-6,009598e-023	1,357650e+001	1,331980e+004
1412	3;1*11;2*10;4*9;5*8;6*7	-6,305308	0,001882	0,001839	15898624000	4271785833	72058899	1705	4	4	120	-5,056515e+000	-4,561638e-001	-5,258727e-007	-0,000000e+000	-2,454958e-022	9,858764e+000	5,838448e+003


==> anc/class_2_3_0_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
707	3;1*4;2*6;5*8;7*10;9*11	19,351724	0,003746	0,002550	144891904000	36096492447	5249895	199	0	0	1123	1,861764e+001	5,126134e-001	6,287212e-021	-0,000000e+000	-5,600087e-020	2,129955e+001	5,935487e+004
708	3;1*4;2*6;5*8;7*11;9*10	-21,046162	0,004238	0,002613	199081984000	44946261303	72030402	197	0	0	1457	-2,021766e+001	-2,120746e+000	-5,682707e-017	-0,000000e+000	-1,101495e-016	2,207938e+001	7,653491e+004
709	3;1*4;2*6;5*9;7*10;8*11	6,291982	0,001562	0,000924	29323264000	8142090330	1372993	127	0	0	206	5,839529e+000	5,847388e-002	-3,593820e-025	-0,000000e+000	4,740602e-022	6,754622e+000	1,400673e+004
710	3;1*4;2*6;5*9;7*11;8*10	12,318502	0,003272	0,002218	112820224000	25687202894	4762077	424	0	0	871	1,162988e+001	4,047456e-001	8,942570e-022	-0,000000e+000	1,404910e-015	1,412188e+001	4,564268e+004
711	3;1*4;2*6;5*10;7*8;9*11	-31,013917	0,005566	0,003373	289214464000	68415414720	178051873	243	0	0	2119	-2,978623e+001	-4,500345e+000	-6,839965e-005	-0,000000e+000	-9,017510e-020	3,151699e+001	1,257524e+005
712	3;1*4;2*6;5*10;7*9;8*11	11,580659	0,003103	0,002398	93466624000	21754714021	3397234	203	0	0	712	1,128010e+001	4,368859e-001	-1,952396e-022	-0,000000e+000	8,001659e-020	1,506628e+001	4,108650e+004
713	3;1*4;2*6;5*10;7*11;8*9	-15,364542	0,003902	0,002248	161480704000	36311147562	38598117	295	0	0	1228	-1,467294e+001	-1,393567e+000	-3,817594e-018	-0,000000e+000	-1,987309e-018	1,809349e+001	6,306031e+004
714	3;1*4;2*6;5*11;7*8;9*10	28,740674	0,006136	0,003748	257695744000	56668970716	1029186053	8452	0	0	1926	2,787004e+001	8,461549e+000	3,256828e-003	-0,000000e+000	2,941135e-018	3,027969e+001	1,814127e+005
715	3;1*4;2*6;5*11;7*9;8*10	-34,500486	0,005851	0,004002	338980864000	81452151144	78339650	1037	0	0	2642	-3,239560e+001	-3,196273e+000	-2,645142e-005	-0,000000e+000	-4,138995e-019	3,669284e+001	1,373830e+005
716	3;1*4;2*6;5*11;7*10;8*9	25,794096	0,004559	0,003169	221200384000	55634454201	206212375	753	0	0	1675	2,451048e+001	3,669174e+000	9,116176e-005	-0,000000e+000	9,937899e-020	2,885169e+001	8,471513e+004
717	3;1*4;2*7;5*8;6*10;9*11	5,586605	0,001345	0,000962	21581824000	5529137506	1199863	104	0	0	118	5,106679e+000	5,281635e-002	7,303276e-024	-0,000000e+000	1,264874e-022	6,579255e+000	1,034166e+004
718	3;1*4;2*7;5*8;6*11;9*10	-5,415854	0,001467	0,000957	29323264000	7712765795	12572706	57	0	0	210	-5,087736e+000	-3,503955e-001	-3,963625e-011	-0,000000e+000	-3,468443e-022	6,223857e+000	1,409264e+004
719	3;1*4;2*7;5*9;6*10;8*11	-1,896196	0,000818	0,000598	12181504000	3355051747	1094417	71	0	0	89	-1,724674e+000	-1,488705e-002	6,459648e-026	-0,000000e+000	5,264082e-026	2,802593e+000	6,189737e+003
720	3;1*4;2*7;5*9;6*11;8*10	2,332868	0,001138	0,000866	14946304000	3722238698	985505	46	0	0	92	2,162834e+000	3,798274e-002	1,250644e-031	-0,000000e+000	2,017004e-023	3,710262e+000	8,546786e+003
721	3;1*4;2*7;5*10;6*8;9*11	16,872564	0,003540	0,002529	120561664000	28467847561	6050304	431	0	0	880	1,577659e+001	7,076215e-001	2,294976e-020	-0,000000e+000	2,268551e-020	1,863705e+001	5,214124e+004
722	3;1*4;2*7;5*10;6*9;8*11	1,096321	0,000692	0,000436	11628544000	3231896159	558168	49	0	0	97	1,090091e+000	-6,906255e-003	8,741494e-028	-0,000000e+000	-2,803698e-021	2,045003e+000	5,770147e+003
723	3;1*4;2*7;5*10;6*11;8*9	-2,167593	0,001073	0,000810	17711104000	4226582043	4387687	112	0	0	136	-2,086082e+000	-1,813731e-001	5,919308e-021	-0,000000e+000	-1,435343e-023	4,169766e+000	7,537164e+003
724	3;1*4;2*7;5*11;6*8;9*10	-15,703804	0,004292	0,002738	178622464000	39973217956	99168368	222	0	0	1312	-1,496495e+001	-3,138372e+000	-5,471686e-005	-0,000000e+000	-2,289360e-020	1,772544e+001	7,607682e+004
725	3;1*4;2*7;5*11;6*9;8*10	3,028559	0,002487	0,001797	56418304000	12355987582	2791569	228	0	0	455	3,318926e+000	2,542182e-001	-8,233754e-012	-0,000000e+000	-1,763683e-020	7,853152e+000	3,063016e+004
726	3;1*4;2*7;5*11;6*10;8*9	-8,636977	0,002938	0,001529	104525824000	20730720290	21951326	647	0	0	833	-7,913121e+000	-6,813611e-001	-3,086018e-026	-0,000000e+000	-7,446032e-019	9,759618e+000	3,803492e+004
727	3;1*4;2*8;5*6;7*10;9*11	-25,816162	0,004310	0,003196	173645824000	43121086367	171859447	177	0	0	1352	-2,470869e+001	-4,821588e+000	-1,564436e-004	-0,000000e+000	-3,587622e-014	2,763331e+001	7,762742e+004
728	3;1*4;2*8;5*6;7*11;9*10	27,378111	0,004922	0,003636	170881024000	36239177444	566909237	2454	0	0	1338	2,637570e+001	8,231102e+000	2,540712e-003	-0,000000e+000	5,316529e-020	2,848552e+001	1,057961e+005
729	3;1*4;2*8;5*7;6*10;9*11	14,159097	0,003538	0,002518	113926144000	27399286799	6214728	248	0	0	881	1,364035e+001	8,241883e-001	1,159146e-016	-0,000000e+000	5,550407e-021	1,826899e+001	5,315470e+004
730	3;1*4;2*8;5*7;6*11;9*10	-14,052696	0,003724	0,002812	137703424000	30863545389	71463081	224	0	0	1017	-1,349597e+001	-2,855335e+000	-2,851717e-005	-0,000000e+000	-7,603829e-022	1,708491e+001	5,699395e+004
731	3;1*4;2*8;5*9;6*10;7*11	1,803835	0,000912	0,000594	17158144000	4383325639	1792033	161	0	0	125	1,600735e+000	4,436149e-002	-5,431636e-030	-0,000000e+000	1,039572e-024	2,441090e+000	6,775100e+003
732	3;1*4;2*8;5*9;6*11;7*10	0,287810	0,000611	0,000340	12734464000	3522326201	1259206	93	0	0	93	2,584401e-001	-1,074369e-002	-9,343257e-021	-0,000000e+000	5,517653e-023	1,152517e+000	6,670439e+003
733	3;1*4;2*8;5*10;6*7;9*11	-17,728895	0,003727	0,002812	98443264000	26077063903	70806683	266	0	0	737	-1,733786e+001	-3,019514e+000	-8,683988e-006	-0,000000e+000	-2,999753e-020	2,079986e+001	5,770774e+004
734	3;1*4;2*8;5*10;6*9;7*11	0,458566	0,000577	0,000352	11628544000	3424237359	1251115	84	0	0	68	4,170948e-001	-1,994653e-002	-3,707726e-023	-0,000000e+000	3,721016e-024	1,459525e+000	7,001743e+003
735	3;1*4;2*8;5*10;6*11;7*9	1,428377	0,001079	0,000729	18817024000	4722406929	1877765	146	0	0	132	1,346367e+000	3,359349e-002	-2,731556e-019	-0,000000e+000	5,333136e-024	2,891909e+000	8,058463e+003
736	3;1*4;2*8;5*11;6*7;9*10	18,559341	0,004780	0,003162	109502464000	26728698091	395690700	2827	0	0	759	1,817311e+001	5,749096e+000	1,663765e-003	-0,000000e+000	7,686074e-020	1,984091e+001	9,917131e+004
737	3;1*4;2*8;5*11;6*9;7*10	4,366319	0,001342	0,000863	21581824000	5594041616	1571010	140	0	0	152	3,783745e+000	6,235626e-002	-2,464908e-009	-0,000000e+000	7,978953e-022	4,668844e+000	1,048549e+004
738	3;1*4;2*8;5*11;6*10;7*9	4,050446	0,002609	0,001623	78536704000	17227038607	6733247	763	0	0	584	3,869479e+000	2,579668e-001	5,696673e-016	-0,000000e+000	6,148997e-018	6,349203e+000	2,982594e+004
739	3;1*4;2*9;5*6;7*10;8*11	-6,065841	0,001461	0,001141	26558464000	7106457293	21540424	78	0	0	185	-5,721999e+000	-5,980051e-001	-1,687096e-011	-0,000000e+000	-1,985865e-018	7,255456e+000	1,119051e+004
740	3;1*4;2*9;5*6;7*11;8*10	-17,053154	0,003941	0,002763	176410624000	42377925761	142805110	585	0	0	1271	-1,621609e+001	-3,629085e+000	-6,721046e-005	-0,000000e+000	-1,079547e-018	1,855148e+001	6,795544e+004
741	3;1*4;2*9;5*7;6*10;8*11	3,106417	0,001166	0,000864	16605184000	3938925819	1186225	54	0	0	131	2,778706e+000	3,023362e-002	-3,325632e-029	-0,000000e+000	1,830679e-022	4,486570e+000	7,888210e+003
742	3;1*4;2*9;5*7;6*11;8*10	10,170819	0,002812	0,002302	81301504000	18589937132	4457463	367	0	0	628	9,517401e+000	5,625448e-001	9,390570e-015	-0,000000e+000	5,112783e-021	1,202962e+001	3,450667e+004
743	3;1*4;2*9;5*8;6*10;7*11	-0,938324	0,000766	0,000491	12734464000	3252727539	952461	75	0	0	83	-7,901736e-001	-1,331782e-002	-2,102122e-023	-0,000000e+000	4,744335e-021	1,926909e+000	5,850338e+003
744	3;1*4;2*9;5*8;6*11;7*10	0,569487	0,000497	0,000342	12734464000	2996624461	642169	61	0	0	103	6,441719e-001	1,056542e-003	-1,219227e-030	-0,000000e+000	5,907200e-022	1,602915e+000	5,101408e+003
745	3;1*4;2*9;5*10;6*7;8*11	-3,049414	0,000975	0,000704	25452544000	6692154056	7934654	61	0	0	182	-2,840480e+000	-1,997430e-001	8,204342e-018	-0,000000e+000	-2,592586e-023	4,968757e+000	1,026178e+004
746	3;1*4;2*9;5*10;6*8;7*11	2,043142	0,001094	0,000790	15499264000	3565160583	1179208	80	0	0	111	1,859738e+000	3,741855e-002	-8,823316e-020	-0,000000e+000	9,368644e-024	3,272575e+000	7,445585e+003
747	3;1*4;2*9;5*10;6*11;7*8	-3,563412	0,001173	0,000731	19922944000	4847730004	5052044	125	0	0	135	-3,359164e+000	-1,508186e-001	1,846627e-020	-0,000000e+000	-4,945986e-023	4,282540e+000	7,763053e+003
748	3;1*4;2*9;5*11;6*7;8*10	-11,368842	0,003082	0,002334	99549184000	22478830702	39273392	239	0	0	724	-1,076014e+001	-1,948956e+000	-5,288760e-005	-0,000000e+000	-7,789272e-022	1,360435e+001	3,984450e+004
749	3;1*4;2*9;5*11;6*8;7*10	2,511231	0,002791	0,001690	73007104000	16259256389	5551058	354	0	0	564	2,835974e+000	2,458229e-001	-2,060985e-013	-0,000000e+000	-4,364038e-021	7,408139e+000	3,645926e+004
750	3;1*4;2*9;5*11;6*10;7*8	-8,282191	0,002641	0,001608	81854464000	16814087588	17717539	541	0	0	624	-7,686089e+000	-6,593274e-001	2,132102e-015	-0,000000e+000	-1,212211e-020	9,146017e+000	3,093663e+004
751	3;1*4;2*10;5*6;7*8;9*11	38,361491	0,006579	0,004412	231706624000	56880402685	1515955907	22797	0	0	1710	3,748672e+001	1,482809e+001	6,440609e-003	-0,000000e+000	6,278023e-016	4,147565e+001	1,736922e+005
752	3;1*4;2*10;5*6;7*9;8*11	-16,787862	0,004202	0,002911	170881024000	41424445910	154427709	202	0	0	1327	-1,635388e+001	-4,152048e+000	-3,153789e-005	-0,000000e+000	-8,264918e-019	1,964943e+001	7,364302e+004
753	3;1*4;2*10;5*6;7*11;8*9	22,074648	0,004826	0,002942	174751744000	37409366981	491991358	2101	0	0	1278	2,109554e+001	6,366146e+000	1,675909e-003	-0,000000e+000	1,303384e-019	2,366000e+001	1,000938e+005
754	3;1*4;2*10;5*7;6*8;9*11	-45,851881	0,005607	0,004346	335663104000	90029178221	173900113	1045	0	0	2646	-4,373533e+001	-6,135134e+000	-2,842300e-005	-0,000000e+000	-1,269420e-018	4,950220e+001	1,306963e+005
755	3;1*4;2*10;5*7;6*9;8*11	4,655194	0,002752	0,001712	74665984000	17599151939	3392538	149	0	0	540	4,866167e+000	3,055941e-001	4,606086e-018	-0,000000e+000	3,164180e-020	8,436975e+000	3,495432e+004
756	3;1*4;2*10;5*7;6*11;8*9	-12,457011	0,003143	0,002481	85725184000	20977521490	42967176	208	0	0	681	-1,190205e+001	-2,233968e+000	-2,199375e-005	-0,000000e+000	2,396770e-019	1,432287e+001	4,361592e+004
757	3;1*4;2*10;5*8;6*7;9*11	32,979976	0,005527	0,003393	287002624000	80529658176	545869633	977	0	0	2038	3,125596e+001	7,295684e+000	1,523899e-005	-0,000000e+000	4,689032e-019	3,726830e+001	1,233430e+005
758	3;1*4;2*10;5*8;6*9;7*11	3,880817	0,001334	0,000804	23793664000	6262115259	1813458	153	0	0	165	3,288692e+000	7,093872e-002	3,931249e-027	-0,000000e+000	3,135741e-021	4,832179e+000	1,231691e+004
759	3;1*4;2*10;5*8;6*11;7*9	2,940645	0,002601	0,001739	61394944000	14031519881	4852952	200	0	0	512	3,298624e+000	2,428150e-001	-1,790262e-022	-0,000000e+000	3,045855e-021	7,657127e+000	3,160660e+004
760	3;1*4;2*10;5*9;6*7;8*11	-7,827035	0,002559	0,001653	77430784000	15474096996	17467073	200	0	0	587	-7,388046e+000	-7,809743e-001	-2,487835e-018	-0,000000e+000	-1,780591e-019	9,782108e+000	2,890022e+004
761	3;1*4;2*10;5*9;6*8;7*11	3,370903	0,002522	0,001622	67477504000	14997360641	4722692	498	0	0	486	3,400479e+000	2,757625e-001	5,195294e-018	-0,000000e+000	4,907190e-023	6,471340e+000	2,815986e+004
762	3;1*4;2*10;5*9;6*11;7*8	-6,623925	0,002639	0,001732	66371584000	14572670754	18320758	312	0	0	505	-6,242177e+000	-7,644934e-001	-2,526377e-017	-0,000000e+000	-3,660686e-020	9,155186e+000	3,086955e+004
763	3;1*4;2*10;5*11;6*7;8*9	14,299132	0,003434	0,002418	91807744000	19354813917	238083786	1875	0	0	673	1,357114e+001	3,610901e+000	1,335127e-003	-0,000000e+000	7,642275e-018	1,673180e+001	4,974065e+004
764	3;1*4;2*10;5*11;6*8;7*9	-17,269924	0,003997	0,002752	165904384000	39772900475	32610030	818	0	0	1286	-1,583912e+001	-1,681613e+000	8,606715e-015	-0,000000e+000	-4,769541e-018	2,118907e+001	6,699790e+004
765	3;1*4;2*10;5*11;6*9;7*8	16,545446	0,002872	0,002169	94019584000	23814915501	65074136	524	0	0	736	1,536508e+001	1,696850e+000	4,939095e-006	-0,000000e+000	3,420387e-020	1,849873e+001	3,545905e+004
766	3;1*4;2*11;5*6;7*8;9*10	-37,750151	0,007628	0,004846	212905984000	49454610428	4024056273	706800	2	0	1539	-3,717807e+001	-1,948865e+001	-5,659359e-002	-4,919214e-008	-9,432916e-019	4,258563e+001	2,455497e+005
767	3;1*4;2*11;5*6;7*9;8*10	45,315912	0,006595	0,004779	348934144000	92020106091	1191904101	9779	0	0	2649	4,348964e+001	1,312515e+001	2,844237e-003	-0,000000e+000	3,060195e-020	4,908804e+001	1,739418e+005
768	3;1*4;2*11;5*6;7*10;8*9	-30,403823	0,006703	0,003818	257695744000	71841275814	2178413866	33908	0	0	1897	-2,931645e+001	-1,169124e+001	-6,577806e-003	-0,000000e+000	8,353717e-017	3,587274e+001	1,811497e+005
769	3;1*4;2*11;5*7;6*8;9*10	45,304247	0,006407	0,004841	332898304000	88054042099	1119109041	9274	0	0	2713	4,348204e+001	1,300063e+001	2,633352e-003	-0,000000e+000	1,685165e-018	4,907787e+001	1,641489e+005
770	3;1*4;2*11;5*7;6*9;8*10	-39,475859	0,006398	0,003850	467820544000	110946372084	128954116	2525	0	0	3786	-3,595786e+001	-3,428241e+000	-3,377524e-005	-0,000000e+000	-2,566917e-019	4,376653e+001	1,637668e+005
771	3;1*4;2*11;5*7;6*10;8*9	35,542225	0,006024	0,003765	402571264000	90939679683	428437993	1590	0	0	3043	3,307138e+001	6,618522e+000	7,818252e-005	-0,000000e+000	1,297416e-017	3,932255e+001	1,485831e+005
772	3;1*4;2*11;5*8;6*7;9*10	-30,412439	0,006255	0,003983	236683264000	65950767130	1973587273	31157	0	0	1766	-2,933258e+001	-1,164664e+001	-7,711178e-003	-0,000000e+000	-1,031785e-018	3,588275e+001	1,625378e+005
773	3;1*4;2*11;5*8;6*9;7*10	-6,803060	0,001799	0,001220	54759424000	14176978109	20525969	516	0	0	377	-5,678218e+000	-3,531031e-001	-1,385795e-013	-0,000000e+000	-2,369008e-020	8,812235e+000	1,844259e+004
774	3;1*4;2*11;5*8;6*10;7*9	-15,792970	0,004196	0,002900	234471424000	50909513040	62071531	1874	0	0	1854	-1,430919e+001	-1,369384e+000	1,077017e-007	-0,000000e+000	-5,807997e-020	1,953043e+001	7,231410e+004
775	3;1*4;2*11;5*9;6*7;8*10	35,544162	0,005444	0,003997	341745664000	75720188669	338030820	1389	0	0	2718	3,291556e+001	6,326897e+000	1,010396e-004	-0,000000e+000	1,221638e-019	3,932571e+001	1,192906e+005
776	3;1*4;2*11;5*9;6*8;7*10	-15,787667	0,004264	0,002854	240001024000	52455785070	64788051	1958	0	0	1937	-1,434002e+001	-1,369870e+000	-6,699326e-018	-0,000000e+000	-1,972387e-019	1,952469e+001	7,653491e+004
777	3;1*4;2*11;5*9;6*10;7*8	21,454461	0,003761	0,003091	174198784000	36051998810	162209434	1467	0	0	1416	1,932685e+001	3,024879e+000	1,247642e-005	-0,000000e+000	3,274105e-019	2,470633e+001	5,829095e+004
778	3;1*4;2*11;5*10;6*7;8*9	-30,185484	0,005315	0,003620	211247104000	53281119419	1251221332	17480	0	0	1536	-2,864647e+001	-9,443994e+000	-4,201935e-003	-0,000000e+000	-1,063289e-019	3,805258e+001	1,190760e+005
779	3;1*4;2*11;5*10;6*8;7*9	36,254177	0,005231	0,003623	372158464000	95280104588	275204842	3324	0	0	2797	3,205535e+001	4,438439e+000	1,180798e-004	-0,000000e+000	1,747974e-017	4,210187e+001	1,112407e+005
780	3;1*4;2*11;5*10;6*9;7*8	-24,497339	0,005693	0,002760	368287744000	108631058355	1042121043	4007	0	0	2696	-2,337593e+001	-5,401006e+000	-1,222112e-004	-0,000000e+000	-7,134523e-018	3,077140e+001	1,295110e+005
781	3;1*5;2*6;4*8;7*10;9*11	-6,640913	0,002296	0,001307	74665984000	16849100152	3197070	491	0	0	572	-5,986413e+000	-3,570987e-002	-1,336995e-013	-0,000000e+000	-7,459598e-023	7,444761e+000	2,496753e+004
782	3;1*5;2*6;4*8;7*11;9*10	7,460441	0,003248	0,001589	113373184000	28047464668	42199443	737	0	0	828	7,029745e+000	2,717183e-001	-5,606878e-013	-0,000000e+000	2,182575e-021	7,828391e+000	4,564430e+004
783	3;1*5;2*6;4*9;7*10;8*11	-1,947482	0,000661	0,000393	17711104000	4522805657	1262361	149	0	0	117	-1,644809e+000	-2,246534e-003	2,196155e-015	-0,000000e+000	-4,274332e-021	2,282423e+000	5,655932e+003
784	3;1*5;2*6;4*9;7*11;8*10	-3,932876	0,001574	0,001023	35405824000	8269929876	4363569	318	0	0	244	-3,535411e+000	-2,325782e-002	2,516380e-013	-0,000000e+000	-1,494170e-023	4,733716e+000	1,407369e+004
785	3;1*5;2*6;4*10;7*8;9*11	8,077048	0,002457	0,001448	92360704000	21509638626	41824479	321	0	0	652	7,283824e+000	2,244076e-001	1,143085e-012	-0,000000e+000	-3,950606e-018	8,712834e+000	2,788884e+004
786	3;1*5;2*6;4*10;7*9;8*11	-3,077506	0,001792	0,000748	80195584000	21082691245	10891736	598	0	0	584	-2,919578e+000	-2,365781e-002	3,040323e-014	-0,000000e+000	-1,524000e-022	4,688744e+000	3,554425e+004
787	3;1*5;2*6;4*10;7*11;8*9	5,042077	0,001996	0,001127	50335744000	11629707390	15142252	362	0	0	374	4,570917e+000	9,474812e-002	6,729079e-012	-0,000000e+000	2,532013e-021	5,686446e+000	1,934670e+004
788	3;1*5;2*6;4*11;7*8;9*10	-7,198559	0,003378	0,001784	95678464000	24748614499	375818049	1465	0	0	645	-6,885660e+000	-6,876427e-001	-2,716706e-005	-0,000000e+000	-7,598153e-023	8,145626e+000	5,283687e+004
789	3;1*5;2*6;4*11;7*9;8*10	8,726675	0,003571	0,001497	179728384000	47200658468	67415714	1176	0	0	1312	8,061590e+000	1,751045e-001	2,615663e-009	-0,000000e+000	7,389138e-018	1,010523e+001	5,451612e+004
790	3;1*5;2*6;4*11;7*10;8*9	-6,956209	0,002430	0,001527	82407424000	22753975462	80063326	554	0	0	613	-6,422040e+000	-3,136789e-001	-1,012029e-012	-0,000000e+000	-5,036502e-024	8,033763e+000	2,585159e+004
791	3;1*5;2*7;4*8;6*10;9*11	-0,666956	0,000921	0,000492	12734464000	3327178430	2738392	251	0	0	91	-6,497283e-001	-3,708425e-003	5,505408e-011	-0,000000e+000	-1,182863e-023	1,441378e+000	7,032867e+003
792	3;1*5;2*7;4*8;6*11;9*10	0,414458	0,000875	0,000501	12181504000	3075117894	3743656	120	0	0	89	3,890086e-001	6,158867e-003	-2,412856e-014	-0,000000e+000	3,755252e-023	1,218564e+000	5,656333e+003
793	3;1*5;2*7;4*9;6*10;8*11	0,671804	0,000536	0,000317	6651904000	1966669818	3097803	523	0	0	46	6,237087e-001	9,129939e-003	-3,024162e-009	-0,000000e+000	2,644134e-026	8,548216e-001	6,145422e+003
794	3;1*5;2*7;4*9;6*11;8*10	0,087514	0,000453	0,000326	8863744000	2019562637	2152521	178	0	0	57	4,425910e-002	-1,985240e-003	-5,415828e-011	-0,000000e+000	-1,653841e-024	9,574542e-001	5,189666e+003
795	3;1*5;2*7;4*10;6*8;9*11	-3,666428	0,001356	0,000934	27111424000	5668463798	1994112	194	0	0	190	-2,907878e+000	-2,286441e-002	-6,661043e-018	-0,000000e+000	-1,942059e-023	4,507162e+000	1,134567e+004
796	3;1*5;2*7;4*10;6*9;8*11	-0,303689	0,000244	0,000157	9969664000	2590205450	854513	26	0	0	66	-2,668320e-001	9,679924e-004	-5,309862e-034	-0,000000e+000	-8,251234e-026	4,798802e-001	4,794511e+003
797	3;1*5;2*7;4*10;6*11;8*9	0,041332	0,000454	0,000349	10522624000	2733477266	6538722	43	0	0	84	7,764366e-002	2,646567e-002	-1,508807e-009	-0,000000e+000	4,832737e-026	1,148981e+000	5,568248e+003
798	3;1*5;2*7;4*11;6*8;9*10	3,007627	0,001574	0,000925	30429184000	7367066807	18927932	286	0	0	198	2,646648e+000	6,350020e-002	-4,450085e-012	-0,000000e+000	3,842851e-024	3,710667e+000	1,361804e+004
799	3;1*5;2*7;4*11;6*9;8*10	0,119060	0,000645	0,000460	16052224000	3501181092	4643149	346	0	0	118	1,203357e-002	-1,617166e-002	-1,490309e-010	-0,000000e+000	-1,576409e-024	1,791582e+000	8,430536e+003
800	3;1*5;2*7;4*11;6*10;8*9	1,730389	0,000888	0,000589	18817024000	2927366157	3633501	156	0	0	126	1,360562e+000	6,126522e-003	-8,354783e-011	-0,000000e+000	7,549684e-024	2,382722e+000	5,545733e+003
801	3;1*5;2*8;4*6;7*10;9*11	3,460969	0,002342	0,001322	59736064000	14630031123	6023806	295	0	0	435	2,721535e+000	9,260935e-004	2,733475e-015	-0,000000e+000	1,240631e-020	6,922814e+000	2,780450e+004
802	3;1*5;2*8;4*6;7*11;9*10	-2,664658	0,002786	0,001535	80195584000	17787492596	46582090	408	0	0	627	-2,121013e+000	8,023983e-003	-2,950872e-016	-0,000000e+000	1,747017e-022	6,359538e+000	3,439264e+004
803	3;1*5;2*8;4*7;6*10;9*11	-0,622865	0,000571	0,000322	19369984000	5838220702	1858853	124	0	0	118	-5,526897e-001	5,839974e-004	-2,901266e-015	-0,000000e+000	-5,360640e-020	1,428918e+000	1,184815e+004
804	3;1*5;2*8;4*7;6*11;9*10	0,342308	0,000782	0,000472	11628544000	3149886088	2239058	79	0	0	92	2,921277e-001	4,184437e-004	2,808015e-023	-0,000000e+000	2,614781e-021	1,171221e+000	5,490494e+003
805	3;1*5;2*8;4*9;6*10;7*11	-0,336624	0,000471	0,000294	6098944000	1483877047	809946	105	0	0	37	-2,870339e-001	9,567107e-004	3,044788e-012	-0,000000e+000	-9,970483e-025	8,205196e-001	2,765299e+003
806	3;1*5;2*8;4*9;6*11;7*10	-0,413960	0,000322	0,000190	4993024000	1330944364	1861275	139	0	0	33	-3,620756e-001	-7,856005e-003	-1,321155e-011	-0,000000e+000	2,801714e-027	5,762527e-001	2,895757e+003
807	3;1*5;2*8;4*10;6*7;9*11	4,143607	0,001195	0,000826	23240704000	5442624381	10538218	159	0	0	138	3,514781e+000	5,466216e-002	-3,168389e-016	-0,000000e+000	2,132055e-024	4,740491e+000	9,391773e+003
808	3;1*5;2*8;4*10;6*9;7*11	-0,019130	0,000228	0,000150	9416704000	3210514055	1629941	146	0	0	60	-1,697130e-002	6,992324e-004	-7,137733e-013	-0,000000e+000	-1,290011e-025	5,090797e-001	8,344393e+003
809	3;1*5;2*8;4*10;6*11;7*9	-0,178892	0,000473	0,000333	8310784000	1940790568	2301595	241	0	0	50	-1,917449e-001	-4,357048e-003	-3,004148e-011	-0,000000e+000	-8,402210e-024	9,769790e-001	5,197500e+003
810	3;1*5;2*8;4*11;6*7;9*10	-3,609000	0,001177	0,000860	19369984000	4077882856	48270736	155	0	0	133	-2,960696e+000	-7,130633e-002	-5,665013e-011	-0,000000e+000	-3,928619e-024	3,925426e+000	9,114714e+003
811	3;1*5;2*8;4*11;6*9;7*10	-1,362995	0,000740	0,000440	11075584000	2410470461	2657893	209	0	0	83	-1,061860e+000	-2,309441e-002	-1,088183e-009	-0,000000e+000	-5,104106e-018	1,705701e+000	5,788126e+003
812	3;1*5;2*8;4*11;6*10;7*9	-0,237329	0,000908	0,000540	14946304000	3268653189	6115897	694	0	0	110	-1,848944e-001	4,546075e-004	1,780031e-007	-0,000000e+000	-2,475273e-023	1,500358e+000	8,647173e+003
813	3;1*5;2*9;4*6;7*10;8*11	0,074969	0,000896	0,000484	13287424000	3544629332	1845913	101	0	0	91	-3,730770e-003	-2,129535e-004	1,082530e-018	-0,000000e+000	1,283630e-023	1,643932e+000	6,798654e+003
814	3;1*5;2*9;4*6;7*11;8*10	1,728629	0,001699	0,000968	38723584000	9112602277	4336802	266	0	0	313	1,148812e+000	-2,272352e-004	-3,052732e-017	-0,000000e+000	-3,246832e-022	4,160780e+000	1,614986e+004
815	3;1*5;2*9;4*7;6*10;8*11	0,223848	0,000314	0,000229	4440064000	1214568926	960367	83	0	0	26	2,057436e-001	-2,785408e-003	-7,628426e-018	-0,000000e+000	-6,965455e-026	4,835305e-001	3,219726e+003
816	3;1*5;2*9;4*7;6*11;8*10	-0,174458	0,000404	0,000279	7204864000	1945167819	737890	58	0	0	59	-1,089605e-001	7,056168e-004	2,940070e-020	-0,000000e+000	-9,251783e-024	9,316919e-001	4,353854e+003
817	3;1*5;2*9;4*8;6*10;7*11	0,398700	0,000228	0,000170	9969664000	2754109720	2092547	214	0	0	67	3,693411e-001	4,406408e-003	1,294571e-015	-0,000000e+000	4,366778e-024	5,717696e-001	6,328587e+003
818	3;1*5;2*9;4*8;6*11;7*10	-0,001827	0,000256	0,000159	7204864000	1995058096	1018079	83	0	0	44	-1,557716e-002	-2,599330e-003	-1,861300e-016	-0,000000e+000	-7,553817e-024	4,333502e-001	3,926692e+003
819	3;1*5;2*9;4*10;6*7;8*11	-0,110979	0,000454	0,000307	7204864000	1504765540	1797134	94	0	0	61	-8,807207e-002	-2,059886e-003	1,645591e-011	-0,000000e+000	-3,651151e-026	9,043595e-001	3,085867e+003
820	3;1*5;2*9;4*10;6*8;7*11	-0,041507	0,000430	0,000339	7204864000	1565246547	1258233	186	0	0	52	-6,577099e-002	2,793974e-003	7,327651e-013	-0,000000e+000	-5,427458e-025	1,005264e+000	3,962752e+003
821	3;1*5;2*9;4*10;6*11;7*8	0,326459	0,000450	0,000293	11628544000	2242098125	3121354	258	0	0	81	2,890114e-001	1,013692e-002	4,013560e-012	-0,000000e+000	8,129035e-018	1,066048e+000	4,819651e+003
822	3;1*5;2*9;4*11;6*7;8*10	1,550831	0,001022	0,000702	13840384000	3145755961	7138193	461	0	0	105	1,247572e+000	2,743467e-002	1,504827e-007	-0,000000e+000	4,039582e-022	2,601939e+000	8,212335e+003
823	3;1*5;2*9;4*11;6*8;7*10	0,338527	0,000775	0,000518	12734464000	2598695050	4896338	631	0	0	100	1,837470e-001	-1,109416e-003	-6,851292e-007	-0,000000e+000	-1,019960e-023	1,873142e+000	7,664456e+003
824	3;1*5;2*9;4*11;6*10;7*8	1,325021	0,000735	0,000530	16605184000	2965080609	7210479	635	0	0	110	1,005926e+000	2,961733e-003	7,714091e-006	-0,000000e+000	1,954489e-024	2,128335e+000	8,440534e+003
825	3;1*5;2*10;4*6;7*8;9*11	-1,606349	0,002855	0,001469	75218944000	19582925975	114909264	145	0	0	567	-9,848728e-001	8,072961e-002	2,428883e-012	-0,000000e+000	-3,519548e-021	6,708100e+000	3,781882e+004
826	3;1*5;2*10;4*6;7*9;8*11	1,286222	0,001498	0,000937	30982144000	7441611351	3760880	164	0	0	241	8,400635e-001	-1,045292e-003	8,562522e-017	-0,000000e+000	1,046247e-022	3,956508e+000	1,410764e+004
827	3;1*5;2*10;4*6;7*11;8*9	-1,946066	0,001880	0,001033	40382464000	9034023912	19822551	251	0	0	329	-1,335074e+000	1,786866e-002	7,930038e-014	-0,000000e+000	5,090556e-023	4,675388e+000	1,714876e+004
828	3;1*5;2*10;4*7;6*8;9*11	-2,867208	0,001567	0,001031	26005504000	5993312560	3133147	173	0	0	221	-2,558042e+000	-3,524896e-002	2,261986e-015	-0,000000e+000	-9,672060e-023	5,807309e+000	1,326386e+004
829	3;1*5;2*10;4*7;6*9;8*11	-0,329673	0,000267	0,000191	4993024000	1562272015	328066	10	0	0	28	-2,694694e-001	4,618963e-004	-3,749026e-030	-0,000000e+000	-1,038793e-025	6,404578e-001	3,428942e+003
830	3;1*5;2*10;4*7;6*11;8*9	0,441571	0,000585	0,000357	9969664000	2965290128	3543757	284	0	0	59	4,012747e-001	-5,522335e-004	-3,841055e-014	-0,000000e+000	6,393927e-024	1,203210e+000	6,886541e+003
831	3;1*5;2*10;4*8;6*7;9*11	-2,665777	0,001311	0,000999	26558464000	5156443652	11403531	192	0	0	203	-2,045171e+000	-6,483711e-004	7,674864e-018	-0,000000e+000	9,311036e-024	4,760798e+000	1,048200e+004
832	3;1*5;2*10;4*8;6*9;7*11	-0,455224	0,000415	0,000271	4993024000	1489304109	520030	16	0	0	33	-4,165669e-001	-7,892779e-004	1,041337e-042	-0,000000e+000	-2,648262e-024	6,651709e-001	3,627600e+003
833	3;1*5;2*10;4*8;6*11;7*9	-0,270519	0,000457	0,000335	6651904000	1795040690	3359972	593	0	0	44	-2,170378e-001	-1,687333e-003	3,419616e-010	-0,000000e+000	-5,925100e-024	1,059367e+000	6,149001e+003
834	3;1*5;2*10;4*9;6*7;8*11	0,156385	0,000544	0,000374	11628544000	2782340303	1811105	108	0	0	81	1,342924e-001	-4,496714e-004	2,594234e-020	-0,000000e+000	-3,613846e-025	1,150545e+000	5,125534e+003
835	3;1*5;2*10;4*9;6*8;7*11	-0,029187	0,000339	0,000258	9416704000	2455428891	1320016	87	0	0	69	-6,507495e-004	1,021255e-003	1,940812e-019	-0,000000e+000	-5,317207e-025	9,230163e-001	5,189136e+003
836	3;1*5;2*10;4*9;6*11;7*8	-0,081482	0,000565	0,000402	6651904000	1932419995	3721074	281	0	0	47	-1,176621e-001	-8,540013e-003	4,279629e-016	-0,000000e+000	-9,542466e-025	1,109895e+000	5,155458e+003
837	3;1*5;2*10;4*11;6*7;8*9	-1,883576	0,001046	0,000691	22687744000	5025683991	50147442	305	0	0	152	-1,641826e+000	-6,418511e-002	-4,094914e-011	-0,000000e+000	-1,278586e-020	3,235665e+000	9,657000e+003
838	3;1*5;2*10;4*11;6*8;7*9	1,995559	0,001042	0,000783	23793664000	5856016605	8794421	280	0	0	153	1,648148e+000	6,788440e-002	-6,700665e-012	-0,000000e+000	7,119694e-023	3,958819e+000	8,219055e+003
839	3;1*5;2*10;4*11;6*9;7*8	-2,941420	0,000910	0,000694	19922944000	5392888366	16570041	226	0	0	159	-2,531596e+000	-9,625701e-003	4,611474e-016	-0,000000e+000	-4,273724e-021	3,962238e+000	6,736333e+003
840	3;1*5;2*11;4*6;7*8;9*10	1,075617	0,003424	0,001740	65265664000	16468160453	416226027	7067	0	0	467	6,842556e-001	-2,058601e-001	9,392795e-006	-0,000000e+000	-9,062970e-023	6,626331e+000	5,417481e+004
841	3;1*5;2*11;4*6;7*9;8*10	-1,335956	0,003137	0,001676	96231424000	26329466453	55349448	407	0	0	777	-7,233513e-001	4,912075e-002	-3,653119e-015	-0,000000e+000	7,366602e-019	7,831595e+000	4,159575e+004
842	3;1*5;2*11;4*6;7*10;8*9	0,911440	0,002905	0,001445	90701824000	25028231034	159832774	437	0	0	692	4,606988e-001	-7,774612e-002	4,852757e-009	-0,000000e+000	6,496991e-024	5,458391e+000	3,968329e+004
843	3;1*5;2*11;4*7;6*8;9*10	2,410827	0,001603	0,001087	30429184000	7318923530	24959882	77	0	0	253	2,303679e+000	2,126078e-001	3,817102e-011	-0,000000e+000	2,172252e-023	5,137539e+000	1,483566e+004
844	3;1*5;2*11;4*7;6*9;8*10	-0,122343	0,000798	0,000560	10522624000	2359738002	1302226	58	0	0	82	-1,712012e-001	1,187064e-003	8,309057e-014	-0,000000e+000	3,624662e-025	1,781561e+000	5,747623e+003
845	3;1*5;2*11;4*7;6*10;8*9	1,947943	0,000962	0,000662	18264064000	3253207708	5111763	101	0	0	131	1,729471e+000	2,303053e-002	1,860038e-019	-0,000000e+000	3,046392e-020	2,986859e+000	7,848273e+003
846	3;1*5;2*11;4*8;6*7;9*10	1,058915	0,001870	0,001029	30982144000	5925335824	79685567	354	0	0	231	7,489493e-001	-2,964152e-002	-8,617546e-010	-0,000000e+000	9,102900e-020	3,444817e+000	1,653551e+004
847	3;1*5;2*11;4*8;6*9;7*10	-0,114282	0,000589	0,000395	13287424000	2958124922	1805748	96	0	0	108	-2,063728e-001	-4,579937e-003	2,370923e-014	-0,000000e+000	-2,510473e-024	1,184382e+000	6,825610e+003
848	3;1*5;2*11;4*8;6*10;7*9	-1,070708	0,000884	0,000569	18264064000	3492065169	2505360	154	0	0	135	-8,784110e-001	-3,886957e-003	1,251307e-019	-0,000000e+000	-3,931794e-024	2,101445e+000	7,475977e+003
849	3;1*5;2*11;4*9;6*7;8*10	0,602400	0,001086	0,000799	19922944000	3992591312	7665835	151	0	0	158	6,578303e-001	9,091133e-003	-3,278489e-016	-0,000000e+000	-2,104038e-023	2,922647e+000	9,465956e+003
850	3;1*5;2*11;4*9;6*8;7*10	-0,385865	0,000641	0,000514	11628544000	2505308688	1588496	59	0	0	72	-3,598717e-001	-2,309215e-003	5,499751e-020	-0,000000e+000	1,352412e-023	1,819657e+000	6,241063e+003
851	3;1*5;2*11;4*9;6*10;7*8	0,992942	0,000949	0,000610	16605184000	2883437630	3956752	111	0	0	127	7,807448e-001	4,115288e-003	-2,390619e-016	-0,000000e+000	4,402315e-024	2,403197e+000	7,238022e+003
852	3;1*5;2*11;4*10;6*7;8*9	0,580175	0,001282	0,000854	21028864000	3545518342	51067173	566	0	0	141	4,809796e-001	2,315500e-002	1,980363e-006	-0,000000e+000	4,425874e-022	2,771915e+000	1,033825e+004
853	3;1*5;2*11;4*10;6*8;7*9	-0,702785	0,001325	0,000887	23240704000	5224704228	6049703	330	0	0	168	-4,794505e-001	-1,522741e-003	5,245641e-014	-0,000000e+000	-1,181401e-020	3,188726e+000	9,742029e+003
854	3;1*5;2*11;4*10;6*9;7*8	0,548747	0,000911	0,000589	29876224000	7303914547	24667309	357	0	0	218	4,062686e-001	1,199738e-002	7,210903e-018	-0,000000e+000	-3,132589e-024	2,650147e+000	1,077746e+004
855	3;1*6;2*4;5*8;7*10;9*11	-14,724421	0,003097	0,002807	145444864000	39045279158	26110153	143	0	0	1174	-1,363215e+001	-1,238301e+000	-5,646551e-006	-0,000000e+000	-2,702112e-019	2,059090e+001	4,209416e+004
856	3;1*6;2*4;5*8;7*11;9*10	15,825217	0,003545	0,002768	162586624000	39616857505	165795310	521	0	0	1234	1,479157e+001	3,019430e+000	3,782832e-004	-0,000000e+000	-3,134187e-022	2,129345e+001	5,342295e+004
857	3;1*6;2*4;5*9;7*10;8*11	-4,943496	0,001416	0,001008	39276544000	10644141412	6472555	169	0	0	308	-4,285274e+000	-1,565525e-001	-1,696005e-009	-0,000000e+000	-7,691290e-024	6,478638e+000	1,003016e+004
858	3;1*6;2*4;5*9;7*11;8*10	-9,004473	0,003069	0,002580	133832704000	33476318571	20519080	487	0	0	1091	-8,316726e+000	-1,029085e+000	-5,592142e-008	-0,000000e+000	-5,586341e-019	1,376670e+001	3,906824e+004
859	3;1*6;2*4;5*10;7*8;9*11	24,251172	0,004503	0,003929	218435584000	55772616831	312839858	2566	0	0	1644	2,263220e+001	5,838101e+000	1,027872e-003	-0,000000e+000	3,987622e-021	3,147345e+001	8,341152e+004
860	3;1*6;2*4;5*10;7*9;8*11	-9,567402	0,002964	0,002626	134938624000	34128739858	21710070	274	0	0	1084	-9,076401e+000	-1,061701e+000	-4,656080e-007	-0,000000e+000	9,086262e-021	1,522296e+001	3,770928e+004
861	3;1*6;2*4;5*10;7*11;8*9	11,604504	0,003086	0,002503	126091264000	30032003015	100112235	435	0	0	942	1,068013e+001	2,289538e+000	2,544867e-004	-0,000000e+000	5,626335e-018	1,785451e+001	3,953578e+004
862	3;1*6;2*4;5*11;7*8;9*10	-19,799862	0,004611	0,004116	168669184000	39154242877	1050741438	78149	0	0	1274	-1,850664e+001	-8,182238e+000	-1,113751e-002	-0,000000e+000	-2,574507e-019	2,879783e+001	9,101932e+004
863	3;1*6;2*4;5*11;7*9;8*10	23,712527	0,005281	0,004084	379899904000	100466424807	281442037	2241	0	0	3200	2,148140e+001	4,836404e+000	5,927485e-004	-0,000000e+000	7,428114e-019	3,422108e+001	1,118917e+005
864	3;1*6;2*4;5*11;7*10;8*9	-17,375396	0,003700	0,003217	194658304000	51707842970	448504088	3626	0	0	1533	-1,583641e+001	-4,440397e+000	-8,502768e-004	-0,000000e+000	-2,666329e-020	2,646047e+001	6,130298e+004
865	3;1*6;2*5;4*8;7*10;9*11	1,346768	0,001799	0,001126	50335744000	11990033836	1889244	159	0	0	379	9,643205e-001	-3,127795e-002	-1,293663e-020	-0,000000e+000	-9,372311e-025	5,605964e+000	1,514534e+004
866	3;1*6;2*5;4*8;7*11;9*10	-0,449713	0,002121	0,001324	74113024000	16158538398	21033590	293	0	0	550	-1,905344e-001	1,394656e-001	2,728519e-015	-0,000000e+000	-4,402578e-015	5,369859e+000	2,179332e+004
867	3;1*6;2*5;4*9;7*10;8*11	0,064516	0,000541	0,000356	12181504000	3205964929	695077	88	0	0	73	-2,938613e-002	-2,877300e-003	-4,877460e-017	-0,000000e+000	7,614954e-024	1,665937e+000	3,759389e+003
868	3;1*6;2*5;4*9;7*11;8*10	0,458525	0,001340	0,000745	68030464000	15946409983	3519720	458	0	0	490	2,142941e-001	-2,186240e-002	1,521570e-017	-0,000000e+000	-4,049001e-022	3,569481e+000	1,939043e+004
869	3;1*6;2*5;4*10;7*8;9*11	-0,969232	0,003013	0,001338	139915264000	33581622414	77737502	429	0	0	938	-1,699339e-001	2,672201e-001	2,196549e-008	-0,000000e+000	8,296654e-022	7,087467e+000	4,055507e+004
870	3;1*6;2*5;4*10;7*9;8*11	0,051159	0,001563	0,000942	37617664000	8601248742	1545630	173	0	0	266	-1,606109e-001	-1,825724e-002	1,712745e-010	-0,000000e+000	-1,094843e-023	3,709943e+000	1,203792e+004
871	3;1*6;2*5;4*10;7*11;8*9	-0,209794	0,001551	0,000999	46465024000	9976101453	8320809	167	0	0	304	5,587106e-002	8,634299e-002	5,813661e-017	-0,000000e+000	3,912124e-016	4,193885e+000	1,223504e+004
872	3;1*6;2*5;4*11;7*8;9*10	1,102051	0,002877	0,001596	87384064000	21281247489	346271878	1741	0	0	622	1,835877e-001	-5,992971e-001	-1,413326e-004	-0,000000e+000	-5,859397e-021	7,039194e+000	3,934393e+004
873	3;1*6;2*5;4*11;7*9;8*10	-1,092640	0,003139	0,001470	136597504000	35449659125	33883787	736	0	0	1037	-1,814860e-001	1,966867e-001	9,525915e-015	-0,000000e+000	4,628343e-018	8,387637e+000	4,127638e+004
874	3;1*6;2*5;4*11;7*10;8*9	-0,435921	0,002460	0,001317	100102144000	26926024194	80053309	564	0	0	699	-7,419917e-001	-2,529892e-001	8,472812e-008	-0,000000e+000	-5,588111e-021	5,867484e+000	2,846889e+004
875	3;1*6;2*7;4*8;5*10;9*11	1,807329	0,001164	0,000807	24899584000	5611105847	5216920	385	0	0	148	1,779989e+000	1,907852e-002	-6,397965e-012	-0,000000e+000	-2,242123e-022	2,749519e+000	8,741481e+003
876	3;1*6;2*7;4*8;5*11;9*10	-1,033780	0,001449	0,000758	45359104000	9727168935	9175743	543	0	0	308	-1,050379e+000	-6,069398e-002	1,046548e-016	-0,000000e+000	-4,651881e-025	1,991323e+000	1,012988e+004
877	3;1*6;2*7;4*9;5*10;8*11	-0,791580	0,000890	0,000535	13287424000	3156212716	3119293	182	0	0	75	-7,338362e-001	-1,964995e-002	5,668214e-016	-0,000000e+000	-8,676986e-025	1,122190e+000	5,762085e+003
878	3;1*6;2*7;4*9;5*11;8*10	0,264924	0,000994	0,000644	16605184000	3192403218	4597229	302	0	0	89	2,655988e-001	-3,983594e-003	8,287707e-014	-0,000000e+000	-2,643230e-025	1,747044e+000	6,621034e+003
879	3;1*6;2*7;4*10;5*8;9*11	-0,512109	0,000783	0,000312	35405824000	9761661144	4562515	488	0	0	200	-4,483759e-001	1,669236e-002	-9,348907e-014	-0,000000e+000	1,129385e-022	1,400676e+000	1,414951e+004
880	3;1*6;2*7;4*10;5*9;8*11	0,319291	0,000596	0,000328	16605184000	3121950640	1703616	205	0	0	119	3,301704e-001	8,303573e-003	-1,570170e-023	-0,000000e+000	-9,157887e-025	8,163412e-001	5,795436e+003
881	3;1*6;2*7;4*10;5*11;8*9	-0,146926	0,000789	0,000540	17711104000	3791530973	9639686	219	0	0	122	-1,946669e-001	-1,959659e-002	-7,654776e-013	-0,000000e+000	2,192924e-024	1,651271e+000	5,857067e+003
882	3;1*6;2*7;4*11;5*8;9*10	0,215852	0,000872	0,000473	17158144000	4674700342	5170059	121	0	0	127	2,191626e-001	-1,592819e-002	1,138257e-019	-0,000000e+000	1,368037e-021	1,274965e+000	5,622166e+003
883	3;1*6;2*7;4*11;5*9;8*10	0,192456	0,000656	0,000436	8863744000	1963240115	1089179	91	0	0	70	2,051060e-001	1,567261e-002	-4,247061e-020	-0,000000e+000	1,589946e-026	1,151190e+000	3,532155e+003
884	3;1*6;2*7;4*11;5*10;8*9	0,523674	0,000610	0,000448	13840384000	2597252306	2768580	161	0	0	87	4,413014e-001	-9,862690e-003	2,376598e-017	-0,000000e+000	-1,579124e-022	1,292008e+000	3,715640e+003
885	3;1*6;2*8;4*5;7*10;9*11	-2,796415	0,002492	0,001251	89595904000	20323658652	57781912	163	0	0	669	-2,163784e+000	2,231245e-002	7,808917e-015	-0,000000e+000	-1,864169e-021	6,894736e+000	2,881402e+004
886	3;1*6;2*8;4*5;7*11;9*10	1,743385	0,003004	0,001624	94572544000	17721010951	221645435	815	0	0	693	1,085244e+000	-8,983701e-002	3,106830e-007	-0,000000e+000	7,191728e-020	6,590415e+000	3,961244e+004
887	3;1*6;2*8;4*7;5*10;9*11	-0,843304	0,000725	0,000461	8310784000	2562024239	1684732	176	0	0	55	-7,788866e-001	-1,531117e-002	9,106566e-012	-0,000000e+000	4,730053e-025	1,327728e+000	6,381614e+003
888	3;1*6;2*8;4*7;5*11;9*10	0,547144	0,000789	0,000405	14393344000	3585205682	2820654	104	0	0	116	4,997093e-001	4,229039e-003	1,225438e-019	-0,000000e+000	8,493924e-025	1,002953e+000	4,702752e+003
889	3;1*6;2*8;4*9;5*10;7*11	0,252276	0,000653	0,000345	10522624000	2775640012	7674299	336	0	0	66	1,927749e-001	-3,985099e-002	2,328120e-009	-0,000000e+000	1,290628e-024	8,500779e-001	7,432744e+003
890	3;1*6;2*8;4*9;5*11;7*10	0,047644	0,000153	0,000111	6098944000	1457608085	1000017	102	0	0	40	3,315633e-002	1,222047e-003	6,480479e-013	-0,000000e+000	-3,784058e-026	3,305347e-001	2,628923e+003
891	3;1*6;2*8;4*10;5*7;9*11	-2,396129	0,001433	0,000983	22687744000	5423642163	5467289	744	0	0	162	-1,976592e+000	-5,011755e-002	-8,400372e-006	-0,000000e+000	6,892604e-025	4,306617e+000	1,398609e+004
892	3;1*6;2*8;4*10;5*9;7*11	0,229859	0,000304	0,000208	7757824000	1790957984	980479	75	0	0	50	2,239500e-001	4,004354e-005	7,170460e-033	-0,000000e+000	-1,170965e-024	5,431056e-001	3,656405e+003
893	3;1*6;2*8;4*10;5*11;7*9	0,823233	0,000914	0,000590	19369984000	3580513082	9066705	558	0	0	128	7,189926e-001	2,616230e-002	1,516287e-010	-0,000000e+000	-1,543357e-025	1,661921e+000	8,177348e+003
894	3;1*6;2*8;4*11;5*7;9*10	1,910221	0,001454	0,000893	31535104000	7057313444	16294944	213	0	0	239	1,596597e+000	5,325814e-002	1,733366e-011	-0,000000e+000	8,649982e-024	3,395287e+000	1,150590e+004
895	3;1*6;2*8;4*11;5*9;7*10	0,201889	0,000275	0,000166	6651904000	2091421699	489289	41	0	0	50	1,831974e-001	2,200391e-004	1,371088e-033	-0,000000e+000	-1,263268e-025	4,040432e-001	4,068132e+003
896	3;1*6;2*8;4*11;5*10;7*9	0,166552	0,000480	0,000326	14946304000	3093455348	3217729	194	0	0	105	1,653517e-001	1,507361e-002	-2,279363e-016	-0,000000e+000	-5,266086e-024	9,959752e-001	5,673089e+003
897	3;1*6;2*9;4*5;7*10;8*11	0,108973	0,000973	0,000632	26005504000	6323009486	15277542	119	0	0	186	3,017759e-001	-4,834398e-003	-3,939812e-017	-0,000000e+000	1,843376e-022	2,231256e+000	8,093251e+003
898	3;1*6;2*9;4*5;7*11;8*10	-0,973157	0,001647	0,000988	45359104000	9855033601	25214094	197	0	0	356	-4,326501e-001	1,222204e-002	4,023587e-015	-0,000000e+000	-9,005754e-022	4,228158e+000	1,339637e+004
899	3;1*6;2*9;4*7;5*10;8*11	-0,158797	0,000366	0,000200	6098944000	2236216041	1402165	48	0	0	38	-1,546186e-001	-2,097014e-003	-1,606382e-013	-0,000000e+000	-9,219089e-023	4,032280e-001	6,294192e+003
900	3;1*6;2*9;4*7;5*11;8*10	-0,792433	0,000453	0,000319	7757824000	1873763764	715338	86	0	0	68	-6,537321e-001	-8,755270e-004	-3,355751e-018	-0,000000e+000	-5,051941e-025	1,017315e+000	3,835965e+003
901	3;1*6;2*9;4*8;5*10;7*11	-0,362654	0,000269	0,000185	8310784000	2607966481	5240155	162	0	0	55	-3,393663e-001	3,692599e-003	1,194566e-008	-0,000000e+000	9,713439e-025	6,157067e-001	8,144555e+003
902	3;1*6;2*9;4*8;5*11;7*10	-0,119185	0,000254	0,000166	5545984000	1382217165	569890	49	0	0	49	-1,143990e-001	-1,731911e-003	-8,554007e-030	-0,000000e+000	3,400806e-024	4,065197e-001	2,701664e+003
903	3;1*6;2*9;4*10;5*7;8*11	-0,001045	0,000640	0,000384	6651904000	1778124165	1416593	123	0	0	50	-2,739263e-002	-5,969911e-004	1,189388e-014	-0,000000e+000	6,033526e-026	8,917136e-001	4,518962e+003
904	3;1*6;2*9;4*10;5*8;7*11	0,138577	0,000258	0,000178	4440064000	1487782566	2909190	86	0	0	41	1,300962e-001	-7,494545e-003	-2,834968e-012	-0,000000e+000	-4,209075e-027	3,856391e-001	4,115319e+003
905	3;1*6;2*9;4*10;5*11;7*8	-0,634596	0,000963	0,000500	19369984000	3829684005	10547248	337	0	0	156	-5,905946e-001	1,656533e-002	3,080372e-014	-0,000000e+000	-9,090300e-023	1,371129e+000	6,514622e+003
906	3;1*6;2*9;4*11;5*7;8*10	-0,547528	0,001014	0,000659	14393344000	3296779279	5910917	736	0	0	115	-3,682019e-001	-6,060216e-003	-3,007026e-007	-0,000000e+000	4,807770e-024	2,140376e+000	8,605377e+003
907	3;1*6;2*9;4*11;5*8;7*10	0,102485	0,000351	0,000217	2781184000	967572708	904160	83	0	0	13	1,008315e-001	4,327794e-003	-8,364403e-009	-0,000000e+000	9,229960e-026	4,074921e-001	2,512429e+003
908	3;1*6;2*9;4*11;5*10;7*8	-0,863378	0,000833	0,000673	15499264000	3560617279	10166489	261	0	0	137	-8,509509e-001	-1,157793e-001	-1,288020e-006	-0,000000e+000	-1,769169e-023	1,876662e+000	7,485355e+003
909	3;1*6;2*10;4*5;7*8;9*11	0,714689	0,003147	0,001683	68583424000	16033650882	356646380	4377	0	0	519	-2,798740e-001	-1,803020e-001	-2,362236e-009	-0,000000e+000	9,046728e-023	6,381033e+000	4,460649e+004
910	3;1*6;2*10;4*5;7*9;8*11	-0,836973	0,001949	0,000942	58077184000	12453748158	36925860	132	0	0	470	-3,155800e-001	1,276327e-002	-3,463112e-015	-0,000000e+000	-2,235048e-023	4,234415e+000	1,798612e+004
911	3;1*6;2*10;4*5;7*11;8*9	0,991575	0,002004	0,001152	50888704000	9772576770	114707044	420	0	0	381	2,921103e-001	-5,663705e-002	-1,846305e-010	-0,000000e+000	1,770517e-022	4,847027e+000	2,094190e+004
912	3;1*6;2*10;4*7;5*8;9*11	2,413862	0,001118	0,000707	20475904000	5223011153	3578239	154	0	0	144	1,850902e+000	2,047471e-002	9,764134e-018	-0,000000e+000	2,509592e-023	3,448198e+000	1,021432e+004
913	3;1*6;2*10;4*7;5*9;8*11	-0,314064	0,000202	0,000187	6651904000	2218277010	900553	21	0	0	45	-3,006419e-001	-9,128797e-004	-1,162540e-024	-0,000000e+000	-1,015439e-025	5,376977e-001	5,189237e+003
914	3;1*6;2*10;4*7;5*11;8*9	0,681921	0,000422	0,000260	9416704000	2432684008	2409797	38	0	0	69	5,851822e-001	7,531094e-003	-2,015132e-016	-0,000000e+000	2,258070e-023	1,017288e+000	4,410605e+003
915	3;1*6;2*10;4*8;5*7;9*11	-0,260075	0,001808	0,000925	44806144000	10510397253	7980653	519	0	0	355	-2,939106e-001	-4,344775e-003	3,493717e-016	-0,000000e+000	-4,221768e-023	3,054995e+000	2,000278e+004
916	3;1*6;2*10;4*8;5*9;7*11	1,463888	0,000662	0,000448	5545984000	1653752454	1383251	148	0	0	44	1,389679e+000	1,421278e-002	-3,201490e-016	-0,000000e+000	6,268124e-023	1,492781e+000	5,041553e+003
917	3;1*6;2*10;4*8;5*11;7*9	-0,589580	0,000665	0,000437	6098944000	1503008687	1694534	124	0	0	45	-5,124919e-001	-1,673040e-002	-4,647665e-014	-0,000000e+000	-9,634264e-024	1,245269e+000	4,798283e+003
918	3;1*6;2*10;4*9;5*7;8*11	-0,016819	0,000391	0,000294	6651904000	1773283996	966378	61	0	0	36	1,692462e-002	1,369441e-003	-2,553027e-018	-0,000000e+000	1,441112e-024	8,906842e-001	3,765153e+003
919	3;1*6;2*10;4*9;5*8;7*11	-0,327374	0,000313	0,000208	4993024000	1873704493	2402832	115	0	0	33	-3,209065e-001	-1,465426e-002	-1,114360e-011	-0,000000e+000	1,863300e-025	5,019576e-001	4,817529e+003
920	3;1*6;2*10;4*9;5*11;7*8	0,541645	0,000534	0,000334	7204864000	1950509647	2914350	169	0	0	52	5,163976e-001	1,593865e-002	-6,115752e-011	-0,000000e+000	2,952418e-026	9,068632e-001	4,674313e+003
921	3;1*6;2*10;4*11;5*7;8*9	0,696436	0,000968	0,000702	12734464000	2831942229	6341561	278	0	0	94	5,281371e-001	2,710999e-002	1,848487e-009	-0,000000e+000	2,585434e-025	2,455026e+000	6,386809e+003
922	3;1*6;2*10;4*11;5*8;7*9	1,159643	0,001206	0,000505	16052224000	3806042093	5550085	600	0	0	101	9,187097e-001	-5,009219e-006	-3,781246e-007	-0,000000e+000	1,029586e-023	2,029344e+000	1,097127e+004
923	3;1*6;2*10;4*11;5*9;7*8	0,755284	0,000906	0,000614	11628544000	2222637976	4889898	375	0	0	84	5,655320e-001	9,636542e-003	4,004137e-008	-0,000000e+000	7,610792e-025	2,122678e+000	6,209585e+003
924	3;1*6;2*11;4*5;7*8;9*10	0,258358	0,003982	0,002057	60841984000	13418846923	986070525	132222	0	0	457	9,155071e-001	4,314792e-001	-5,801818e-007	-0,000000e+000	-5,173991e-022	5,265474e+000	7,270558e+004
925	3;1*6;2*11;4*5;7*9;8*10	-0,502434	0,003453	0,001789	113926144000	28900649229	320078830	2088	0	0	885	-1,250060e+000	-1,398346e-001	4,920581e-010	-0,000000e+000	1,261371e-019	6,836143e+000	5,294299e+004
926	3;1*6;2*11;4*5;7*10;8*9	0,188126	0,002962	0,001804	64159744000	17148026440	437611073	5036	0	0	531	9,018847e-001	1,982045e-001	2,149227e-008	-0,000000e+000	2,186084e-022	5,704160e+000	3,890995e+004
927	3;1*6;2*11;4*7;5*8;9*10	-1,083093	0,001332	0,000694	24899584000	6727193488	21568895	166	0	0	162	-8,551930e-001	-2,099967e-002	-1,699098e-009	-0,000000e+000	-2,346960e-022	2,561365e+000	1,218586e+004
928	3;1*6;2*11;4*7;5*9;8*10	0,636734	0,000642	0,000465	10522624000	2391352642	1396877	78	0	0	80	4,167714e-001	1,678740e-003	4,679001e-023	-0,000000e+000	9,825233e-025	1,588871e+000	5,466026e+003
929	3;1*6;2*11;4*7;5*10;8*9	-1,023657	0,000673	0,000513	11628544000	2137656694	3125071	60	0	0	94	-6,987214e-001	-3,796117e-003	-3,428314e-017	-0,000000e+000	-3,443489e-023	2,002750e+000	4,689024e+003
930	3;1*6;2*11;4*8;5*7;9*10	0,194085	0,001632	0,001069	32088064000	7641448073	29350843	239	0	0	230	3,194907e-001	2,621139e-002	9,428725e-013	-0,000000e+000	5,526603e-023	2,422195e+000	1,440704e+004
931	3;1*6;2*11;4*8;5*9;7*10	-0,351343	0,000684	0,000455	11628544000	2713186325	2712828	142	0	0	74	-1,679008e-001	5,275830e-003	-2,524367e-016	-0,000000e+000	-9,551668e-024	1,361435e+000	7,468534e+003
932	3;1*6;2*11;4*8;5*10;7*9	0,765166	0,000669	0,000478	8310784000	1771560264	1649919	83	0	0	56	6,251447e-001	6,752292e-003	2,569661e-018	-0,000000e+000	9,665507e-025	1,358194e+000	5,173241e+003
933	3;1*6;2*11;4*9;5*7;8*10	-0,606691	0,000986	0,000628	19369984000	4431826204	3571931	247	0	0	142	-5,404126e-001	-1,921955e-003	9,914237e-017	-0,000000e+000	-4,773763e-023	1,871353e+000	1,077728e+004
934	3;1*6;2*11;4*9;5*8;7*10	-0,618947	0,000742	0,000376	12181504000	2988846209	2240349	174	0	0	88	-4,193154e-001	7,904004e-003	-9,062685e-018	-0,000000e+000	-3,565297e-024	1,220351e+000	7,954167e+003
935	3;1*6;2*11;4*9;5*10;7*8	-1,156866	0,000607	0,000521	12734464000	2208821494	3599642	118	0	0	106	-9,946451e-001	-1,901985e-002	-5,271229e-019	-0,000000e+000	-2,744986e-021	1,875787e+000	5,281652e+003
936	3;1*6;2*11;4*10;5*7;8*9	0,334759	0,001201	0,000680	23240704000	4539980959	9820088	210	0	0	164	2,793437e-001	3,037781e-003	2,026255e-017	-0,000000e+000	4,718772e-025	1,625390e+000	9,152165e+003
937	3;1*6;2*11;4*10;5*8;7*9	-0,300325	0,000742	0,000620	13287424000	2738672630	2518145	190	0	0	104	-2,508202e-001	-2,967290e-003	3,606916e-016	-0,000000e+000	6,509967e-027	1,173801e+000	7,074572e+003
938	3;1*6;2*11;4*10;5*9;7*8	0,349971	0,001312	0,000730	28217344000	4761999063	8660355	490	0	0	201	3,293697e-001	1,839149e-002	-1,445359e-016	-0,000000e+000	5,026475e-025	1,460724e+000	1,021243e+004
939	3;1*7;2*4;5*8;6*10;9*11	-5,100469	0,001430	0,001078	33746944000	9543395714	6078465	132	0	0	241	-4,433882e+000	-1,668982e-001	-5,916088e-023	-0,000000e+000	-4,789252e-021	7,370486e+000	1,013079e+004
940	3;1*7;2*4;5*8;6*11;9*10	5,472142	0,001317	0,001129	34852864000	9441717784	40722550	131	0	0	260	4,871394e+000	5,962570e-001	3,243592e-005	-0,000000e+000	1,992302e-022	7,558153e+000	9,726029e+003
941	3;1*7;2*4;5*9;6*10;8*11	1,491985	0,000963	0,000703	19369984000	5478439027	2831149	137	0	0	128	1,258599e+000	3,005048e-002	4,772907e-031	-0,000000e+000	1,352815e-022	2,835440e+000	6,133219e+003
942	3;1*7;2*4;5*9;6*11;8*10	-2,970543	0,001228	0,001039	21581824000	5497076295	2938708	103	0	0	172	-2,532166e+000	-1,100459e-001	-4,309127e-018	-0,000000e+000	-2,837921e-024	4,426277e+000	8,560550e+003
943	3;1*7;2*4;5*10;6*8;9*11	-13,193105	0,003290	0,003130	138809344000	37088949746	29104467	647	0	0	1104	-1,228327e+001	-1,700660e+000	-3,119438e-006	-0,000000e+000	-1,391502e-021	1,909158e+001	4,641433e+004
944	3;1*7;2*4;5*10;6*9;8*11	-0,453666	0,000656	0,000403	27111424000	8259249115	4360563	140	0	0	189	-5,349017e-001	-3,612028e-003	-6,270267e-012	-0,000000e+000	9,669321e-023	2,208914e+000	8,627986e+003
945	3;1*7;2*4;5*10;6*11;8*9	2,902719	0,000992	0,000838	30429184000	7485916089	23001506	230	0	0	237	2,520502e+000	3,390246e-001	1,564763e-005	-0,000000e+000	-4,177429e-017	5,025894e+000	7,982568e+003
946	3;1*7;2*4;5*11;6*8;9*10	10,642629	0,003913	0,003435	172539904000	42266949484	223521657	1951	0	0	1375	1,004305e+001	3,795340e+000	9,033027e-004	-0,000000e+000	3,412937e-020	1,725082e+001	6,353697e+004
947	3;1*7;2*4;5*11;6*9;8*10	-1,955928	0,002597	0,002009	92360704000	23169656002	13912457	371	0	0	766	-2,216819e+000	-6,016159e-001	-7,433656e-007	-0,000000e+000	1,656030e-023	7,729433e+000	3,120662e+004
948	3;1*7;2*4;5*11;6*10;8*9	5,498679	0,002239	0,002017	75771904000	16650794730	47949537	528	0	0	544	4,932810e+000	1,077654e+000	9,630612e-005	-0,000000e+000	1,129989e-022	9,242723e+000	2,201431e+004
949	3;1*7;2*5;4*8;6*10;9*11	-2,719485	0,000797	0,000526	15499264000	3991121040	673770	33	0	0	104	-2,393278e+000	-1,727799e-003	9,921975e-029	-0,000000e+000	-1,014119e-023	3,025131e+000	6,903806e+003
950	3;1*7;2*5;4*8;6*11;9*10	2,153330	0,000838	0,000576	14393344000	3289336370	2347032	32	0	0	101	1,898491e+000	1,884097e-002	-2,614703e-047	-0,000000e+000	2,254015e-024	2,492982e+000	5,163239e+003
951	3;1*7;2*5;4*9;6*10;8*11	0,031256	0,000385	0,000235	10522624000	2465351726	495249	22	0	0	72	4,452841e-002	-8,273595e-004	8,140640e-018	-0,000000e+000	-2,886857e-024	8,307479e-001	3,803351e+003
952	3;1*7;2*5;4*9;6*11;8*10	-1,279346	0,000567	0,000391	11628544000	2366585363	746412	46	0	0	91	-9,915782e-001	-9,535929e-004	4,722231e-021	-0,000000e+000	-4,685731e-024	1,583502e+000	3,942821e+003
953	3;1*7;2*5;4*10;6*8;9*11	-0,126683	0,001847	0,000944	50335744000	12292078497	2489339	259	0	0	365	-4,719332e-001	-3,457891e-002	-2,702047e-014	-0,000000e+000	-4,034612e-022	4,289040e+000	1,730854e+004
954	3;1*7;2*5;4*10;6*9;8*11	-0,069383	0,000244	0,000152	8863744000	2378004534	221223	19	0	0	63	-7,689251e-002	4,892000e-005	-4,714537e-043	-0,000000e+000	-9,819383e-024	5,433101e-001	3,560340e+003
955	3;1*7;2*5;4*10;6*11;8*9	1,578742	0,000630	0,000397	12181504000	2424331707	1339283	31	0	0	77	1,257872e+000	6,827194e-003	2,653649e-027	-0,000000e+000	1,087490e-021	1,864306e+000	3,427876e+003
956	3;1*7;2*5;4*11;6*8;9*10	0,112925	0,001803	0,001010	59183104000	14236101373	33492091	187	0	0	438	5,965501e-001	1,807411e-001	-3,008278e-014	-0,000000e+000	4,138043e-019	3,928212e+000	1,982433e+004
957	3;1*7;2*5;4*11;6*9;8*10	-0,653084	0,001157	0,000564	21581824000	4919416067	1189465	99	0	0	167	-6,292192e-001	-1,131799e-002	-1,415968e-008	-0,000000e+000	-2,136945e-024	1,860988e+000	8,189091e+003
958	3;1*7;2*5;4*11;6*10;8*9	0,470349	0,001132	0,000602	30429184000	6108806955	4877359	186	0	0	212	5,220770e-001	3,378055e-002	1,502555e-021	-0,000000e+000	1,329950e-022	1,957860e+000	9,484498e+003
959	3;1*7;2*6;4*8;5*10;9*11	0,016700	0,001039	0,000592	17711104000	3261107001	1601467	194	0	0	124	-1,084235e-001	6,039471e-003	1,247396e-023	-0,000000e+000	3,704293e-024	1,686931e+000	6,854021e+003
960	3;1*7;2*6;4*8;5*11;9*10	-0,404910	0,001105	0,000597	17158144000	4461673875	7140951	127	0	0	102	-3,220441e-001	-1,173449e-002	-5,661568e-009	-0,000000e+000	3,922195e-022	1,279245e+000	7,013829e+003
961	3;1*7;2*6;4*9;5*10;8*11	0,692668	0,000838	0,000474	19369984000	3536390636	2659849	243	0	0	144	6,471845e-001	3,446095e-002	-1,079745e-011	-0,000000e+000	1,644038e-023	9,395547e-001	6,393511e+003
962	3;1*7;2*6;4*9;5*11;8*10	0,167640	0,000683	0,000457	13840384000	2688205680	3371442	178	0	0	110	8,567632e-002	2,466656e-002	3,236066e-014	-0,000000e+000	1,086444e-025	1,331089e+000	5,306665e+003
963	3;1*7;2*6;4*10;5*8;9*11	-0,953668	0,000729	0,000435	13287424000	2848151557	997072	148	0	0	82	-7,500524e-001	4,202098e-003	-1,755599e-029	-0,000000e+000	-5,900182e-025	1,583766e+000	4,293281e+003
964	3;1*7;2*6;4*10;5*9;8*11	-0,101592	0,000499	0,000297	14393344000	2565229240	1154023	176	0	0	93	-1,080974e-001	6,554032e-003	9,375936e-012	-0,000000e+000	-1,547868e-023	6,454460e-001	4,558198e+003
965	3;1*7;2*6;4*10;5*11;8*9	-0,260878	0,000685	0,000436	13840384000	3280978700	6650311	181	0	0	82	-1,924275e-001	-4,635682e-002	1,919704e-016	-0,000000e+000	-3,934296e-025	1,356131e+000	4,938431e+003
966	3;1*7;2*6;4*11;5*8;9*10	0,624785	0,000705	0,000432	16605184000	4097854987	5411261	116	0	0	103	5,420833e-001	1,314515e-003	7,603557e-014	-0,000000e+000	-2,614940e-024	1,239636e+000	4,860984e+003
967	3;1*7;2*6;4*11;5*9;8*10	-0,313230	0,000501	0,000312	13287424000	2826054795	1334247	131	0	0	84	-2,315519e-001	6,648198e-003	9,730845e-012	-0,000000e+000	-3,954890e-024	1,087701e+000	4,901675e+003
968	3;1*7;2*6;4*11;5*10;8*9	0,886238	0,000559	0,000430	17711104000	3258829807	3265163	215	0	0	128	7,837814e-001	8,728240e-003	-1,001480e-009	-0,000000e+000	5,023185e-024	1,711000e+000	4,449512e+003
969	3;1*7;2*8;4*5;6*10;9*11	3,511074	0,001249	0,000779	28217344000	6494089835	12736779	192	0	0	211	2,939879e+000	-7,341691e-003	3,106313e-012	-0,000000e+000	4,633508e-020	4,430031e+000	9,238685e+003
970	3;1*7;2*8;4*5;6*11;9*10	-2,948711	0,001811	0,000826	40382464000	8217666531	105596449	476	0	0	296	-2,428402e+000	-4,395921e-002	-1,731286e-010	-0,000000e+000	-1,371552e-021	3,763914e+000	1,585138e+004
971	3;1*7;2*8;4*6;5*10;9*11	-2,583702	0,001342	0,000879	22687744000	5718415751	6419592	876	0	0	162	-2,211342e+000	-1,294734e-002	-8,591073e-007	-0,000000e+000	7,352617e-024	4,299887e+000	1,130052e+004
972	3;1*7;2*8;4*6;5*11;9*10	1,853632	0,001316	0,000827	27111424000	6776315269	20380185	294	0	0	190	1,518467e+000	2,112508e-002	1,114323e-010	-0,000000e+000	3,939342e-023	3,427304e+000	1,029694e+004
973	3;1*7;2*8;4*9;5*10;6*11	0,112985	0,000989	0,000597	19922944000	4142810279	18187554	567	0	0	130	1,563022e-001	5,648334e-002	9,846622e-011	-0,000000e+000	-9,957840e-025	1,428463e+000	6,743857e+003
974	3;1*7;2*8;4*9;5*11;6*10	0,705931	0,000430	0,000255	15499264000	1717653783	1938585	372	0	0	100	5,475883e-001	2,101683e-002	2,098428e-011	-0,000000e+000	-3,645246e-027	9,446115e-001	3,227383e+003
975	3;1*7;2*8;4*10;5*6;9*11	3,372039	0,001296	0,000869	23793664000	5705469769	12144373	327	0	0	163	3,012678e+000	1,403240e-002	2,125083e-010	-0,000000e+000	1,121274e-023	4,468767e+000	9,343751e+003
976	3;1*7;2*8;4*10;5*9;6*11	-0,721504	0,000557	0,000362	13287424000	2415251816	1943596	231	0	0	89	-6,839661e-001	-1,640204e-002	-4,855735e-025	-0,000000e+000	-4,458207e-026	9,134863e-001	3,609449e+003
977	3;1*7;2*8;4*10;5*11;6*9	0,166326	0,000301	0,000156	20475904000	6155367280	5723101	386	0	0	132	1,666661e-001	1,958124e-002	-4,023507e-011	-0,000000e+000	-1,542352e-024	5,187563e-001	7,519198e+003
978	3;1*7;2*8;4*11;5*6;9*10	-2,567152	0,001205	0,000834	27111424000	6368005859	68001119	388	0	0	190	-2,349238e+000	-6,420583e-002	-6,570474e-011	-0,000000e+000	-7,637498e-021	3,873949e+000	1,132093e+004
979	3;1*7;2*8;4*11;5*9;6*10	-0,807146	0,000647	0,000366	11075584000	2811238273	1769776	191	0	0	64	-7,613342e-001	-8,742039e-003	-3,574294e-026	-0,000000e+000	-5,367532e-025	9,386228e-001	4,136577e+003
980	3;1*7;2*8;4*11;5*10;6*9	-0,278667	0,000450	0,000292	12181504000	2639763334	2318050	255	0	0	67	-2,214884e-001	-2,927629e-002	3,351515e-020	-0,000000e+000	-5,466801e-025	7,418652e-001	3,255934e+003
981	3;1*7;2*9;4*5;6*10;8*11	-0,046240	0,000389	0,000255	10522624000	2304733213	2239115	25	0	0	56	2,316808e-002	-7,934634e-004	-7,712832e-035	-0,000000e+000	4,577944e-023	7,650115e-001	3,090179e+003
982	3;1*7;2*9;4*5;6*11;8*10	0,598230	0,000999	0,000634	19922944000	3737916749	5761998	157	0	0	122	3,471114e-001	-2,339258e-002	1,006537e-016	-0,000000e+000	5,251905e-025	1,938691e+000	6,500021e+003
983	3;1*7;2*9;4*6;5*10;8*11	0,139208	0,000557	0,000356	7757824000	1852456444	2304273	237	0	0	47	8,105446e-002	5,497937e-003	1,581752e-012	-0,000000e+000	3,767215e-025	9,366723e-001	5,287138e+003
984	3;1*7;2*9;4*6;5*11;8*10	-0,356403	0,000916	0,000613	16052224000	3377239248	3537629	208	0	0	103	-1,367697e-001	2,617836e-002	1,906375e-011	-0,000000e+000	-4,533810e-023	2,198106e+000	6,859623e+003
985	3;1*7;2*9;4*8;5*10;6*11	-0,140706	0,000395	0,000250	11075584000	2803496362	4544331	197	0	0	66	-1,525488e-001	-5,894188e-002	1,224331e-020	-0,000000e+000	4,777886e-023	6,074326e-001	5,833285e+003
986	3;1*7;2*9;4*8;5*11;6*10	0,347696	0,000358	0,000233	4440064000	864420124	632569	83	0	0	29	3,045005e-001	3,267292e-003	4,841933e-018	-0,000000e+000	-4,075272e-025	5,696795e-001	1,860353e+003
987	3;1*7;2*9;4*10;5*6;8*11	0,021942	0,000418	0,000282	9969664000	2324366475	3116567	163	0	0	75	6,508057e-002	-5,841489e-003	-8,886456e-012	-0,000000e+000	7,176038e-025	9,521804e-001	4,419851e+003
988	3;1*7;2*9;4*10;5*8;6*11	-0,058905	0,000248	0,000170	3887104000	1218124007	1837269	118	0	0	24	-5,997530e-002	9,905449e-003	3,900357e-013	-0,000000e+000	2,818762e-027	3,723229e-001	2,969675e+003
989	3;1*7;2*9;4*10;5*11;6*8	0,836432	0,000772	0,000549	19369984000	3218883165	2721367	493	0	0	140	7,485151e-001	1,330118e-002	1,421288e-017	-0,000000e+000	-8,631120e-024	1,626734e+000	5,229801e+003
990	3;1*7;2*9;4*11;5*6;8*10	0,910304	0,000771	0,000571	13840384000	3094885711	7849375	239	0	0	90	7,290893e-001	-1,204375e-002	-4,400730e-011	-0,000000e+000	1,533791e-022	2,166008e+000	5,818888e+003
991	3;1*7;2*9;4*11;5*8;6*10	-0,158211	0,000235	0,000146	5545984000	1652260557	567085	34	0	0	34	-1,430011e-001	8,539670e-004	5,188989e-037	-0,000000e+000	-3,145904e-025	3,741610e-001	2,796035e+003
992	3;1*7;2*9;4*11;5*10;6*8	-0,139207	0,000547	0,000340	12181504000	2672012547	1991580	201	0	0	92	-1,010507e-001	1,653138e-002	2,036173e-015	-0,000000e+000	3,614120e-025	8,674327e-001	4,141121e+003
993	3;1*7;2*10;4*5;6*8;9*11	-0,490681	0,001867	0,001306	27111424000	6665275414	37177598	3427	0	0	207	2,641744e-001	8,309835e-003	-8,627333e-011	-0,000000e+000	-2,245933e-023	5,987655e+000	1,710916e+004
994	3;1*7;2*10;4*5;6*9;8*11	-0,419268	0,000459	0,000359	5545984000	1598256581	3367342	778	0	0	43	-3,952140e-001	-8,818909e-003	5,790454e-009	-0,000000e+000	-3,149797e-025	8,787707e-001	3,386092e+003
995	3;1*7;2*10;4*5;6*11;8*9	-1,201053	0,001191	0,000795	13287424000	3389049430	47293842	913	0	0	94	-1,121493e+000	-1,504035e-001	-1,273585e-007	-0,000000e+000	-1,333972e-021	2,655567e+000	9,546368e+003
996	3;1*7;2*10;4*6;5*8;9*11	-0,517480	0,001412	0,000956	24899584000	5090013649	2709976	184	0	0	160	-9,600600e-002	2,565880e-002	-4,338038e-016	-0,000000e+000	1,158478e-024	4,548008e+000	1,025282e+004
997	3;1*7;2*10;4*6;5*9;8*11	-0,090726	0,000395	0,000286	9969664000	2278674193	1107875	91	0	0	69	-4,710957e-002	3,263093e-003	2,386710e-013	-0,000000e+000	3,140259e-027	1,004719e+000	5,044408e+003
998	3;1*7;2*10;4*6;5*11;8*9	0,805326	0,000793	0,000609	17158144000	3932758451	10574039	167	0	0	135	5,907071e-001	2,281982e-002	-4,435258e-012	-0,000000e+000	4,048749e-025	2,391226e+000	7,463382e+003
999	3;1*7;2*10;4*8;5*6;9*11	-1,111369	0,001316	0,000927	21028864000	4629434428	15503375	1355	0	0	179	-7,117388e-001	-9,284402e-003	3,056867e-012	-0,000000e+000	-1,712815e-024	4,457237e+000	1,280333e+004
1000	3;1*7;2*10;4*8;5*9;6*11	-1,368345	0,000632	0,000342	11628544000	2746661131	2361776	209	0	0	78	-1,246830e+000	-1,896424e-002	-7,300292e-016	-0,000000e+000	-1,153001e-022	1,464623e+000	6,349176e+003
1001	3;1*7;2*10;4*8;5*11;6*9	0,315479	0,000314	0,000178	6098944000	2259965999	1854623	91	0	0	54	2,968554e-001	4,127205e-003	5,452508e-013	-0,000000e+000	2,415404e-025	5,626684e-001	6,002111e+003
1002	3;1*7;2*10;4*9;5*6;8*11	-0,129584	0,000516	0,000330	8863744000	2442577923	4063255	708	0	0	58	-1,651256e-001	-3,565084e-003	8,082345e-013	-0,000000e+000	-3,619239e-025	1,040590e+000	5,324233e+003
1003	3;1*7;2*10;4*9;5*8;6*11	0,320039	0,000293	0,000180	6651904000	2395237001	2542593	182	0	0	42	3,106371e-001	1,747538e-002	1,366191e-012	-0,000000e+000	3,302055e-024	4,431782e-001	5,546409e+003
1004	3;1*7;2*10;4*9;5*11;6*8	-0,800428	0,000556	0,000334	8863744000	2058046466	1600149	150	0	0	70	-6,988849e-001	-1,316159e-002	-2,175155e-017	-0,000000e+000	-3,110121e-025	1,108968e+000	5,496167e+003
1005	3;1*7;2*10;4*11;5*6;8*9	-1,369120	0,000757	0,000488	17711104000	3342738236	30879725	217	0	0	135	-9,672686e-001	-1,273277e-002	1,366055e-010	-0,000000e+000	-3,972066e-023	2,192334e+000	7,057309e+003
1006	3;1*7;2*10;4*11;5*8;6*9	-1,224474	0,000956	0,000463	12181504000	2618103033	6006398	384	0	0	72	-9,140673e-001	-2,520634e-002	-1,324433e-010	-0,000000e+000	-4,537249e-023	1,739641e+000	6,894659e+003
1007	3;1*7;2*10;4*11;5*9;6*8	0,659874	0,000728	0,000476	12181504000	2496937712	2509932	263	0	0	72	5,651956e-001	2,955766e-003	-1,433890e-014	-0,000000e+000	-8,709797e-027	1,571254e+000	4,967703e+003
1008	3;1*7;2*11;4*5;6*8;9*10	-0,281749	0,002587	0,001167	35958784000	9407624215	213292489	5821	0	0	274	-8,582016e-001	-1,349311e-001	-9,800850e-009	-0,000000e+000	1,910526e-023	4,487568e+000	3,473349e+004
1009	3;1*7;2*11;4*5;6*9;8*10	0,172900	0,001000	0,000764	20475904000	4088412477	11403327	61	0	0	147	3,091422e-001	4,728796e-003	4,551616e-013	-0,000000e+000	1,089869e-024	2,917585e+000	6,923678e+003
1010	3;1*7;2*11;4*5;6*10;8*9	-0,081389	0,001246	0,000917	17158144000	3023844142	38733398	1406	0	0	112	-1,507390e-001	-1,527738e-002	-4,978720e-010	-0,000000e+000	-3,318595e-024	2,889062e+000	9,882616e+003
1011	3;1*7;2*11;4*6;5*8;9*10	-0,169074	0,001574	0,000908	33746944000	7783047304	28406098	102	0	0	271	-3,129093e-001	-1,463744e-001	-1,058018e-006	-0,000000e+000	1,946607e-022	3,711966e+000	1,426408e+004
1012	3;1*7;2*11;4*6;5*9;8*10	-2,637313	0,001026	0,000782	16605184000	3363938865	2122389	138	0	0	119	-1,790835e+000	-9,731610e-004	-1,536898e-020	-0,000000e+000	2,796511e-022	4,592673e+000	7,437872e+003
1013	3;1*7;2*11;4*6;5*10;8*9	1,080681	0,001175	0,000708	19369984000	4037232709	9519792	303	0	0	142	7,567697e-001	1,165335e-002	1,586938e-013	-0,000000e+000	-1,678431e-023	2,731721e+000	9,615258e+003
1014	3;1*7;2*11;4*8;5*6;9*10	0,278329	0,002034	0,000847	39829504000	8605673547	115404793	608	0	0	283	7,900790e-002	-2,553344e-002	-5,074664e-011	-0,000000e+000	-8,914093e-023	3,377989e+000	2,251304e+004
1015	3;1*7;2*11;4*8;5*9;6*10	0,935648	0,000992	0,000528	18817024000	4450057573	5246620	401	0	0	121	7,586668e-001	4,962916e-002	-1,336361e-007	-0,000000e+000	2,181506e-023	1,649617e+000	1,045509e+004
1016	3;1*7;2*11;4*8;5*10;6*9	-0,362444	0,000433	0,000249	14393344000	3518569997	3068426	207	0	0	104	-3,589864e-001	-1,822779e-002	2,372818e-009	-0,000000e+000	2,530387e-023	8,303803e-001	8,291390e+003
1017	3;1*7;2*11;4*9;5*6;8*10	2,481568	0,001024	0,000790	12181504000	2469945680	13058638	698	0	0	96	1,989834e+000	1,178360e-002	-2,488528e-009	-0,000000e+000	4,271572e-021	3,350192e+000	8,622287e+003
1018	3;1*7;2*11;4*9;5*8;6*10	0,134844	0,000643	0,000385	8863744000	2103257518	2484206	137	0	0	68	1,360459e-001	6,199817e-003	-9,409994e-013	-0,000000e+000	4,053265e-021	9,291776e-001	6,085797e+003
1019	3;1*7;2*11;4*9;5*10;6*8	0,276493	0,000626	0,000405	10522624000	2400772312	2225081	145	0	0	78	2,261601e-001	1,515565e-003	2,827419e-010	-0,000000e+000	4,000596e-026	9,609766e-001	5,232919e+003
1020	3;1*7;2*11;4*10;5*6;8*9	-0,728170	0,000923	0,000605	13287424000	2458087514	36321236	559	0	0	86	-6,537608e-001	-1,155455e-002	6,217178e-010	-0,000000e+000	1,393914e-023	1,709432e+000	9,575488e+003
1021	3;1*7;2*11;4*10;5*8;6*9	-0,125800	0,000665	0,000365	12181504000	2810972401	2589468	227	0	0	101	-1,253877e-001	-6,734803e-003	4,626269e-009	-0,000000e+000	-3,946759e-022	8,574898e-001	6,074665e+003
1022	3;1*7;2*11;4*10;5*9;6*8	-0,100827	0,001832	0,000864	39829504000	8209462432	10349008	963	0	0	295	-7,043283e-002	7,752487e-003	-8,466076e-011	-0,000000e+000	1,335964e-024	1,132478e+000	1,711642e+004
1023	3;1*8;2*4;5*6;7*10;9*11	19,857063	0,004386	0,004003	175857664000	50431258792	456335894	11079	0	0	1401	1,904458e+001	6,363843e+000	1,238609e-003	-0,000000e+000	-2,451950e-020	3,153238e+001	7,968043e+004
1024	3;1*8;2*4;5*6;7*11;9*10	-22,453583	0,004775	0,004320	154292224000	39145134630	1024471512	99570	0	0	1172	-2,115141e+001	-9,570346e+000	-1,317127e-002	-0,000000e+000	-2,369179e-021	3,256296e+001	9,421306e+004
1025	3;1*8;2*4;5*7;6*10;9*11	-9,223532	0,003517	0,002893	168669184000	45259333430	38614180	314	0	0	1368	-9,362833e+000	-1,887390e+000	-1,317020e-006	-0,000000e+000	-3,960597e-021	2,039231e+001	5,239372e+004
1026	3;1*8;2*4;5*7;6*11;9*10	10,740688	0,003856	0,003459	174751744000	43493104474	232859294	2177	0	0	1408	1,055276e+001	4,069035e+000	1,149246e-003	-0,000000e+000	-2,270111e-022	1,906792e+001	6,202349e+004
1027	3;1*8;2*4;5*9;6*10;7*11	-2,406455	0,000937	0,000602	34852864000	9475110768	6481442	435	0	0	251	-2,016258e+000	-9,255645e-002	-3,521990e-018	-0,000000e+000	-1,922905e-023	3,095047e+000	7,214784e+003
1028	3;1*8;2*4;5*9;6*11;7*10	0,137548	0,000597	0,000408	15499264000	4349649702	2545059	100	0	0	106	1,422418e-001	8,187942e-003	1,855583e-028	-0,000000e+000	9,311346e-024	1,498783e+000	3,521631e+003
1029	3;1*8;2*4;5*10;6*7;9*11	15,246284	0,003818	0,003178	136044544000	37426370098	195398736	1552	0	0	1090	1,444680e+001	4,062144e+000	4,790195e-004	-0,000000e+000	-2,238652e-021	2,357064e+001	6,007644e+004
1030	3;1*8;2*4;5*10;6*9;7*11	0,354264	0,000714	0,000422	17711104000	5062288775	2906776	131	0	0	123	3,409098e-001	2,104780e-002	-9,233366e-026	-0,000000e+000	1,363230e-021	1,680300e+000	4,748845e+003
1031	3;1*8;2*4;5*10;6*11;7*9	-1,873517	0,000951	0,000850	26005504000	7296069837	5875468	247	0	0	193	-1,714988e+000	-1,184937e-001	-2,925559e-006	-0,000000e+000	9,152277e-025	3,415384e+000	7,145329e+003
1032	3;1*8;2*4;5*11;6*7;9*10	-14,568877	0,003952	0,003643	99549184000	25352426451	578050180	37388	0	0	763	-1,377872e+001	-5,852206e+000	-7,129254e-003	-0,000000e+000	-3,457835e-019	2,108756e+001	6,664146e+004
1033	3;1*8;2*4;5*11;6*9;7*10	-2,899374	0,001287	0,000782	42041344000	11650596415	7889954	220	0	0	308	-2,488188e+000	-1,490907e-001	1,593719e-007	-0,000000e+000	3,066756e-023	4,027368e+000	1,345829e+004
1034	3;1*8;2*4;5*11;6*10;7*9	-2,750145	0,002400	0,001972	89595904000	21822981948	16106332	914	0	0	754	-2,673100e+000	-5,135680e-001	-1,944727e-005	-0,000000e+000	-1,152107e-022	6,121233e+000	2,525103e+004
1035	3;1*8;2*5;4*6;7*10;9*11	3,301465	0,002866	0,001519	106737664000	29264130120	17334795	426	0	0	863	3,170731e+000	2,478807e-001	4,401538e-008	-0,000000e+000	-5,209001e-024	7,563867e+000	3,514984e+004
1036	3;1*8;2*5;4*6;7*11;9*10	-4,300106	0,003094	0,001748	136044544000	33987686651	150015145	767	0	0	1066	-4,050357e+000	-7,181831e-001	-5,617383e-005	-0,000000e+000	5,668701e-022	7,413157e+000	4,242560e+004
1037	3;1*8;2*5;4*7;6*10;9*11	-0,813379	0,001316	0,000887	22134784000	6332640949	1250313	61	0	0	158	-8,908694e-001	-1,409684e-002	1,805805e-016	-0,000000e+000	-6,968833e-023	2,739101e+000	1,405813e+004
1038	3;1*8;2*5;4*7;6*11;9*10	0,711646	0,001759	0,000983	30982144000	8774054106	10261691	49	0	0	212	8,461594e-001	1,051249e-001	1,385538e-021	-0,000000e+000	-1,403543e-023	2,629322e+000	1,520887e+004
1039	3;1*8;2*5;4*9;6*10;7*11	-0,524545	0,000711	0,000388	9416704000	2288466834	1660319	144	1	0	71	-4,860679e-001	-3,679665e-003	4,331941e-013	-2,738217e-085	-2,921955e-024	9,731157e-001	4,181771e+003
1040	3;1*8;2*5;4*9;6*11;7*10	-0,146050	0,000330	0,000198	6098944000	1819331835	2866208	195	0	0	31	-1,165016e-001	1,223838e-002	-2,890831e-012	-0,000000e+000	-1,351965e-023	5,884241e-001	4,141030e+003
1041	3;1*8;2*5;4*10;6*7;9*11	2,220958	0,002060	0,001048	56418304000	15502851055	33222874	141	0	0	411	2,162774e+000	1,595954e-001	2,863094e-012	-0,000000e+000	6,773584e-021	4,489115e+000	2,455929e+004
1042	3;1*8;2*5;4*10;6*9;7*11	-0,066312	0,000184	0,000128	9969664000	2940450783	390574	29	0	0	54	-4,215872e-002	-3,135971e-004	-2,919495e-041	-0,000000e+000	-2,586923e-025	6,084768e-001	3,687639e+003
1043	3;1*8;2*5;4*10;6*11;7*9	-0,944945	0,000589	0,000383	10522624000	2225227013	928173	47	0	0	67	-7,492034e-001	-1,552051e-003	-2,865001e-019	-0,000000e+000	-1,055994e-022	1,490805e+000	3,783106e+003
1044	3;1*8;2*5;4*11;6*7;9*10	-2,153973	0,002460	0,001304	40382464000	10821793444	150520341	497	0	0	272	-2,194822e+000	-4,157786e-001	-1,174803e-005	-0,000000e+000	-2,079697e-020	3,856545e+000	2,769224e+004
1045	3;1*8;2*5;4*11;6*9;7*10	-0,170488	0,000646	0,000310	14946304000	4236026433	1090919	135	0	0	101	-2,074771e-001	-7,715306e-003	-1,298026e-029	-0,000000e+000	-9,574087e-024	1,254245e+000	6,819443e+003
1046	3;1*8;2*5;4*11;6*10;7*9	-0,200929	0,000826	0,000500	17158144000	3871968769	1288065	163	0	0	116	-2,159805e-001	-8,156907e-003	-3,812731e-013	-0,000000e+000	-5,931524e-026	1,390141e+000	5,898819e+003
1047	3;1*8;2*6;4*5;7*10;9*11	-1,538474	0,001363	0,001196	35958784000	8720526343	38905147	111	0	0	293	-1,818851e+000	-3,668077e-001	8,649280e-009	-0,000000e+000	6,575459e-021	6,625310e+000	1,051679e+004
1048	3;1*8;2*6;4*5;7*11;9*10	2,862936	0,001588	0,001336	35405824000	7015948847	135231041	848	0	0	290	2,585368e+000	6,877749e-001	2,200345e-005	-0,000000e+000	2,849719e-022	6,086877e+000	1,383207e+004
1049	3;1*8;2*6;4*7;5*10;9*11	0,915169	0,001181	0,000645	28770304000	7992305575	1228862	183	0	0	196	8,714416e-001	2,129413e-003	1,163364e-030	-0,000000e+000	-1,720378e-021	1,984812e+000	1,084028e+004
1050	3;1*8;2*6;4*7;5*11;9*10	-0,993469	0,001626	0,000775	40935424000	10778870632	13272218	242	0	0	293	-9,338505e-001	-1,499452e-002	-4,486167e-034	-0,000000e+000	5,410197e-020	1,862675e+000	1,346659e+004
1051	3;1*8;2*6;4*9;5*10;7*11	-0,611905	0,000551	0,000308	12734464000	2275409887	1968718	159	0	0	86	-5,517913e-001	-2,059854e-002	-6,338770e-021	-0,000000e+000	4,969625e-023	9,060939e-001	4,764880e+003
1052	3;1*8;2*6;4*9;5*11;7*10	-0,065537	0,000285	0,000151	12181504000	4052335802	4445234	263	0	0	70	-6,843521e-002	-4,078421e-003	-2,298829e-012	-0,000000e+000	-5,915412e-026	3,638852e-001	1,071372e+004
1053	3;1*8;2*6;4*10;5*7;9*11	1,551259	0,001667	0,000895	29323264000	7287220537	6989965	624	0	0	176	1,279966e+000	2,533755e-003	-6,678315e-013	-0,000000e+000	1,430701e-023	3,706639e+000	1,630889e+004
1054	3;1*8;2*6;4*10;5*9;7*11	0,486629	0,000425	0,000244	6651904000	1266041583	842393	65	0	0	44	4,387113e-001	6,288628e-003	-8,021024e-033	-0,000000e+000	3,844931e-027	6,198742e-001	2,670713e+003
1055	3;1*8;2*6;4*10;5*11;7*9	0,074866	0,000680	0,000462	12734464000	2966451710	3276651	169	0	0	81	2,220264e-002	2,030516e-002	-5,082807e-019	-0,000000e+000	1,502964e-026	1,242995e+000	5,646726e+003
1056	3;1*8;2*6;4*11;5*7;9*10	-1,368802	0,001423	0,000947	22134784000	5668277316	15092649	227	0	0	172	-1,029825e+000	1,373541e-002	-2,696791e-008	-0,000000e+000	2,392359e-024	3,213439e+000	1,102568e+004
1057	3;1*8;2*6;4*11;5*9;7*10	-0,235416	0,000251	0,000161	7204864000	1942317213	768068	64	0	0	44	-2,062526e-001	9,323823e-004	6,798795e-014	-0,000000e+000	-2,077138e-025	4,988362e-001	3,409082e+003
1058	3;1*8;2*6;4*11;5*10;7*9	-0,221453	0,000612	0,000323	11075584000	2074778329	1239668	146	0	0	79	-1,379816e-001	4,905843e-003	2,387485e-015	-0,000000e+000	-4,260551e-024	1,008397e+000	3,488295e+003
1059	3;1*8;2*7;4*5;6*10;9*11	2,259770	0,003248	0,001787	168669184000	32679140294	53412445	1090	0	0	1241	2,194233e+000	1,034401e-001	1,969112e-010	-0,000000e+000	3,515964e-021	6,917530e+000	4,508854e+004
1060	3;1*8;2*7;4*5;6*11;9*10	-0,965088	0,003577	0,002169	150421504000	27151833231	324957711	1716	0	0	1057	-1,225686e+000	-1,622469e-001	-1,521612e-009	-0,000000e+000	3,322993e-021	5,693957e+000	5,321502e+004
1061	3;1*8;2*7;4*6;5*10;9*11	1,348687	0,001053	0,000688	28770304000	6498888947	2638069	319	0	0	236	1,072101e+000	-5,510921e-003	-7,346414e-017	-0,000000e+000	-4,364209e-022	3,454420e+000	9,651487e+003
1062	3;1*8;2*7;4*6;5*11;9*10	-1,490152	0,001209	0,000671	33193984000	7394493364	20720141	309	0	0	236	-1,081824e+000	-3,283035e-003	-2,438318e-016	-0,000000e+000	1,365563e-019	3,108824e+000	1,029583e+004
1063	3;1*8;2*7;4*9;5*10;6*11	0,382043	0,000734	0,000453	14393344000	3188615762	10026149	374	0	0	97	3,394594e-001	6,482969e-002	-1,421484e-013	-0,000000e+000	-1,061092e-023	1,199295e+000	6,110519e+003
1064	3;1*8;2*7;4*9;5*11;6*10	-0,382233	0,000453	0,000265	7757824000	1895859304	6978286	185	0	0	54	-3,454093e-001	-4,047318e-002	-6,382634e-011	-0,000000e+000	-2,659044e-023	7,304272e-001	4,086617e+003
1065	3;1*8;2*7;4*10;5*6;9*11	-3,187682	0,002302	0,001389	75771904000	18116740168	33109145	642	0	0	599	-2,732303e+000	-8,463178e-002	-5,142718e-011	-0,000000e+000	2,481552e-022	7,155663e+000	2,863032e+004
1066	3;1*8;2*7;4*10;5*9;6*11	-0,264483	0,000403	0,000246	12734464000	2242205538	2455034	248	0	0	73	-2,385988e-001	-1,935640e-002	-1,177204e-012	-0,000000e+000	-6,400233e-026	7,069993e-001	4,534159e+003
1067	3;1*8;2*7;4*10;5*11;6*9	0,047074	0,000274	0,000173	8863744000	2150735997	1961814	150	0	0	55	5,135288e-002	-3,972051e-003	-8,735624e-014	-0,000000e+000	-2,413432e-025	4,767573e-001	3,220504e+003
1068	3;1*8;2*7;4*11;5*6;9*10	2,532392	0,002411	0,001596	63606784000	14494281405	147819130	890	0	0	432	2,044905e+000	4,049721e-002	-7,758260e-010	-0,000000e+000	7,338086e-020	6,205299e+000	2,815587e+004
1069	3;1*8;2*7;4*11;5*9;6*10	0,793823	0,000550	0,000299	13287424000	3045080802	2328951	226	0	0	95	6,965081e-001	9,538169e-003	2,361554e-020	-0,000000e+000	9,967728e-025	9,604412e-001	5,116352e+003
1070	3;1*8;2*7;4*11;5*10;6*9	-0,157326	0,000545	0,000322	8863744000	1942356481	1457513	170	0	0	67	-1,197225e-001	-1,963944e-002	-2,353886e-013	-0,000000e+000	3,038831e-026	7,183579e-001	2,647653e+003
1071	3;1*8;2*9;4*5;6*10;7*11	-0,365812	0,000767	0,000440	18817024000	4049932794	5376971	231	0	0	122	-4,141477e-001	-3,304956e-003	2,121668e-012	-0,000000e+000	5,404539e-024	1,446838e+000	4,452472e+003
1072	3;1*8;2*9;4*5;6*11;7*10	0,798359	0,000487	0,000314	18264064000	5092836680	7618860	186	0	0	123	7,033548e-001	1,693736e-002	-1,548328e-012	-0,000000e+000	7,498975e-022	1,144637e+000	5,392929e+003
1073	3;1*8;2*9;4*6;5*10;7*11	0,687589	0,000866	0,000583	19369984000	3470685207	5368797	345	0	0	141	6,576132e-001	1,472464e-002	1,322951e-009	-0,000000e+000	-3,476709e-025	1,735067e+000	6,339184e+003
1074	3;1*8;2*9;4*6;5*11;7*10	-0,324174	0,000479	0,000320	12181504000	2553101131	1414699	170	0	0	68	-2,372558e-001	3,931233e-003	4,392234e-016	-0,000000e+000	-4,440602e-025	9,359438e-001	3,912344e+003
1075	3;1*8;2*9;4*7;5*10;6*11	0,105123	0,000444	0,000263	7204864000	2014482527	4159277	139	0	0	58	1,071533e-001	4,209148e-002	1,765356e-014	-0,000000e+000	1,918039e-025	5,532519e-001	3,398987e+003
1076	3;1*8;2*9;4*7;5*11;6*10	-0,614276	0,000330	0,000239	5545984000	1207509573	897319	88	0	0	33	-5,336948e-001	-1,530467e-002	-5,827005e-019	-0,000000e+000	-7,472933e-026	7,507318e-001	1,909539e+003
1077	3;1*8;2*9;4*10;5*6;7*11	-0,568361	0,000737	0,000506	14946304000	2227950352	2933366	263	0	0	97	-5,237380e-001	-1,079017e-002	-2,870026e-020	-0,000000e+000	1,333877e-024	1,411983e+000	4,037273e+003
1078	3;1*8;2*9;4*10;5*7;6*11	0,835424	0,000961	0,000629	14946304000	3141684010	6960969	364	0	0	87	8,041316e-001	2,950914e-002	1,847218e-016	-0,000000e+000	-1,726198e-023	1,685192e+000	5,881039e+003
1079	3;1*8;2*9;4*10;5*11;6*7	-0,921776	0,000829	0,000503	17158144000	3603420668	13494726	481	0	0	127	-8,972090e-001	-4,436728e-002	-1,947271e-013	-0,000000e+000	2,024220e-023	1,643461e+000	5,461553e+003
1080	3;1*8;2*9;4*11;5*6;7*10	-0,031888	0,000534	0,000325	11628544000	2877176811	4065126	147	0	0	81	-4,748811e-002	-2,427203e-002	-9,564328e-028	-0,000000e+000	2,383872e-024	1,040287e+000	3,615259e+003
1081	3;1*8;2*9;4*11;5*7;6*10	0,273361	0,000631	0,000411	9416704000	1948846171	2302503	160	0	0	67	2,816993e-001	2,083329e-002	1,415127e-030	-0,000000e+000	-8,171988e-025	1,176537e+000	3,715943e+003
1082	3;1*8;2*9;4*11;5*10;6*7	0,875837	0,000618	0,000464	12181504000	2553149646	3824795	245	0	0	92	7,846373e-001	3,086332e-004	-1,301014e-019	-0,000000e+000	1,508512e-023	1,363737e+000	3,594933e+003
1083	3;1*8;2*10;4*5;6*7;9*11	-1,198707	0,001836	0,001388	39829504000	8332800712	140738833	2112	0	0	281	-1,936595e+000	-5,214018e-002	-1,112229e-009	-0,000000e+000	-1,882625e-022	8,383388e+000	1,717802e+004
1084	3;1*8;2*10;4*5;6*9;7*11	1,273512	0,000455	0,000362	8863744000	1998768886	1593261	46	0	0	61	1,117815e+000	1,772415e-003	3,093224e-024	-0,000000e+000	-8,760267e-022	1,324205e+000	2,588907e+003
1085	3;1*8;2*10;4*5;6*11;7*9	0,209626	0,000849	0,000652	17158144000	3262088602	6392421	143	0	0	137	7,476777e-003	-2,335702e-002	2,341037e-014	-0,000000e+000	4,829645e-024	1,929909e+000	4,535157e+003
1086	3;1*8;2*10;4*6;5*7;9*11	2,228638	0,001956	0,001395	51994624000	12439287545	20938782	552	0	0	417	2,425810e+000	1,577761e-002	-4,651601e-015	-0,000000e+000	2,217258e-021	9,920922e+000	1,763675e+004
1087	3;1*8;2*10;4*6;5*9;7*11	-0,577239	0,000462	0,000339	8863744000	1745834039	756695	110	0	0	58	-4,473743e-001	-1,683184e-003	1,155523e-035	-0,000000e+000	-1,796431e-024	1,205450e+000	4,041965e+003
1088	3;1*8;2*10;4*6;5*11;7*9	0,216432	0,000910	0,000603	16605184000	3341885390	2493151	281	0	0	123	3,357996e-001	1,587771e-002	-8,822254e-016	-0,000000e+000	-1,486776e-023	2,240806e+000	6,976108e+003
1089	3;1*8;2*10;4*7;5*6;9*11	3,544379	0,001645	0,001153	40382464000	10008959373	48380140	486	0	0	278	2,933714e+000	2,086475e-002	-2,197364e-014	-0,000000e+000	6,297591e-024	6,914012e+000	1,362987e+004
1090	3;1*8;2*10;4*7;5*9;6*11	0,132544	0,000295	0,000178	9969664000	2888967778	817565	65	0	0	70	1,042824e-001	-8,928230e-004	-3,101728e-038	-0,000000e+000	1,629633e-024	5,580260e-001	4,892064e+003
1091	3;1*8;2*10;4*7;5*11;6*9	0,079388	0,000198	0,000141	5545984000	1614437159	514061	43	0	0	44	8,423073e-002	-1,618476e-005	3,848311e-037	-0,000000e+000	6,392759e-025	4,080994e-001	2,801113e+003
1092	3;1*8;2*10;4*9;5*6;7*11	0,473670	0,000440	0,000280	9416704000	1851192397	1535140	127	0	0	64	4,159971e-001	1,506717e-003	-2,246310e-040	-0,000000e+000	1,650522e-026	8,821121e-001	3,069703e+003
1093	3;1*8;2*10;4*9;5*7;6*11	-0,794741	0,000431	0,000316	8863744000	1678478669	788927	134	0	0	52	-6,457042e-001	-9,013522e-004	-1,806381e-029	-0,000000e+000	3,012233e-026	1,102664e+000	3,247050e+003
1094	3;1*8;2*10;4*9;5*11;6*7	1,189626	0,000557	0,000396	11628544000	1967867517	1548684	180	0	0	82	9,962033e-001	1,219881e-003	1,203375e-014	-0,000000e+000	5,646600e-025	1,444633e+000	2,994851e+003
1095	3;1*8;2*10;4*11;5*6;7*9	-0,259586	0,000818	0,000581	14393344000	3183893616	6842744	220	0	0	103	-3,260443e-001	-1,575157e-002	-7,942048e-014	-0,000000e+000	-3,237840e-026	2,106413e+000	5,204014e+003
1096	3;1*8;2*10;4*11;5*7;6*9	0,988443	0,000833	0,000533	11628544000	2429051808	4339616	260	0	0	85	6,961230e-001	-1,050444e-002	-7,116576e-013	-0,000000e+000	2,382998e-023	1,962584e+000	5,860332e+003
1097	3;1*8;2*10;4*11;5*9;6*7	0,555401	0,000780	0,000515	16605184000	3045246244	5043308	269	0	0	137	3,890228e-001	4,455734e-003	-4,963566e-013	-0,000000e+000	-3,805473e-025	2,076346e+000	5,959275e+003
1098	3;1*8;2*11;4*5;6*7;9*10	2,023777	0,002197	0,001578	29876224000	6141856527	404019906	52982	0	0	204	2,807620e+000	2,482585e-001	1,842353e-007	-0,000000e+000	5,534724e-023	6,691366e+000	2,747117e+004
1099	3;1*8;2*11;4*5;6*9;7*10	0,002263	0,000915	0,000664	20475904000	4396275251	13368201	127	0	0	163	4,544226e-002	-1,130069e-002	-2,425373e-017	-0,000000e+000	5,644033e-021	2,423607e+000	7,578371e+003
1100	3;1*8;2*11;4*5;6*10;7*9	0,049928	0,000940	0,000687	22687744000	4666406975	11767072	165	0	0	184	5,719282e-002	1,661806e-003	4,660354e-014	-0,000000e+000	3,404535e-025	2,299893e+000	6,838918e+003
1101	3;1*8;2*11;4*6;5*7;9*10	-2,930493	0,002017	0,001532	39276544000	9977949180	115897451	885	0	0	330	-3,236386e+000	-1,701903e-001	-5,240496e-010	-0,000000e+000	-7,574134e-022	8,063199e+000	1,954702e+004
1102	3;1*8;2*11;4*6;5*9;7*10	1,323321	0,000694	0,000456	13287424000	2878064419	2471034	97	0	0	89	1,080644e+000	1,579755e-002	-7,418131e-016	-0,000000e+000	5,946328e-025	1,867165e+000	6,661432e+003
1103	3;1*8;2*11;4*6;5*10;7*9	-0,388101	0,001034	0,000659	18264064000	3712572992	2854556	260	0	0	142	-2,950772e-001	-2,500819e-003	1,044045e-018	-0,000000e+000	9,078034e-024	1,702182e+000	7,990718e+003
1104	3;1*8;2*11;4*7;5*6;9*10	-0,964807	0,001950	0,001178	26558464000	7447155519	205492877	2897	0	0	189	-8,218461e-001	-4,212135e-002	-5,799589e-010	-0,000000e+000	4,735538e-022	4,498832e+000	1,878978e+004
1105	3;1*8;2*11;4*7;5*9;6*10	-0,951574	0,000640	0,000401	10522624000	2103252885	1941689	166	0	0	70	-7,336278e-001	-9,965315e-003	1,680924e-013	-0,000000e+000	1,691707e-025	1,405944e+000	5,329221e+003
1106	3;1*8;2*11;4*7;5*10;6*9	-0,204954	0,000605	0,000359	7204864000	1710818788	1965913	154	0	0	48	3,504501e-004	2,641032e-004	7,650422e-010	-0,000000e+000	-2,385930e-025	1,064448e+000	4,454955e+003
1107	3;1*8;2*11;4*9;5*6;7*10	-1,668881	0,000662	0,000452	16052224000	3325800233	5141024	99	0	0	98	-1,379201e+000	-1,709425e-002	3,626482e-021	-0,000000e+000	-3,444245e-019	2,319259e+000	6,978565e+003
1108	3;1*8;2*11;4*9;5*7;6*10	0,522425	0,000783	0,000468	8863744000	1966739792	1594131	81	0	0	81	3,967689e-001	6,371830e-003	-2,702359e-023	-0,000000e+000	2,517456e-022	1,288388e+000	5,272445e+003
1109	3;1*8;2*11;4*9;5*10;6*7	0,012593	0,000873	0,000564	16052224000	3154463799	4420435	213	0	0	120	1,440601e-001	6,381069e-003	5,033539e-026	-0,000000e+000	1,731982e-020	1,802044e+000	6,843420e+003
1110	3;1*8;2*11;4*10;5*6;7*9	1,040110	0,000924	0,000626	19922944000	4159514887	8824608	219	0	0	160	9,019863e-001	3,015045e-003	-2,260809e-017	-0,000000e+000	5,785330e-024	1,740556e+000	8,128176e+003
1111	3;1*8;2*11;4*10;5*7;6*9	-0,244881	0,001097	0,000565	21028864000	4769723812	4156327	317	0	0	159	-2,044916e-001	6,803146e-004	9,818209e-019	-0,000000e+000	3,201490e-024	1,176806e+000	1,285635e+004
1112	3;1*8;2*11;4*10;5*9;6*7	-0,160869	0,001213	0,000669	24346624000	4455990785	7303108	458	0	0	184	-1,854684e-001	-2,067932e-002	7,575852e-019	-0,000000e+000	3,175049e-022	1,306593e+000	8,970772e+003
1113	3;1*9;2*4;5*6;7*10;8*11	6,998943	0,001657	0,001286	40382464000	12620211388	106183965	1946	0	0	302	6,215519e+000	9,941858e-001	1,962103e-004	-0,000000e+000	2,029546e-022	8,898728e+000	1,511691e+004
1114	3;1*9;2*4;5*6;7*11;8*10	13,121355	0,004057	0,003549	174198784000	49468385757	390323872	10539	0	0	1388	1,302259e+001	4,716984e+000	1,244685e-003	-0,000000e+000	-1,190967e-017	2,203457e+001	6,698455e+004
1115	3;1*9;2*4;5*7;6*10;8*11	-3,192109	0,001107	0,000968	27664384000	7694657116	4948649	122	0	0	217	-2,746660e+000	-1,374798e-001	8,317443e-021	-0,000000e+000	8,377472e-022	5,364942e+000	8,509798e+003
1116	3;1*9;2*4;5*7;6*11;8*10	-7,684815	0,002995	0,002717	120561664000	31532711842	24975605	562	0	0	981	-7,458873e+000	-1,386322e+000	-2,348090e-006	-0,000000e+000	-9,932766e-020	1,315142e+001	3,739822e+004
1117	3;1*9;2*4;5*8;6*10;7*11	0,846902	0,000690	0,000403	40382464000	12053520807	7161984	273	0	0	293	6,241132e-001	3,842770e-002	-1,732014e-009	-0,000000e+000	4,011120e-024	2,255488e+000	1,086518e+004
1118	3;1*9;2*4;5*8;6*11;7*10	-0,061297	0,000699	0,000421	17711104000	4908466837	2897812	129	0	0	126	-2,276204e-001	-1,111141e-002	7,973713e-023	-0,000000e+000	-1,663272e-024	1,960567e+000	4,389157e+003
1119	3;1*9;2*4;5*10;6*7;8*11	3,495896	0,001127	0,000901	27111424000	7141692818	26884055	112	0	0	205	3,077066e+000	3,951948e-001	2,400589e-005	-0,000000e+000	4,904684e-022	6,021923e+000	7,374497e+003
1120	3;1*9;2*4;5*10;6*8;7*11	-2,588295	0,001112	0,000907	26558464000	6878280692	4400630	169	0	0	192	-2,305501e+000	-1,237174e-001	1,245453e-016	-0,000000e+000	1,787060e-025	4,003304e+000	6,860500e+003
1121	3;1*9;2*4;5*10;6*11;7*8	3,949144	0,000928	0,000837	27664384000	6459377791	18010369	254	0	0	201	3,270910e+000	2,605740e-001	3,613936e-006	-0,000000e+000	4,899405e-018	5,316984e+000	6,342516e+003
1122	3;1*9;2*4;5*11;6*7;8*10	8,763237	0,003206	0,002919	115032064000	28763658177	130097883	1319	0	0	972	8,028232e+000	2,693591e+000	4,988568e-004	-0,000000e+000	-2,122275e-019	1,450941e+001	4,355849e+004
1123	3;1*9;2*4;5*11;6*8;7*10	-1,623903	0,002431	0,002025	84066304000	21096337828	14305133	421	0	0	713	-1,939673e+000	-5,451367e-001	-1,287609e-006	-0,000000e+000	-2,738472e-020	7,288697e+000	2,793560e+004
1124	3;1*9;2*4;5*11;6*10;7*8	5,342733	0,002335	0,001876	84066304000	19370657979	55440189	913	0	0	677	4,925354e+000	1,031576e+000	6,920213e-005	-0,000000e+000	1,276012e-023	8,688577e+000	2,465890e+004
1125	3;1*9;2*5;4*6;7*10;8*11	0,943274	0,000866	0,000528	26005504000	7141124605	3670541	205	0	0	188	9,224591e-001	2,157249e-002	-1,210927e-017	-0,000000e+000	5,977946e-022	2,627602e+000	6,239673e+003
1126	3;1*9;2*5;4*6;7*11;8*10	2,051632	0,002489	0,001010	255483904000	71754321694	48305441	1725	0	0	2031	2,113998e+000	1,940137e-001	1,252154e-007	-0,000000e+000	4,197199e-023	4,763904e+000	7,978283e+004
1127	3;1*9;2*5;4*7;6*10;8*11	-0,949722	0,000348	0,000203	12734464000	3543107674	583340	19	0	0	85	-8,302501e-001	7,767890e-004	-4,962896e-025	-0,000000e+000	-7,039136e-024	1,102331e+000	5,291901e+003
1128	3;1*9;2*5;4*7;6*11;8*10	-0,839831	0,001164	0,000683	14946304000	4212209969	1113593	59	0	0	98	-8,486609e-001	-8,073438e-003	-8,818849e-021	-0,000000e+000	4,947133e-023	1,809640e+000	8,468192e+003
1129	3;1*9;2*5;4*8;6*10;7*11	0,943663	0,000578	0,000305	9969664000	2758814635	1862282	173	0	0	55	8,580192e-001	8,844836e-003	5,733623e-015	-0,000000e+000	5,889145e-025	1,073370e+000	7,420664e+003
1130	3;1*9;2*5;4*8;6*11;7*10	-0,268712	0,000387	0,000239	6651904000	1810198361	854422	44	0	0	40	-2,372418e-001	-2,639734e-004	-1,970426e-019	-0,000000e+000	2,285603e-024	6,659810e-001	3,611932e+003
1131	3;1*9;2*5;4*10;6*7;8*11	1,612201	0,000578	0,000384	12734464000	2848380704	3029169	121	0	0	83	1,332367e+000	2,780910e-002	7,566745e-012	-0,000000e+000	2,481994e-024	1,857983e+000	5,465516e+003
1132	3;1*9;2*5;4*10;6*8;7*11	-1,215200	0,000536	0,000397	9969664000	2621983505	3141203	153	0	0	80	-1,061207e+000	-3,455218e-002	-3,737970e-012	-0,000000e+000	4,054473e-024	1,694136e+000	6,008740e+003
1133	3;1*9;2*5;4*10;6*11;7*8	1,416722	0,000558	0,000406	9416704000	2292446107	2606340	162	0	0	75	1,252100e+000	1,258366e-002	2,433434e-011	-0,000000e+000	1,026529e-024	1,744417e+000	4,068097e+003
1134	3;1*9;2*5;4*11;6*7;8*10	2,184484	0,001591	0,000670	77430784000	21584307179	45612148	371	0	0	553	2,057724e+000	1,243896e-001	1,282181e-013	-0,000000e+000	5,195598e-025	3,045141e+000	4,032313e+004
1135	3;1*9;2*5;4*11;6*8;7*10	0,025751	0,001097	0,000598	17711104000	4531478960	3532004	234	0	0	126	-3,035274e-003	-1,085492e-002	8,662996e-011	-0,000000e+000	-3,359089e-024	1,776948e+000	9,762569e+003
1136	3;1*9;2*5;4*11;6*10;7*8	0,552319	0,001373	0,000617	28770304000	6579544261	7099622	167	0	0	184	5,790054e-001	3,238197e-002	-2,281984e-019	-0,000000e+000	8,337515e-023	1,961812e+000	1,085614e+004
1137	3;1*9;2*6;4*5;7*10;8*11	-1,684281	0,000629	0,000519	16605184000	4191923563	15803277	102	0	0	114	-1,369461e+000	-4,531603e-002	-2,779515e-013	-0,000000e+000	-6,272720e-022	2,671987e+000	3,814169e+003
1138	3;1*9;2*6;4*5;7*11;8*10	-1,459216	0,001013	0,000856	24899584000	5868717751	23061839	164	0	0	199	-1,517049e+000	-2,016345e-001	-6,709294e-008	-0,000000e+000	-2,065244e-022	4,006045e+000	6,547631e+003
1139	3;1*9;2*6;4*7;5*10;8*11	-0,329930	0,000456	0,000221	8863744000	2333707180	647331	47	0	0	53	-2,706228e-001	8,366241e-004	1,586646e-025	-0,000000e+000	-1,719058e-025	6,731536e-001	3,072589e+003
1140	3;1*9;2*6;4*7;5*11;8*10	0,126653	0,000877	0,000488	14393344000	3372536056	667103	90	0	0	108	1,580324e-001	8,016937e-004	-2,136441e-032	-0,000000e+000	4,147114e-025	1,168793e+000	5,191567e+003
1141	3;1*9;2*6;4*8;5*10;7*11	0,315461	0,000516	0,000293	7204864000	1927364966	1220655	38	0	0	50	2,874901e-001	-4,744219e-004	2,173658e-025	-0,000000e+000	-2,536719e-025	6,690902e-001	5,376703e+003
1142	3;1*9;2*6;4*8;5*11;7*10	0,547459	0,000447	0,000266	5545984000	1542427829	1219928	61	0	0	31	4,963415e-001	2,593232e-003	-5,991998e-013	-0,000000e+000	2,662383e-025	6,788815e-001	4,293504e+003
1143	3;1*9;2*6;4*10;5*7;8*11	-0,926275	0,000502	0,000358	11075584000	2752307110	3383531	319	0	0	80	-8,006672e-001	-2,384037e-002	4,509417e-011	-0,000000e+000	3,708934e-022	1,463152e+000	6,465446e+003
1144	3;1*9;2*6;4*10;5*8;7*11	-0,276381	0,000307	0,000203	4993024000	1220831886	456295	23	0	0	30	-2,547372e-001	4,529988e-004	-5,416238e-041	-0,000000e+000	-1,487842e-024	4,801993e-001	2,553344e+003
1145	3;1*9;2*6;4*10;5*11;7*8	-0,009648	0,000593	0,000371	13840384000	3181332607	8194262	190	0	0	98	4,044671e-002	1,774381e-002	-3,820142e-010	-0,000000e+000	3,321018e-020	1,019237e+000	5,507154e+003
1146	3;1*9;2*6;4*11;5*7;8*10	0,130894	0,000934	0,000627	12181504000	2997490822	4344643	863	0	0	73	2,985617e-002	-4,078108e-002	-1,757271e-006	-0,000000e+000	2,879218e-025	1,935208e+000	7,906610e+003
1147	3;1*9;2*6;4*11;5*8;7*10	-0,106891	0,000242	0,000161	7204864000	1960717615	440686	15	0	0	53	-7,163975e-002	2,801510e-004	-1,651014e-030	-0,000000e+000	-5,017920e-022	4,737401e-001	3,183409e+003
1148	3;1*9;2*6;4*11;5*10;7*8	-0,647311	0,000805	0,000599	19369984000	4514162660	13232533	264	0	0	133	-6,577472e-001	-1,273679e-001	-2,310781e-007	-0,000000e+000	1,135311e-026	1,684683e+000	9,329711e+003
1149	3;1*9;2*7;4*5;6*10;8*11	1,156766	0,000563	0,000401	17711104000	3314165932	2376131	54	0	0	108	8,771930e-001	-2,416458e-003	-5,445863e-017	-0,000000e+000	3,165973e-023	1,860090e+000	4,551200e+003
1150	3;1*9;2*7;4*5;6*11;8*10	2,309817	0,002616	0,001196	105631744000	19414348545	30072151	758	0	0	755	1,859812e+000	7,553114e-002	6,649296e-012	-0,000000e+000	5,793905e-023	4,502191e+000	2,883192e+004
1151	3;1*9;2*7;4*6;5*10;8*11	-0,980209	0,000638	0,000443	7757824000	1795296109	2145092	232	0	0	39	-8,073505e-001	-1,972405e-002	3,404465e-011	-0,000000e+000	2,821512e-025	1,479381e+000	4,586614e+003
1152	3;1*9;2*7;4*6;5*11;8*10	0,220813	0,000796	0,000505	16605184000	3587266139	1518414	213	0	0	123	1,327629e-001	-3,968535e-003	-2,149211e-020	-0,000000e+000	-1,878191e-023	1,896980e+000	5,965409e+003
1153	3;1*9;2*7;4*8;5*10;6*11	-0,119824	0,000420	0,000269	7204864000	1728608702	2372249	111	0	0	54	-1,190772e-001	-2,019902e-002	2,838304e-014	-0,000000e+000	1,804263e-024	7,149661e-001	3,554039e+003
1154	3;1*9;2*7;4*8;5*11;6*10	-0,287986	0,000213	0,000138	12181504000	2614440774	1989283	175	0	0	83	-2,643682e-001	-7,627680e-003	7,301124e-009	-0,000000e+000	-1,284125e-025	5,273043e-001	4,327477e+003
1155	3;1*9;2*7;4*10;5*6;8*11	1,350316	0,000597	0,000385	10522624000	2464530924	3103419	104	0	0	63	1,166415e+000	1,126239e-002	-3,927238e-012	-0,000000e+000	1,053037e-024	1,645780e+000	6,829984e+003
1156	3;1*9;2*7;4*10;5*8;6*11	0,037258	0,000264	0,000145	6098944000	1797333106	683692	52	0	0	30	4,651734e-002	1,165578e-003	4,904144e-036	-0,000000e+000	-4,225376e-025	3,430662e-001	3,115450e+003
1157	3;1*9;2*7;4*10;5*11;6*8	-0,005952	0,000868	0,000564	9969664000	1967080356	6508026	327	0	0	59	-5,503162e-002	1,784888e-002	5,701256e-011	-0,000000e+000	-3,378699e-026	1,355994e+000	5,505232e+003
1158	3;1*9;2*7;4*11;5*6;8*10	-1,290861	0,001642	0,001034	34299904000	7716927572	14350711	302	0	0	266	-9,206927e-001	-4,985155e-002	-2,644967e-012	-0,000000e+000	6,741470e-024	3,771470e+000	1,475276e+004
1159	3;1*9;2*7;4*11;5*8;6*10	-0,161991	0,000264	0,000178	5545984000	1607447078	461397	32	0	0	29	-1,449476e-001	3,910037e-004	1,604616e-038	-0,000000e+000	-3,526531e-026	4,360621e-001	2,733246e+003
1160	3;1*9;2*7;4*11;5*10;6*8	-0,392833	0,000458	0,000308	12734464000	2990082106	2009703	191	0	0	95	-3,143465e-001	6,029049e-003	-8,714813e-021	-0,000000e+000	-1,791776e-025	1,071550e+000	4,901768e+003
1161	3;1*9;2*8;4*5;6*10;7*11	-0,616653	0,000630	0,000421	14393344000	2751435002	3740811	192	0	0	85	-4,387410e-001	-1,006111e-002	-9,118408e-009	-0,000000e+000	1,255239e-023	1,577257e+000	3,665069e+003
1162	3;1*9;2*8;4*5;6*11;7*10	0,175652	0,000798	0,000479	20475904000	4203056451	5132611	292	0	0	114	7,138268e-002	-3,505973e-002	-2,567919e-014	-0,000000e+000	-7,659005e-025	1,193773e+000	4,818073e+003
1163	3;1*9;2*8;4*6;5*10;7*11	-0,066365	0,000860	0,000523	13287424000	2297327635	3370224	206	0	0	79	-1,113553e-001	8,030503e-003	6,203530e-017	-0,000000e+000	-1,272240e-023	1,431458e+000	5,614145e+003
1164	3;1*9;2*8;4*6;5*11;7*10	-0,298478	0,000482	0,000234	18264064000	4289628676	2588554	256	0	0	122	-2,278836e-001	5,626225e-003	3,518030e-013	-0,000000e+000	-3,145856e-025	9,997281e-001	6,458123e+003
1165	3;1*9;2*8;4*7;5*10;6*11	0,180496	0,000454	0,000230	11628544000	3457398536	7688727	239	0	0	73	1,736624e-001	3,100877e-002	-1,353075e-008	-0,000000e+000	1,223102e-025	4,955335e-001	5,627726e+003
1166	3;1*9;2*8;4*7;5*11;6*10	-0,002840	0,000346	0,000202	8863744000	1796050815	1291103	172	0	0	53	-1,485701e-002	-3,654966e-004	-2,843781e-013	-0,000000e+000	-3,761097e-024	5,487629e-001	2,713700e+003
1167	3;1*9;2*8;4*10;5*6;7*11	0,310672	0,000746	0,000452	12181504000	3187498849	14221134	533	0	0	70	2,985873e-001	-6,814873e-003	1,491926e-009	-0,000000e+000	-7,896330e-025	1,177458e+000	7,042148e+003
1168	3;1*9;2*8;4*10;5*7;6*11	-0,095045	0,000810	0,000501	12734464000	2724040539	4733240	220	0	0	91	-1,336376e-001	9,824457e-003	2,129466e-015	-0,000000e+000	-7,403378e-025	1,353576e+000	5,603552e+003
1169	3;1*9;2*8;4*10;5*11;6*7	-0,193583	0,000692	0,000456	16605184000	3749132546	11847582	350	0	0	125	-1,139276e-001	-4,665043e-002	1,703710e-012	-0,000000e+000	1,664181e-024	1,507124e+000	6,239420e+003
1170	3;1*9;2*8;4*11;5*6;7*10	0,203406	0,000644	0,000341	13840384000	3150677692	5229400	133	0	0	102	1,780843e-001	1,692554e-002	-1,522612e-019	-0,000000e+000	4,018443e-025	9,272259e-001	5,027676e+003
1171	3;1*9;2*8;4*11;5*7;6*10	-0,618486	0,000515	0,000360	10522624000	2281173749	1476583	152	0	0	69	-5,060238e-001	3,564200e-003	3,364824e-009	-0,000000e+000	-2,141105e-025	1,224097e+000	4,054185e+003
1172	3;1*9;2*8;4*11;5*10;6*7	1,224026	0,000716	0,000508	11628544000	2474381463	9814495	273	0	0	72	1,064454e+000	7,712828e-002	8,507928e-009	-0,000000e+000	-5,658201e-023	1,743544e+000	5,056469e+003
1173	3;1*9;2*10;4*5;6*7;8*11	-0,853151	0,000947	0,000581	27664384000	6014000738	65815360	425	0	0	192	-6,237575e-001	3,749017e-002	-6,183102e-011	-0,000000e+000	-7,272299e-024	2,520969e+000	7,712272e+003
1174	3;1*9;2*10;4*5;6*8;7*11	0,026381	0,001059	0,000564	24346624000	5377948352	12008040	265	0	0	176	-1,341559e-001	-4,049938e-002	-2,110296e-011	-0,000000e+000	2,566014e-018	2,378177e+000	8,169102e+003
1175	3;1*9;2*10;4*5;6*11;7*8	-0,588230	0,000751	0,000547	13840384000	2764595426	26189855	200	0	0	115	-3,468602e-001	1,139681e-002	-3,918118e-011	-0,000000e+000	9,219416e-023	2,299560e+000	5,764425e+003
1176	3;1*9;2*10;4*6;5*7;8*11	1,144312	0,001312	0,000634	39829504000	9614934368	12747993	488	0	0	314	7,626112e-001	-4,363666e-002	-1,926202e-013	-0,000000e+000	1,010923e-021	3,393578e+000	1,018189e+004
1177	3;1*9;2*10;4*6;5*8;7*11	1,086849	0,000668	0,000506	12734464000	2523218371	2099490	189	0	0	67	8,042184e-001	1,288112e-002	-1,777769e-017	-0,000000e+000	9,323055e-025	2,065034e+000	5,452409e+003
1178	3;1*9;2*10;4*6;5*11;7*8	-0,416114	0,001021	0,000528	17711104000	3986103709	8287248	264	0	0	127	-4,836860e-001	-2,463830e-002	-9,272076e-010	-0,000000e+000	1,190729e-023	2,486902e+000	6,606842e+003
1179	3;1*9;2*10;4*7;5*6;8*11	-3,254075	0,000814	0,000582	29876224000	7851791221	24060189	370	0	0	198	-2,702510e+000	-1,793392e-002	-8,188069e-015	-0,000000e+000	-1,105386e-021	3,952259e+000	7,686890e+003
1180	3;1*9;2*10;4*7;5*8;6*11	-1,212328	0,000589	0,000397	11075584000	2050237507	2989700	204	0	0	72	-8,445547e-001	-1,342131e-002	-1,915022e-010	-0,000000e+000	-2,611292e-024	1,705534e+000	4,553749e+003
1181	3;1*9;2*10;4*7;5*11;6*8	1,041389	0,000772	0,000537	12181504000	2432315425	2868931	189	0	0	85	7,611825e-001	2,152660e-002	5,416534e-021	-0,000000e+000	3,707825e-025	2,078816e+000	6,146263e+003
1182	3;1*9;2*10;4*8;5*6;7*11	0,998631	0,000747	0,000502	19369984000	3228729138	4629986	293	0	0	128	7,271245e-001	-4,771688e-003	-1,397750e-015	-0,000000e+000	2,476554e-023	2,163837e+000	6,154282e+003
1183	3;1*9;2*10;4*8;5*7;6*11	0,545482	0,000858	0,000501	13840384000	3172566537	3727818	318	0	0	106	5,083666e-001	1,989450e-002	2,754138e-014	-0,000000e+000	-9,647741e-024	1,624133e+000	6,115941e+003
1184	3;1*9;2*10;4*8;5*11;6*7	0,849465	0,000794	0,000560	13287424000	2268605439	3846673	223	0	0	85	5,898537e-001	-7,164961e-003	-8,476054e-015	-0,000000e+000	4,008925e-023	2,104251e+000	4,788111e+003
1185	3;1*9;2*10;4*11;5*6;7*8	0,462817	0,000647	0,000496	18817024000	2877244730	23804362	388	0	0	132	3,721245e-001	-1,285038e-003	-1,327092e-010	-0,000000e+000	-3,283964e-021	2,604219e+000	4,583188e+003
1186	3;1*9;2*10;4*11;5*7;6*8	-0,584400	0,000852	0,000583	26558464000	6194153675	8694353	619	0	0	231	-6,265703e-001	-2,985155e-003	3,975728e-016	-0,000000e+000	2,469545e-022	3,405042e+000	6,983139e+003
1187	3;1*9;2*10;4*11;5*8;6*7	-2,336343	0,000709	0,000664	17711104000	4095453892	9979632	359	0	0	125	-1,796327e+000	-1,067570e-002	-5,817436e-019	-0,000000e+000	-6,601335e-023	3,392038e+000	4,483793e+003
1188	3;1*9;2*11;4*5;6*7;8*10	0,015089	0,001538	0,001173	32641024000	6730437761	111680807	1743	0	0	266	-3,344960e-001	-2,971988e-002	-7,972269e-010	-0,000000e+000	-3,087855e-021	6,076180e+000	1,319450e+004
1189	3;1*9;2*11;4*5;6*8;7*10	-0,395908	0,000940	0,000728	23240704000	4818910584	13514024	90	0	0	172	-2,531520e-001	4,440343e-003	1,326538e-014	-0,000000e+000	4,015940e-024	2,922087e+000	8,140226e+003
1190	3;1*9;2*11;4*5;6*10;7*8	-0,814813	0,000930	0,000796	23793664000	3733854647	37290032	221	0	0	172	-7,441730e-001	-1,239093e-002	-1,298652e-010	-0,000000e+000	-5,807609e-025	3,244587e+000	7,965398e+003
1191	3;1*9;2*11;4*6;5*7;8*10	0,430738	0,001537	0,001279	29323264000	6964877240	23449095	4950	0	0	251	5,763518e-001	6,721104e-005	-2,381220e-011	-0,000000e+000	7,673349e-024	6,575788e+000	1,278598e+004
1192	3;1*9;2*11;4*6;5*8;7*10	0,091664	0,000736	0,000548	11628544000	2229370439	1550580	99	0	0	80	-9,855970e-003	-9,877699e-004	-1,674266e-023	-0,000000e+000	6,191171e-024	1,671597e+000	4,683747e+003
1193	3;1*9;2*11;4*6;5*10;7*8	0,036981	0,000890	0,000742	15499264000	2716517535	7334130	748	0	0	105	2,111175e-002	-2,258654e-003	1,060849e-013	-0,000000e+000	-9,797462e-025	2,714550e+000	7,225239e+003
1194	3;1*9;2*11;4*7;5*6;8*10	-0,893202	0,001132	0,000777	44253184000	11898035888	96558705	6197	0	0	319	-8,119663e-001	-8,470357e-003	1,064328e-011	-0,000000e+000	-1,098873e-019	3,841029e+000	1,995812e+004
1195	3;1*9;2*11;4*7;5*8;6*10	0,142067	0,000679	0,000429	13840384000	2602783736	1739377	137	0	0	113	7,288495e-002	-4,500763e-003	-8,373628e-021	-0,000000e+000	-1,218686e-022	1,118869e+000	5,300466e+003
1196	3;1*9;2*11;4*7;5*10;6*8	0,363521	0,000758	0,000541	11628544000	2266372051	1780785	106	0	0	69	3,370441e-001	1,125620e-003	-6,119542e-029	-0,000000e+000	7,603863e-028	1,653052e+000	4,835900e+003
1197	3;1*9;2*11;4*8;5*6;7*10	0,789722	0,000834	0,000664	14393344000	2253840531	3296944	124	0	0	108	5,287571e-001	-1,567070e-003	-1,146765e-020	-0,000000e+000	1,421526e-025	2,273419e+000	4,898525e+003
1198	3;1*9;2*11;4*8;5*7;6*10	-0,161924	0,000967	0,000572	16605184000	3109322776	2470331	211	0	0	126	-1,054172e-002	2,485819e-003	-2,695365e-022	-0,000000e+000	3,243529e-023	1,734953e+000	7,030341e+003
1199	3;1*9;2*11;4*8;5*10;6*7	0,458941	0,000851	0,000614	10522624000	1952895800	4603593	340	0	0	88	2,668048e-001	2,328130e-003	3,989112e-013	-0,000000e+000	5,616942e-023	1,913447e+000	5,329939e+003
1200	3;1*9;2*11;4*10;5*6;7*8	-0,726624	0,001075	0,000733	15499264000	2826809775	37366323	459	0	0	114	-7,093335e-001	2,899571e-002	1,353737e-006	-0,000000e+000	7,916922e-019	2,743212e+000	7,846438e+003
1201	3;1*9;2*11;4*10;5*7;6*8	0,470057	0,000958	0,000745	18264064000	4340233751	6026729	255	0	0	146	6,603024e-001	1,883228e-003	4,141164e-018	-0,000000e+000	-1,630255e-021	3,170792e+000	7,830179e+003
1202	3;1*9;2*11;4*10;5*8;6*7	0,535563	0,001010	0,000701	16052224000	3849927151	12399104	252	0	0	114	4,102728e-001	9,808684e-003	-2,717530e-022	-0,000000e+000	8,738348e-021	2,731367e+000	5,660960e+003
1203	3;1*10;2*4;5*6;7*8;9*11	-34,084749	0,005832	0,005652	185810944000	56256356026	2277248612	623530	3	0	1375	-3,283736e+001	-1,680170e+001	-2,956645e-002	-4,602365e-006	5,663313e-014	5,211494e+001	1,397820e+005
1204	3;1*10;2*4;5*6;7*9;8*11	12,846607	0,004174	0,003710	169775104000	48252267112	418289869	10886	0	0	1351	1,328540e+001	5,388676e+000	1,173963e-003	-0,000000e+000	8,088126e-021	2,428785e+001	7,404393e+004
1205	3;1*10;2*4;5*6;7*11;8*9	-19,714515	0,004059	0,003863	118902784000	30071359160	741157251	73711	0	0	915	-1,838881e+001	-7,844863e+000	-8,754027e-003	-0,000000e+000	4,957000e-019	2,827867e+001	6,952885e+004
1206	3;1*10;2*4;5*7;6*8;9*11	40,727069	0,005908	0,005695	330133504000	102781914467	567559462	10527	0	0	2764	3,836843e+001	1,018489e+001	9,689218e-004	-0,000000e+000	5,483068e-016	5,910807e+001	1,402711e+005
1207	3;1*10;2*4;5*7;6*9;8*11	-4,603805	0,002386	0,002242	77430784000	20163574289	12831677	178	0	0	620	-4,622966e+000	-7,205289e-001	-1,414012e-006	-0,000000e+000	7,063383e-021	9,217421e+000	2,619262e+004
1208	3;1*10;2*4;5*7;6*11;8*9	10,610700	0,003264	0,003137	108949504000	28848305838	131945575	1276	0	0	884	9,895516e+000	3,164932e+000	4,439965e-004	-0,000000e+000	1,020658e-019	1,741018e+001	4,710511e+004
1209	3;1*10;2*4;5*8;6*7;9*11	-27,897755	0,004814	0,004584	210694144000	65501839568	917568444	26563	0	0	1624	-2,608782e+001	-9,514053e+000	-2,833988e-003	-0,000000e+000	-2,998755e-017	4,279308e+001	9,461692e+004
1210	3;1*10;2*4;5*8;6*9;7*11	-2,597554	0,001410	0,000971	31535104000	8605593566	5501005	181	0	0	213	-2,163039e+000	-1,329233e-001	-3,226653e-032	-0,000000e+000	-3,984773e-023	4,457983e+000	1,011505e+004
1211	3;1*10;2*4;5*8;6*11;7*9	-2,685584	0,002509	0,002090	87937024000	22205837528	15332190	288	0	0	748	-2,999091e+000	-6,643679e-001	-5,568993e-009	-0,000000e+000	2,199766e-023	8,379662e+000	2,940506e+004
1212	3;1*10;2*4;5*9;6*7;8*11	5,750271	0,002278	0,002072	79642624000	17983319674	58827107	340	0	0	613	5,609996e+000	1,312066e+000	6,109315e-005	-0,000000e+000	3,836630e-023	1,074673e+001	2,336117e+004
1213	3;1*10;2*4;5*9;6*8;7*11	-2,366160	0,002413	0,001911	93466624000	23332135048	17179260	685	0	0	792	-2,528932e+000	-6,317084e-001	-7,574202e-007	-0,000000e+000	-2,294984e-022	7,391204e+000	2,748181e+004
1214	3;1*10;2*4;5*9;6*11;7*8	4,716578	0,002233	0,001970	76877824000	17525890005	51026456	404	0	0	618	4,566125e+000	1,191761e+000	6,306091e-005	-0,000000e+000	3,994693e-022	9,839751e+000	2,155970e+004
1215	3;1*10;2*4;5*11;6*7;8*9	-13,301723	0,003178	0,002914	89595904000	20871584965	457302096	29622	0	0	666	-1,145845e+001	-4,478431e+000	-5,186121e-003	-0,000000e+000	-7,620491e-021	1,948092e+001	4,418088e+004
1216	3;1*10;2*4;5*11;6*8;7*9	15,944695	0,003640	0,003424	191893504000	50140523169	126668742	1523	0	0	1543	1,366643e+001	2,928567e+000	4,496947e-004	-0,000000e+000	4,867179e-020	2,371085e+001	5,427279e+004
1217	3;1*10;2*4;5*11;6*9;7*8	-12,520929	0,002657	0,002580	102313984000	27224768554	198769405	1953	0	0	820	-1,096035e+001	-2,537977e+000	-3,947302e-004	-0,000000e+000	1,252614e-021	1,949800e+001	3,107515e+004
1218	3;1*10;2*5;4*6;7*8;9*11	-5,090892	0,003504	0,002111	125538304000	36800881506	308729522	3113	0	0	1005	-5,221625e+000	-1,106956e+000	-8,194923e-005	-0,000000e+000	-8,378163e-020	1,078878e+001	5,306317e+004
1219	3;1*10;2*5;4*6;7*9;8*11	1,937747	0,002305	0,001233	97337344000	26724576230	16772717	430	0	0	724	2,020775e+000	2,010057e-001	-1,949608e-007	-0,000000e+000	3,755473e-024	5,400037e+000	3,139415e+004
1220	3;1*10;2*5;4*6;7*11;8*9	-2,653588	0,002511	0,001414	97337344000	24011147279	94238115	659	0	0	772	-2,720882e+000	-4,808307e-001	-1,848963e-005	-0,000000e+000	-1,777304e-019	6,357158e+000	2,951913e+004
1221	3;1*10;2*5;4*7;6*8;9*11	10,207845	0,003827	0,002030	184705024000	43882034878	21044234	816	0	0	1530	9,154934e+000	3,038113e-001	1,744983e-007	-0,000000e+000	7,581650e-022	1,297476e+001	5,981290e+004
1222	3;1*10;2*5;4*7;6*9;8*11	-0,730493	0,000820	0,000430	14393344000	4060080000	244490	21	0	0	89	-7,306406e-001	-2,760594e-003	-2,227933e-046	-0,000000e+000	-2,959148e-020	1,376040e+000	6,004961e+003
1223	3;1*10;2*5;4*7;6*11;8*9	1,453393	0,001272	0,000645	33193984000	7948502759	6288248	52	0	0	231	1,296117e+000	5,260572e-002	7,612813e-018	-0,000000e+000	4,660783e-022	2,365165e+000	1,111235e+004
1224	3;1*10;2*5;4*8;6*7;9*11	-4,606988	0,003850	0,002100	191340544000	42513664107	132557108	572	0	0	1560	-4,522786e+000	-5,038496e-001	-1,111460e-007	-0,000000e+000	3,227439e-018	8,594035e+000	6,220704e+004
1225	3;1*10;2*5;4*8;6*9;7*11	-0,466637	0,000565	0,000314	11075584000	3003954706	307748	30	0	0	72	-4,015072e-001	-3,272590e-004	-3,345525e-043	-0,000000e+000	-4,317367e-025	8,838404e-001	4,378459e+003
1226	3;1*10;2*5;4*8;6*11;7*9	-0,465336	0,000825	0,000502	17158144000	3762115505	1474519	62	0	0	137	-4,777195e-001	-4,965578e-003	-9,448618e-020	-0,000000e+000	-4,171729e-021	1,663750e+000	6,745235e+003
1227	3;1*10;2*5;4*9;6*7;8*11	0,390078	0,001250	0,000743	21581824000	5291306792	2844698	45	0	0	166	3,400724e-001	1,598619e-002	-1,356176e-018	-0,000000e+000	6,585201e-024	2,181370e+000	9,614012e+003
1228	3;1*10;2*5;4*9;6*8;7*11	-0,086213	0,000802	0,000498	11628544000	3135151826	1213674	59	0	0	90	-1,127401e-001	-4,194694e-003	1,100612e-015	-0,000000e+000	-7,561068e-023	1,417241e+000	6,573058e+003
1229	3;1*10;2*5;4*9;6*11;7*8	-0,164040	0,001242	0,000645	18264064000	5205314947	13463662	544	0	0	155	-6,688221e-002	1,111262e-002	4,379854e-007	-0,000000e+000	9,930008e-024	2,105741e+000	1,360646e+004
1230	3;1*10;2*5;4*11;6*7;8*9	-4,451505	0,001792	0,001054	31535104000	7544864149	76841361	316	0	0	233	-3,957410e+000	-2,747183e-001	-1,051740e-004	-0,000000e+000	-1,574822e-021	4,735605e+000	1,592876e+004
1231	3;1*10;2*5;4*11;6*8;7*9	5,166221	0,001710	0,001114	37064704000	9772263453	10943974	215	0	0	271	4,596970e+000	9,787839e-002	6,064223e-020	-0,000000e+000	1,715279e-020	5,763174e+000	1,544902e+004
1232	3;1*10;2*5;4*11;6*9;7*8	-2,270948	0,001639	0,000886	39829504000	11907268092	33197264	251	0	0	268	-2,196664e+000	-6,952222e-002	-5,740644e-013	-0,000000e+000	-3,328460e-021	4,289226e+000	1,527569e+004
1233	3;1*10;2*6;4*5;7*8;9*11	5,449743	0,001848	0,001626	35958784000	9124190932	270404948	5296	0	0	246	5,339566e+000	1,267675e+000	8,429329e-005	-0,000000e+000	1,061579e-021	8,973643e+000	2,103139e+004
1234	3;1*10;2*6;4*5;7*9;8*11	-1,304576	0,000997	0,000948	24346624000	5433558641	22165668	104	0	0	177	-1,642568e+000	-2,389047e-001	-1,348536e-011	-0,000000e+000	2,615850e-022	4,861249e+000	6,517599e+003
1235	3;1*10;2*6;4*5;7*11;8*9	1,215476	0,001130	0,001077	21581824000	4456914886	78008084	459	0	0	175	1,472590e+000	4,752775e-001	2,375476e-005	-0,000000e+000	-3,454696e-024	5,801008e+000	8,321911e+003
1236	3;1*10;2*6;4*7;5*8;9*11	-0,855573	0,002025	0,000966	86278144000	20527183511	13495648	826	0	0	663	-5,896722e-001	-1,698514e-002	-4,255396e-011	-0,000000e+000	-2,285082e-023	3,726611e+000	2,122421e+004
1237	3;1*10;2*6;4*7;5*9;8*11	0,330908	0,000652	0,000254	69136384000	19388575519	3136622	379	0	0	460	3,443702e-001	1,355791e-003	1,269925e-028	-0,000000e+000	-5,847333e-021	1,190066e+000	2,787027e+004
1238	3;1*10;2*6;4*7;5*11;8*9	0,547696	0,000850	0,000455	36511744000	8840466000	9755366	192	0	0	204	3,992548e-001	-2,097865e-003	1,673940e-026	-0,000000e+000	9,208197e-024	1,393292e+000	1,124768e+004
1239	3;1*10;2*6;4*8;5*7;9*11	0,974587	0,001897	0,001130	44806144000	11590993628	8950912	409	0	0	413	8,893341e-001	3,438194e-002	-3,495228e-014	-0,000000e+000	-5,272457e-024	3,947403e+000	1,830040e+004
1240	3;1*10;2*6;4*8;5*9;7*11	-0,021091	0,000925	0,000521	13287424000	3058482947	1092737	137	0	0	81	-2,810926e-002	-1,216921e-002	-1,190788e-032	-0,000000e+000	4,114837e-024	1,092039e+000	6,321254e+003
1241	3;1*10;2*6;4*8;5*11;7*9	-0,065517	0,000610	0,000321	41488384000	10319545741	5966276	320	0	0	289	-2,091416e-002	2,833184e-004	2,205047e-020	-0,000000e+000	8,281821e-025	1,346741e+000	2,147263e+004
1242	3;1*10;2*6;4*9;5*7;8*11	0,069005	0,000777	0,000496	11628544000	2906683811	1167944	52	0	0	83	3,413978e-002	-1,878224e-003	3,094622e-019	-0,000000e+000	5,259743e-025	1,504948e+000	6,677887e+003
1243	3;1*10;2*6;4*9;5*8;7*11	0,356878	0,000536	0,000318	11628544000	2952314835	999815	127	0	0	81	3,432762e-001	3,603314e-003	-7,335518e-033	-0,000000e+000	2,527129e-024	8,048767e-001	5,881736e+003
1244	3;1*10;2*6;4*9;5*11;7*8	-0,722215	0,000925	0,000595	13287424000	3044793886	3061162	91	0	0	99	-6,579122e-001	1,665822e-003	4,299636e-015	-0,000000e+000	-8,282286e-025	1,497510e+000	5,722218e+003
1245	3;1*10;2*6;4*11;5*7;8*9	1,121016	0,000873	0,000631	18264064000	4270694792	10204812	620	0	0	132	9,308899e-001	5,348903e-002	1,085743e-006	-0,000000e+000	-1,573290e-022	2,522779e+000	1,062453e+004
1246	3;1*10;2*6;4*11;5*8;7*9	0,531884	0,000909	0,000583	12181504000	2542548483	5553760	680	0	0	81	4,669492e-001	-1,712249e-002	-1,568280e-006	-0,000000e+000	-3,287520e-025	1,707670e+000	8,378758e+003
1247	3;1*10;2*6;4*11;5*9;7*8	0,773511	0,001050	0,000742	12181504000	2019887179	4337409	443	0	0	85	7,525032e-001	4,027700e-002	1,825603e-005	-0,000000e+000	1,006343e-024	1,952047e+000	7,302571e+003
1248	3;1*10;2*7;4*5;6*8;9*11	-1,161242	0,003902	0,001861	170328064000	40806365100	279703141	1312	0	0	1374	-8,071490e-001	-6,629179e-002	-4,178942e-011	-0,000000e+000	5,651055e-019	7,314599e+000	6,462508e+004
1249	3;1*10;2*7;4*5;6*9;8*11	-0,816291	0,001362	0,000783	33193984000	6873200488	6285008	65	0	0	247	-7,980208e-001	-2,967138e-003	1,036215e-015	-0,000000e+000	1,200830e-022	2,228635e+000	9,850248e+003
1250	3;1*10;2*7;4*5;6*11;8*9	-4,602092	0,002532	0,001524	61947904000	12063251277	122588252	808	0	0	481	-3,899410e+000	-7,313221e-002	1,580405e-007	-0,000000e+000	-3,216350e-023	5,913121e+000	2,905556e+004
1251	3;1*10;2*7;4*6;5*8;9*11	-0,010245	0,001560	0,001050	43147264000	10616839483	7921803	411	0	0	345	-1,883911e-001	-7,486780e-002	-2,096334e-021	-0,000000e+000	1,386323e-022	5,672590e+000	1,487302e+004
1252	3;1*10;2*7;4*6;5*9;8*11	-0,227352	0,000694	0,000493	11075584000	2332257074	1015830	78	0	0	73	-2,353396e-001	-1,882596e-003	-4,523529e-022	-0,000000e+000	3,535960e-023	1,468769e+000	4,443939e+003
1253	3;1*10;2*7;4*6;5*11;8*9	1,177715	0,000817	0,000574	18264064000	4527742011	9894730	123	0	0	127	1,037991e+000	3,278330e-002	-1,046583e-013	-0,000000e+000	-7,209848e-023	2,419220e+000	8,146037e+003
1254	3;1*10;2*7;4*8;5*6;9*11	-4,771051	0,002734	0,001540	74665984000	17764015254	87722466	807	0	0	578	-4,667595e+000	-2,782622e-001	-8,991856e-009	-0,000000e+000	-6,474900e-020	7,525198e+000	3,211044e+004
1255	3;1*10;2*7;4*8;5*9;6*11	-0,408020	0,000762	0,000487	9416704000	2691232706	2736131	183	0	0	69	-4,080309e-001	-3,892513e-004	-1,675014e-014	-0,000000e+000	-2,445310e-025	1,244765e+000	5,645058e+003
1256	3;1*10;2*7;4*8;5*11;6*9	0,792730	0,000584	0,000361	11628544000	2503793974	971892	109	0	0	57	7,413162e-001	1,427486e-003	-2,301763e-033	-0,000000e+000	8,459177e-024	1,031896e+000	4,172183e+003
1257	3;1*10;2*7;4*9;5*6;8*11	0,597096	0,001194	0,000764	16605184000	4026366161	3378652	82	0	0	111	6,715810e-001	2,696716e-003	-2,401987e-017	-0,000000e+000	-5,539106e-023	2,420038e+000	8,487001e+003
1258	3;1*10;2*7;4*9;5*8;6*11	-0,106558	0,000490	0,000287	7757824000	2494473591	2205250	177	0	0	60	-1,025628e-001	-6,182299e-003	-1,251010e-010	-0,000000e+000	7,420939e-026	5,398737e-001	6,696086e+003
1259	3;1*10;2*7;4*9;5*11;6*8	0,178975	0,000677	0,000410	16605184000	4460504241	6430138	354	0	0	119	1,831022e-001	-1,204083e-002	1,594975e-012	-0,000000e+000	1,954236e-025	1,275949e+000	1,354381e+004
1260	3;1*10;2*7;4*11;5*6;8*9	-0,043369	0,001991	0,001021	41488384000	9073761966	72626209	323	0	0	302	-2,225040e-001	-3,618901e-002	-1,167804e-010	-0,000000e+000	-2,639359e-022	3,839951e+000	1,988221e+004
1261	3;1*10;2*7;4*11;5*8;6*9	-0,651625	0,001068	0,000538	17711104000	3999323927	5331365	426	0	0	112	-6,443145e-001	-1,327289e-002	-9,444527e-013	-0,000000e+000	-1,081794e-021	1,549979e+000	1,030345e+004
1262	3;1*10;2*7;4*11;5*9;6*8	0,358952	0,000962	0,000615	13840384000	2707008241	5356424	897	0	0	112	3,219610e-001	-1,193010e-004	-2,533038e-006	-0,000000e+000	-5,963752e-026	1,464537e+000	8,813136e+003
1263	3;1*10;2*8;4*5;6*7;9*11	5,873789	0,001520	0,001053	26005504000	6027448368	202454613	8735	0	0	204	4,847834e+000	3,317068e-001	1,075634e-006	-0,000000e+000	3,934865e-021	7,956946e+000	1,231838e+004
1264	3;1*10;2*8;4*5;6*9;7*11	0,374794	0,000564	0,000365	13840384000	3254737662	2795244	48	0	0	85	3,067399e-001	8,911505e-004	-1,374522e-028	-0,000000e+000	6,546592e-022	1,107460e+000	4,128777e+003
1265	3;1*10;2*8;4*5;6*11;7*9	2,576450	0,002152	0,001401	74665984000	13784446969	20542285	553	0	0	543	1,977085e+000	7,759521e-002	-1,026600e-011	-0,000000e+000	2,451740e-022	4,509359e+000	2,286114e+004
1266	3;1*10;2*8;4*6;5*7;9*11	-7,098240	0,001225	0,000974	47017984000	13002340571	43759089	649	0	0	354	-5,956244e+000	-2,289076e-001	-1,200026e-006	-0,000000e+000	-3,847332e-018	9,600684e+000	1,476565e+004
1267	3;1*10;2*8;4*6;5*9;7*11	0,538422	0,000828	0,000517	12181504000	2768686592	1408956	115	0	0	80	5,284895e-001	-1,732735e-004	-9,568063e-020	-0,000000e+000	3,227896e-023	1,451213e+000	6,266764e+003
1268	3;1*10;2*8;4*6;5*11;7*9	0,162804	0,000798	0,000612	11628544000	2693430702	4119497	353	0	0	97	1,006290e-001	1,024137e-003	-5,226477e-011	-0,000000e+000	-4,789774e-025	2,066974e+000	6,885866e+003
1269	3;1*10;2*8;4*7;5*6;9*11	1,114617	0,001307	0,000980	28217344000	7634124294	72322988	447	0	0	223	9,849055e-001	1,199936e-001	-6,035406e-008	-0,000000e+000	5,188742e-020	6,576010e+000	8,764108e+003
1270	3;1*10;2*8;4*7;5*9;6*11	-0,001025	0,000496	0,000298	6098944000	2155670469	1667429	103	0	0	35	3,799460e-003	2,211086e-003	-7,635890e-013	-0,000000e+000	2,272548e-022	6,464670e-001	5,325271e+003
1271	3;1*10;2*8;4*7;5*11;6*9	-0,001985	0,000414	0,000265	3887104000	1140530787	346814	42	0	0	29	-2,066208e-002	6,260655e-004	1,472227e-036	-0,000000e+000	1,131657e-024	5,493471e-001	3,355860e+003
1272	3;1*10;2*8;4*9;5*6;7*11	-0,815379	0,000770	0,000406	16605184000	3264510037	2332882	196	0	0	133	-6,956959e-001	-1,508766e-003	1,126247e-027	-0,000000e+000	-2,372224e-024	1,343255e+000	5,384839e+003
1273	3;1*10;2*8;4*9;5*7;6*11	0,194078	0,000636	0,000410	12181504000	3261208136	3086284	181	0	0	81	1,983974e-001	-5,162999e-003	7,596793e-015	-0,000000e+000	-3,018895e-025	1,197034e+000	7,015403e+003
1274	3;1*10;2*8;4*9;5*11;6*7	0,331781	0,001075	0,000559	19369984000	4402329509	5037776	288	0	0	134	2,384262e-001	8,912772e-003	9,834859e-016	-0,000000e+000	1,965044e-020	1,736520e+000	9,297666e+003
1275	3;1*10;2*8;4*11;5*6;7*9	-2,090327	0,001622	0,001046	31535104000	6506864731	14154146	516	0	0	220	-1,675723e+000	-5,864300e-002	-6,994926e-011	-0,000000e+000	-2,916806e-022	3,825953e+000	1,468893e+004
1276	3;1*10;2*8;4*11;5*7;6*9	0,480054	0,000991	0,000619	12734464000	2713339256	4769053	341	0	0	96	4,221460e-001	-1,540439e-002	-1,611860e-011	-0,000000e+000	-8,696472e-022	1,863029e+000	7,809410e+003
1277	3;1*10;2*8;4*11;5*9;6*7	-0,507065	0,000760	0,000557	12734464000	2141882225	2391924	120	0	0	85	-4,713414e-001	6,383851e-003	6,407961e-018	-0,000000e+000	-2,099293e-025	1,907245e+000	4,130613e+003
1278	3;1*10;2*9;4*5;6*7;8*11	-4,873596	0,002055	0,001569	86278144000	14515197239	139333269	1134	0	0	638	-3,882648e+000	-1,205714e-001	-1,961124e-011	-0,000000e+000	2,881910e-022	6,911801e+000	2,241568e+004
1279	3;1*10;2*9;4*5;6*8;7*11	2,569649	0,001854	0,001246	62500864000	11128818335	20874835	626	0	0	444	2,113731e+000	7,461652e-002	-3,858081e-014	-0,000000e+000	6,978008e-022	4,304331e+000	1,648651e+004
1280	3;1*10;2*9;4*5;6*11;7*8	-0,984284	0,001290	0,001139	26558464000	5724437899	47706968	372	0	0	172	-9,359497e-001	-4,327438e-002	-6,301746e-011	-0,000000e+000	-7,676116e-023	3,280069e+000	1,084359e+004
1281	3;1*10;2*9;4*6;5*7;8*11	4,729076	0,002497	0,001602	102866944000	21163048154	21107102	1221	0	0	776	3,876836e+000	9,540115e-002	5,768714e-012	-0,000000e+000	9,421191e-023	7,371557e+000	2,800139e+004
1282	3;1*10;2*9;4*6;5*8;7*11	0,184153	0,000656	0,000486	14946304000	2840601157	1849541	236	0	0	107	1,434577e-001	4,383253e-003	-4,038078e-015	-0,000000e+000	2,161823e-023	1,721078e+000	5,722939e+003
1283	3;1*10;2*9;4*6;5*11;7*8	-1,236874	0,001343	0,000878	28770304000	5941653742	11700297	378	0	0	199	-9,520618e-001	-2,353065e-002	1,973193e-013	-0,000000e+000	2,289805e-024	3,627803e+000	1,046233e+004
1284	3;1*10;2*9;4*7;5*6;8*11	-0,413294	0,001970	0,001108	103972864000	24417523663	58987025	1334	0	0	753	-3,743344e-001	-2,410548e-002	-3,305847e-011	-0,000000e+000	-5,564547e-023	4,536405e+000	2,740187e+004
1285	3;1*10;2*9;4*7;5*8;6*11	0,005086	0,000582	0,000369	12181504000	2483780722	1624774	234	0	0	89	6,093339e-003	-7,051339e-003	-1,342292e-015	-0,000000e+000	9,354542e-023	1,392909e+000	4,339388e+003
1286	3;1*10;2*9;4*7;5*11;6*8	-0,168717	0,000875	0,000517	16052224000	3598056492	4149166	275	0	0	121	-1,795811e-001	-2,117480e-003	-1,769249e-008	-0,000000e+000	-2,181597e-024	1,899491e+000	8,142937e+003
1287	3;1*10;2*9;4*8;5*6;7*11	-0,105316	0,000675	0,000476	21028864000	3292089992	4823468	381	0	0	151	-9,556549e-002	-6,518063e-003	-4,866673e-026	-0,000000e+000	-5,459947e-023	1,924397e+000	6,221977e+003
1288	3;1*10;2*9;4*8;5*7;6*11	0,130358	0,000725	0,000468	14946304000	2820569616	2497813	327	0	0	116	1,446830e-001	3,467802e-003	2,810351e-014	-0,000000e+000	-4,129660e-023	1,398657e+000	4,798118e+003
1289	3;1*10;2*9;4*8;5*11;6*7	-0,513448	0,000915	0,000502	16605184000	3234496501	5824357	298	0	0	121	-5,108637e-001	-1,980419e-002	-2,579809e-013	-0,000000e+000	6,479558e-025	1,817925e+000	6,117789e+003
1290	3;1*10;2*9;4*11;5*6;7*8	3,365580	0,001562	0,001179	37064704000	7687461126	57151141	565	0	0	286	2,737716e+000	6,215289e-002	-5,150256e-011	-0,000000e+000	-3,093288e-022	5,567198e+000	1,385690e+004
1291	3;1*10;2*9;4*11;5*7;6*8	-3,192694	0,001753	0,001272	42594304000	10110043795	13699022	662	0	0	326	-2,748195e+000	-8,065186e-002	5,846001e-013	-0,000000e+000	-3,850574e-022	5,981620e+000	1,564590e+004
1292	3;1*10;2*9;4*11;5*8;6*7	-0,362942	0,001404	0,000896	33193984000	9270656523	24860517	532	0	0	218	-4,465307e-001	9,994083e-004	1,592944e-007	-0,000000e+000	3,879941e-023	3,923703e+000	1,160073e+004
1293	3;1*10;2*11;4*5;6*7;8*9	2,081694	0,001788	0,001369	32641024000	6121100249	361646762	46469	1	0	260	2,066352e+000	1,242170e-001	9,693368e-008	5,920999e-019	-3,060355e-024	8,729341e+000	1,788945e+004
1294	3;1*10;2*11;4*5;6*8;7*9	-3,129628	0,001495	0,001380	39829504000	9633143550	90246298	924	0	0	270	-2,613861e+000	-5,660128e-002	-1,105355e-010	-0,000000e+000	-1,422153e-021	9,737605e+000	1,324536e+004
1295	3;1*10;2*11;4*5;6*9;7*8	2,650740	0,001511	0,001225	29876224000	7666781547	166935650	2167	0	0	220	2,199652e+000	7,103619e-002	2,097793e-009	-0,000000e+000	7,135909e-022	6,996673e+000	1,275770e+004
1296	3;1*10;2*11;4*6;5*7;8*9	-3,128459	0,001822	0,001300	49782784000	11954661917	112457674	1215	0	0	399	-2,664581e+000	-5,669665e-002	-2,363464e-010	-0,000000e+000	-2,960696e-020	9,741356e+000	1,692660e+004
1297	3;1*10;2*11;4*6;5*8;7*9	3,562649	0,001686	0,001350	42594304000	9198982708	15230152	623	0	0	343	2,388863e+000	1,322728e-002	1,179280e-021	-0,000000e+000	3,454244e-019	9,769272e+000	1,467799e+004
1298	3;1*10;2*11;4*6;5*9;7*8	-3,990391	0,001645	0,001346	39829504000	8151502119	34544378	616	0	0	306	-2,948899e+000	-4,801470e-002	-2,068221e-015	-0,000000e+000	-2,569783e-022	8,692868e+000	1,331992e+004
1299	3;1*10;2*11;4*7;5*6;8*9	2,652099	0,001472	0,001193	32088064000	7971689330	172035209	2223	0	0	239	2,202208e+000	6,755373e-002	3,105691e-009	-0,000000e+000	1,608825e-016	6,997273e+000	1,299608e+004
1300	3;1*10;2*11;4*7;5*8;6*9	0,907210	0,001093	0,000732	23240704000	5040053719	8587071	424	0	0	168	5,887214e-001	1,246077e-002	-5,435759e-023	-0,000000e+000	3,301748e-023	3,557799e+000	6,898546e+003
1301	3;1*10;2*11;4*7;5*9;6*8	1,706700	0,001382	0,001009	32641024000	6755584391	11115202	576	0	0	221	1,081618e+000	2,012653e-003	4,910122e-020	-0,000000e+000	3,580737e-023	5,276368e+000	1,020925e+004
1302	3;1*10;2*11;4*8;5*6;7*9	-3,988018	0,001816	0,001268	48123904000	9979600040	44787153	756	0	0	385	-3,050846e+000	-5,075318e-002	-2,710472e-013	-0,000000e+000	-3,928741e-020	8,694798e+000	1,620755e+004
1303	3;1*10;2*11;4*8;5*7;6*9	1,707103	0,001396	0,000990	34299904000	6986679994	12022008	626	0	0	292	1,072437e+000	-7,748469e-004	-4,830119e-020	-0,000000e+000	1,260182e-021	5,276020e+000	1,051522e+004
1304	3;1*10;2*11;4*8;5*9;6*7	-2,034816	0,001331	0,001137	34852864000	6419972263	28391332	620	0	0	306	-1,207399e+000	-5,849436e-004	-5,274727e-024	-0,000000e+000	-1,587535e-020	6,543384e+000	1,014348e+004
1305	3;1*10;2*11;4*9;5*6;7*8	1,182847	0,001871	0,001459	38170624000	8266651974	194197035	1609	0	0	279	9,189019e-001	2,797243e-002	2,823730e-006	-0,000000e+000	-3,749692e-022	7,431950e+000	1,700135e+004
1306	3;1*10;2*11;4*9;5*7;6*8	-1,386125	0,001867	0,001450	53100544000	12958374877	38976968	1118	0	0	431	-1,009337e+000	1,662747e-003	1,728629e-013	-0,000000e+000	-1,164817e-022	8,323235e+000	1,583004e+004
1307	3;1*10;2*11;4*9;5*8;6*7	0,802459	0,001522	0,001247	39829504000	10965224983	94534923	881	0	0	279	6,267432e-001	1,317511e-002	4,400395e-013	-0,000000e+000	-8,008607e-024	6,136244e+000	1,182490e+004
1308	3;1*11;2*4;5*6;7*8;9*10	39,158315	0,006320	0,005978	141021184000	41089211482	4479966944	5269312	356	0	1074	3,551251e+001	2,158605e+001	1,523840e-001	2,247547e-005	2,684428e-016	5,531759e+001	1,624270e+005
1309	3;1*11;2*4;5*6;7*9;8*10	-46,160336	0,006427	0,006320	296955904000	92489011209	2305664278	440869	7	0	2430	-4,155463e+001	-1,739544e+001	-1,819098e-002	3,480308e-010	2,206200e-017	6,206176e+001	1,671037e+005
1310	3;1*11;2*4;5*6;7*10;8*9	31,014130	0,005266	0,004950	165351424000	51832459060	2627201978	679833	7	0	1137	2,803613e+001	1,389653e+001	3,412144e-002	1,600715e-009	8,261238e-021	4,600570e+001	1,125180e+005
1311	3;1*11;2*4;5*7;6*8;9*10	-46,147566	0,006543	0,006356	293085184000	91244176480	2279388343	436571	1	0	2391	-4,151206e+001	-1,721536e+001	-1,824825e-002	1,480501e-010	1,292125e-016	6,205194e+001	1,707516e+005
1312	3;1*11;2*4;5*7;6*9;8*10	40,060351	0,006116	0,005373	372711424000	104257703634	387931502	6184	0	0	3291	3,496067e+001	6,966055e+000	3,500273e-004	-0,000000e+000	-1,287264e-018	5,353006e+001	1,513312e+005
1313	3;1*11;2*4;5*7;6*10;8*9	-35,823868	0,005792	0,005195	307462144000	80761970917	927859053	22088	0	0	2539	-3,137996e+001	-1,032449e+001	-2,369338e-003	-0,000000e+000	-1,484183e-018	4,819088e+001	1,360120e+005
1314	3;1*11;2*4;5*8;6*7;9*10	31,013973	0,005178	0,004900	167563264000	52168347456	2598128214	688412	5	0	1277	2,799329e+001	1,368505e+001	3,203272e-002	-4,720531e-009	1,975621e-016	4,600297e+001	1,139479e+005
1315	3;1*11;2*4;5*8;6*9;7*10	7,294256	0,002258	0,001553	80748544000	23310655214	100858106	1583	0	0	617	5,469554e+000	7,389087e-001	3,590071e-005	-0,000000e+000	1,773693e-020	1,071988e+001	2,374417e+004
1316	3;1*11;2*4;5*8;6*10;7*9	15,552823	0,004621	0,003670	257695744000	67978556300	254402341	4568	0	0	2116	1,384556e+001	2,903445e+000	1,729657e-004	-0,000000e+000	-7,267771e-021	2,373502e+001	8,829063e+004
1317	3;1*11;2*4;5*9;6*7;8*10	-35,807858	0,005508	0,005354	282578944000	73740938663	801276834	20249	0	0	2318	-3,135020e+001	-9,942218e+000	-2,307460e-003	-0,000000e+000	-3,334053e-016	4,817888e+001	1,225741e+005
1318	3;1*11;2*4;5*9;6*8;7*10	15,548752	0,004167	0,003892	216223744000	56661026626	208846388	3878	0	0	1763	1,383281e+001	2,831208e+000	1,191886e-004	-0,000000e+000	2,503814e-018	2,373118e+001	7,106154e+004
1319	3;1*11;2*4;5*9;6*10;7*8	-22,055410	0,004133	0,003711	178069504000	44412196516	521753034	10211	0	0	1510	-1,843487e+001	-5,163624e+000	-9,035580e-004	-0,000000e+000	-3,603244e-018	3,026933e+001	6,999613e+004
1320	3;1*11;2*4;5*10;6*7;8*9	30,657534	0,004741	0,004569	163692544000	45257045159	1624242717	186777	1	0	1304	2,747045e+001	1,234653e+001	1,676061e-002	9,736860e-008	-1,129940e-021	4,873033e+001	9,376808e+004
1321	3;1*11;2*4;5*10;6*8;7*9	-37,061981	0,005348	0,004945	324050944000	92654406267	733677528	14702	0	0	2661	-3,079549e+001	-7,699300e+000	-1,753581e-003	-0,000000e+000	9,686279e-020	5,329639e+001	1,156685e+005
1322	3;1*11;2*4;5*10;6*9;7*8	26,733889	0,003984	0,003826	167563264000	51393852846	1010771250	26900	0	0	1323	2,352498e+001	7,584620e+000	2,023740e-003	-0,000000e+000	3,107553e-020	3,961060e+001	6,474016e+004
1323	3;1*11;2*5;4*6;7*8;9*10	5,044983	0,004326	0,002346	138809344000	40434999167	1542027715	188609	1	0	1141	5,280677e+000	1,900924e+000	1,327331e-003	-1,776067e-011	4,714523e-020	1,117123e+001	8,649027e+004
1324	3;1*11;2*5;4*6;7*9;8*10	-6,267797	0,004678	0,002297	244424704000	73524945527	324939152	3101	0	0	2062	-6,329343e+000	-9,419937e-001	-6,421858e-005	-0,000000e+000	2,367638e-018	1,308362e+001	8,810304e+004
1325	3;1*11;2*5;4*6;7*10;8*9	4,467960	0,004496	0,002214	131620864000	41689230904	461637826	4424	0	0	1032	4,428238e+000	1,029439e+000	1,427084e-004	-0,000000e+000	1,294539e-022	9,967892e+000	5,849860e+004
1326	3;1*11;2*5;4*7;6*8;9*10	-11,155831	0,003754	0,002488	147656704000	35475245928	250335465	1556	0	0	1170	-1,008431e+001	-1,281182e+000	-2,906216e-005	-0,000000e+000	-2,064373e-020	1,386405e+001	5,849153e+004
1327	3;1*11;2*5;4*7;6*9;8*10	9,086390	0,003919	0,002131	185257984000	39052535760	15292364	773	0	0	1424	8,389472e+000	1,469889e-001	-3,488221e-021	-0,000000e+000	9,517477e-023	1,194442e+001	6,441947e+004
1328	3;1*11;2*5;4*7;6*10;8*9	-12,913503	0,004161	0,002379	240001024000	40605057127	140081886	1060	0	0	1907	-1,170336e+001	-8,435928e-001	-5,889217e-006	-0,000000e+000	-1,830574e-021	1,438176e+001	7,510438e+004
1329	3;1*11;2*5;4*8;6*7;9*10	5,453178	0,005541	0,002531	257142784000	53450918863	1095423616	11540	0	0	2060	5,357309e+000	1,261184e+000	9,036368e-005	-0,000000e+000	3,608400e-021	9,282250e+000	1,265757e+005
1330	3;1*11;2*5;4*8;6*9;7*10	2,359814	0,001351	0,000882	24346624000	5796840972	3311383	202	0	0	195	2,145416e+000	3,260329e-002	-8,407896e-020	-0,000000e+000	6,060517e-025	3,472378e+000	1,052462e+004
1331	3;1*11;2*5;4*8;6*10;7*9	6,102553	0,002745	0,001561	122220544000	24557892003	14081186	1030	0	0	955	5,350663e+000	1,038327e-001	-4,110295e-020	-0,000000e+000	1,495819e-024	8,261905e+000	3,851454e+004
1332	3;1*11;2*5;4*9;6*7;8*10	-9,539980	0,005252	0,002542	258801664000	52117621115	253238435	773	0	0	2063	-8,870099e+000	-8,817791e-001	-9,439267e-008	-0,000000e+000	-1,660339e-020	1,410152e+001	1,143225e+005
1333	3;1*11;2*5;4*9;6*8;7*10	4,686975	0,003166	0,001666	99549184000	21908054540	11534871	587	0	0	755	4,218944e+000	9,243026e-002	-2,877152e-019	-0,000000e+000	7,456324e-022	7,655620e+000	4,326281e+004
1334	3;1*11;2*5;4*9;6*10;7*8	-7,552678	0,002872	0,001948	93466624000	17540291829	55045134	591	0	0	761	-6,855007e+000	-3,765928e-001	-1,138435e-009	-0,000000e+000	-2,474784e-020	9,934170e+000	3,467950e+004
1335	3;1*11;2*5;4*10;6*7;8*9	3,707800	0,004874	0,002875	192446464000	30281194594	938832541	15786	0	0	1500	3,624078e+000	6,699527e-001	2,272161e-004	-0,000000e+000	-3,766142e-018	1,053939e+001	9,773199e+004
1336	3;1*11;2*5;4*10;6*8;7*9	-4,627108	0,004167	0,002698	244977664000	54352662616	107821654	1687	0	0	2064	-4,434202e+000	-2,579012e-001	8,870639e-009	-0,000000e+000	9,840712e-021	1,220352e+001	7,068582e+004
1337	3;1*11;2*5;4*10;6*9;7*8	3,800484	0,003729	0,002162	210141184000	47681561565	329129155	1459	0	0	1680	3,709330e+000	3,082699e-001	-1,127521e-006	-0,000000e+000	2,264196e-023	9,564154e+000	6,007936e+004
1338	3;1*11;2*6;4*5;7*8;9*10	-3,192022	0,002072	0,001990	27111424000	6258548805	624752806	150568	1	0	188	-4,226122e+000	-1,924017e+000	-1,037898e-003	-1,706049e-028	-8,259757e-024	9,428708e+000	2,401930e+004
1339	3;1*11;2*6;4*5;7*9;8*10	4,052891	0,001911	0,001864	45359104000	12036968791	192671222	2033	0	0	369	4,879554e+000	1,098452e+000	6,526712e-005	-0,000000e+000	1,459280e-020	1,115397e+001	1,860301e+004
1340	3;1*11;2*6;4*5;7*10;8*9	-5,767230	0,001772	0,001726	34299904000	9256980480	351644475	7052	0	0	265	-5,282739e+000	-1,202088e+000	-7,966162e-005	-0,000000e+000	2,409186e-022	8,948908e+000	1,792354e+004
1341	3;1*11;2*6;4*7;5*8;9*10	1,075001	0,002278	0,001227	81854464000	19680383580	147503610	1264	0	0	629	5,637659e-001	1,169276e-002	-4,736969e-006	-0,000000e+000	7,312777e-023	4,207648e+000	2,388981e+004
1342	3;1*11;2*6;4*7;5*9;8*10	-2,151947	0,002413	0,001379	98443264000	19652053864	9967253	922	0	0	732	-1,831478e+000	-3,742673e-002	1,325080e-011	-0,000000e+000	-5,421980e-023	5,501992e+000	3,008098e+004
1343	3;1*11;2*6;4*7;5*10;8*9	1,858962	0,002978	0,001365	121667584000	25158838699	128798075	812	0	0	942	1,567483e+000	7,630766e-003	-1,840100e-008	-0,000000e+000	5,681507e-021	5,177709e+000	4,016022e+004
1344	3;1*11;2*6;4*8;5*7;9*10	-1,648688	0,002134	0,001283	50888704000	12841328347	86248965	683	0	0	414	-1,407755e+000	-1,017712e-001	-3,177531e-006	-0,000000e+000	-6,520523e-023	4,191699e+000	2,153477e+004
1345	3;1*11;2*6;4*8;5*9;7*10	0,806482	0,001502	0,000911	37064704000	6612444706	8709964	378	0	0	280	3,623252e-001	-4,210597e-002	-1,364786e-012	-0,000000e+000	1,503349e-024	2,768511e+000	1,140394e+004
1346	3;1*11;2*6;4*8;5*10;7*9	-0,523287	0,001905	0,001006	38723584000	8750290396	20473656	719	0	0	297	-4,056879e-001	-2,329153e-002	-1,094741e-009	-0,000000e+000	-6,767144e-023	2,906227e+000	2,024811e+004
1347	3;1*11;2*6;4*9;5*7;8*10	3,627966	0,002015	0,001375	43147264000	9935256413	7847391	425	0	0	349	3,071929e+000	5,188458e-002	2,689518e-016	-0,000000e+000	-9,154792e-023	6,338401e+000	2,255715e+004
1348	3;1*11;2*6;4*9;5*8;7*10	0,822702	0,001218	0,000726	25452544000	4921855276	5862438	241	0	0	166	5,118394e-001	-9,017617e-003	1,934361e-013	-0,000000e+000	-3,626554e-025	2,366013e+000	8,356215e+003
1349	3;1*11;2*6;4*9;5*10;7*8	0,734196	0,001765	0,001022	42594304000	8218494609	50421669	510	0	0	387	6,397954e-001	3,009813e-001	2,239794e-007	-0,000000e+000	3,291033e-022	3,694383e+000	1,478200e+004
1350	3;1*11;2*6;4*10;5*7;8*9	-0,400145	0,002252	0,001396	54206464000	10545311635	61132422	235	0	0	425	-2,656614e-001	1,830676e-001	1,168401e-007	-0,000000e+000	3,169025e-023	4,773474e+000	2,290149e+004
1351	3;1*11;2*6;4*10;5*8;7*9	-0,711135	0,001256	0,001037	25452544000	5070710977	4621073	282	0	0	215	-6,602354e-001	-8,260107e-003	-1,553657e-018	-0,000000e+000	-1,634751e-023	2,915486e+000	1,171560e+004
1352	3;1*11;2*6;4*10;5*9;7*8	-1,235215	0,001454	0,001014	30429184000	5175073885	17074688	383	0	0	234	-1,140733e+000	-4,015476e-002	-1,132595e-018	-0,000000e+000	-6,584618e-023	3,278366e+000	1,159154e+004
1353	3;1*11;2*7;4*5;6*8;9*10	1,768265	0,004429	0,002369	143233024000	32228648328	1040721515	17906	0	0	1170	1,275344e+000	2,233768e-001	8,531713e-006	-0,000000e+000	3,469738e-017	7,184960e+000	8,358675e+004
1354	3;1*11;2*7;4*5;6*9;8*10	0,776537	0,004280	0,002545	185810944000	39514059505	327767441	800	0	0	1666	9,473688e-001	-1,414243e-001	-3,492814e-007	-0,000000e+000	-2,895009e-022	1,022541e+001	7,206657e+004
1355	3;1*11;2*7;4*5;6*10;8*9	2,053026	0,005032	0,002932	191893504000	28763985490	1037417306	13516	0	0	1559	1,230493e+000	4,223160e-001	2,868412e-005	-0,000000e+000	1,876258e-020	8,815533e+000	1,046014e+005
1356	3;1*11;2*7;4*6;5*8;9*10	-0,275442	0,001825	0,001363	41488384000	10120918689	75094204	661	0	0	347	1,297878e-001	2,708172e-001	7,785494e-006	-0,000000e+000	5,078008e-020	6,236004e+000	1,562653e+004
1357	3;1*11;2*7;4*6;5*9;8*10	6,291353	0,002186	0,001264	65818624000	13967064683	10698958	613	0	0	538	4,779782e+000	5,591762e-002	2,916981e-019	-0,000000e+000	-7,011390e-023	9,841731e+000	2,292757e+004
1358	3;1*11;2*7;4*6;5*10;8*9	-2,859212	0,001853	0,001320	40935424000	8661810821	49020210	303	0	0	310	-2,309047e+000	-1,629986e-001	-9,475824e-007	-0,000000e+000	1,195518e-023	6,227500e+000	1,979108e+004
1359	3;1*11;2*7;4*8;5*6;9*10	5,412181	0,003288	0,001908	73560064000	16401052539	413513272	4162	0	0	585	5,421521e+000	7,566357e-001	1,589126e-005	-0,000000e+000	5,175428e-022	8,444262e+000	4,685488e+004
1360	3;1*11;2*7;4*8;5*9;6*10	0,174503	0,001380	0,000857	49782784000	9316380720	31246835	1019	0	0	373	4,604121e-001	1,065583e-001	2,397924e-006	-0,000000e+000	-4,040606e-020	2,836756e+000	1,193543e+004
1361	3;1*11;2*7;4*8;5*10;6*9	-0,747693	0,001061	0,000715	27111424000	4763715577	3376027	467	0	0	174	-7,612867e-001	-3,225417e-002	1,123756e-011	-0,000000e+000	-2,091030e-024	2,051648e+000	7,569300e+003
1362	3;1*11;2*7;4*9;5*6;8*10	-12,928563	0,003379	0,002093	96784384000	19799444172	129665298	999	0	0	766	-1,154804e+001	-3,632918e-001	-2,821640e-008	-0,000000e+000	-7,761879e-022	1,386105e+001	4,787872e+004
1363	3;1*11;2*7;4*9;5*8;6*10	-1,162736	0,000936	0,000610	26005504000	4748576396	4067280	335	0	0	183	-1,118254e+000	-5,838450e-002	7,732761e-013	-0,000000e+000	-4,279626e-019	2,047529e+000	6,821169e+003
1364	3;1*11;2*7;4*9;5*10;6*8	-0,017185	0,001503	0,000854	33746944000	7439484587	6709771	540	0	0	242	-1,801073e-003	-6,518619e-003	1,103221e-022	-0,000000e+000	5,596563e-025	2,249300e+000	1,316654e+004
1365	3;1*11;2*7;4*10;5*6;8*9	5,395839	0,003827	0,002006	120561664000	19159217829	611319244	9476	0	0	920	5,029098e+000	3,904392e-002	-5,711961e-005	-0,000000e+000	3,213726e-022	8,003904e+000	7,160303e+004
1366	3;1*11;2*7;4*10;5*8;6*9	1,613873	0,001376	0,000808	29876224000	6289779135	5925290	417	0	0	227	1,506514e+000	6,137536e-002	-1,803710e-010	-0,000000e+000	-2,139420e-022	2,467156e+000	1,185841e+004
1367	3;1*11;2*7;4*10;5*9;6*8	-0,433870	0,002024	0,001111	60289024000	12233757120	16986439	1217	0	0	478	-4,249826e-001	-3,715182e-002	-5,420078e-010	-0,000000e+000	-1,145002e-021	2,516085e+000	2,309852e+004
1368	3;1*11;2*8;4*5;6*7;9*10	-6,968736	0,001564	0,001400	22134784000	4354366590	427233229	85278	0	0	173	-5,895946e+000	-7,368376e-001	-1,060612e-005	-0,000000e+000	-8,514342e-020	8,553588e+000	1,682045e+004
1369	3;1*11;2*8;4*5;6*9;7*10	-3,326195	0,001522	0,000801	37617664000	9161637155	75272986	221	0	0	304	-2,740883e+000	-7,420310e-002	-3,294902e-008	-0,000000e+000	-7,251584e-021	3,832310e+000	1,235624e+004
1370	3;1*11;2*8;4*5;6*10;7*9	0,147374	0,002943	0,001617	73007104000	16856450426	142503383	5884	0	0	543	2,179014e-001	-1,201339e-001	-5,110876e-007	-0,000000e+000	-1,919345e-023	5,132099e+000	3,778010e+004
1371	3;1*11;2*8;4*6;5*7;9*10	8,221334	0,001604	0,001535	29876224000	7897263065	131690356	1552	0	0	232	7,072090e+000	6,633154e-001	1,047904e-005	-0,000000e+000	1,742003e-023	1,044651e+001	1,323514e+004
1372	3;1*11;2*8;4*6;5*9;7*10	-2,720620	0,001443	0,000982	33193984000	6846122439	15730212	379	0	0	232	-2,306205e+000	-1,245524e-001	1,443610e-008	-0,000000e+000	-1,547224e-021	4,086230e+000	1,156785e+004
1373	3;1*11;2*8;4*6;5*10;7*9	0,962919	0,001309	0,000970	24899584000	5477990421	5420333	375	0	0	196	7,653884e-001	2,421445e-002	1,282195e-007	-0,000000e+000	6,036056e-023	3,742823e+000	1,057478e+004
1374	3;1*11;2*8;4*7;5*6;9*10	0,310810	0,001338	0,001274	19369984000	5412804820	208857946	4448	0	0	151	-4,766694e-002	-2,246335e-001	-7,628039e-006	-0,000000e+000	2,409427e-024	7,362177e+000	1,048642e+004
1375	3;1*11;2*8;4*7;5*9;6*10	1,572154	0,001262	0,000746	17711104000	4338010704	14471664	358	0	0	108	1,268161e+000	9,350580e-002	6,991371e-007	-0,000000e+000	4,908602e-024	2,427096e+000	1,013861e+004
1376	3;1*11;2*8;4*7;5*10;6*9	0,461305	0,000912	0,000586	18817024000	4531779599	18295149	358	0	0	134	2,116977e-001	3,507157e-003	3,888907e-010	-0,000000e+000	2,137794e-023	2,195419e+000	1,116270e+004
1377	3;1*11;2*8;4*9;5*6;7*10	3,066438	0,001366	0,000895	38170624000	6907750072	25039458	440	0	0	275	2,509984e+000	5,109990e-002	1,138275e-015	-0,000000e+000	1,215253e-021	4,619613e+000	9,231511e+003
1378	3;1*11;2*8;4*9;5*7;6*10	-0,283752	0,001327	0,000889	25452544000	5771084151	19779835	398	0	0	198	-1,778735e-001	4,223914e-002	2,124307e-007	-0,000000e+000	-2,033858e-024	2,849494e+000	1,287662e+004
1379	3;1*11;2*8;4*9;5*10;6*7	-1,045691	0,001558	0,001023	40935424000	7550015921	44400561	834	0	0	290	-9,941945e-001	-1,879187e-001	-6,002126e-009	-0,000000e+000	-2,200172e-022	3,965832e+000	1,319047e+004
1380	3;1*11;2*8;4*10;5*6;7*9	-2,354357	0,002041	0,001153	44806144000	9332318649	59932029	893	0	0	313	-2,034049e+000	2,601639e-003	-3,676820e-006	-0,000000e+000	-2,780895e-021	4,954278e+000	2,426432e+004
1381	3;1*11;2*8;4*10;5*7;6*9	-0,897409	0,001675	0,001131	23793664000	5179166494	10425978	588	0	0	187	-8,456971e-001	-2,963367e-002	-2,924270e-007	-0,000000e+000	-2,693263e-025	2,964142e+000	1,377371e+004
1382	3;1*11;2*8;4*10;5*9;6*7	0,036605	0,001185	0,000979	26005504000	4525849423	12373689	399	0	0	173	1,511647e-001	9,902472e-002	2,064829e-007	-0,000000e+000	1,265508e-021	3,132201e+000	9,238247e+003
1383	3;1*11;2*9;4*5;6*7;8*10	4,010675	0,003415	0,002142	71348224000	15507576093	721771166	42911	0	0	609	2,415991e+000	5,692343e-001	7,664658e-005	-0,000000e+000	4,487917e-020	1,114711e+001	4,925276e+004
1384	3;1*11;2*9;4*5;6*8;7*10	0,900099	0,001922	0,001489	55312384000	11465605305	110067590	325	0	0	445	6,395063e-001	-1,572012e-001	-3,750615e-006	-0,000000e+000	-4,195924e-023	6,173744e+000	2,202281e+004
1385	3;1*11;2*9;4*5;6*10;7*8	5,200499	0,002200	0,001202	45359104000	7879906551	250598345	3361	0	0	353	4,138784e+000	3,716674e-001	2,070154e-005	-0,000000e+000	2,475097e-022	7,153978e+000	2,483056e+004
1386	3;1*11;2*9;4*6;5*7;8*10	-4,932514	0,003912	0,001755	165904384000	42473971400	189767105	2158	0	0	1420	-3,341264e+000	-2,075987e-001	-2,671975e-007	-0,000000e+000	1,086223e-015	1,275791e+001	6,273773e+004
1387	3;1*11;2*9;4*6;5*8;7*10	0,161985	0,001132	0,000872	24899584000	5062028319	3638599	283	1	0	195	3,220171e-001	2,002321e-002	1,500497e-020	-1,144736e-135	-5,807977e-022	3,544899e+000	9,699903e+003
1388	3;1*11;2*9;4*6;5*10;7*8	-1,217148	0,001719	0,001234	39829504000	7202031119	43177092	411	0	0	326	-8,208908e-001	1,008176e-001	3,137404e-007	-0,000000e+000	-4,183992e-023	6,748886e+000	1,547207e+004
1389	3;1*11;2*9;4*7;5*6;8*10	4,044355	0,002616	0,001510	73560064000	19065764011	258669306	1423	0	0	551	3,470126e+000	3,322661e-001	9,992802e-007	-0,000000e+000	1,063893e-021	8,263605e+000	3,062033e+004
1390	3;1*11;2*9;4*7;5*8;6*10	0,549835	0,001265	0,000702	27664384000	5431085738	4163351	383	0	0	201	4,809879e-001	-2,120333e-002	-3,497839e-022	-0,000000e+000	4,832380e-022	2,311524e+000	8,868080e+003
1391	3;1*11;2*9;4*7;5*10;6*8	-1,476257	0,001150	0,000878	27664384000	5592445458	5077708	347	0	0	238	-1,310466e+000	-3,411355e-002	6,083973e-024	-0,000000e+000	-2,172593e-024	3,759218e+000	1,072064e+004
1392	3;1*11;2*9;4*8;5*6;7*10	-2,547680	0,001240	0,001001	32641024000	4914556236	18163007	433	0	0	262	-2,040365e+000	-4,267652e-002	-3,397404e-026	-0,000000e+000	3,183189e-019	4,944125e+000	9,927236e+003
1393	3;1*11;2*9;4*8;5*7;6*10	-0,336851	0,001449	0,000939	37064704000	6880351984	6709558	752	0	0	267	-4,449765e-001	-2,542801e-002	-2,100597e-019	-0,000000e+000	-2,250429e-022	3,500554e+000	1,216294e+004
1394	3;1*11;2*9;4*8;5*10;6*7	-0,847111	0,001229	0,000930	21028864000	3707574855	18172319	370	0	0	154	-5,236416e-001	-5,954113e-002	-2,946481e-007	-0,000000e+000	-6,719141e-023	3,919078e+000	9,872223e+003
1395	3;1*11;2*9;4*10;5*6;7*8	4,213160	0,001801	0,001355	41488384000	6369644035	197820711	3752	0	0	326	3,571546e+000	-2,406985e-001	-3,005847e-005	-0,000000e+000	-1,899698e-023	7,849197e+000	1,847268e+004
1396	3;1*11;2*9;4*10;5*7;6*8	-4,141621	0,002263	0,001102	104525824000	23218646671	61139289	1893	0	0	860	-3,758029e+000	2,798816e-002	4,368717e-008	-0,000000e+000	-1,329276e-019	8,925707e+000	2,717399e+004
1397	3;1*11;2*9;4*10;5*8;6*7	1,330140	0,001476	0,001001	48676864000	11066678307	88120996	884	0	0	374	1,119542e+000	-1,548159e-001	-2,252341e-007	-0,000000e+000	-1,317482e-019	6,793772e+000	1,231134e+004
1398	3;1*11;2*10;4*5;6*7;8*9	-12,923592	0,001868	0,001664	20475904000	3768521492	566546524	305220	0	0	145	-9,006754e+000	-1,506680e+000	-1,506765e-003	-0,000000e+000	-1,331177e-023	1,324885e+001	1,982508e+004
1399	3;1*11;2*10;4*5;6*8;7*9	14,752839	0,001717	0,001651	32641024000	8499550382	215466207	5884	0	0	297	1,108861e+001	9,705783e-001	6,783905e-005	-0,000000e+000	2,247820e-021	1,543428e+001	1,588429e+004
1400	3;1*11;2*10;4*5;6*9;7*8	-9,575394	0,001724	0,001539	24899584000	6596808411	362022121	19278	0	0	190	-7,561670e+000	-1,049577e+000	-1,893035e-004	-0,000000e+000	-7,185164e-023	1,138623e+001	1,580061e+004
1401	3;1*11;2*10;4*6;5*7;8*9	14,756057	0,001759	0,001624	34299904000	8735245660	215748170	6142	0	0	273	1,093505e+001	9,315767e-001	4,720376e-005	-0,000000e+000	-5,588878e-021	1,543704e+001	1,663216e+004
1402	3;1*11;2*10;4*6;5*8;7*9	-13,191462	0,001755	0,001724	45359104000	10200470751	31688042	823	0	0	419	-9,468623e+000	-2,716798e-001	-5,167920e-018	-0,000000e+000	-2,142174e-020	1,557171e+001	1,575949e+004
1403	3;1*11;2*10;4*6;5*9;7*8	12,209971	0,001907	0,001831	44253184000	9149183917	92617557	901	0	0	376	9,160041e+000	6,269827e-001	5,778889e-006	-0,000000e+000	1,483773e-022	1,429569e+001	1,731711e+004
1404	3;1*11;2*10;4*7;5*6;8*9	-9,571698	0,001648	0,001531	24899584000	6407885195	340092814	18658	0	0	176	-7,396155e+000	-9,865893e-001	-1,645708e-004	-0,000000e+000	-1,677531e-021	1,138138e+001	1,521990e+004
1405	3;1*11;2*10;4*7;5*8;6*9	-3,696280	0,000954	0,000641	32088064000	7379599915	27891777	668	0	0	249	-2,274172e+000	-6,482380e-002	-1,874046e-008	-0,000000e+000	-3,940807e-023	4,653541e+000	8,560075e+003
1406	3;1*11;2*10;4*7;5*9;6*8	-5,350553	0,001452	0,001157	39276544000	8274562068	27033281	799	0	0	354	-3,784617e+000	-8,811836e-002	-8,802698e-013	-0,000000e+000	-9,214532e-022	7,897067e+000	1,165514e+004
1407	3;1*11;2*10;4*8;5*6;7*9	12,211201	0,001871	0,001734	49782784000	9995247895	100499715	1046	0	0	398	9,017629e+000	6,091183e-001	7,986444e-008	-0,000000e+000	6,670394e-019	1,429892e+001	1,804780e+004
1408	3;1*11;2*10;4*8;5*7;6*9	-5,348570	0,001526	0,001177	38723584000	8066630319	26552215	851	0	0	343	-3,795060e+000	-8,404093e-002	-7,302063e-016	-0,000000e+000	1,150640e-020	7,896737e+000	1,176821e+004
1409	3;1*11;2*10;4*8;5*9;6*7	7,530757	0,001422	0,001305	34299904000	6406215286	67221069	785	0	0	289	5,013581e+000	2,108278e-001	-6,525783e-013	-0,000000e+000	1,111368e-021	9,770734e+000	1,110976e+004
1410	3;1*11;2*10;4*9;5*6;7*8	-3,947397	0,001594	0,001559	26558464000	5820531489	250337019	4696	0	0	210	-2,883793e+000	-8,798813e-001	-9,633272e-005	-0,000000e+000	2,801162e-024	1,200088e+001	1,420338e+004
1411	3;1*11;2*10;4*9;5*7;6*8	5,093958	0,001548	0,001523	41488384000	10556198680	68274076	1156	0	0	344	3,062852e+000	2,604117e-001	1,577416e-011	-0,000000e+000	2,330497e-021	1,357853e+001	1,315658e+004
1412	3;1*11;2*10;4*9;5*8;6*7	-6,301924	0,001360	0,001334	29876224000	8449540794	152059627	1051	0	0	228	-5,230048e+000	-5,295880e-001	-2,258927e-005	-0,000000e+000	1,256383e-024	9,857549e+000	1,075617e+004


==> anc/class_3_1_1_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2880	6;1*3;2*7;4*8;5*10;9*11	2,334946	0,000693	0,000476	30763008000	7396200695	8554873	1863	0	0	234	2,149253e+000	5,555064e-002	1,620006e-006	-0,000000e+000	-3,578112e-020	3,338592e+000	2,017057e+004
2881	6;1*3;2*7;4*8;5*11;9*10	-4,440265	0,001100	0,000813	42170368000	11288973647	33989157	1560	0	0	256	-4,301662e+000	-4,643736e-001	-2,179528e-006	-0,000000e+000	-1,773390e-022	6,083299e+000	2,286123e+004
2882	6;1*3;2*7;4*9;5*10;8*11	0,921351	0,001111	0,000596	48068608000	12105469606	20103374	2557	0	0	326	7,592916e-001	1,664203e-002	1,353266e-009	-0,000000e+000	3,129130e-019	2,480060e+000	2,714245e+004
2883	6;1*3;2*7;4*9;5*11;8*10	3,232841	0,001041	0,000756	28960768000	6765867256	11993721	2809	0	0	205	3,019493e+000	5,986636e-002	5,701766e-007	-0,000000e+000	2,520926e-022	4,462060e+000	2,286749e+004
2884	6;1*3;2*7;4*10;5*8;9*11	12,436868	0,001977	0,001553	116021248000	29599961260	13523854	978	7	7	824	1,185679e+001	2,770697e-001	-1,240505e-011	-0,000000e+000	2,103328e-021	1,435936e+001	5,616472e+004
2885	6;1*3;2*7;4*10;5*9;8*11	1,539132	0,000662	0,000438	26318848000	5838446659	4439721	330	1	1	172	1,301091e+000	4,798769e-003	1,676627e-010	-0,000000e+000	1,757030e-022	2,508880e+000	1,298866e+004
2886	6;1*3;2*7;4*10;5*11;8*9	-2,968834	0,000644	0,000487	41515008000	9811227529	27037293	2135	0	0	308	-2,771301e+000	-1,745995e-001	1,381764e-005	-0,000000e+000	-5,532781e-022	4,396635e+000	1,859013e+004
2887	6;1*3;2*7;4*11;5*8;9*10	-11,682511	0,002404	0,001581	191182848000	48302175838	139091104	608	4	4	1325	-1,139143e+001	-1,948489e+000	-3,477508e-006	-0,000000e+000	-1,081500e-019	1,394427e+001	9,123812e+004
2888	6;1*3;2*7;4*11;5*9;8*10	6,699917	0,001682	0,001194	87390208000	18841634944	12617913	896	1	1	615	6,195814e+000	1,212688e-001	-8,653227e-015	-0,000000e+000	1,920384e-020	9,028066e+000	4,505369e+004
2889	6;1*3;2*7;4*11;5*10;8*9	-9,041800	0,001761	0,001105	130992128000	27811013613	54998839	1747	5	5	914	-8,331836e+000	-5,302869e-001	-1,164859e-005	-0,000000e+000	-1,857798e-021	1,041464e+001	4,996628e+004
2890	6;1*3;2*8;4*7;5*11;9*10	-12,288476	0,002206	0,001402	269457408000	73370060457	203830769	2808	8	8	1881	-1,178042e+001	-1,826581e+000	-2,239464e-005	-0,000000e+000	-1,742030e-016	1,379040e+001	1,276895e+005
2891	6;1*3;2*8;4*9;5*10;7*11	-1,002852	0,000956	0,000585	58595328000	12508641773	20363142	1803	3	3	372	-7,923323e-001	-1,231284e-002	2,899124e-008	-0,000000e+000	-5,135339e-021	2,604064e+000	2,164730e+004
2892	6;1*3;2*8;4*9;5*11;7*10	-1,405597	0,000694	0,000388	29247488000	7379528559	10572611	1472	1	1	197	-1,248910e+000	-2,354693e-002	-3,688702e-010	-0,000000e+000	-1,563917e-022	1,534005e+000	1,746934e+004
2893	6;1*3;2*8;4*10;5*7;9*11	-5,294524	0,001380	0,001176	100395008000	26626142920	15668382	548	3	3	771	-5,053667e+000	-4,533081e-001	-4,777067e-006	-0,000000e+000	-2,497544e-022	1,026587e+001	3,628028e+004
2894	6;1*3;2*8;4*10;5*9;7*11	-0,801376	0,000704	0,000411	28284928000	6184039503	4911213	554	3	3	208	-7,601663e-001	-4,705100e-003	7,097866e-010	-0,000000e+000	-2,114971e-022	1,761534e+000	1,503168e+004
2895	6;1*3;2*8;4*10;5*11;7*9	0,199762	0,000734	0,000490	34306048000	7762825613	10729575	2403	5	5	232	1,579703e-001	3,225788e-002	9,779134e-008	-0,000000e+000	2,940240e-023	2,092366e+000	1,471729e+004
2896	6;1*3;2*8;4*11;5*7;9*10	12,985364	0,002238	0,002061	163002368000	45970315264	252869915	2712	5	5	1201	1,248201e+001	3,170829e+000	4,214007e-004	-0,000000e+000	4,651245e-016	1,966665e+001	7,377642e+004
2897	6;1*3;2*8;4*11;5*9;7*10	-0,947525	0,000885	0,000483	27977728000	9289213299	7931872	398	3	3	189	-9,182318e-001	-2,669431e-003	-1,489226e-015	-0,000000e+000	-1,575569e-021	2,030402e+000	2,050045e+004
2898	6;1*3;2*8;4*11;5*10;7*9	1,779550	0,001049	0,000665	33138688000	7837057128	7986251	608	3	3	219	1,424233e+000	-2,278412e-003	1,724386e-012	-0,000000e+000	4,579337e-022	3,438841e+000	1,541417e+004
2899	6;1*3;2*9;4*7;5*10;8*11	0,823762	0,000701	0,000461	30435328000	8143898241	9484329	1539	0	0	216	8,066942e-001	5,554489e-003	1,638673e-012	-0,000000e+000	1,538890e-022	2,843749e+000	1,950812e+004
2900	6;1*3;2*9;4*7;5*11;8*10	9,109217	0,001715	0,001260	117577728000	29769564103	18117813	1487	4	4	833	8,667342e+000	2,539949e-001	-5,949656e-011	-0,000000e+000	4,557474e-021	1,008681e+001	6,041288e+004
2901	6;1*3;2*9;4*8;5*10;7*11	2,474161	0,000699	0,000499	29575168000	6453303585	12862424	2268	1	1	182	2,240518e+000	3,420863e-002	-4,144853e-006	-0,000000e+000	-2,083818e-025	2,854290e+000	1,681086e+004
2902	6;1*3;2*9;4*8;5*11;7*10	0,319598	0,000565	0,000347	33794048000	8486847471	8910810	884	3	3	217	2,946666e-001	-2,213725e-002	-2,132988e-010	-0,000000e+000	-9,362285e-023	1,520772e+000	1,720759e+004
2903	6;1*3;2*9;4*10;5*7;8*11	-1,052955	0,000909	0,000627	48723968000	12842707374	7358060	586	0	0	351	-7,694692e-001	-3,272095e-002	-3,694027e-018	-0,000000e+000	6,647814e-023	4,141101e+000	1,379382e+004
2904	6;1*3;2*9;4*10;5*8;7*11	-1,119604	0,000484	0,000310	24229888000	5978945389	3822478	482	1	1	159	-9,544186e-001	-1,285962e-002	1,058319e-008	-0,000000e+000	-2,110354e-023	1,614173e+000	1,108307e+004
2905	6;1*3;2*9;4*10;5*11;7*8	0,335575	0,000870	0,000561	49502208000	10134624183	23799399	1390	0	0	353	2,153955e-001	-1,417152e-002	5,797976e-017	-0,000000e+000	-3,336698e-021	2,260009e+000	1,532391e+004
2906	6;1*3;2*9;4*11;5*7;8*10	-8,388247	0,001750	0,001598	153294848000	39237827514	25956369	1089	6	6	1156	-7,922041e+000	-8,428087e-001	-1,741133e-017	-0,000000e+000	4,839147e-022	1,481192e+001	4,702493e+004
2907	6;1*3;2*9;4*11;5*8;7*10	-2,524489	0,001058	0,000656	33609728000	9166401945	9210611	1805	0	0	252	-2,435925e+000	-1,871238e-002	-4,381409e-011	-0,000000e+000	-3,286223e-023	3,110682e+000	2,181821e+004
2908	6;1*3;2*9;4*11;5*10;7*8	1,321249	0,002022	0,001327	230443008000	41832504841	67490284	4142	21	20	1623	1,478985e+000	9,057197e-002	9,983786e-011	-0,000000e+000	-5,036036e-023	7,649938e+000	6,379987e+004
2909	6;1*3;2*10;4*7;5*8;9*11	-20,591487	0,002456	0,001713	266016768000	70813057655	64982251	2247	3	3	2013	-1,888227e+001	-1,102214e+000	-1,185083e-006	-0,000000e+000	-3,938608e-020	2,117295e+001	1,095177e+005
2910	6;1*3;2*10;4*7;5*9;8*11	6,815041	0,001521	0,000900	102545408000	26164819074	12083636	551	2	2	649	6,453342e+000	6,659812e-002	1,564801e-015	-0,000000e+000	2,218617e-020	7,664262e+000	5,539692e+004
2911	6;1*3;2*10;4*7;5*11;8*9	-10,304500	0,002095	0,001348	146044928000	39068108757	109485375	15323	1	0	1021	-1,012714e+001	-1,294719e+000	-1,777632e-005	5,946842e-042	-1,077762e-016	1,183965e+001	9,753426e+004
2912	6;1*3;2*10;4*8;5*7;9*11	9,894871	0,002220	0,001837	250943488000	67359548157	124068709	1896	7	7	1988	9,028707e+000	1,517506e+000	-6,077077e-006	-0,000000e+000	8,464903e-022	1,650035e+001	6,557023e+004
2913	6;1*3;2*10;4*8;5*9;7*11	-5,943111	0,001236	0,000792	64882688000	15549155461	8196333	1022	0	0	438	-5,552152e+000	-4,183945e-002	-3,191233e-010	-0,000000e+000	-3,258179e-022	6,213772e+000	2,820466e+004
2914	6;1*3;2*10;4*8;5*11;7*9	0,923093	0,001415	0,000792	64309248000	15638236939	24294876	4329	3	3	418	6,644306e-001	-1,944806e-002	-7,387732e-008	-0,000000e+000	-1,540309e-020	4,331210e+000	4,241937e+004
2915	6;1*3;2*10;4*9;5*7;8*11	-3,910965	0,001027	0,000787	81655808000	22051615433	13151261	1269	3	3	564	-3,448672e+000	-1,394432e-001	-4,582341e-011	-0,000000e+000	1,855061e-021	6,640477e+000	2,677955e+004
2916	6;1*3;2*10;4*9;5*8;7*11	0,296785	0,000948	0,000587	57100288000	14398301196	10254536	1420	3	3	380	2,275175e-001	1,991321e-002	5,308651e-010	-0,000000e+000	-9,483315e-020	2,992957e+000	2,425758e+004
2917	6;1*3;2*10;4*9;5*11;7*8	-2,449212	0,001250	0,000795	105515008000	26540080077	87175642	26154	6	5	753	-2,126502e+000	-3,773252e-002	-3,015133e-010	-3,505026e-035	1,517896e-021	5,244097e+000	5,343000e+004
2918	6;1*3;2*10;4*11;5*7;8*9	10,001874	0,001752	0,001611	157984768000	39777325135	176660732	3565	4	4	1220	9,097935e+000	2,143434e+000	2,110572e-004	-0,000000e+000	4,451390e-019	1,892364e+001	5,322413e+004
2919	6;1*3;2*10;4*11;5*8;7*9	1,071226	0,001312	0,000891	94230528000	22161627923	14318438	1948	3	3	728	1,607886e+000	1,410464e-001	1,113282e-006	-0,000000e+000	4,609035e-021	7,408851e+000	2,889981e+004
2920	6;1*3;2*10;4*11;5*9;7*8	-4,210906	0,000782	0,000677	55523328000	11251942191	35459924	1360	6	6	410	-3,813901e+000	-1,782258e-001	-2,913713e-018	-0,000000e+000	-3,606693e-021	6,728968e+000	1,467671e+004
2921	6;1*3;2*11;4*7;5*8;9*10	42,665603	0,003667	0,002878	459900928000	131623644264	1036224703	20959	24	24	3450	3,938933e+001	8,290403e+000	1,005550e-003	-0,000000e+000	4,690972e-020	4,382991e+001	2,339063e+005
2922	6;1*3;2*11;4*7;5*9;8*10	-45,943980	0,003454	0,002765	432089088000	101866153009	89665033	4205	10	10	3257	-4,045336e+001	-1,824706e+000	7,279279e-017	-0,000000e+000	-4,101302e-020	4,793984e+001	1,850309e+005
2923	6;1*3;2*11;4*7;5*10;8*9	35,442817	0,003450	0,002519	533444608000	112888950594	451445943	3182	10	10	4034	3,144915e+001	5,512219e+000	1,634890e-004	-0,000000e+000	5,698171e-019	3,969962e+001	1,753802e+005
2924	6;1*3;2*11;4*8;5*7;9*10	-21,424765	0,003221	0,002912	458303488000	130454396857	1697314235	60730	11	11	3546	-2,003608e+001	-7,459070e+000	-3,014368e-003	-0,000000e+000	1,328492e-020	3,515965e+001	1,638843e+005
2925	6;1*3;2*11;4*8;5*9;7*10	7,464776	0,001840	0,001056	125421568000	33598535592	59991505	6652	2	2	924	6,605332e+000	2,534656e-001	1,436006e-006	-0,000000e+000	6,551085e-022	8,543001e+000	5,341391e+004
2926	6;1*3;2*11;4*8;5*10;7*9	-3,373309	0,001859	0,001027	109242368000	26207567969	33497553	2059	0	0	809	-2,899648e+000	-4,875839e-002	-6,705272e-015	-0,000000e+000	-6,127196e-023	6,742189e+000	5,032416e+004
2927	6;1*3;2*11;4*9;5*7;8*10	32,646676	0,003080	0,002859	551180288000	144952529172	249123694	5371	15	15	4281	2,829932e+001	3,711195e+000	8,678023e-006	-0,000000e+000	1,081380e-018	4,548424e+001	1,408755e+005
2928	6;1*3;2*11;4*9;5*8;7*10	3,899859	0,001717	0,001021	145164288000	32873369452	19762684	2200	3	3	1029	3,527564e+000	1,082017e-001	1,364824e-009	-0,000000e+000	1,052090e-021	7,718652e+000	4,359299e+004
2929	6;1*3;2*11;4*9;5*10;7*8	3,069567	0,002178	0,001198	299153408000	61545335290	200864074	6302	8	8	2325	3,096443e+000	4,314251e-002	4,889548e-009	-0,000000e+000	-2,126403e-022	8,702960e+000	8,574742e+004
2930	6;1*3;2*11;4*10;5*7;8*9	-27,859481	0,003365	0,003155	476919808000	114608029789	1222959973	38114	9	9	3770	-2,414029e+001	-7,164362e+000	-1,507990e-003	-0,000000e+000	-6,226560e-020	4,278518e+001	1,453591e+005
2931	6;1*3;2*11;4*10;5*8;7*9	-4,953550	0,002016	0,001245	271218688000	66014467397	101576247	6885	2	2	2165	-4,592818e+000	-4,707541e-001	-2,347714e-007	-0,000000e+000	2,925011e-022	9,773913e+000	5,970599e+004
2932	6;1*3;2*11;4*10;5*9;7*8	6,061752	0,000979	0,000941	71661568000	14936556791	116178210	2435	4	4	588	4,951062e+000	4,684670e-001	-1,265962e-010	-0,000000e+000	-2,198474e-017	8,659515e+000	1,647393e+004
2933	6;1*4;2*7;3*8;5*11;9*10	-0,893602	0,000853	0,000478	46573568000	12997696655	29545720	1625	0	0	271	-7,798718e-001	-1,802270e-002	2,070519e-009	-0,000000e+000	-5,964558e-023	1,891119e+000	2,753189e+004
2934	6;1*4;2*7;3*9;5*10;8*11	0,130075	0,000106	0,000064	7968768000	1732516806	670398	63	0	0	45	6,898971e-002	5,544098e-004	1,058698e-015	-0,000000e+000	1,178079e-024	2,987544e-001	4,137636e+003
2935	6;1*4;2*7;3*9;5*11;8*10	1,704200	0,000873	0,000581	28796928000	5374613871	10587673	1549	0	0	199	1,414076e+000	1,178794e-001	1,811199e-011	-0,000000e+000	1,213480e-022	2,067876e+000	1,789510e+004
2936	6;1*4;2*7;3*10;5*9;8*11	-0,067290	0,000162	0,000100	16467968000	4004604073	10095548	1621	0	0	96	-7,333965e-002	5,321828e-003	1,053870e-011	-0,000000e+000	-1,653161e-025	4,846410e-001	1,293597e+004
2937	6;1*4;2*7;3*10;5*11;8*9	-1,919895	0,000640	0,000409	40429568000	7177361709	7204781	275	0	0	290	-1,601515e+000	-5,103070e-002	-2,024726e-011	-0,000000e+000	-4,394305e-022	2,102051e+000	1,282318e+004
2938	6;1*4;2*7;3*11;5*8;9*10	-1,218892	0,000805	0,000507	30681088000	8338437921	13822761	592	0	0	202	-1,170048e+000	-1,164420e-001	3,037720e-012	-0,000000e+000	-2,512586e-020	2,596823e+000	1,644078e+004
2939	6;1*4;2*7;3*11;5*9;8*10	0,830907	0,000510	0,000371	15751168000	3180487791	4524872	722	0	0	109	7,531927e-001	3,562880e-003	2,331199e-011	-0,000000e+000	5,714099e-023	2,022227e+000	8,512235e+003
2940	6;1*4;2*7;3*11;5*10;8*9	-0,393361	0,000313	0,000216	31766528000	6630573086	13947275	1214	0	0	227	-3,459056e-001	1,824606e-003	5,528513e-011	-0,000000e+000	-3,935985e-020	1,861532e+000	1,432454e+004
2941	6;1*4;2*8;3*7;5*11;9*10	-1,467430	0,000724	0,000380	45918208000	12324415314	20001011	593	0	0	287	-1,357593e+000	-3,746966e-002	-2,394205e-012	-0,000000e+000	-1,088283e-021	2,113882e+000	2,063342e+004
2942	6;1*4;2*8;3*9;5*10;7*11	1,481689	0,000653	0,000391	23554048000	3884325004	6333156	589	3	3	135	1,342921e+000	5,764240e-002	5,650999e-012	-0,000000e+000	9,668935e-025	1,549957e+000	1,044498e+004
2943	6;1*4;2*8;3*9;5*11;7*10	0,021526	0,000410	0,000242	25008128000	5703705624	15670476	1293	3	3	134	1,556642e-002	-4,237621e-002	1,338185e-011	-0,000000e+000	1,418109e-023	6,689414e-001	1,569822e+004
2944	6;1*4;2*8;3*10;5*9;7*11	0,056225	0,000143	0,000087	21936128000	5489412638	3281804	222	1	1	137	6,471089e-002	-4,332609e-004	-7,323917e-022	-0,000000e+000	-1,936052e-025	3,826268e-001	1,665592e+004
2945	6;1*4;2*8;3*10;5*11;7*9	1,409990	0,000840	0,000529	35903488000	6216655226	10588517	1488	1	1	252	1,189757e+000	1,108330e-001	2,883449e-010	-0,000000e+000	3,323447e-024	1,842049e+000	1,737714e+004
2946	6;1*4;2*8;3*11;5*7;9*10	0,357938	0,000918	0,000623	46696448000	12882296443	45955817	277	0	0	268	2,659692e-001	1,899049e-001	7,628017e-005	-0,000000e+000	-4,493950e-020	3,899544e+000	1,269814e+004
2947	6;1*4;2*8;3*11;5*9;7*10	-0,175759	0,000285	0,000165	6699008000	1600806466	2043845	117	0	0	47	-1,572643e-001	6,146775e-003	-3,640731e-012	-0,000000e+000	-6,343173e-025	5,051746e-001	4,077355e+003
2948	6;1*4;2*8;3*11;5*10;7*9	-0,233707	0,000273	0,000178	35534848000	7100955951	10317185	1857	2	2	217	-2,109704e-001	-1,001616e-002	-1,561430e-012	-0,000000e+000	1,434675e-023	1,213136e+000	1,491621e+004
2949	6;1*4;2*9;3*7;5*11;8*10	0,053634	0,000543	0,000365	17266688000	3846678145	3568663	234	0	0	103	3,833537e-002	-1,142281e-002	-3,925309e-010	-0,000000e+000	7,082188e-024	1,546983e+000	9,652296e+003
2950	6;1*4;2*9;3*8;5*10;7*11	-0,970913	0,000457	0,000293	9074688000	1587135556	4095949	398	1	1	62	-8,386757e-001	-2,945647e-002	1,875090e-006	-0,000000e+000	-1,363068e-026	1,028572e+000	5,341692e+003
2951	6;1*4;2*9;3*8;5*11;7*10	0,579260	0,000320	0,000185	17410048000	3966763589	5668439	441	0	0	97	5,121145e-001	2,615557e-002	-1,168372e-011	-0,000000e+000	-1,602036e-025	7,190285e-001	9,001841e+003
2952	6;1*4;2*9;3*10;5*7;8*11	-0,465278	0,000340	0,000235	22345728000	5554096288	4349278	413	1	1	160	-3,911291e-001	-1,673178e-002	-8,605281e-013	-0,000000e+000	-1,017773e-025	8,695281e-001	6,949129e+003
2953	6;1*4;2*9;3*10;5*8;7*11	-0,060594	0,000223	0,000125	20400128000	5542570787	4448672	425	0	0	116	-6,582222e-002	-2,327597e-003	-5,074398e-012	-0,000000e+000	9,338758e-027	4,728222e-001	9,759046e+003
2954	6;1*4;2*9;3*10;5*11;7*8	-1,447947	0,000604	0,000377	45611008000	8060899278	15432223	1013	0	0	314	-1,268225e+000	-6,964723e-002	-3,101567e-012	-0,000000e+000	-1,716810e-025	1,750695e+000	1,329170e+004
2955	6;1*4;2*9;3*11;5*7;8*10	-0,748290	0,000778	0,000554	37070848000	9575144535	6241138	549	0	0	278	-6,560108e-001	-2,591734e-002	8,976735e-013	-0,000000e+000	4,158070e-023	3,000405e+000	1,230003e+004
2956	6;1*4;2*9;3*11;5*8;7*10	-0,658007	0,000225	0,000143	12453888000	2787967282	1055462	81	0	0	92	-5,606333e-001	-2,214315e-004	-4,999388e-033	-0,000000e+000	-4,094894e-024	7,832044e-001	4,523568e+003
2957	6;1*4;2*9;3*11;5*10;7*8	0,363721	0,000478	0,000307	23984128000	4152961008	4217965	188	0	0	164	2,979205e-001	8,130019e-003	-3,551910e-019	-0,000000e+000	-8,558909e-023	1,365641e+000	6,865665e+003
2958	6;1*4;2*10;3*7;5*9;8*11	0,296270	0,000128	0,000079	19888128000	4684724719	3453000	104	2	2	103	2,587698e-001	8,240146e-004	6,576604e-022	-0,000000e+000	1,982670e-024	3,489080e-001	1,370061e+004
2959	6;1*4;2*10;3*7;5*11;8*9	0,278932	0,000547	0,000346	18352128000	4152407427	8639728	1863	0	0	109	2,834169e-001	6,787204e-003	2,186390e-012	-0,000000e+000	1,480973e-023	1,797714e+000	1,120372e+004
2960	6;1*4;2*10;3*8;5*9;7*11	0,694337	0,000191	0,000130	16467968000	3331980916	1759835	132	0	0	101	5,946282e-001	9,091147e-004	-2,000995e-035	-0,000000e+000	1,609282e-022	8,134180e-001	7,675179e+003
2961	6;1*4;2*10;3*8;5*11;7*9	-0,706599	0,000535	0,000370	19990528000	3981100897	4089449	356	1	1	120	-6,538050e-001	-1,933792e-002	-3,981770e-016	-0,000000e+000	-2,158318e-026	1,354695e+000	1,062953e+004
2962	6;1*4;2*10;3*9;5*7;8*11	0,094056	0,000210	0,000132	15443968000	4042760727	2498854	339	0	0	97	1,061907e-001	-3,374441e-004	1,584930e-013	-0,000000e+000	1,323680e-024	5,842771e-001	5,093446e+003
2963	6;1*4;2*10;3*9;5*8;7*11	-0,120945	0,000242	0,000143	17942528000	4411379835	2910062	273	2	2	92	-8,542865e-002	-6,068674e-004	4,949997e-011	-0,000000e+000	-1,836974e-025	5,328584e-001	1,001170e+004
2964	6;1*4;2*10;3*9;5*11;7*8	0,934286	0,000596	0,000372	36026368000	8387689334	37894257	12230	2	1	238	9,136019e-001	7,901853e-002	2,115060e-010	-0,000000e+000	-2,131680e-022	1,529163e+000	2,108603e+004
2965	6;1*4;2*10;3*11;5*7;8*9	1,418294	0,000610	0,000455	44320768000	11007940732	30072962	916	5	5	324	1,117882e+000	9,768869e-002	3,107763e-006	-0,000000e+000	2,160180e-023	3,620143e+000	1,174684e+004
2966	6;1*4;2*10;3*11;5*8;7*9	1,988658	0,000443	0,000318	48621568000	11584389002	10005318	1416	0	0	324	1,609951e+000	9,350447e-003	-9,402879e-014	-0,000000e+000	4,953064e-023	2,700160e+000	1,160534e+004
2967	6;1*4;2*10;3*11;5*9;7*8	1,114595	0,000508	0,000366	41924608000	8235532769	18859106	1002	0	0	330	8,863617e-001	1,056505e-002	1,247636e-011	-0,000000e+000	-2,701887e-022	2,323106e+000	8,534185e+003
2968	6;1*4;2*11;3*7;5*8;9*10	-6,356578	0,001583	0,001009	125995008000	32169350544	47127602	354	4	4	814	-6,149871e+000	-5,613012e-001	-3,716193e-005	-0,000000e+000	-3,810314e-020	7,443396e+000	6,484512e+004
2969	6;1*4;2*11;3*7;5*9;8*10	2,862614	0,001037	0,000660	36558848000	7899235779	4956261	217	0	0	244	2,620976e+000	2,013346e-002	-7,113871e-018	-0,000000e+000	1,064215e-021	3,686300e+000	2,041439e+004
2970	6;1*4;2*11;3*7;5*10;8*9	-2,612147	0,000920	0,000606	32339968000	6634400062	7120583	105	1	1	208	-2,319271e+000	-7,045532e-002	-4,658827e-015	-0,000000e+000	-9,536362e-023	3,649933e+000	1,586325e+004
2971	6;1*4;2*11;3*8;5*7;9*10	4,188902	0,001078	0,000901	84215808000	22968555539	86333894	575	6	6	548	3,837433e+000	6,032455e-001	1,250093e-004	-0,000000e+000	3,567218e-018	6,617992e+000	2,907384e+004
2972	6;1*4;2*11;3*8;5*9;7*10	0,932492	0,000546	0,000338	28571648000	7079786324	6488906	393	0	0	173	8,744193e-001	3,286371e-003	-3,233811e-015	-0,000000e+000	2,005946e-023	1,500122e+000	1,750743e+004
2973	6;1*4;2*11;3*8;5*10;7*9	1,493782	0,000559	0,000382	36190208000	7307408776	14771355	1978	1	1	245	1,252009e+000	2,840234e-003	5,339270e-011	-0,000000e+000	7,281835e-022	2,142337e+000	2,085172e+004
2974	6;1*4;2*11;3*9;5*7;8*10	-2,244124	0,000986	0,000664	66787328000	17709904505	10072545	981	2	2	495	-1,976184e+000	-8,590399e-002	4,294517e-011	-0,000000e+000	1,086349e-022	4,525946e+000	2,449651e+004
2975	6;1*4;2*11;3*9;5*8;7*10	-0,691112	0,000582	0,000344	15812608000	3781813898	830302	90	1	1	107	-6,922471e-001	-2,414644e-003	1,072319e-031	-0,000000e+000	-4,708684e-021	1,187851e+000	7,861094e+003
2976	6;1*4;2*11;3*9;5*10;7*8	-2,641485	0,000932	0,000570	69695488000	11346129990	10216716	622	1	1	458	-2,337283e+000	-4,843085e-003	-8,947137e-019	-0,000000e+000	-1,995782e-019	3,420496e+000	2,003207e+004
2977	6;1*4;2*11;3*10;5*7;8*9	1,765038	0,000904	0,000668	78194688000	19625045975	52427026	1593	1	1	550	1,378181e+000	1,980935e-001	1,474835e-005	-0,000000e+000	-4,679613e-020	5,618702e+000	2,155657e+004
2978	6;1*4;2*11;3*10;5*8;7*9	1,620990	0,000720	0,000515	43726848000	10159181459	7384054	1136	2	2	290	1,444580e+000	2,480236e-002	-9,716458e-013	-0,000000e+000	4,890348e-023	3,074509e+000	1,263426e+004
2979	6;1*4;2*11;3*10;5*9;7*8	-1,098513	0,000473	0,000334	42559488000	8977794898	21698538	1300	1	1	317	-9,288785e-001	-2,732464e-002	5,302513e-013	-0,000000e+000	-7,479778e-022	2,515407e+000	9,397601e+003
2980	6;1*5;2*7;3*8;4*11;9*10	1,096654	0,000893	0,000482	73033728000	18991529259	43673259	2080	5	5	480	9,493695e-001	1,002574e-002	-2,217429e-010	-0,000000e+000	3,654724e-019	2,221776e+000	2,585189e+004
2981	6;1*5;2*7;3*9;4*11;8*10	-0,748698	0,000822	0,000543	44771328000	7018953760	15760018	1399	1	1	333	-6,163099e-001	-6,454014e-002	-6,295088e-009	-0,000000e+000	-2,722099e-022	1,885581e+000	1,425196e+004
2982	6;1*5;2*7;3*10;4*11;8*9	0,693858	0,000687	0,000403	48805888000	7607133628	16524285	1434	2	2	341	5,617483e-001	4,010906e-002	7,282459e-008	-0,000000e+000	3,798867e-020	1,557133e+000	1,174095e+004
2983	6;1*5;2*7;3*11;4*8;9*10	-1,851308	0,000756	0,000450	54151168000	12509782797	18543534	958	3	3	346	-1,706393e+000	-4,488145e-002	8,553599e-011	-0,000000e+000	-9,199986e-022	2,283770e+000	2,025174e+004
2984	6;1*5;2*7;3*11;4*9;8*10	1,393541	0,000563	0,000401	25991168000	4780208064	10628661	1522	1	1	152	1,157429e+000	2,220776e-002	1,476873e-008	-0,000000e+000	-1,375013e-023	1,883980e+000	1,483079e+004
2985	6;1*5;2*7;3*11;4*10;8*9	-0,818232	0,000459	0,000293	25581568000	4949647839	16475024	1464	0	0	144	-7,005474e-001	1,005757e-002	3,797405e-008	-0,000000e+000	-2,827152e-024	1,328810e+000	1,056769e+004
2986	6;1*5;2*8;3*7;4*11;9*10	0,462609	0,000571	0,000324	48068608000	12366485843	20957461	991	4	4	291	4,616328e-001	2,371668e-002	-3,293224e-011	-0,000000e+000	9,431392e-020	1,222063e+000	2,234449e+004
2987	6;1*5;2*8;3*9;4*10;7*11	-1,259612	0,000472	0,000285	32585728000	6451661011	34245955	3925	0	0	199	-1,176898e+000	-1,419587e-001	-2,584445e-007	-0,000000e+000	-4,518260e-024	1,280895e+000	2,344118e+004
2988	6;1*5;2*8;3*9;4*11;7*10	-0,139786	0,000319	0,000187	21587968000	5781578552	23441998	2200	0	0	141	-1,022121e-001	1,972810e-002	5,229816e-007	-0,000000e+000	-1,185869e-024	5,962113e-001	1,949563e+004
2989	6;1*5;2*8;3*10;4*9;7*11	0,862487	0,000271	0,000163	18085888000	3870583683	16434146	1721	0	0	118	7,947142e-001	5,092845e-002	9,618039e-007	-0,000000e+000	-4,922218e-024	9,151233e-001	1,283599e+004
2990	6;1*5;2*8;3*10;4*11;7*9	-1,050559	0,000744	0,000489	45508608000	7216290833	20821547	2054	0	0	312	-8,472464e-001	-6,845039e-002	-1,718390e-007	-0,000000e+000	-1,149340e-023	1,950854e+000	1,598992e+004
2991	6;1*5;2*8;3*11;4*7;9*10	1,177635	0,000559	0,000328	31356928000	9821490053	14936725	338	3	3	162	1,082089e+000	2,014851e-002	-2,326221e-010	-0,000000e+000	2,925174e-021	1,520747e+000	1,652174e+004
2992	6;1*5;2*8;3*11;4*9;7*10	0,109821	0,000128	0,000080	17266688000	5575226552	7005350	235	0	0	99	1,085365e-001	2,790996e-004	-3,666053e-010	-0,000000e+000	-1,934143e-025	3,908397e-001	1,468047e+004
2993	6;1*5;2*8;3*11;4*10;7*9	1,199223	0,000615	0,000406	21219328000	3757517484	19316006	3487	3	3	155	9,738210e-001	3,505959e-002	5,298311e-009	-0,000000e+000	-5,011283e-024	1,983967e+000	1,363131e+004
2994	6;1*5;2*9;3*7;4*11;8*10	0,228549	0,000439	0,000283	19847168000	4427855327	5949184	343	1	1	129	1,980369e-001	9,356199e-003	5,349666e-012	-0,000000e+000	-1,874344e-019	1,111790e+000	9,925724e+003
2995	6;1*5;2*9;3*8;4*11;7*10	-0,565091	0,000206	0,000134	19171328000	5045510559	17120485	1829	1	0	124	-5,423915e-001	-3,297206e-002	3,840211e-007	-6,084686e-022	-1,174227e-024	6,848275e-001	1,666313e+004
2996	6;1*5;2*9;3*10;4*8;7*11	-0,192441	0,000164	0,000089	11245568000	2969701380	11939688	1005	0	0	68	-1,535069e-001	1,131907e-002	-3,783451e-008	-0,000000e+000	-2,079582e-024	3,473384e-001	9,963332e+003
2997	6;1*5;2*9;3*10;4*11;7*8	1,330243	0,000670	0,000462	48867328000	6568351618	23778229	1631	4	4	314	9,602765e-001	5,220590e-002	-3,778163e-007	-0,000000e+000	2,447816e-021	2,165073e+000	1,146222e+004
2998	6;1*5;2*9;3*11;4*7;8*10	-0,708887	0,000366	0,000238	17225728000	4076563995	5010948	331	0	0	119	-5,995154e-001	-1,910356e-002	-1,115562e-010	-0,000000e+000	-6,485287e-023	1,014087e+000	7,981792e+003
2999	6;1*5;2*9;3*11;4*8;7*10	0,097612	0,000157	0,000098	10446848000	2415030446	2887932	299	0	0	66	1,146979e-001	4,581577e-003	9,871341e-014	-0,000000e+000	-2,622040e-022	4,850669e-001	6,061597e+003
3000	6;1*5;2*9;3*11;4*10;7*8	-1,805597	0,000566	0,000380	29267968000	6061982812	43556230	8256	1	1	168	-1,666840e+000	-1,277466e-001	-5,797314e-009	-0,000000e+000	8,564104e-021	2,249111e+000	1,410429e+004
3001	6;1*5;2*10;3*7;4*11;8*9	-0,747746	0,000455	0,000280	18823168000	4010158842	5831773	176	0	0	123	-6,684433e-001	-1,029605e-002	4,524817e-011	-0,000000e+000	-8,948848e-021	1,226709e+000	8,143235e+003
3002	6;1*5;2*10;3*8;4*9;7*11	-0,182334	0,000117	0,000070	26195968000	6826036972	10926229	753	0	0	173	-1,423791e-001	1,382071e-002	3,223205e-010	-0,000000e+000	-9,444456e-023	3,671977e-001	1,636534e+004
3003	6;1*5;2*10;3*8;4*11;7*9	0,500616	0,000550	0,000305	25131008000	4299262974	5817226	530	0	0	147	4,082985e-001	1,141447e-002	7,089789e-008	-0,000000e+000	-4,601872e-025	1,388045e+000	1,143008e+004
3004	6;1*5;2*10;3*9;4*8;7*11	0,096723	0,000217	0,000125	12290048000	2842367875	10388739	972	0	0	74	7,708940e-002	-4,618112e-003	6,867203e-008	-0,000000e+000	-7,268451e-025	4,057882e-001	8,623859e+003
3005	6;1*5;2*10;3*9;4*11;7*8	-0,549978	0,000532	0,000339	31029248000	4834351113	12074342	875	5	5	189	-5,144488e-001	-5,632375e-002	1,396748e-011	-0,000000e+000	3,952174e-023	1,496535e+000	9,474131e+003
3006	6;1*5;2*10;3*11;4*7;8*9	0,853007	0,000311	0,000211	22448128000	5163149435	6876481	430	1	1	130	7,408071e-001	1,633148e-002	1,856901e-017	-0,000000e+000	2,896765e-024	1,052901e+000	8,264256e+003
3007	6;1*5;2*10;3*11;4*8;7*9	-1,173159	0,000605	0,000364	14747648000	3019881920	3238771	278	0	0	108	-9,894910e-001	-1,381767e-002	-8,947914e-013	-0,000000e+000	-4,928405e-024	1,589646e+000	7,126598e+003
3008	6;1*5;2*10;3*11;4*9;7*8	1,208973	0,000696	0,000381	23881728000	4278724098	7850063	505	1	1	134	9,574960e-001	-3,889972e-003	1,829266e-013	-0,000000e+000	2,644914e-023	1,803178e+000	8,485634e+003
3009	6;1*5;2*11;3*7;4*8;9*10	5,136583	0,001492	0,000823	116901888000	32420252580	50744691	1749	7	7	817	4,948521e+000	1,880140e-001	1,883220e-011	-0,000000e+000	4,993252e-018	5,596909e+000	5,934366e+004
3010	6;1*5;2*11;3*7;4*9;8*10	-1,704738	0,000541	0,000403	43870208000	9231772198	11843953	958	0	0	279	-1,513072e+000	-2,370133e-002	-4,188313e-013	-0,000000e+000	-1,629670e-022	2,374218e+000	2,379669e+004
3011	6;1*5;2*11;3*7;4*10;8*9	1,467990	0,000694	0,000429	26236928000	5713445923	7223979	241	0	0	169	1,306795e+000	1,828911e-002	1,442960e-009	-0,000000e+000	6,529127e-021	1,984853e+000	1,177742e+004
3012	6;1*5;2*11;3*8;4*7;9*10	-0,337686	0,001026	0,000604	77600768000	19686036569	33079251	1035	2	2	525	-2,773590e-001	2,606178e-002	-4,547492e-008	-0,000000e+000	-1,598682e-022	2,896170e+000	2,624637e+004
3013	6;1*5;2*11;3*8;4*9;7*10	-0,953363	0,000559	0,000294	33445888000	7725286749	7521637	742	0	0	228	-8,508647e-001	3,268439e-003	1,061378e-007	-0,000000e+000	-1,826418e-021	1,312726e+000	1,739471e+004
3014	6;1*5;2*11;3*8;4*10;7*9	-1,828081	0,000913	0,000625	18987008000	3282697496	3138605	227	0	0	144	-1,555367e+000	-2,352955e-002	-2,548125e-013	-0,000000e+000	-5,751609e-021	2,719016e+000	9,318641e+003
3015	6;1*5;2*11;3*9;4*7;8*10	-0,360551	0,000937	0,000509	60356608000	14153191342	9418233	1242	5	5	388	-3,516197e-001	3,711471e-002	-2,324045e-008	-0,000000e+000	-4,811973e-022	1,884234e+000	3,035395e+004
3016	6;1*5;2*11;3*9;4*8;7*10	-0,131373	0,000315	0,000197	24475648000	5824410662	7936602	825	0	0	144	-1,195956e-001	-3,734799e-003	-7,008960e-009	-0,000000e+000	-4,668137e-023	8,104872e-001	1,335617e+004
3017	6;1*5;2*11;3*9;4*10;7*8	2,725852	0,000420	0,000300	89540608000	17760971277	39624498	3192	0	0	610	2,426161e+000	5,433679e-003	-4,638911e-010	-0,000000e+000	1,348394e-016	3,267054e+000	3,057863e+004
3018	6;1*5;2*11;3*10;4*7;8*9	-0,184898	0,000693	0,000418	50649088000	10196762265	13514999	930	0	0	340	-1,111922e-001	-4,321594e-002	1,345125e-008	-0,000000e+000	-1,487681e-020	1,760755e+000	1,499600e+004
3019	6;1*5;2*11;3*10;4*8;7*9	-0,940448	0,001148	0,000675	39528448000	6878234196	5915455	804	2	2	265	-9,104763e-001	2,369030e-002	1,519628e-007	-0,000000e+000	-1,835210e-020	2,668849e+000	1,717211e+004
3020	6;1*5;2*11;3*10;4*9;7*8	3,294179	0,001423	0,001013	131155968000	19058402525	44556032	4474	0	0	907	3,108359e+000	2,446212e-001	5,202945e-009	-0,000000e+000	5,426174e-022	5,375897e+000	3,338476e+004
3021	6;1*7;2*3;4*8;5*11;9*10	2,089339	0,000724	0,000535	21096448000	4970512178	68095268	903	3	3	130	2,019468e+000	4,560577e-001	2,269483e-005	-0,000000e+000	-2,486497e-024	2,792814e+000	1,450013e+004
3022	6;1*7;2*3;4*9;5*11;8*10	-2,989217	0,000996	0,000670	38995968000	9261002214	33093975	4623	0	0	241	-2,883922e+000	-2,776307e-001	-1,707441e-006	-0,000000e+000	-2,461365e-022	4,022154e+000	2,476308e+004
3023	6;1*7;2*3;4*10;5*11;8*9	2,681099	0,000834	0,000556	35350528000	8024856684	102468490	1237	0	0	230	2,570414e+000	5,138040e-001	7,901418e-005	-0,000000e+000	7,612649e-020	3,978720e+000	1,841469e+004
3024	6;1*7;2*3;4*11;5*8;9*10	11,642490	0,002713	0,001622	244410368000	60787876400	1007525486	4321	2	2	1627	1,134351e+001	4,022782e+000	1,476509e-003	-0,000000e+000	8,765803e-020	1,337927e+001	1,723891e+005
3025	6;1*7;2*3;4*11;5*9;8*10	-6,805106	0,001908	0,001354	107194368000	22984933384	54343693	852	0	0	757	-6,322069e+000	-8,826631e-001	-1,179703e-006	-0,000000e+000	-1,238264e-020	8,479071e+000	4,865136e+004
3026	6;1*7;2*3;4*11;5*10;8*9	8,424937	0,001893	0,001119	173897728000	35275561408	418970525	3381	1	1	1243	7,866568e+000	1,461553e+000	3,217650e-004	-0,000000e+000	1,603161e-019	9,542212e+000	7,736655e+004
3027	6;1*7;2*4;3*9;5*11;8*10	1,144696	0,000424	0,000305	17819648000	3484726169	10014567	3201	1	1	130	1,032691e+000	-1,650625e-002	-5,035878e-006	-0,000000e+000	9,632974e-024	1,579955e+000	9,110957e+003
3028	6;1*7;2*4;3*10;5*11;8*9	-2,433233	0,000653	0,000505	23676928000	4643251311	15504072	1462	2	2	142	-2,172386e+000	-7,060611e-002	5,181535e-006	-0,000000e+000	-5,091318e-024	3,288809e+000	1,007145e+004
3029	6;1*7;2*4;3*11;5*8;9*10	-8,632422	0,002312	0,001364	237303808000	59938054325	164185252	1435	3	3	1548	-8,376082e+000	-1,501452e+000	-9,199965e-006	-0,000000e+000	-1,334227e-019	9,527402e+000	1,081691e+005
3030	6;1*7;2*4;3*11;5*9;8*10	5,254152	0,001390	0,001043	57325568000	12380711274	10069255	671	0	0	394	4,829829e+000	9,582659e-002	-1,478939e-013	-0,000000e+000	1,061794e-020	6,157818e+000	3,218985e+004
3031	6;1*7;2*4;3*11;5*10;8*9	-6,061594	0,001369	0,001097	50812928000	9534822713	16418627	595	1	1	353	-5,366392e+000	-3,504071e-001	-3,748837e-010	-0,000000e+000	-2,524399e-022	6,899386e+000	2,001661e+004
3032	6;1*7;2*5;3*8;4*11;9*10	1,143241	0,000652	0,000307	50423808000	13051532716	15136998	540	0	0	355	9,968170e-001	2,473565e-002	-1,666365e-010	-0,000000e+000	2,895268e-024	1,285051e+000	1,700625e+004
3033	6;1*7;2*5;3*9;4*11;8*10	-0,887087	0,000648	0,000337	39487488000	9309930249	22562070	3003	0	0	250	-7,825099e-001	-3,043539e-002	-1,220405e-009	-0,000000e+000	-9,255020e-025	1,091554e+000	2,343788e+004
3034	6;1*7;2*5;3*10;4*11;8*9	0,646352	0,000245	0,000160	74242048000	18078430980	31660764	2451	0	0	511	6,151173e-001	3,752373e-002	6,051382e-010	-0,000000e+000	1,337078e-022	9,480512e-001	2,509386e+004
3035	6;1*7;2*5;3*11;4*8;9*10	-0,053904	0,000683	0,000430	23758848000	5754119743	9270676	312	1	1	142	-6,373718e-002	1,281447e-002	3,278928e-010	-0,000000e+000	3,973294e-020	1,271075e+000	9,933747e+003
3036	6;1*7;2*5;3*11;4*9;8*10	0,341849	0,000499	0,000343	18515968000	4111038742	4769732	414	0	0	127	2,632316e-001	-1,780312e-002	-6,630977e-014	-0,000000e+000	3,183306e-024	1,105461e+000	9,907301e+003
3037	6;1*7;2*5;3*11;4*10;8*9	-0,411936	0,000469	0,000286	30066688000	6758713763	14145312	970	1	1	206	-3,052362e-001	2,346976e-002	-1,145648e-010	-0,000000e+000	3,872501e-023	1,124348e+000	1,145492e+004
3038	6;1*7;2*8;3*5;4*11;9*10	0,040674	0,000738	0,000435	40183808000	9825952529	33933555	2016	1	1	263	1,382436e-003	-3,361537e-002	2,178071e-006	-0,000000e+000	8,953567e-024	1,715782e+000	1,530141e+004
3039	6;1*7;2*8;3*11;4*5;9*10	-0,692401	0,000641	0,000417	97691648000	22617162066	220479212	2858	1	1	688	-5,196902e-001	3,330747e-002	-5,769202e-010	-0,000000e+000	1,347568e-021	1,992981e+000	3,596983e+004
3040	6;1*7;2*9;3*5;4*11;8*10	0,534748	0,000475	0,000326	32770048000	7611193054	30233822	7014	0	0	223	4,937849e-001	-3,700660e-002	-2,476852e-006	-0,000000e+000	4,434236e-023	1,563048e+000	2,171503e+004
3041	6;1*7;2*9;3*11;4*5;8*10	-0,423197	0,000648	0,000424	37685248000	7171049424	18077931	1091	0	0	271	-4,033890e-001	2,104870e-002	-5,923936e-008	-0,000000e+000	-4,923667e-024	1,765124e+000	1,244506e+004
3042	6;1*7;2*10;3*4;5*11;8*9	1,375270	0,000495	0,000341	11614208000	2422527638	23499914	204	0	0	76	1,241762e+000	1,561876e-001	9,638395e-006	-0,000000e+000	2,678441e-021	1,913598e+000	6,220147e+003
3043	6;1*7;2*10;3*5;4*11;8*9	-0,514008	0,000507	0,000358	22878208000	4587991561	11149664	354	0	0	189	-3,965177e-001	-8,824016e-003	6,267473e-010	-0,000000e+000	-2,177721e-023	1,566379e+000	8,680871e+003
3044	6;1*7;2*10;3*11;4*5;8*9	0,303672	0,000623	0,000379	35473408000	6419626876	60054978	881	1	1	226	2,089919e-001	-8,175169e-003	-6,684332e-012	-0,000000e+000	-4,036107e-021	1,499232e+000	1,223779e+004
3045	6;1*7;2*11;3*4;5*8;9*10	10,066956	0,002849	0,001642	151328768000	39419376616	515997907	9262	2	2	1002	9,980771e+000	3,006733e+000	1,502978e-003	-0,000000e+000	2,780481e-019	1,153573e+001	1,371132e+005
3046	6;1*7;2*11;3*4;5*9;8*10	-5,841398	0,001421	0,001149	67749888000	13365927735	31389498	3244	1	1	454	-5,517423e+000	-5,062954e-001	9,646241e-007	-0,000000e+000	-1,191321e-021	7,039867e+000	3,380663e+004
3047	6;1*7;2*11;3*4;5*10;8*9	6,749607	0,001620	0,001112	56915968000	13557230707	129044404	2344	2	2	446	6,477006e+000	1,076845e+000	3,328287e-004	-0,000000e+000	1,020787e-021	7,678406e+000	4,290006e+004
3048	6;1*7;2*11;3*5;4*8;9*10	-0,844485	0,001383	0,000866	67196928000	16256694318	51036658	3723	1	1	447	-7,013093e-001	2,597233e-002	1,898281e-006	-0,000000e+000	-1,322409e-021	3,694150e+000	4,015887e+004
3049	6;1*7;2*11;3*5;4*9;8*10	0,959770	0,000777	0,000553	27977728000	5811695234	15551856	3554	1	1	229	6,609514e-001	-2,364133e-002	-2,504279e-006	-0,000000e+000	3,868966e-026	2,738164e+000	1,901261e+004
3050	6;1*7;2*11;3*5;4*10;8*9	-2,081353	0,001054	0,000629	95930368000	20496818539	49625466	3663	12	11	645	-1,637393e+000	-5,205015e-002	3,043453e-013	-1,135650e-028	9,700085e-024	3,768279e+000	4,576188e+004
3051	6;1*7;2*11;3*8;4*5;9*10	2,200874	0,001204	0,000870	107603968000	22525135673	198754178	1416	0	0	769	1,774175e+000	-5,454884e-002	3,508369e-010	-0,000000e+000	-1,030314e-022	4,665402e+000	4,047363e+004
3052	6;1*7;2*11;3*9;4*5;8*10	-2,707401	0,001069	0,000742	62097408000	13171238431	53649083	14196	1	1	434	-2,135786e+000	-4,436491e-002	2,881878e-011	-0,000000e+000	-8,228345e-023	3,905472e+000	3,324864e+004
3053	6;1*7;2*11;3*10;4*5;8*9	3,383175	0,001125	0,000812	75429888000	16492667737	153913791	8803	2	2	547	2,983229e+000	9,229866e-002	1,074844e-010	-0,000000e+000	-8,401737e-023	4,880980e+000	3,653371e+004
3054	6;1*8;2*3;4*11;5*7;9*10	-7,582350	0,001764	0,001509	76556288000	20980167378	468930992	30874	1	1	578	-7,225879e+000	-2,719382e+000	-3,440798e-003	-0,000000e+000	6,471782e-023	9,818749e+000	5,129188e+004
3055	6;1*8;2*3;4*11;5*9;7*10	0,587635	0,000984	0,000559	34531328000	11681496182	28642373	485	0	0	242	5,934590e-001	4,608739e-002	3,191152e-014	-0,000000e+000	1,487677e-022	1,910370e+000	2,328802e+004
3056	6;1*8;2*3;4*11;5*10;7*9	-1,917468	0,001090	0,000631	41719808000	9793543654	32376809	739	0	0	281	-1,534263e+000	-4,231971e-002	4,577694e-009	-0,000000e+000	-3,764848e-020	3,061121e+000	1,662590e+004
3057	6;1*8;2*4;3*11;5*7;9*10	9,472325	0,002271	0,001713	247339008000	64401635965	353862340	3599	6	6	1853	8,782300e+000	2,533061e+000	5,641264e-004	-0,000000e+000	1,129523e-019	1,406557e+001	9,302139e+004
3058	6;1*8;2*4;3*11;5*9;7*10	-0,451540	0,000586	0,000303	30496768000	9118940068	11749837	605	0	0	222	-4,457262e-001	-9,340491e-004	-3,445036e-013	-0,000000e+000	-4,535741e-023	1,231454e+000	2,262301e+004
3059	6;1*8;2*4;3*11;5*10;7*9	1,508868	0,000752	0,000479	22325248000	5023850451	6245089	514	0	0	154	1,219735e+000	8,426080e-003	-2,304126e-012	-0,000000e+000	1,079875e-021	2,325859e+000	1,295729e+004
3060	6;1*8;2*5;3*9;4*11;7*10	-0,040137	0,000055	0,000035	19068928000	5448247715	2877133	287	0	0	127	-3,077032e-002	8,890268e-004	-1,155836e-020	-0,000000e+000	-5,552684e-024	1,649269e-001	1,017909e+004
3061	6;1*8;2*5;3*10;4*11;7*9	-0,863145	0,000525	0,000305	29124608000	6510726634	8794832	900	0	0	168	-7,641037e-001	-2,476033e-002	-1,325409e-009	-0,000000e+000	-1,274179e-024	1,223563e+000	1,365987e+004
3062	6;1*8;2*5;3*11;4*7;9*10	2,552113	0,001008	0,000675	50915328000	14726275870	24269238	1191	1	1	350	2,506889e+000	1,345919e-001	5,361563e-012	-0,000000e+000	1,149155e-021	2,997347e+000	2,825770e+004
3063	6;1*8;2*5;3*11;4*9;7*10	-0,143357	0,000132	0,000082	17491968000	4204450699	2304770	175	2	2	92	-1,034649e-001	-2,532783e-004	4,385759e-018	-0,000000e+000	-8,344881e-020	3,945511e-001	8,528194e+003
3064	6;1*8;2*5;3*11;4*10;7*9	0,277611	0,000439	0,000289	24823808000	5258996306	9721793	872	1	1	166	2,080566e-001	-9,864747e-003	4,830633e-010	-0,000000e+000	-1,693966e-025	1,297514e+000	1,227537e+004
3065	6;1*8;2*7;3*11;4*5;9*10	-0,056318	0,002405	0,001431	282298368000	51782323827	479296244	6522	17	17	1857	-4,077046e-001	-9,867311e-002	-5,134434e-008	-0,000000e+000	1,196016e-019	6,337387e+000	9,044606e+004
3066	6;1*8;2*9;3*11;4*5;7*10	1,496842	0,000525	0,000309	39589888000	7216365623	15942978	1105	1	1	257	1,263011e+000	6,137755e-002	-5,899041e-011	-0,000000e+000	4,867692e-019	1,612167e+000	1,075392e+004
3067	6;1*8;2*10;3*5;4*11;7*9	-0,265737	0,000357	0,000237	21116928000	3841729146	8507805	1760	0	0	120	-2,553157e-001	-5,123211e-003	6,868283e-008	-0,000000e+000	-4,706696e-025	9,821074e-001	8,325673e+003
3068	6;1*8;2*10;3*11;4*5;7*9	1,037554	0,000733	0,000476	34306048000	6333867548	16632502	1019	0	0	269	9,126792e-001	8,721843e-002	3,980485e-013	-0,000000e+000	3,987432e-023	2,559010e+000	1,010566e+004
3069	6;1*8;2*11;3*4;5*7;9*10	-11,021662	0,002139	0,001808	147089408000	37369894050	799766212	56194	3	3	1061	-9,884666e+000	-4,080898e+000	-5,636468e-003	-0,000000e+000	9,799380e-020	1,826610e+001	8,164302e+004
3070	6;1*8;2*11;3*4;5*9;7*10	1,041317	0,000695	0,000378	30988288000	8633669425	18506441	883	1	1	194	1,006504e+000	2,690347e-002	3,089446e-011	-0,000000e+000	1,044543e-022	1,469961e+000	1,665421e+004
3071	6;1*8;2*11;3*4;5*10;7*9	-1,238525	0,000480	0,000303	81430528000	17136367235	35103927	1598	2	2	563	-1,067308e+000	-2,151415e-002	-1,868146e-010	-0,000000e+000	-7,005691e-022	2,395563e+000	2,755663e+004
3072	6;1*8;2*11;3*5;4*7;9*10	-1,676292	0,001617	0,001042	115222528000	27868894834	115440662	1272	5	5	853	-2,040699e+000	-5,144653e-001	-5,388275e-005	-0,000000e+000	-1,055719e-022	6,591736e+000	3,456843e+004
3073	6;1*8;2*11;3*5;4*9;7*10	-0,524485	0,000670	0,000408	13989888000	3107208578	6332643	484	0	0	102	-5,107814e-001	-7,428730e-003	-2,938479e-011	-0,000000e+000	-1,364959e-022	1,500414e+000	1,101043e+004
3074	6;1*8;2*11;3*5;4*10;7*9	-0,808099	0,001049	0,000814	34797568000	6244686810	8152141	822	1	1	263	-1,084415e+000	-4,348271e-002	1,437954e-011	-0,000000e+000	-3,152327e-024	3,705552e+000	1,606929e+004
3075	6;1*8;2*11;3*7;4*5;9*10	3,111784	0,000905	0,000757	69859328000	13905063539	226365332	1998	1	1	494	3,010780e+000	5,335812e-001	5,041569e-005	-0,000000e+000	-3,376623e-023	5,832068e+000	2,365083e+004
3076	6;1*8;2*11;3*9;4*5;7*10	0,749188	0,000551	0,000327	31479808000	5891594761	5982168	339	1	1	219	7,012062e-001	1,460005e-002	-1,236082e-023	-0,000000e+000	4,693639e-021	1,735015e+000	8,842490e+003
3077	6;1*8;2*11;3*10;4*5;7*9	-0,397719	0,000969	0,000730	72787968000	11998075708	25390563	1790	2	2	497	1,389587e-001	1,772173e-001	2,729639e-006	-0,000000e+000	8,726702e-022	5,120113e+000	1,977517e+004
3078	6;1*9;2*4;3*11;5*7;8*10	-2,926577	0,001095	0,000998	60254208000	14888981924	10637063	489	1	1	468	-2,723449e+000	-2,502533e-001	-1,895354e-008	-0,000000e+000	8,957864e-019	4,997322e+000	2,067596e+004
3079	6;1*9;2*4;3*11;5*8;7*10	-1,482463	0,000727	0,000427	35842048000	8768309104	3934933	323	4	4	230	-1,412985e+000	-9,006630e-003	-2,744466e-022	-0,000000e+000	-9,545747e-021	1,879894e+000	1,572981e+004
3080	6;1*9;2*4;3*11;5*10;7*8	0,780040	0,001615	0,000989	138344448000	29118859411	95869449	25281	3	2	1013	7,289161e-001	4,373483e-002	5,496319e-010	-2,649262e-037	-1,289785e-021	4,623134e+000	6,298309e+004
3081	6;1*9;2*5;3*11;4*8;7*10	-0,253373	0,000084	0,000053	16263168000	3585183324	2698488	288	0	0	98	-2,239583e-001	-5,560194e-004	-1,778752e-014	-0,000000e+000	-1,698405e-023	2,897434e-001	7,799918e+003
3082	6;1*9;2*5;3*11;4*10;7*8	-0,602387	0,000764	0,000484	23287808000	5218752392	24031231	6856	0	0	169	-5,803517e-001	-1,546382e-002	6,888923e-010	-0,000000e+000	3,605568e-023	1,642239e+000	1,205749e+004
3083	6;1*9;2*10;3*11;4*5;7*8	-1,026892	0,000434	0,000272	25745408000	4113287449	41805458	1094	1	1	195	-8,077072e-001	-9,444653e-002	-6,088101e-006	-0,000000e+000	-1,975180e-021	1,642565e+000	6,045154e+003
3084	6;1*9;2*11;3*4;5*7;8*10	6,260143	0,001737	0,001455	134514688000	33273484175	138529135	3103	1	1	1056	6,061254e+000	1,599677e+000	1,846027e-004	-0,000000e+000	-8,653410e-019	1,267451e+001	4,511365e+004
3085	6;1*9;2*11;3*4;5*8;7*10	1,920642	0,000799	0,000518	38811648000	9035918912	7871854	212	0	0	233	1,747921e+000	5,946570e-002	6,450971e-019	-0,000000e+000	1,087640e-019	2,273081e+000	1,444295e+004
3086	6;1*9;2*11;3*4;5*10;7*8	-1,612861	0,001501	0,000945	152496128000	25208098055	200679439	1690	0	0	1096	-1,155540e+000	-2,869768e-003	-4,337035e-009	-0,000000e+000	5,843928e-019	5,252798e+000	5,004788e+004
3087	6;1*9;2*11;3*5;4*7;8*10	2,968778	0,000970	0,000664	91240448000	21234764880	19837406	2294	2	2	706	2,863787e+000	1,228987e-001	2,693060e-016	-0,000000e+000	7,020427e-022	4,862887e+000	2,753911e+004
3088	6;1*9;2*11;3*5;4*8;7*10	-1,811518	0,000864	0,000574	39589888000	8556901668	14259271	1723	0	0	294	-1,692821e+000	-1,998895e-002	-4,098449e-010	-0,000000e+000	-7,299763e-021	2,687492e+000	2,305160e+004
3089	6;1*9;2*11;3*5;4*10;7*8	4,018374	0,001578	0,001151	98838528000	16009627905	26293979	1855	1	1	693	3,792077e+000	2,260451e-001	1,843703e-007	-0,000000e+000	1,202028e-018	6,733852e+000	3,176707e+004
3090	6;1*9;2*11;3*7;4*5;8*10	-1,285125	0,000549	0,000508	36661248000	7227924761	21485526	913	4	4	267	-1,357116e+000	-9,608027e-002	3,296162e-015	-0,000000e+000	-1,574685e-022	3,545857e+000	8,510422e+003
3091	6;1*9;2*11;3*8;4*5;7*10	1,880126	0,000881	0,000548	40572928000	6796008562	7016799	400	0	0	269	1,719993e+000	5,138327e-002	2,113068e-018	-0,000000e+000	2,058375e-021	3,005352e+000	1,218392e+004
3092	6;1*9;2*11;3*10;4*5;7*8	-1,924592	0,001185	0,000790	95746048000	14331407592	115485246	2634	4	4	761	-2,066685e+000	-4,637976e-001	-5,188408e-005	-0,000000e+000	-6,375949e-016	5,925491e+000	2,351266e+004
3093	6;1*10;2*11;3*4;5*7;8*9	-3,712540	0,001147	0,001086	42702848000	9572409114	156273428	11379	2	2	269	-3,470282e+000	-1,240942e+000	-1,212323e-003	-0,000000e+000	-2,006309e-019	7,511895e+000	1,545651e+004
3094	6;1*10;2*11;3*4;5*8;7*9	-4,195645	0,001393	0,000867	98162688000	23139191816	77849692	2681	2	2	744	-3,793627e+000	-3,837230e-001	-1,030482e-005	-0,000000e+000	3,581930e-021	6,404542e+000	2,727343e+004
3095	6;1*10;2*11;3*4;5*9;7*8	1,933501	0,000804	0,000707	42661888000	7522433169	108192959	1398	0	0	316	1,848638e+000	2,544172e-001	8,249549e-006	-0,000000e+000	1,982914e-021	4,773224e+000	1,229813e+004
3096	6;1*10;2*11;3*5;4*8;7*9	10,239528	0,001428	0,001230	95909888000	18945016211	24540624	3135	1	1	738	8,609614e+000	2,424938e-001	1,956268e-016	-0,000000e+000	7,436925e-019	1,130241e+001	3,732319e+004
3097	6;1*10;2*11;3*5;4*9;7*8	-19,531361	0,001802	0,001444	207443968000	36935018262	183310306	6439	6	6	1583	-1,616987e+001	-1,430391e+000	-7,516509e-005	-0,000000e+000	-1,900859e-019	2,197744e+001	6,213469e+004
3098	6;1*10;2*11;3*9;4*5;7*8	8,433563	0,001024	0,000950	71190528000	9110207945	295173145	10505	0	0	480	6,483999e+000	1,121670e+000	1,302816e-004	-0,000000e+000	1,111530e-019	1,043133e+001	1,958488e+004
3099	6;1*11;2*3;4*7;5*8;9*10	-21,807662	0,003008	0,002188	217827328000	60611266821	1971031426	393370	12	12	1528	-1,976966e+001	-6,883150e+000	-6,983944e-003	-0,000000e+000	-5,573319e-020	2,289293e+001	1,484743e+005
3100	6;1*11;2*3;4*7;5*9;8*10	49,815865	0,004221	0,003130	484866048000	116300868683	773022288	10722	16	16	3595	4,460142e+001	7,539297e+000	4,755035e-004	-0,000000e+000	-2,402221e-017	5,080038e+001	2,189761e+005
3101	6;1*11;2*3;4*7;5*10;8*9	-38,892270	0,003976	0,002811	533035008000	107025575056	2650215692	46759	27	27	3785	-3,468677e+001	-1,142834e+001	-3,986228e-003	-0,000000e+000	-7,603380e-018	4,208869e+001	2,793080e+005
3102	6;1*11;2*3;4*8;5*7;9*10	11,569129	0,002387	0,002178	168081408000	48759464410	2131362748	676668	15	9	1258	1,070795e+001	5,402493e+000	1,218923e-002	-3,395216e-007	4,646943e-021	1,906144e+001	8,664129e+004
3103	6;1*11;2*3;4*8;5*9;7*10	-9,585688	0,002299	0,001253	162039808000	45539891440	349438184	9157	5	5	1210	-8,396293e+000	-8,377261e-001	-1,934102e-005	-0,000000e+000	-4,044945e-022	1,006108e+001	7,397287e+004
3104	6;1*11;2*3;4*8;5*10;7*9	4,063396	0,001895	0,001050	146987008000	36381290868	261174738	4000	10	10	1064	3,369790e+000	1,983467e-001	-9,197394e-006	-0,000000e+000	1,252910e-019	7,205220e+000	6,728922e+004
3105	6;1*11;2*3;4*9;5*7;8*10	-34,852516	0,003501	0,003187	506841088000	135824379993	1437104958	42368	14	14	3989	-3,057199e+001	-8,633517e+000	-2,267761e-003	-0,000000e+000	-7,697106e-017	4,769477e+001	1,765967e+005
3106	6;1*11;2*3;4*9;5*8;7*10	-4,130963	0,001747	0,001077	198350848000	46786017621	247090796	4210	7	7	1400	-3,688295e+000	-4,706706e-001	-1,483285e-005	-0,000000e+000	-2,821392e-021	8,335715e+000	5,785370e+004
3107	6;1*11;2*3;4*9;5*10;7*8	-2,894495	0,002417	0,001625	234539008000	46833659007	957808987	9234	5	5	1776	-2,795695e+000	-3,633211e-002	-3,010516e-006	-0,000000e+000	-2,062336e-018	8,595987e+000	8,891281e+004
3108	6;1*11;2*3;4*10;5*7;8*9	30,910708	0,003574	0,003408	373577728000	91483264065	3243173271	418243	8	8	2980	2,709672e+001	1,162517e+001	1,651641e-002	-0,000000e+000	-1,308763e-017	4,557828e+001	1,715232e+005
3109	6;1*11;2*3;4*10;5*8;7*9	4,694586	0,002314	0,001473	290428928000	71468100566	772373323	12484	3	3	2228	4,669489e+000	1,157247e+000	1,543596e-004	-0,000000e+000	4,059478e-021	1,084989e+001	8,322998e+004
3110	6;1*11;2*3;4*10;5*9;7*8	-7,910920	0,001334	0,001244	69306368000	14832289432	537314766	11067	0	0	544	-6,734776e+000	-1,207210e+000	-1,431802e-004	-0,000000e+000	2,201921e-020	1,019351e+001	2,692172e+004
3111	6;1*11;2*4;3*7;5*9;8*10	-29,164357	0,002387	0,002032	163596288000	33427817713	27929381	1614	3	3	1232	-2,526812e+001	-7,428582e-001	-2,474904e-015	-0,000000e+000	-1,482799e-017	3,001239e+001	7,720777e+004
3112	6;1*11;2*4;3*7;5*10;8*9	46,415668	0,003130	0,002682	402761728000	77452558436	434696413	3013	13	13	3049	4,158805e+001	6,803559e+000	1,244348e-004	-0,000000e+000	1,014355e-018	5,066068e+001	1,667739e+005
3113	6;1*11;2*4;3*8;5*9;7*10	2,931978	0,001528	0,000946	93165568000	23791545893	40423975	4811	3	3	680	2,419767e+000	5,624673e-002	9,626732e-007	-0,000000e+000	-2,817770e-023	6,759592e+000	5,063697e+004
3114	6;1*11;2*4;3*8;5*10;7*9	-6,486942	0,001534	0,001070	87595008000	19479613011	29340457	1834	0	0	677	-5,268938e+000	-4,040695e-002	-9,854055e-015	-0,000000e+000	4,738303e-021	9,436242e+000	4,374980e+004
3115	6;1*11;2*4;3*9;5*7;8*10	25,092778	0,002700	0,002579	257886208000	65565987149	103857487	2198	5	5	2009	2,145127e+001	2,348156e+000	2,188191e-006	-0,000000e+000	6,063698e-021	3,356016e+001	9,684464e+004
3116	6;1*11;2*4;3*9;5*8;7*10	6,990034	0,001809	0,001155	121284608000	27472696997	13702464	1890	2	2	895	6,390446e+000	9,128602e-002	6,114918e-011	-0,000000e+000	2,421638e-021	9,744124e+000	4,913641e+004
3117	6;1*11;2*4;3*9;5*10;7*8	8,485687	0,002626	0,001618	278857728000	58152100861	411621954	77650	24	19	2120	7,820320e+000	4,101056e-002	-1,914004e-007	2,947909e-024	-9,011709e-020	1,275584e+001	1,359276e+005
3118	6;1*11;2*4;3*10;5*7;8*9	-48,355116	0,003889	0,003728	581183488000	143824170870	1880023351	65283	15	15	4582	-4,143777e+001	-1,227694e+001	-2,820582e-003	-0,000000e+000	1,982541e-017	6,695704e+001	2,419816e+005
3119	6;1*11;2*4;3*10;5*8;7*9	-13,348866	0,002298	0,001436	530618368000	132043571124	215485097	17522	8	8	4200	-1,243879e+001	-9,024973e-001	-3,792948e-006	-0,000000e+000	-7,270026e-020	1,868705e+001	1,335529e+005
3120	6;1*11;2*4;3*10;5*9;7*8	6,486366	0,001126	0,000999	109344768000	23103506560	191421603	4593	1	1	868	5,711404e+000	6,827516e-001	-6,614334e-006	-0,000000e+000	-2,607191e-021	1,129966e+001	3,048697e+004
3121	6;1*11;2*5;3*7;4*10;8*9	-2,586165	0,001605	0,000845	112457728000	24510545532	76908817	1081	3	3	767	-2,205216e+000	-1,009264e-001	7,764046e-009	-0,000000e+000	-6,555488e-021	5,316887e+000	2,886148e+004
3122	6;1*11;2*5;3*8;4*9;7*10	2,331165	0,000761	0,000436	34797568000	7270436522	22241114	1263	0	0	204	1,804628e+000	4,141467e-002	-3,605663e-007	-0,000000e+000	2,275965e-023	2,453146e+000	1,830825e+004
3123	6;1*11;2*5;3*8;4*10;7*9	6,443308	0,001000	0,000722	74283008000	15508288461	27189631	1998	1	1	492	5,464529e+000	1,253706e-001	3,932652e-010	-0,000000e+000	2,916780e-021	7,389043e+000	2,663880e+004
3124	6;1*11;2*5;3*9;4*8;7*10	0,260144	0,000486	0,000278	20400128000	4672657487	14229572	817	2	2	114	1,089406e-001	-3,149606e-002	-2,799155e-007	-0,000000e+000	3,483427e-024	1,518696e+000	1,163817e+004
3125	6;1*11;2*5;3*9;4*10;7*8	-9,832009	0,001041	0,000677	111863808000	21123164669	65298051	2686	2	2	755	-7,926929e+000	-3,603321e-001	-6,459266e-010	-0,000000e+000	-3,133713e-018	1,026924e+001	2,687699e+004
3126	6;1*11;2*5;3*10;4*7;8*9	-7,149245	0,002022	0,001201	195401728000	38830583765	136492745	1300	2	2	1404	-6,598589e+000	-3,965931e-001	-6,524469e-006	-0,000000e+000	-1,148442e-019	9,047604e+000	5,819622e+004
3127	6;1*11;2*5;3*10;4*8;7*9	10,662620	0,001791	0,001313	161589248000	28708072549	23166654	3286	6	6	1143	9,424965e+000	2,383214e-001	-1,318774e-010	-0,000000e+000	2,033898e-018	1,305835e+001	5,680302e+004
3128	6;1*11;2*5;3*10;4*9;7*8	-9,586096	0,001943	0,001392	201893888000	29674758301	86626721	4556	6	6	1410	-7,794963e+000	-5,559061e-001	-2,600595e-014	-0,000000e+000	-2,127577e-021	1,647849e+001	4,948137e+004
3129	6;1*11;2*7;3*4;5*10;8*9	-19,079067	0,002463	0,001766	203614208000	31278824370	944423826	9926	10	10	1480	-1,719324e+001	-5,583894e+000	-1,306768e-003	-0,000000e+000	-4,375132e-021	2,196929e+001	1,022525e+005
3130	6;1*11;2*7;3*5;4*10;8*9	2,051431	0,001568	0,000997	79054848000	17266060605	110817091	6246	2	2	594	1,557031e+000	4,617407e-002	-3,547435e-006	-0,000000e+000	4,172292e-022	6,766820e+000	4,050339e+004
3131	6;1*11;2*7;3*10;4*5;8*9	-2,475364	0,002994	0,001670	320616448000	48886051638	1279024209	15109	10	10	2338	-2,542778e+000	-2,186067e-002	1,650924e-005	-0,000000e+000	5,823946e-020	9,893291e+000	1,394508e+005
3132	6;1*11;2*8;3*5;4*10;7*9	6,325159	0,001422	0,001318	76802048000	13383807733	20350955	2232	2	2	607	6,128507e+000	3,212089e-001	-6,378077e-016	-0,000000e+000	7,234841e-022	8,342980e+000	3,298980e+004
3133	6;1*11;2*8;3*10;4*5;7*9	-15,534774	0,001983	0,001817	192206848000	29809064723	124350009	4660	3	3	1427	-1,445665e+001	-2,587383e+000	-2,284220e-006	-0,000000e+000	-2,730882e-017	2,173598e+001	5,972094e+004
3134	6;1*11;2*9;3*10;4*5;7*8	9,914667	0,001314	0,001215	103958528000	12523636403	289173775	5583	2	2	752	8,355771e+000	2,533735e+000	5,067080e-004	-0,000000e+000	3,436211e-018	1,359780e+001	2,907149e+004
3135	6;1*11;2*10;3*4;5*7;8*9	23,282835	0,002902	0,002794	248485888000	58479162548	2778838618	796470	14	7	1867	1,916825e+001	8,518692e+000	1,438340e-002	-6,971568e-008	-6,918369e-017	3,425744e+001	1,336925e+005
3136	6;1*11;2*10;3*4;5*8;7*9	11,072095	0,002536	0,001666	388200448000	91958677556	960377289	19366	11	11	3040	1,050648e+001	1,979420e+000	1,924102e-004	-0,000000e+000	6,074788e-020	1,809919e+001	1,162993e+005
3137	6;1*11;2*10;3*4;5*9;7*8	-3,838828	0,001301	0,001263	68098048000	13029915224	529281590	11063	2	2	498	-3,869845e+000	-1,232809e+000	-6,849972e-005	-0,000000e+000	8,336202e-020	1,069366e+001	2,913275e+004
3138	6;1*11;2*10;3*5;4*8;7*9	-34,260324	0,002695	0,002485	381708288000	71221389744	138714720	14311	9	9	3019	-2,922816e+001	-1,923509e+000	-7,851963e-008	-0,000000e+000	-5,721453e-021	3,671408e+001	1,182432e+005
3139	6;1*11;2*10;3*5;4*9;7*8	63,542596	0,003457	0,003080	748853248000	130242997668	1492708478	35478	40	40	5716	5,317911e+001	1,001233e+001	2,779041e-004	-0,000000e+000	1,539265e-015	7,079364e+001	2,146934e+005
3140	6;1*11;2*10;3*9;4*5;7*8	-27,491658	0,002328	0,002255	262555648000	34201733508	1912004243	100290	9	9	1984	-2,125928e+001	-6,687354e+000	-2,316764e-003	-0,000000e+000	-7,283316e-021	3,396130e+001	9,069004e+004


==> anc/class_3_1_1_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2880	6;1*3;2*7;4*8;5*10;9*11	2,334449	0,000899	0,000644	15816704000	3951571712	5632059	1394	0	0	116	2,180952e+000	5,771280e-002	4,185555e-007	-0,000000e+000	-6,028321e-020	3,338423e+000	1,231286e+004
2881	6;1*3;2*7;4*8;5*11;9*10	-4,441348	0,001631	0,001184	20035584000	5266532161	16526978	1073	0	0	118	-4,294657e+000	-4,492882e-001	-3,393581e-006	-0,000000e+000	-2,518885e-022	6,084722e+000	1,116046e+004
2882	6;1*3;2*7;4*9;5*10;8*11	0,921609	0,001628	0,000935	14874624000	3499580739	7344133	1378	0	0	91	7,450150e-001	1,562675e-002	3,296220e-009	-0,000000e+000	6,693297e-019	2,480686e+000	8,712353e+003
2883	6;1*3;2*7;4*9;5*11;8*10	3,234556	0,001872	0,001226	10696704000	2465777729	5540317	1697	0	0	86	3,039473e+000	5,654149e-002	6,562403e-007	-0,000000e+000	7,589780e-022	4,462182e+000	8,898306e+003
2884	6;1*3;2*7;4*10;5*8;9*11	12,432672	0,002917	0,002336	48543744000	12286861381	7510087	704	7	7	352	1,184551e+001	2,623257e-001	-2,700312e-011	-0,000000e+000	1,238872e-021	1,435493e+001	2,497683e+004
2885	6;1*3;2*7;4*10;5*9;8*11	1,539395	0,000953	0,000641	11925504000	2576498973	2504025	249	1	1	83	1,306932e+000	4,822710e-003	8,856751e-017	-0,000000e+000	3,397064e-022	2,509025e+000	6,478539e+003
2886	6;1*3;2*7;4*10;5*11;8*9	-2,969063	0,000812	0,000622	24909824000	5724404740	16510551	1697	0	0	186	-2,768261e+000	-1,661259e-001	9,541941e-006	-0,000000e+000	-7,898476e-022	4,396565e+000	1,100600e+004
2887	6;1*3;2*7;4*11;5*8;9*10	-11,681374	0,003512	0,002456	73385984000	18363703968	52967570	406	4	4	534	-1,138830e+001	-1,907389e+000	-2,720586e-008	-0,000000e+000	-1,871312e-020	1,394373e+001	4,005093e+004
2888	6;1*3;2*7;4*11;5*9;8*10	6,700004	0,002733	0,001844	37054464000	7927883673	7128876	647	1	1	272	6,202315e+000	1,140061e-001	-6,492518e-016	-0,000000e+000	5,026169e-020	9,029897e+000	2,070492e+004
2889	6;1*3;2*7;4*11;5*10;8*9	-9,040438	0,002502	0,001651	54667264000	11490003281	25140501	1211	5	5	374	-8,332821e+000	-5,179491e-001	-1,713645e-011	-0,000000e+000	-9,982496e-022	1,041269e+001	2,163494e+004
2890	6;1*3;2*8;4*7;5*11;9*10	-12,289601	0,003332	0,001733	180967424000	50025526242	144175751	2414	8	8	1239	-1,184488e+001	-1,886963e+000	-4,894236e-005	-0,000000e+000	-1,717118e-019	1,379262e+001	8,878290e+004
2891	6;1*3;2*8;4*9;5*10;7*11	-1,003033	0,001284	0,000848	23189504000	4750334297	10027886	1199	3	3	136	-7,848705e-001	-1,180694e-002	-1,419490e-008	-0,000000e+000	-9,261555e-021	2,604063e+000	9,113411e+003
2892	6;1*3;2*8;4*9;5*11;7*10	-1,406347	0,001087	0,000575	13195264000	3236148142	5872893	1047	1	1	94	-1,247435e+000	-2,219711e-002	-9,372280e-010	-0,000000e+000	-8,116022e-024	1,534717e+000	8,158086e+003
2893	6;1*3;2*8;4*10;5*7;9*11	-5,294365	0,002065	0,001721	47294464000	12587080174	8307504	424	3	3	343	-5,057849e+000	-4,483580e-001	2,058626e-022	-0,000000e+000	-1,929773e-022	1,026492e+001	1,927930e+004
2894	6;1*3;2*8;4*10;5*9;7*11	-0,801868	0,001011	0,000563	14997504000	3290716167	3391275	439	3	3	121	-7,641718e-001	-4,731036e-003	-2,373832e-012	-0,000000e+000	-4,260405e-022	1,761654e+000	8,524049e+003
2895	6;1*3;2*8;4*10;5*11;7*9	0,199828	0,001092	0,000733	13830144000	3132611093	5699586	1599	5	5	87	1,583866e-001	3,227742e-002	5,485244e-008	-0,000000e+000	6,331218e-023	2,091561e+000	6,423505e+003
2896	6;1*3;2*8;4*11;5*7;9*10	12,985158	0,003233	0,003104	70641664000	19888132759	108577746	1375	5	5	499	1,247938e+001	3,135142e+000	2,624223e-004	-0,000000e+000	-3,050584e-020	1,966492e+001	3,246534e+004
2897	6;1*3;2*8;4*11;5*9;7*10	-0,947212	0,001303	0,000759	9713664000	2960703190	3183061	262	3	3	61	-9,105633e-001	-2,391899e-003	9,879644e-019	-0,000000e+000	-3,323648e-021	2,029770e+000	7,741466e+003
2898	6;1*3;2*8;4*11;5*10;7*9	1,779371	0,001668	0,001192	7686144000	1673226098	2387452	303	3	3	43	1,385753e+000	-2,197975e-003	4,117004e-012	-0,000000e+000	8,830429e-025	3,437892e+000	4,586890e+003
2899	6;1*3;2*9;4*7;5*10;8*11	0,823599	0,000857	0,000618	13830144000	3685714267	5282955	1029	0	0	101	8,070192e-001	5,679212e-003	-6,612885e-012	-0,000000e+000	1,595156e-022	2,843743e+000	9,095375e+003
2900	6;1*3;2*9;4*7;5*11;8*10	9,111352	0,002443	0,001747	61712384000	15814798842	12218732	1175	4	4	434	8,698449e+000	2,585937e-001	-1,515560e-010	-0,000000e+000	9,214893e-021	1,008885e+001	3,480930e+004
2901	6;1*3;2*9;4*8;5*10;7*11	2,473821	0,001010	0,000714	14075904000	3050819039	7523001	1664	1	1	85	2,259306e+000	3,252029e-002	-1,608256e-006	-0,000000e+000	-9,019929e-026	2,853972e+000	8,250698e+003
2902	6;1*3;2*9;4*8;5*11;7*10	0,319299	0,000735	0,000454	18847744000	4901152230	6349094	737	3	3	126	2,955581e-001	-2,321196e-002	-2,456879e-010	-0,000000e+000	-1,868046e-022	1,520952e+000	1,033411e+004
2903	6;1*3;2*9;4*10;5*7;8*11	-1,053980	0,001299	0,001007	14424064000	3671989536	2782524	340	0	0	107	-7,530655e-001	-3,037621e-002	-2,544112e-022	-0,000000e+000	1,348990e-022	4,140577e+000	5,203649e+003
2904	6;1*3;2*9;4*10;5*8;7*11	-1,119705	0,000723	0,000453	10942464000	2662743863	2343767	349	1	1	77	-9,551318e-001	-1,222283e-002	4,108683e-012	-0,000000e+000	-1,390394e-023	1,614213e+000	5,511791e+003
2905	6;1*3;2*9;4*10;5*11;7*8	0,334718	0,001260	0,000820	22943744000	4706370999	12618638	1003	0	0	178	2,219234e-001	-1,408175e-002	9,859982e-017	-0,000000e+000	-6,999191e-021	2,260767e+000	7,561681e+003
2906	6;1*3;2*9;4*11;5*7;8*10	-8,388900	0,002593	0,002376	69228544000	17760585756	13437832	793	6	6	493	-7,922881e+000	-8,306262e-001	-4,102915e-017	-0,000000e+000	2,021113e-021	1,481232e+001	2,259676e+004
2907	6;1*3;2*9;4*11;5*8;7*10	-2,524863	0,001504	0,000958	14792704000	4137109201	5284191	1230	0	0	102	-2,460016e+000	-1,865033e-002	-1,789945e-011	-0,000000e+000	-3,198381e-023	3,110629e+000	1,009057e+004
2908	6;1*3;2*9;4*11;5*10;7*8	1,321158	0,003145	0,001945	106563584000	19039027096	35775865	3088	21	20	737	1,488176e+000	8,514093e-002	-4,475425e-015	-0,000000e+000	-2,122393e-022	7,651216e+000	3,189689e+004
2909	6;1*3;2*10;4*7;5*8;9*11	-20,591668	0,003489	0,002416	134395904000	35807300338	36564966	1726	3	3	1019	-1,888206e+001	-1,083760e+000	-1,948992e-016	-0,000000e+000	-3,134123e-021	2,117324e+001	5,845104e+004
2910	6;1*3;2*10;4*7;5*9;8*11	6,814633	0,002245	0,001235	54974464000	13940525675	8163920	430	2	2	325	6,445341e+000	6,478547e-002	-2,794779e-016	-0,000000e+000	4,835887e-020	7,663514e+000	3,084884e+004
2911	6;1*3;2*10;4*7;5*11;8*9	-10,305872	0,002994	0,001778	86308864000	22840200293	68381232	12018	1	0	585	-1,012596e+001	-1,261546e+000	-8,457854e-007	1,213856e-041	-2,199216e-016	1,184136e+001	5,782438e+004
2912	6;1*3;2*10;4*8;5*7;9*11	9,895866	0,003293	0,002967	93333504000	24865108689	46347949	1195	7	7	733	8,991384e+000	1,460959e+000	-2,921538e-005	-0,000000e+000	-1,116664e-023	1,650038e+001	2,659806e+004
2913	6;1*3;2*10;4*8;5*9;7*11	-5,943265	0,001830	0,001161	29476864000	6966354502	5085418	766	0	0	207	-5,555350e+000	-4,042432e-002	-7,046395e-010	-0,000000e+000	-5,221513e-022	6,214043e+000	1,386755e+004
2914	6;1*3;2*10;4*8;5*11;7*9	0,923362	0,001938	0,001111	30562304000	7447608171	14408875	3124	3	3	190	6,700109e-001	-1,991324e-002	1,203270e-008	-0,000000e+000	5,688852e-025	4,330208e+000	2,099221e+004
2915	6;1*3;2*10;4*9;5*7;8*11	-3,912451	0,001510	0,001116	41826304000	11320020349	8288318	982	3	3	288	-3,454479e+000	-1,390322e-001	-9,874264e-011	-0,000000e+000	-5,446333e-022	6,641733e+000	1,526280e+004
2916	6;1*3;2*10;4*9;5*8;7*11	0,296459	0,001402	0,000799	29988864000	7698766001	7150864	1135	3	3	182	2,299914e-001	1,975341e-002	-4,175675e-009	-0,000000e+000	-2,074602e-019	2,993564e+000	1,463416e+004
2917	6;1*3;2*10;4*9;5*11;7*8	-2,448759	0,001631	0,001008	66791424000	16882724204	61097686	21595	5	5	463	-2,146336e+000	-3,703505e-002	-4,807855e-010	-0,000000e+000	-2,487098e-021	5,243702e+000	3,369431e+004
2918	6;1*3;2*10;4*11;5*7;8*9	10,004308	0,002554	0,002352	73918464000	18626014076	84184680	2356	4	4	549	9,090310e+000	2,125869e+000	2,445614e-004	-0,000000e+000	9,128594e-019	1,892482e+001	2,586720e+004
2919	6;1*3;2*10;4*11;5*8;7*9	1,069824	0,001848	0,001340	38918144000	9052160836	7752459	1399	3	3	292	1,617194e+000	1,336845e-001	2,208534e-006	-0,000000e+000	8,905037e-021	7,407479e+000	1,279794e+004
2920	6;1*3;2*10;4*11;5*9;7*8	-4,210266	0,001215	0,000994	25647104000	5205804911	17449368	1002	6	6	191	-3,837888e+000	-1,734514e-001	-6,614628e-018	-0,000000e+000	-7,957868e-023	6,728172e+000	7,149478e+003
2921	6;1*3;2*11;4*7;5*8;9*10	42,663416	0,005214	0,003988	242571264000	69924745011	556257322	11818	24	24	1836	3,945291e+001	8,330466e+000	1,008014e-003	-0,000000e+000	5,074906e-020	4,382777e+001	1,233985e+005
2922	6;1*3;2*11;4*7;5*9;8*10	-45,941686	0,005321	0,003856	225265664000	53490123599	55277673	3256	10	10	1657	-4,050715e+001	-1,832382e+000	-3,596602e-016	-0,000000e+000	-9,708677e-021	4,793722e+001	1,000844e+005
2923	6;1*3;2*11;4*7;5*10;8*9	35,445398	0,004978	0,003749	238147584000	50238526875	204946393	2263	10	10	1764	3,142103e+001	5,459059e+000	2,629465e-004	-0,000000e+000	1,182686e-018	3,970353e+001	8,316413e+004
2924	6;1*3;2*11;4*8;5*7;9*10	-21,426020	0,004619	0,004198	219961344000	62906271687	813422374	29641	11	11	1700	-2,004383e+001	-7,437888e+000	-2,714504e-003	-0,000000e+000	2,722926e-023	3,515944e+001	7,968282e+004
2925	6;1*3;2*11;4*8;5*9;7*10	7,464423	0,002553	0,001550	50202624000	13380931847	28902264	4335	2	2	368	6,612159e+000	2,498744e-001	2,599280e-006	-0,000000e+000	6,945135e-022	8,542107e+000	2,239721e+004
2926	6;1*3;2*11;4*8;5*10;7*9	-3,373797	0,002796	0,001547	41764864000	9910919969	15873287	1356	0	0	284	-2,896291e+000	-4,588824e-002	8,252005e-017	-0,000000e+000	-2,988739e-024	6,741542e+000	2,185390e+004
2927	6;1*3;2*11;4*9;5*7;8*10	32,648874	0,004475	0,004253	247035904000	65055876684	117566648	3918	15	15	1931	2,824923e+001	3,658868e+000	-3,094011e-006	-0,000000e+000	2,281483e-018	4,548645e+001	6,693588e+004
2928	6;1*3;2*11;4*9;5*8;7*10	3,898032	0,002660	0,001578	60545024000	13592654857	10747104	1557	3	3	411	3,522787e+000	1,033145e-001	4,334709e-016	-0,000000e+000	2,489431e-021	7,717929e+000	1,963355e+004
2929	6;1*3;2*11;4*9;5*10;7*8	3,069191	0,003077	0,001708	152049664000	31535542555	110316482	4921	8	8	1170	3,110784e+000	4,298795e-002	1,350984e-013	-0,000000e+000	-5,740584e-023	8,704054e+000	4,543445e+004
2930	6;1*3;2*11;4*10;5*7;8*9	-27,855293	0,005030	0,004817	202635264000	48717848645	517491758	18033	9	9	1605	-2,407980e+001	-7,071848e+000	-1,234413e-003	-0,000000e+000	-1,409672e-019	4,278101e+001	6,247995e+004
2931	6;1*3;2*11;4*10;5*8;7*9	-4,954402	0,002887	0,001903	109185024000	26386460335	46602973	4792	2	2	887	-4,582544e+000	-4,560299e-001	6,133886e-007	-0,000000e+000	-1,179549e-022	9,775887e+000	2,554134e+004
2932	6;1*3;2*11;4*10;5*9;7*8	6,061821	0,001438	0,001384	32937984000	6976907766	55903354	1792	4	4	263	5,017697e+000	4,698777e-001	8,171464e-008	-0,000000e+000	-4,738494e-017	8,659784e+000	7,897598e+003
2933	6;1*4;2*7;3*8;5*11;9*10	-0,893911	0,001107	0,000644	22779904000	6316516939	15972484	1151	0	0	140	-7,808795e-001	-1,822145e-002	3,325855e-009	-0,000000e+000	-4,263670e-023	1,890359e+000	1,560736e+004
2934	6;1*4;2*7;3*9;5*10;8*11	0,130284	0,000232	0,000144	1316864000	142781490	135050	28	0	0	7	3,134645e-002	3,870100e-004	4,939923e-015	-0,000000e+000	1,066877e-026	2,986526e-001	9,178865e+002
2935	6;1*4;2*7;3*9;5*11;8*10	1,703620	0,001264	0,000872	11638784000	2141710059	5298108	986	0	0	73	1,422961e+000	1,143260e-001	9,263293e-012	-0,000000e+000	1,312930e-022	2,068169e+000	6,926671e+003
2936	6;1*4;2*7;3*10;5*9;8*11	-0,067239	0,000186	0,000117	11474944000	2893093365	7969361	1413	0	0	61	-7,324251e-002	5,487658e-003	1,162664e-011	-0,000000e+000	5,868557e-025	4,846324e-001	9,375283e+003
2937	6;1*4;2*7;3*10;5*11;8*9	-1,919536	0,000881	0,000592	16635904000	2725253544	3197526	200	0	0	109	-1,586964e+000	-4,603459e-002	-2,174138e-013	-0,000000e+000	-1,514086e-022	2,101260e+000	5,534760e+003
2938	6;1*4;2*7;3*11;5*8;9*10	-1,219690	0,001271	0,000766	13522944000	3594467062	6399981	383	0	0	101	-1,167787e+000	-1,129657e-001	-3,536343e-012	-0,000000e+000	-6,273595e-020	2,596777e+000	7,571609e+003
2939	6;1*4;2*7;3*11;5*9;8*10	0,830796	0,000775	0,000558	6887424000	1341459723	2395337	466	0	0	51	7,482896e-001	3,382341e-003	9,661363e-012	-0,000000e+000	9,071096e-024	2,022293e+000	3,832121e+003
2940	6;1*4;2*7;3*11;5*10;8*9	-0,393465	0,000372	0,000258	21796864000	4614378637	10569376	1054	0	0	168	-3,468487e-001	1,782858e-003	7,776798e-011	-0,000000e+000	-5,340570e-024	1,861482e+000	1,003820e+004
2941	6;1*4;2*8;3*7;5*11;9*10	-1,467324	0,000956	0,000529	22124544000	5851139609	10498754	420	0	0	136	-1,357050e+000	-3,672798e-002	-3,255024e-013	-0,000000e+000	-9,730332e-024	2,114277e+000	1,033352e+004
2942	6;1*4;2*8;3*9;5*10;7*11	1,482925	0,001094	0,000677	7501824000	942013554	2301114	381	3	3	35	1,303698e+000	4,322213e-002	1,586972e-011	-0,000000e+000	9,146395e-026	1,551080e+000	4,552384e+003
2943	6;1*4;2*8;3*9;5*11;7*10	0,021593	0,000548	0,000317	13932544000	3550686738	11214197	1023	3	3	73	1,766200e-002	-4,665790e-002	3,426176e-011	-0,000000e+000	2,537679e-023	6,690003e-001	8,491395e+003
2944	6;1*4;2*8;3*10;5*9;7*11	0,056283	0,000174	0,000111	11966464000	3040906063	2343728	160	1	1	72	6,451393e-002	-4,236294e-004	-1,082125e-021	-0,000000e+000	-2,295364e-025	3,826684e-001	1,143682e+004
2945	6;1*4;2*8;3*10;5*11;7*9	1,410911	0,001383	0,000843	13768704000	2311689812	5230883	958	1	1	95	1,188715e+000	1,058717e-001	7,264167e-010	-0,000000e+000	6,242305e-024	1,843785e+000	7,528408e+003
2946	6;1*4;2*8;3*11;5*7;9*10	0,359878	0,001503	0,001060	14055424000	3720716281	12651701	134	0	0	74	2,598356e-001	1,784790e-001	1,418955e-005	-0,000000e+000	-1,203439e-019	3,899458e+000	4,188158e+003
2947	6;1*4;2*8;3*11;5*9;7*10	-0,175913	0,000636	0,000371	1153024000	182554581	294528	37	0	0	7	-1,448122e-001	3,046154e-003	2,956085e-018	-0,000000e+000	-3,360288e-026	5,051998e-001	1,000526e+003
2948	6;1*4;2*8;3*11;5*10;7*9	-0,233683	0,000323	0,000208	25565184000	5037624904	8349758	1621	2	2	142	-2,130301e-001	-9,410254e-003	-2,560194e-012	-0,000000e+000	-2,345004e-025	1,213225e+000	1,061019e+004
2949	6;1*4;2*9;3*7;5*11;8*10	0,053944	0,000775	0,000571	5638144000	1159903755	1470176	146	0	0	33	3,572037e-002	-9,888224e-003	1,685595e-015	-0,000000e+000	1,153860e-024	1,547310e+000	3,359343e+003
2950	6;1*4;2*9;3*8;5*10;7*11	-0,969478	0,001154	0,000687	1316864000	115489978	482746	91	1	1	11	-7,219003e-001	-1,187584e-002	-3,983221e-008	-0,000000e+000	2,480649e-026	1,027269e+000	1,087917e+003
2951	6;1*4;2*9;3*8;5*11;7*10	0,579314	0,000503	0,000290	6887424000	1384612181	2558502	310	0	0	40	5,029746e-001	2,252360e-002	1,921841e-011	-0,000000e+000	7,228402e-025	7,192378e-001	3,686824e+003
2952	6;1*4;2*9;3*10;5*7;8*11	-0,465866	0,000448	0,000331	10164224000	2526014023	2576543	304	1	1	64	-3,926381e-001	-1,686396e-002	-1,164287e-012	-0,000000e+000	-4,366773e-025	8,700385e-001	3,419625e+003
2953	6;1*4;2*9;3*10;5*8;7*11	-0,060467	0,000321	0,000175	10983424000	2831654524	2858798	334	0	0	59	-6,579402e-002	-1,897616e-003	-1,052253e-011	-0,000000e+000	3,292600e-025	4,729107e-001	5,298646e+003
2954	6;1*4;2*9;3*10;5*11;7*8	-1,447420	0,000842	0,000543	19052544000	3237006618	7612407	709	0	0	132	-1,267458e+000	-6,629680e-002	-5,281104e-015	-0,000000e+000	-1,246698e-025	1,750228e+000	5,796958e+003
2955	6;1*4;2*9;3*11;5*7;8*10	-0,748695	0,001117	0,000847	14383104000	3611852225	3072654	348	0	0	111	-6,525154e-001	-2,346413e-002	4,614382e-015	-0,000000e+000	4,127317e-024	3,001103e+000	5,319566e+003
2956	6;1*4;2*9;3*11;5*8;7*10	-0,658109	0,000325	0,000211	5249024000	1208593903	646196	56	0	0	43	-5,724957e-001	-1,622539e-004	-1,049768e-032	-0,000000e+000	-1,035498e-024	7,832360e-001	2,121219e+003
2957	6;1*4;2*9;3*11;5*10;7*8	0,364789	0,000810	0,000507	8484864000	1320468191	1789291	113	0	0	49	2,920191e-001	6,569662e-003	-1,056804e-018	-0,000000e+000	7,344562e-025	1,366084e+000	2,492143e+003
2958	6;1*4;2*10;3*7;5*9;8*11	0,296330	0,000156	0,000100	12130304000	2740018168	2425715	92	2	2	66	2,580205e-001	7,240864e-004	9,794392e-022	-0,000000e+000	2,914926e-024	3,489495e-001	8,372017e+003
2959	6;1*4;2*10;3*7;5*11;8*9	0,279180	0,000760	0,000524	6723584000	1452600518	3604467	1105	0	0	42	2,870696e-001	5,903659e-003	1,478218e-013	-0,000000e+000	3,867272e-023	1,797630e+000	4,155426e+003
2960	6;1*4;2*10;3*8;5*9;7*11	0,694399	0,000256	0,000189	7051264000	1305125843	1005574	99	0	0	51	5,898055e-001	7,421787e-004	-3,604915e-035	-0,000000e+000	5,675367e-026	8,134582e-001	3,453400e+003
2961	6;1*4;2*10;3*8;5*11;7*9	-0,707703	0,001004	0,000600	7256064000	1318509478	1906546	229	1	1	45	-6,483886e-001	-1,575285e-002	-1,387770e-015	-0,000000e+000	2,255884e-027	1,355284e+000	4,255158e+003
2962	6;1*4;2*10;3*9;5*7;8*11	0,094081	0,000274	0,000181	7133184000	1768224482	1416232	268	0	0	47	1,066970e-001	-1,782649e-004	2,705393e-013	-0,000000e+000	2,153764e-024	5,842096e-001	2,593882e+003
2963	6;1*4;2*10;3*9;5*8;7*11	-0,121190	0,000495	0,000286	4102144000	808921767	852920	139	2	2	25	-7,292674e-002	-6,230798e-004	1,563927e-014	-0,000000e+000	9,397453e-026	5,328783e-001	4,400226e+003
2964	6;1*4;2*10;3*9;5*11;7*8	0,934101	0,000718	0,000472	19974144000	4981525080	25327699	9730	2	1	124	9,228573e-001	8,286449e-002	2,995987e-010	-0,000000e+000	-3,043450e-022	1,529040e+000	1,314232e+004
2965	6;1*4;2*10;3*11;5*7;8*9	1,418331	0,000861	0,000652	20527104000	4864607304	13151105	681	5	5	152	1,093612e+000	8,958237e-002	6,173630e-006	-0,000000e+000	5,835019e-023	3,619965e+000	5,208530e+003
2966	6;1*4;2*10;3*11;5*8;7*9	1,988483	0,000570	0,000417	27039744000	6317230334	6890517	1151	0	0	195	1,603205e+000	8,903661e-003	-1,554843e-013	-0,000000e+000	8,086952e-023	2,700244e+000	6,725128e+003
2967	6;1*4;2*10;3*11;5*9;7*8	1,114507	0,000776	0,000576	15366144000	2772565884	7134734	677	0	0	123	8,618352e-001	8,316336e-003	5,304587e-014	-0,000000e+000	1,139024e-024	2,322868e+000	3,439375e+003
2968	6;1*4;2*11;3*7;5*8;9*10	-6,358007	0,002246	0,001471	60176384000	14984553899	22523039	258	4	4	356	-6,142030e+000	-5,422120e-001	-7,480173e-005	-0,000000e+000	-3,028140e-020	7,444752e+000	3,345353e+004
2969	6;1*4;2*11;3*7;5*9;8*10	2,862680	0,001604	0,001003	15529984000	3268697635	2760199	150	0	0	87	2,614573e+000	1,888632e-002	-2,253225e-017	-0,000000e+000	5,479958e-022	3,685660e+000	9,388150e+003
2970	6;1*4;2*11;3*7;5*10;8*9	-2,612400	0,001272	0,000933	10758144000	2080145070	2626381	62	1	1	68	-2,309781e+000	-6,595882e-002	-1,854979e-019	-0,000000e+000	-1,742855e-022	3,649904e+000	5,089725e+003
2971	6;1*4;2*11;3*8;5*7;9*10	4,190238	0,001610	0,001229	46045184000	12673023566	48526939	418	6	6	294	3,857416e+000	6,102512e-001	1,825506e-004	-0,000000e+000	8,461243e-018	6,618982e+000	1,731323e+004
2972	6;1*4;2*11;3*8;5*9;7*10	0,932665	0,000745	0,000480	13072384000	3035320430	3532382	298	0	0	79	8,717341e-001	2,677380e-003	-5,747774e-015	-0,000000e+000	-2,099939e-023	1,500448e+000	8,412985e+003
2973	6;1*4;2*11;3*8;5*10;7*9	1,494077	0,000702	0,000488	21796864000	4643139747	10997676	1610	1	1	136	1,287648e+000	2,922604e-003	6,375543e-011	-0,000000e+000	-1,725966e-024	2,142761e+000	1,315385e+004
2974	6;1*4;2*11;3*9;5*7;8*10	-2,244382	0,001415	0,000942	33040384000	8784222715	6330949	754	2	2	240	-1,981865e+000	-8,543978e-002	3,652773e-011	-0,000000e+000	2,359402e-022	4,526404e+000	1,318852e+004
2975	6;1*4;2*11;3*9;5*8;7*10	-0,691072	0,001015	0,000590	5842944000	1305933426	483461	69	1	1	37	-6,912983e-001	-2,389697e-003	1,864712e-035	-0,000000e+000	-1,486461e-024	1,188093e+000	3,858937e+003
2976	6;1*4;2*11;3*9;5*10;7*8	-2,641971	0,001293	0,000821	32077824000	5164855195	5898462	455	1	1	213	-2,340236e+000	-4,358218e-003	-1,846153e-018	-0,000000e+000	3,335207e-022	3,421331e+000	9,870250e+003
2977	6;1*4;2*11;3*10;5*7;8*9	1,764330	0,001191	0,000937	36706304000	9209596912	26421316	1165	1	1	268	1,378041e+000	1,971861e-001	1,811893e-005	-0,000000e+000	-8,269897e-020	5,618312e+000	1,059665e+004
2978	6;1*4;2*11;3*10;5*8;7*9	1,621634	0,000988	0,000738	19380224000	4489846639	4547443	837	2	2	128	1,444931e+000	2,486762e-002	-1,827698e-012	-0,000000e+000	5,886352e-023	3,074498e+000	5,973930e+003
2979	6;1*4;2*11;3*10;5*9;7*8	-1,099203	0,000824	0,000443	22083584000	4634885722	12556465	1026	1	1	171	-9,353182e-001	-2,682500e-002	-3,254235e-018	-0,000000e+000	-1,969463e-021	2,516006e+000	5,065813e+003
2980	6;1*5;2*7;3*8;4*11;9*10	1,097706	0,001142	0,000625	40392704000	10705550530	27541097	1690	5	5	252	9,640807e-001	1,104229e-002	2,867802e-010	-0,000000e+000	9,548458e-021	2,221492e+000	1,505392e+004
2981	6;1*5;2*7;3*9;4*11;8*10	-0,747499	0,001161	0,000806	16553984000	2558227421	7572136	906	1	1	117	-6,160149e-001	-6,217463e-002	-1,197907e-008	-0,000000e+000	-2,376626e-022	1,884864e+000	5,722902e+003
2982	6;1*5;2*7;3*10;4*11;8*9	0,694813	0,001109	0,000545	24459264000	3871243934	9959935	1114	2	2	173	5,716936e-001	4,122366e-002	1,896466e-007	-0,000000e+000	2,037720e-022	1,557041e+000	6,351773e+003
2983	6;1*5;2*7;3*11;4*8;9*10	-1,851326	0,001047	0,000613	30357504000	6991239570	11651348	789	3	3	183	-1,714111e+000	-4,444115e-002	1,643798e-010	-0,000000e+000	-3,473825e-024	2,283632e+000	1,201907e+004
2984	6;1*5;2*7;3*11;4*9;8*10	1,393308	0,000672	0,000512	12703744000	2200715295	6116386	1097	1	1	74	1,150226e+000	2,015889e-002	-3,686288e-009	-0,000000e+000	-3,373253e-024	1,883764e+000	7,289189e+003
2985	6;1*5;2*7;3*11;4*10;8*9	-0,818397	0,000622	0,000422	11188224000	2115107760	8299965	1015	0	0	51	-7,027039e-001	1,008837e-002	1,374651e-007	-0,000000e+000	-3,798735e-024	1,329215e+000	4,683192e+003
2986	6;1*5;2*8;3*7;4*11;9*10	0,462611	0,000698	0,000417	25933824000	6152722174	11265349	794	4	4	150	4,612239e-001	2,185849e-002	-4,656554e-011	-0,000000e+000	1,247624e-025	1,222035e+000	1,190729e+004
2987	6;1*5;2*8;3*9;4*10;7*11	-1,259869	0,000619	0,000354	21510144000	4296707278	25203446	3311	0	0	118	-1,182045e+000	-1,453303e-001	-3,705213e-007	-0,000000e+000	-6,714159e-024	1,281116e+000	1,634924e+004
2988	6;1*5;2*8;3*9;4*11;7*10	-0,139865	0,000384	0,000244	8853504000	2160915277	10288418	1394	0	0	52	-9,922028e-002	1,918860e-002	7,965277e-008	-0,000000e+000	-1,485937e-024	5,960883e-001	7,984890e+003
2989	6;1*5;2*8;3*10;4*9;7*11	0,862312	0,000334	0,000196	12539904000	2705822160	12563233	1490	0	0	92	8,007221e-001	5,192285e-002	3,709408e-007	-0,000000e+000	-8,187543e-024	9,149115e-001	8,996214e+003
2990	6;1*5;2*8;3*10;4*11;7*9	-1,050528	0,001048	0,000653	25032704000	4042719270	14146039	1676	0	0	158	-8,591514e-001	-7,011171e-002	1,391847e-009	-0,000000e+000	-9,483962e-024	1,951259e+000	9,254613e+003
2991	6;1*5;2*8;3*11;4*7;9*10	1,177669	0,000785	0,000416	20281344000	6409555947	10407808	293	3	3	104	1,095058e+000	2,031933e-002	-4,582580e-010	-0,000000e+000	5,762649e-021	1,521147e+000	1,111342e+004
2992	6;1*5;2*8;3*11;4*9;7*10	0,109760	0,000151	0,000099	9508864000	2904990907	4254409	181	0	0	54	1,085505e-001	2,589748e-004	-5,108563e-010	-0,000000e+000	-2,348640e-025	3,907317e-001	8,116645e+003
2993	6;1*5;2*8;3*11;4*10;7*9	1,199125	0,000820	0,000540	11249664000	1931057487	11491385	2611	3	3	78	9,724527e-001	3,280125e-002	2,442600e-007	-0,000000e+000	-9,240146e-025	1,983934e+000	6,886963e+003
2994	6;1*5;2*9;3*7;4*11;8*10	0,228420	0,000727	0,000467	6559744000	1244251496	2246964	204	1	1	29	1,934998e-001	6,947470e-003	2,325750e-015	-0,000000e+000	-5,152373e-019	1,111361e+000	3,324506e+003
2995	6;1*5;2*9;3*8;4*11;7*10	-0,565156	0,000234	0,000155	13625344000	3649684595	13496872	1579	1	0	93	-5,449128e-001	-3,379124e-002	5,363319e-007	-7,853225e-022	-1,514251e-024	6,848544e-001	1,214091e+004
2996	6;1*5;2*9;3*10;4*8;7*11	-0,192501	0,000229	0,000131	4593664000	1065449246	5104865	623	0	0	21	-1,455068e-001	1,057782e-002	2,674163e-008	-0,000000e+000	-1,996662e-026	3,472884e-001	4,277344e+003
2997	6;1*5;2*9;3*10;4*11;7*8	1,330630	0,001076	0,000751	17332224000	2080203994	9311342	1057	4	4	100	9,449536e-001	4,638501e-002	-6,322122e-013	-0,000000e+000	3,476796e-022	2,165711e+000	4,311233e+003
2998	6;1*5;2*9;3*11;4*7;8*10	-0,709306	0,000529	0,000334	8361984000	1976717713	3121227	260	0	0	57	-6,026815e-001	-1,917665e-002	-2,334829e-010	-0,000000e+000	-1,355372e-022	1,014090e+000	4,232437e+003
2999	6;1*5;2*9;3*11;4*8;7*10	0,097624	0,000192	0,000122	6559744000	1533420038	2168576	250	0	0	39	1,160720e-001	4,573732e-003	1,482870e-013	-0,000000e+000	-3,911136e-022	4,850993e-001	3,936640e+003
3000	6;1*5;2*9;3*11;4*10;7*8	-1,804920	0,000780	0,000529	14321664000	3025318172	24340258	6016	1	1	77	-1,691604e+000	-1,298090e-001	-8,579800e-010	-0,000000e+000	8,249063e-024	2,248581e+000	7,076997e+003
3001	6;1*5;2*10;3*7;4*11;8*9	-0,747972	0,000681	0,000403	8853504000	1769243278	3013916	125	0	0	56	-6,654205e-001	-9,059160e-003	3,527691e-016	-0,000000e+000	2,693446e-024	1,226938e+000	4,005837e+003
3002	6;1*5;2*10;3*8;4*9;7*11	-0,182403	0,000148	0,000087	16226304000	4207259438	7900834	652	0	0	110	-1,441109e-001	1,382372e-002	6,549897e-010	-0,000000e+000	-1,492843e-022	3,671532e-001	1,059168e+004
3003	6;1*5;2*10;3*8;4*11;7*9	0,500941	0,000853	0,000493	8525824000	1311739454	2566407	325	0	0	64	4,041415e-001	9,015396e-003	1,715844e-007	-0,000000e+000	-3,687927e-024	1,388313e+000	4,080119e+003
3004	6;1*5;2*10;3*9;4*8;7*11	0,096829	0,000317	0,000188	5085184000	1033410580	4492312	624	0	0	23	7,553128e-002	-5,187161e-003	-8,525700e-008	-0,000000e+000	4,079560e-025	4,060511e-001	3,417024e+003
3005	6;1*5;2*10;3*9;4*11;7*8	-0,549970	0,000776	0,000503	13318144000	1874663618	5889118	616	5	5	67	-5,147754e-001	-5,117237e-002	2,976549e-011	-0,000000e+000	5,683499e-023	1,496352e+000	4,209789e+003
3006	6;1*5;2*10;3*11;4*7;8*9	0,853191	0,000475	0,000307	10819584000	2382122216	3663536	322	1	1	55	7,371798e-001	1,489434e-002	1,357434e-025	-0,000000e+000	4,223457e-025	1,053524e+000	4,246306e+003
3007	6;1*5;2*10;3*11;4*8;7*9	-1,173392	0,001130	0,000729	3119104000	499636348	871724	130	0	0	23	-9,179061e-001	-8,981761e-003	-1,935091e-013	-0,000000e+000	-3,371589e-025	1,589798e+000	1,895348e+003
3008	6;1*5;2*10;3*11;4*9;7*8	1,209690	0,001056	0,000633	6723584000	1057542908	2613920	282	1	1	45	9,320208e-001	-4,348225e-003	8,912539e-018	-0,000000e+000	5,664115e-023	1,803403e+000	2,547038e+003
3009	6;1*5;2*11;3*7;4*8;9*10	5,136328	0,002236	0,001162	63248384000	17496185857	29892749	1390	7	7	419	4,969223e+000	1,849986e-001	1,830272e-011	-0,000000e+000	1,121883e-017	5,596706e+000	3,351130e+004
3010	6;1*5;2*11;3*7;4*9;8*10	-1,704797	0,000642	0,000495	27817984000	5935687753	8952015	820	0	0	165	-1,529592e+000	-2,397733e-002	-5,648196e-013	-0,000000e+000	-2,298879e-022	2,373807e+000	1,580237e+004
3011	6;1*5;2*11;3*7;4*10;8*9	1,468235	0,001039	0,000633	11843584000	2590649999	3906343	179	0	0	73	1,322124e+000	1,810990e-002	-2,405697e-010	-0,000000e+000	1,464931e-020	1,984334e+000	5,859007e+003
3012	6;1*5;2*11;3*8;4*7;9*10	-0,337982	0,001387	0,000848	36112384000	9105344346	16598968	776	2	2	244	-2,777968e-001	2,582355e-002	-9,421844e-010	-0,000000e+000	-1,918609e-022	2,895158e+000	1,323575e+004
3013	6;1*5;2*11;3*8;4*9;7*10	-0,953306	0,000789	0,000396	18499584000	4210068445	5207256	604	0	0	123	-8,527054e-001	2,921089e-003	2,357900e-015	-0,000000e+000	-1,169157e-022	1,313199e+000	1,024403e+004
3014	6;1*5;2*11;3*8;4*10;7*9	-1,826692	0,002784	0,001677	2381824000	327843176	553492	76	0	0	19	-1,467826e+000	-1,555600e-002	-1,698159e-015	-0,000000e+000	-4,817948e-020	2,718339e+000	2,053785e+003
3015	6;1*5;2*11;3*9;4*7;8*10	-0,360578	0,001188	0,000712	20527104000	4661533398	4692890	787	5	5	143	-3,511302e-001	3,671224e-002	-1,014291e-010	-0,000000e+000	-1,694794e-023	1,884307e+000	1,257270e+004
3016	6;1*5;2*11;3*9;4*8;7*10	-0,131076	0,000420	0,000267	12294144000	2895115753	4984322	623	0	0	70	-1,197099e-001	-3,654716e-003	-4,046104e-011	-0,000000e+000	-8,224534e-023	8,103043e-001	6,904965e+003
3017	6;1*5;2*11;3*9;4*10;7*8	2,726156	0,000478	0,000340	70170624000	14423543991	34566221	2943	0	0	480	2,460186e+000	6,118942e-003	-5,957328e-010	-0,000000e+000	1,742710e-016	3,267304e+000	2,481204e+004
3018	6;1*5;2*11;3*10;4*7;8*9	-0,184062	0,000952	0,000607	20772864000	4307298476	6996480	629	0	0	146	-1,135260e-001	-4,325636e-002	-2,019568e-008	-0,000000e+000	-6,155952e-022	1,760333e+000	6,676888e+003
3019	6;1*5;2*11;3*10;4*8;7*9	-0,939706	0,002263	0,001446	6887424000	1043108577	1647472	350	2	2	38	-9,075630e-001	2,404468e-002	2,868712e-012	-0,000000e+000	-3,111640e-024	2,668123e+000	4,715066e+003
3020	6;1*5;2*11;3*10;4*9;7*8	3,292959	0,001927	0,001506	48748544000	6929864997	21569298	3003	0	0	330	3,112617e+000	2,387723e-001	2,111983e-009	-0,000000e+000	1,145670e-022	5,375283e+000	1,340584e+004
3021	6;1*7;2*3;4*8;5*11;9*10	2,088738	0,001093	0,000819	8914944000	2009284604	26939920	550	3	3	50	2,016148e+000	4,356014e-001	1,847158e-005	-0,000000e+000	6,048719e-027	2,793500e+000	5,569539e+003
3022	6;1*7;2*3;4*9;5*11;8*10	-2,989039	0,001350	0,000916	20731904000	4974572225	19521549	3467	0	0	134	-2,899074e+000	-2,808469e-001	-3,345754e-007	-0,000000e+000	-4,372043e-022	4,022173e+000	1,281640e+004
3023	6;1*7;2*3;4*10;5*11;8*9	2,681656	0,001169	0,000846	13768704000	2906250259	35855060	726	0	0	89	2,571962e+000	4,867470e-001	4,595005e-005	-0,000000e+000	1,009682e-023	3,979230e+000	6,611338e+003
3024	6;1*7;2*3;4*11;5*8;9*10	11,643586	0,003876	0,002110	148178944000	36875794173	609237659	2784	2	2	995	1,135416e+001	4,020027e+000	1,396681e-003	-0,000000e+000	1,783293e-019	1,338027e+001	1,039647e+005
3025	6;1*7;2*3;4*11;5*9;8*10	-6,802738	0,003029	0,002125	43034624000	9208169127	22921788	605	0	0	310	-6,335070e+000	-8,707906e-001	-2,962922e-006	-0,000000e+000	-2,918393e-020	8,477837e+000	2,153402e+004
3026	6;1*7;2*3;4*11;5*10;8*9	8,423507	0,002526	0,001505	89831424000	18179491527	218102639	2365	1	1	656	7,873574e+000	1,455163e+000	4,185907e-004	-0,000000e+000	2,646272e-019	9,540976e+000	4,082905e+004
3027	6;1*7;2*4;3*9;5*11;8*10	1,144698	0,000605	0,000412	9508864000	1783026780	5992049	2343	1	1	69	1,023583e+000	-1,706923e-002	-8,955456e-006	-0,000000e+000	8,555632e-024	1,580154e+000	4,821372e+003
3028	6;1*7;2*4;3*10;5*11;8*9	-2,433110	0,001017	0,000870	7071744000	1235165427	4423411	718	2	2	35	-2,132314e+000	-5,666293e-002	1,909902e-007	-0,000000e+000	-3,909717e-024	3,288871e+000	3,235807e+003
3029	6;1*7;2*4;3*11;5*8;9*10	-8,633083	0,003862	0,001505	158214144000	40488033315	115653122	1244	3	3	1033	-8,399261e+000	-1,551031e+000	-2,106959e-005	-0,000000e+000	-3,613252e-019	9,528336e+000	7,268896e+004
3030	6;1*7;2*4;3*11;5*9;8*10	5,255192	0,002174	0,001580	25237504000	5451467507	5938017	480	0	0	173	4,839797e+000	9,566280e-002	-3,459499e-013	-0,000000e+000	1,761917e-020	6,159103e+000	1,486591e+004
3031	6;1*7;2*4;3*11;5*10;8*9	-6,062260	0,002557	0,001964	15407104000	2711401527	5255969	359	1	1	103	-5,312366e+000	-3,093298e-001	-9,265368e-013	-0,000000e+000	-5,495297e-022	6,899595e+000	6,979897e+003
3032	6;1*7;2*5;3*8;4*11;9*10	1,143013	0,001133	0,000646	7829504000	1703670402	2120421	199	0	0	46	9,700465e-001	1,786315e-002	1,494266e-034	-0,000000e+000	3,227240e-025	1,284129e+000	2,922591e+003
3033	6;1*7;2*5;3*9;4*11;8*10	-0,887038	0,000854	0,000462	19011584000	4532781686	13157568	2174	0	0	111	-7,912110e-001	-3,046179e-002	-2,044658e-009	-0,000000e+000	6,845946e-025	1,091601e+000	1,159622e+004
3034	6;1*7;2*5;3*10;4*11;8*9	0,646370	0,000272	0,000183	53213184000	13262715772	25275681	2209	0	0	359	6,181167e-001	3,824718e-002	3,136258e-013	-0,000000e+000	2,844986e-023	9,480880e-001	1,858656e+004
3035	6;1*7;2*5;3*11;4*8;9*10	-0,053545	0,001041	0,000702	7706624000	1711363601	3021260	186	1	1	46	-6,411414e-002	1,116371e-002	7,155508e-010	-0,000000e+000	9,142747e-020	1,271053e+000	3,516316e+003
3036	6;1*7;2*5;3*11;4*9;8*10	0,341810	0,000844	0,000549	6887424000	1400994312	2172149	285	0	0	46	2,525032e-001	-1,503243e-002	-4,774395e-016	-0,000000e+000	-2,177809e-025	1,106180e+000	3,930867e+003
3037	6;1*7;2*5;3*11;4*10;8*9	-0,412353	0,000652	0,000388	16226304000	3731898015	9029448	794	1	1	108	-3,142424e-001	2,388114e-002	-2,209445e-010	-0,000000e+000	4,369371e-023	1,124414e+000	6,580804e+003
3038	6;1*7;2*8;3*5;4*11;9*10	0,040150	0,001046	0,000591	21919744000	5346106896	20081570	1577	1	1	136	2,734708e-003	-3,405119e-002	3,530138e-006	-0,000000e+000	1,782534e-023	1,715946e+000	8,461425e+003
3039	6;1*7;2*8;3*11;4*5;9*10	-0,692497	0,000710	0,000486	60626944000	13976035397	138932788	2298	1	1	413	-5,210946e-001	3,313127e-002	-6,916719e-010	-0,000000e+000	7,436777e-022	1,992864e+000	2,262514e+004
3040	6;1*7;2*9;3*5;4*11;8*10	0,534724	0,000545	0,000392	20035584000	4681869766	21286321	5716	0	0	134	4,950876e-001	-3,704101e-002	-2,457976e-006	-0,000000e+000	5,838884e-023	1,562791e+000	1,379369e+004
3041	6;1*7;2*9;3*11;4*5;8*10	-0,423120	0,000934	0,000616	16656384000	3098871899	9150616	829	0	0	119	-4,052436e-001	2,058648e-002	-3,889495e-011	-0,000000e+000	-9,340272e-025	1,765575e+000	5,997815e+003
3042	6;1*7;2*10;3*4;5*11;8*9	1,376269	0,001419	0,000884	1644544000	282125582	2436763	45	0	0	11	1,202962e+000	1,251754e-001	2,395911e-006	-0,000000e+000	8,497510e-027	1,914513e+000	1,185864e+003
3043	6;1*7;2*10;3*5;4*11;8*9	-0,513958	0,000688	0,000526	8484864000	1576357728	4058986	237	0	0	72	-3,887931e-001	-7,440329e-003	1,157503e-009	-0,000000e+000	-3,906029e-023	1,565928e+000	3,030328e+003
3044	6;1*7;2*10;3*11;4*5;8*9	0,303834	0,000850	0,000531	16656384000	3031499898	29457598	647	1	1	93	2,130395e-001	-7,967117e-003	-4,786887e-012	-0,000000e+000	-7,529491e-021	1,498882e+000	6,687180e+003
3045	6;1*7;2*11;3*4;5*8;9*10	10,065667	0,003798	0,002394	63944704000	16029029737	206037926	5510	2	2	416	9,971768e+000	2,923208e+000	1,163617e-003	-0,000000e+000	4,938006e-019	1,153440e+001	5,718545e+004
3046	6;1*7;2*11;3*4;5*9;8*10	-5,841637	0,002237	0,001679	31238144000	6126158183	16017228	2225	1	1	188	-5,514709e+000	-4,980899e-001	4,129382e-007	-0,000000e+000	-3,302030e-022	7,040367e+000	1,606049e+004
3047	6;1*7;2*11;3*4;5*10;8*9	6,750005	0,002367	0,001646	25380864000	6009733927	58276985	1515	2	2	204	6,502347e+000	1,070199e+000	5,712044e-004	-0,000000e+000	6,197429e-022	7,678229e+000	1,948789e+004
3048	6;1*7;2*11;3*5;4*8;9*10	-0,844169	0,001901	0,001196	34002944000	8282407931	28380285	2739	1	1	224	-7,084440e-001	2,610527e-002	2,131880e-006	-0,000000e+000	-5,866168e-023	3,694016e+000	2,085705e+004
3049	6;1*7;2*11;3*5;4*9;8*10	0,960192	0,001101	0,000770	14137344000	2955560659	9547503	2624	1	1	121	6,714261e-001	-2,381399e-002	-4,480674e-007	-0,000000e+000	-5,688242e-025	2,738182e+000	9,779987e+003
3050	6;1*7;2*11;3*5;4*10;8*9	-2,079929	0,001465	0,000721	65501184000	14049163426	37005446	3170	12	11	425	-1,651722e+000	-5,194206e-002	8,286073e-013	-2,194632e-028	2,067183e-023	3,767559e+000	3,172156e+004
3051	6;1*7;2*11;3*8;4*5;9*10	2,201068	0,001722	0,001091	69986304000	14656478894	129924240	1116	0	0	504	1,792432e+000	-5,506167e-002	-3,242731e-010	-0,000000e+000	2,019848e-022	4,665229e+000	2,677899e+004
3052	6;1*7;2*11;3*9;4*5;8*10	-2,707361	0,001383	0,000983	34433024000	7425492777	34743084	10985	1	1	227	-2,163834e+000	-4,470830e-002	4,746268e-011	-0,000000e+000	-5,641932e-023	3,906005e+000	1,872941e+004
3053	6;1*7;2*11;3*10;4*5;8*9	3,384582	0,001495	0,001074	43341824000	9652019051	94661484	6856	2	2	336	3,015856e+000	9,500834e-002	1,303439e-011	-0,000000e+000	-2,582746e-023	4,882340e+000	2,125297e+004
3054	6;1*8;2*3;4*11;5*7;9*10	-7,581573	0,002569	0,002200	36173824000	9908048801	219461282	14316	1	1	265	-7,227688e+000	-2,707970e+000	-3,310206e-003	-0,000000e+000	1,299448e-022	9,817701e+000	2,425145e+004
3055	6;1*8;2*3;4*11;5*9;7*10	0,587544	0,001372	0,000804	16267264000	5420333442	13965156	355	0	0	115	5,927655e-001	4,528907e-002	6,006299e-014	-0,000000e+000	6,049639e-024	1,910900e+000	1,161475e+004
3056	6;1*8;2*3;4*11;5*10;7*9	-1,918438	0,001729	0,001047	12949504000	2872479840	9805859	445	0	0	103	-1,506430e+000	-3,794729e-002	-2,381838e-017	-0,000000e+000	-9,475665e-020	3,060419e+000	5,664757e+003
3057	6;1*8;2*4;3*11;5*7;9*10	9,472292	0,002866	0,002467	90834944000	23448484524	125774781	1519	6	6	656	8,768544e+000	2,496887e+000	4,445664e-004	-0,000000e+000	-2,666711e-021	1,406522e+001	3,585197e+004
3058	6;1*8;2*4;3*11;5*9;7*10	-0,451490	0,000676	0,000370	17209344000	5311881607	8062453	501	0	0	126	-4,463085e-001	-9,422396e-004	-4,568491e-013	-0,000000e+000	5,449053e-025	1,231269e+000	1,363503e+004
3059	6;1*8;2*4;3*11;5*10;7*9	1,510227	0,001380	0,000871	6825984000	1394726208	2335013	307	0	0	44	1,169849e+000	5,636039e-003	-1,173201e-012	-0,000000e+000	-5,288401e-023	2,327018e+000	4,286852e+003
3060	6;1*8;2*5;3*9;4*11;7*10	-0,040099	0,000067	0,000045	11311104000	3254536390	2185853	241	0	0	77	-3,102422e-002	9,011363e-004	-1,736851e-020	-0,000000e+000	-6,708279e-024	1,649429e-001	6,374491e+003
3061	6;1*8;2*5;3*10;4*11;7*9	-0,863320	0,000698	0,000435	11966464000	2645610322	4801862	602	0	0	77	-7,655484e-001	-2,415521e-002	-1,243021e-010	-0,000000e+000	-1,707553e-025	1,223522e+000	5,953706e+003
3062	6;1*8;2*5;3*11;4*7;9*10	2,552011	0,001407	0,000922	27121664000	7716290187	13612132	915	1	1	171	2,509379e+000	1,294245e-001	4,257405e-012	-0,000000e+000	1,139116e-022	2,997255e+000	1,530704e+004
3063	6;1*8;2*5;3*11;4*9;7*10	-0,143374	0,000163	0,000109	9181184000	2020650232	1524258	142	2	2	56	-1,004091e-001	-2,366222e-004	6,713785e-018	-0,000000e+000	-1,277506e-019	3,945768e-001	4,223018e+003
3064	6;1*8;2*5;3*11;4*10;7*9	0,277267	0,000562	0,000380	12642304000	2667242270	6143473	686	1	1	91	2,089601e-001	-9,702486e-003	5,191713e-013	-0,000000e+000	2,403982e-025	1,297231e+000	6,799918e+003
3065	6;1*8;2*7;3*11;4*5;9*10	-0,056993	0,003485	0,002045	133535744000	24214536492	229047273	4612	17	17	861	-4,148461e-001	-9,617537e-002	-7,271934e-011	-0,000000e+000	-2,677661e-021	6,338202e+000	4,415992e+004
3066	6;1*8;2*9;3*11;4*5;7*10	1,496623	0,000770	0,000450	17455104000	3214704415	8476868	834	1	1	120	1,282149e+000	6,113655e-002	4,793685e-014	-0,000000e+000	1,047639e-018	1,612053e+000	5,311020e+003
3067	6;1*8;2*10;3*5;4*11;7*9	-0,265774	0,000566	0,000317	11147264000	1949452425	5374833	1331	0	0	67	-2,544852e-001	-4,201462e-003	1,721847e-007	-0,000000e+000	-1,186556e-024	9,821765e-001	4,277202e+003
3068	6;1*8;2*10;3*11;4*5;7*9	1,037218	0,001196	0,000804	10512384000	1855211481	5949185	617	0	0	76	9,084471e-001	8,252221e-002	-1,300637e-013	-0,000000e+000	7,624140e-023	2,559241e+000	3,448474e+003
3069	6;1*8;2*11;3*4;5*7;9*10	-11,021465	0,002909	0,002623	65787904000	16705386097	354375484	25017	3	3	471	-9,878731e+000	-4,063059e+000	-5,073469e-003	-0,000000e+000	1,585232e-019	1,826644e+001	3,775732e+004
3070	6;1*8;2*11;3*4;5*9;7*10	1,041542	0,000985	0,000528	16041984000	4444988464	10519960	651	1	1	103	1,010136e+000	2,631876e-002	2,239287e-013	-0,000000e+000	2,130401e-022	1,470245e+000	8,778955e+003
3071	6;1*8;2*11;3*4;5*10;7*9	-1,238667	0,000592	0,000341	64272384000	13753603121	29540516	1499	2	2	453	-1,082156e+000	-2,273985e-002	-2,960456e-011	-0,000000e+000	-5,811671e-022	2,395649e+000	2,244202e+004
3072	6;1*8;2*11;3*5;4*7;9*10	-1,676460	0,002835	0,001615	50509824000	12016883311	48905229	869	5	5	370	-2,055807e+000	-4,914843e-001	-1,148097e-004	-0,000000e+000	2,950634e-023	6,589932e+000	1,609776e+004
3073	6;1*8;2*11;3*5;4*9;7*10	-0,524830	0,001805	0,001032	1808384000	371307133	983653	124	0	0	10	-5,095546e-001	-6,641612e-003	-1,043840e-011	-0,000000e+000	1,601708e-023	1,501615e+000	2,502765e+003
3074	6;1*8;2*11;3*5;4*10;7*9	-0,807505	0,001698	0,001380	11556864000	1963695217	3743254	526	1	1	79	-1,100363e+000	-3,764399e-002	8,249603e-011	-0,000000e+000	-4,643109e-024	3,704684e+000	6,785353e+003
3075	6;1*8;2*11;3*7;4*5;9*10	3,111966	0,001342	0,001034	37771264000	7557047879	123488631	1314	1	1	272	3,019780e+000	5,350114e-001	8,833578e-005	-0,000000e+000	-1,005937e-022	5,832114e+000	1,304049e+004
3076	6;1*8;2*11;3*9;4*5;7*10	0,749291	0,000800	0,000469	13768704000	2500412167	3174740	244	1	1	113	7,033273e-001	1,379987e-002	-2,605812e-023	-0,000000e+000	3,504063e-023	1,734943e+000	4,253642e+003
3077	6;1*8;2*11;3*10;4*5;7*9	-0,397901	0,001451	0,001097	31299584000	5288171424	13637192	1298	2	2	209	1,061606e-001	1,831722e-001	-2,330502e-013	-0,000000e+000	1,772414e-023	5,121015e+000	9,648512e+003
3078	6;1*9;2*4;3*11;5*7;8*10	-2,926335	0,001715	0,001504	26507264000	6534650042	5750029	371	1	1	203	-2,719539e+000	-2,436119e-001	1,015379e-021	-0,000000e+000	2,198022e-018	4,997065e+000	1,007007e+004
3079	6;1*9;2*4;3*11;5*8;7*10	-1,482033	0,000970	0,000585	18683904000	4489249256	2728379	257	4	4	114	-1,412903e+000	-8,058165e-003	-1,013380e-019	-0,000000e+000	-8,055465e-022	1,879808e+000	8,578372e+003
3080	6;1*9;2*4;3*11;5*10;7*8	0,781287	0,002060	0,001303	73631744000	15475498347	58713575	19008	3	2	536	7,320255e-001	4,298452e-002	8,754847e-010	-4,313773e-037	-2,257783e-021	4,623758e+000	3,358603e+004
3081	6;1*9;2*5;3*11;4*8;7*10	-0,253407	0,000101	0,000066	10164224000	2249029633	2053320	245	0	0	57	-2,258553e-001	-5,490958e-004	-2,552988e-014	-0,000000e+000	-1,669571e-024	2,897742e-001	5,096936e+003
3082	6;1*9;2*5;3*11;4*10;7*8	-0,603356	0,001371	0,000785	8894464000	1885107449	10299601	4180	0	0	58	-5,818926e-001	-1,390301e-002	9,014901e-010	-0,000000e+000	6,333455e-024	1,642682e+000	4,813271e+003
3083	6;1*9;2*10;3*11;4*5;7*8	-1,026543	0,000613	0,000410	10246144000	1644561347	17956505	739	1	1	82	-8,226584e-001	-9,551365e-002	-3,561237e-006	-0,000000e+000	-3,861236e-021	1,643195e+000	2,635860e+003
3084	6;1*9;2*11;3*4;5*7;8*10	6,260390	0,002708	0,002130	62060544000	15370313457	65544184	2022	1	1	506	6,059705e+000	1,586938e+000	1,843739e-004	-0,000000e+000	-4,999251e-020	1,267302e+001	2,224225e+004
3085	6;1*9;2*11;3*4;5*8;7*10	1,921510	0,001219	0,000755	18888704000	4348296852	4192745	160	0	0	98	1,755668e+000	5,778349e-002	1,499688e-018	-0,000000e+000	8,941565e-022	2,273356e+000	7,520667e+003
3086	6;1*9;2*11;3*4;5*10;7*8	-1,611351	0,002051	0,001359	66770944000	10870233316	88071329	1049	0	0	492	-1,153581e+000	-1,914907e-003	-7,550064e-009	-0,000000e+000	1,088881e-018	5,252216e+000	2,176347e+004
3087	6;1*9;2*11;3*5;4*7;8*10	2,968254	0,001307	0,000880	51410944000	12137972273	13967628	1868	2	2	382	2,875604e+000	1,248115e-001	1,442245e-017	-0,000000e+000	1,592924e-022	4,862800e+000	1,644274e+004
3088	6;1*9;2*11;3*5;4*8;7*10	-1,810544	0,001206	0,000890	13031424000	2663317399	5803887	968	0	0	99	-1,683082e+000	-1,747890e-002	-2,450759e-011	-0,000000e+000	-3,340798e-023	2,685948e+000	7,701939e+003
3089	6;1*9;2*11;3*5;4*10;7*8	4,021756	0,002609	0,001831	38549504000	6023691700	12574061	1301	1	1	265	3,781975e+000	2,142281e-001	1,086630e-007	-0,000000e+000	3,238866e-018	6,737508e+000	1,400993e+004
3090	6;1*9;2*11;3*7;4*5;8*10	-1,284900	0,000847	0,000762	16185344000	3165647670	10484064	691	4	4	108	-1,359132e+000	-9,293682e-002	2,045990e-019	-0,000000e+000	-3,026414e-025	3,545255e+000	4,001971e+003
3091	6;1*9;2*11;3*8;4*5;7*10	1,880016	0,001425	0,000898	14567424000	2313027430	3221919	273	0	0	86	1,718150e+000	4,804888e-002	6,457613e-021	-0,000000e+000	2,629915e-021	3,005511e+000	4,969312e+003
3092	6;1*9;2*11;3*10;4*5;7*8	-1,925485	0,001746	0,001207	39327744000	5856275406	50605166	1745	4	4	325	-2,078035e+000	-4,634460e-001	-4,322745e-005	-0,000000e+000	-1,384503e-015	5,927317e+000	1,032081e+004
3093	6;1*10;2*11;3*4;5*7;8*9	-3,709841	0,002224	0,002016	12273664000	2690059939	42111872	3222	2	2	71	-3,462973e+000	-1,197207e+000	-1,284490e-003	-0,000000e+000	1,312202e-020	7,509994e+000	5,307785e+003
3094	6;1*10;2*11;3*4;5*8;7*9	-4,195101	0,002319	0,001309	45062144000	10500263636	37058402	1907	2	2	324	-3,783828e+000	-3,685776e-001	-2,152197e-006	-0,000000e+000	-1,226561e-022	6,405184e+000	1,321414e+004
3095	6;1*10;2*11;3*4;5*9;7*8	1,933093	0,001240	0,001190	13891584000	2468156809	35792391	752	0	0	100	1,864138e+000	2,533618e-001	1,544776e-005	-0,000000e+000	4,711875e-021	4,772749e+000	4,202943e+003
3096	6;1*10;2*11;3*5;4*8;7*9	10,238387	0,002045	0,001757	46680064000	9211984008	15568743	2412	1	1	357	8,599181e+000	2,379799e-001	1,157026e-017	-0,000000e+000	2,408356e-019	1,130113e+001	1,915311e+004
3097	6;1*10;2*11;3*5;4*9;7*8	-19,532600	0,002526	0,002114	93517824000	16583295050	88457206	4801	6	6	680	-1,614468e+001	-1,411674e+000	-1,406375e-004	-0,000000e+000	-2,877798e-020	2,197842e+001	3,048142e+004
3098	6;1*10;2*11;3*9;4*5;7*8	8,434190	0,001539	0,001397	33019904000	4171458801	136961375	5353	0	0	225	6,436202e+000	1,102781e+000	1,807628e-004	-0,000000e+000	2,507333e-019	1,043125e+001	8,971532e+003
3099	6;1*11;2*3;4*7;5*8;9*10	-21,805998	0,004360	0,003112	107771904000	29917880046	963990515	192033	12	12	755	-1,974841e+001	-6,821459e+000	-6,787722e-003	-0,000000e+000	-1,063140e-019	2,289036e+001	7,284937e+004
3100	6;1*11;2*3;4*7;5*9;8*10	49,820230	0,007242	0,004641	233252864000	55582925268	367264567	5983	16	16	1760	4,444440e+001	7,324946e+000	6,072181e-004	-0,000000e+000	-7,091564e-017	5,080482e+001	1,079082e+005
3101	6;1*11;2*3;4*7;5*10;8*9	-38,891894	0,005781	0,003764	301328384000	60915784038	1511433574	26745	27	27	2121	-3,477381e+001	-1,148073e+001	-3,887854e-003	-0,000000e+000	-1,606933e-017	4,208808e+001	1,575601e+005
3102	6;1*11;2*3;4*8;5*7;9*10	11,568911	0,003555	0,003129	81803264000	23861346245	1037522409	328410	13	9	619	1,071833e+001	5,404627e+000	1,223343e-002	-7,529833e-007	9,697543e-021	1,905942e+001	4,250848e+004
3103	6;1*11;2*3;4*8;5*9;7*10	-9,588606	0,003328	0,002005	51431424000	13863785725	105942469	4784	5	5	379	-8,350304e+000	-7,929121e-001	-3,416438e-005	-0,000000e+000	-4,918151e-022	1,006373e+001	2,430106e+004
3104	6;1*11;2*3;4*8;5*10;7*9	4,062560	0,002656	0,001444	75085824000	18600513497	137665430	2829	10	10	544	3,375736e+000	1,981015e-001	-1,044320e-006	-0,000000e+000	2,460842e-019	7,204317e+000	3,528385e+004
3105	6;1*11;2*3;4*9;5*7;8*10	-34,851242	0,005032	0,004731	226473984000	60943637216	641472808	19718	14	14	1766	-3,057893e+001	-8,594182e+000	-2,309481e-003	-0,000000e+000	-1,088998e-018	4,769282e+001	8,056636e+004
3106	6;1*11;2*3;4*9;5*8;7*10	-4,131921	0,002519	0,001519	105437184000	24500765509	129193727	2995	7	7	755	-3,672300e+000	-4,561882e-001	-1,451188e-005	-0,000000e+000	-4,586274e-021	8,336896e+000	3,132668e+004
3107	6;1*11;2*3;4*9;5*10;7*8	-2,896093	0,003516	0,002590	84117504000	16393963176	329659578	4163	5	5	631	-2,800100e+000	-3,399565e-002	1,132999e-006	-0,000000e+000	3,719530e-020	8,595775e+000	3,203322e+004
3108	6;1*11;2*3;4*10;5*7;8*9	30,904373	0,005396	0,005050	170625024000	41837483709	1469395150	189414	8	8	1321	2,706147e+001	1,155268e+001	1,595063e-002	-0,000000e+000	-3,522274e-020	4,557196e+001	7,869625e+004
3109	6;1*11;2*3;4*10;5*8;7*9	4,693150	0,003525	0,002258	125077504000	30977603660	325979151	6512	3	3	967	4,656246e+000	1,112745e+000	1,024270e-004	-0,000000e+000	-3,287600e-022	1,085053e+001	3,720285e+004
3110	6;1*11;2*3;4*10;5*9;7*8	-7,911300	0,002010	0,001908	29476864000	6232885479	222226088	4974	0	0	234	-6,711533e+000	-1,174944e+000	-1,145209e-004	-0,000000e+000	-3,026958e-021	1,019377e+001	1,139032e+004
3111	6;1*11;2*4;3*7;5*9;8*10	-29,163407	0,003652	0,003116	69576704000	14160308942	15193466	1145	3	3	502	-2,521182e+001	-7,147547e-001	-3,238107e-015	-0,000000e+000	-3,469048e-017	3,001240e+001	3,535179e+004
3112	6;1*11;2*4;3*7;5*10;8*9	46,412539	0,004633	0,003765	204232704000	39588809038	228545947	2271	13	13	1513	4,166754e+001	6,836365e+000	2,185428e-004	-0,000000e+000	1,394736e-019	5,065891e+001	8,996113e+004
3113	6;1*11;2*4;3*8;5*9;7*10	2,932269	0,002008	0,001286	45594624000	11620202433	23934689	3536	3	3	310	2,422786e+000	5,610852e-002	1,475826e-006	-0,000000e+000	-2,505225e-023	6,757922e+000	2,527810e+004
3114	6;1*11;2*4;3*8;5*10;7*9	-6,486636	0,002251	0,001621	36706304000	8104936096	15215733	1288	0	0	285	-5,266602e+000	-3,799275e-002	-1,494940e-015	-0,000000e+000	1,034906e-020	9,435486e+000	1,858392e+004
3115	6;1*11;2*4;3*9;5*7;8*10	25,087160	0,004220	0,004021	106358784000	26898459989	44811226	1520	5	5	791	2,133570e+001	2,261122e+000	3,443855e-006	-0,000000e+000	2,171050e-021	3,355443e+001	4,599800e+004
3116	6;1*11;2*4;3*9;5*8;7*10	6,989630	0,002716	0,001733	52701184000	11867254333	8292329	1346	2	2	399	6,388317e+000	8,885512e-002	1,377457e-010	-0,000000e+000	5,657362e-021	9,743866e+000	2,330670e+004
3117	6;1*11;2*4;3*9;5*10;7*8	8,485110	0,003630	0,002188	152213504000	32029232145	246071589	59662	23	19	1107	7,851757e+000	4,179848e-002	-3,485892e-007	-1,357035e-035	-1,724281e-019	1,275557e+001	7,523260e+004
3118	6;1*11;2*4;3*10;5*7;8*9	-48,356762	0,005584	0,005256	293074944000	73055535232	962253350	35742	15	15	2318	-4,149183e+001	-1,230139e+001	-2,670259e-003	-0,000000e+000	5,399896e-017	6,695926e+001	1,230246e+005
3119	6;1*11;2*4;3*10;5*8;7*9	-13,349794	0,003432	0,001674	361949184000	91740345693	166154693	15432	8	8	2848	-1,252776e+001	-9,628449e-001	-4,489999e-007	-0,000000e+000	-1,620557e-019	1,868578e+001	9,349114e+004
3120	6;1*11;2*4;3*10;5*9;7*8	6,487070	0,001617	0,001300	63985664000	13625437041	116363465	3775	1	1	506	5,745804e+000	6,857043e-001	-4,414238e-006	-0,000000e+000	2,149521e-021	1,130071e+001	1,830570e+004
3121	6;1*11;2*5;3*7;4*10;8*9	-2,586542	0,002704	0,001490	30050304000	6157889976	19013477	597	3	3	211	-2,173706e+000	-9,119398e-002	-1,794407e-021	-0,000000e+000	1,554462e-024	5,316858e+000	9,103781e+003
3122	6;1*11;2*5;3*8;4*9;7*10	2,330505	0,001071	0,000622	15980544000	3278537840	11576562	880	0	0	82	1,803285e+000	3,920238e-002	-2,039945e-008	-0,000000e+000	4,776754e-025	2,452767e+000	8,745060e+003
3123	6;1*11;2*5;3*8;4*10;7*9	6,443401	0,001405	0,000997	39430144000	8293795128	17477657	1549	1	1	267	5,489864e+000	1,275307e-001	8,602563e-016	-0,000000e+000	5,473256e-021	7,389744e+000	1,474305e+004
3124	6;1*11;2*5;3*9;4*8;7*10	0,259600	0,000680	0,000384	10983424000	2502164447	8653463	641	2	2	67	1,093850e-001	-3,185676e-002	8,677000e-009	-0,000000e+000	2,764705e-024	1,519197e+000	6,565079e+003
3125	6;1*11;2*5;3*9;4*10;7*8	-9,831074	0,001356	0,000928	54892544000	10461724832	35910472	2097	2	2	370	-7,972507e+000	-3,633930e-001	-9,105631e-013	-0,000000e+000	-5,316523e-018	1,026817e+001	1,394470e+004
3126	6;1*11;2*5;3*10;4*7;8*9	-7,148446	0,002852	0,001825	73181184000	14369318516	51656033	863	2	2	505	-6,592392e+000	-3,859268e-001	-8,575165e-010	-0,000000e+000	-1,198777e-022	9,045822e+000	2,355641e+004
3127	6;1*11;2*5;3*10;4*8;7*9	10,661612	0,002656	0,001883	80840704000	14393149261	15762745	2535	6	6	565	9,446054e+000	2,347045e-001	-3,579966e-010	-0,000000e+000	4,708250e-021	1,305745e+001	3,033173e+004
3128	6;1*11;2*5;3*10;4*9;7*8	-9,586041	0,003164	0,002236	80226304000	11389851217	38398686	3166	6	6	543	-7,687992e+000	-5,290885e-001	-2,911956e-016	-0,000000e+000	-1,063195e-021	1,647881e+001	2,159931e+004
3129	6;1*11;2*7;3*4;5*10;8*9	-19,079815	0,003403	0,002563	96876544000	14740155884	443321182	4792	10	10	664	-1,716439e+001	-5,531707e+000	-1,263434e-003	-0,000000e+000	-8,249977e-021	2,196988e+001	4,760744e+004
3130	6;1*11;2*7;3*5;4*10;8*9	2,051164	0,002223	0,001486	32036864000	6985016623	47669836	3975	2	2	225	1,559850e+000	4,419364e-002	-2,741608e-012	-0,000000e+000	5,856244e-022	6,765078e+000	1,701849e+004
3131	6;1*11;2*7;3*10;4*5;8*9	-2,476710	0,004361	0,002402	156370944000	23987795980	631154921	8319	10	10	1152	-2,549708e+000	-2,269361e-002	1,543459e-005	-0,000000e+000	1,091489e-022	9,894784e+000	6,818154e+004
3132	6;1*11;2*8;3*5;4*10;7*9	6,323773	0,002050	0,002008	31995904000	5527298317	11502550	1575	2	2	265	6,122560e+000	3,077735e-001	-3,154249e-017	-0,000000e+000	1,333023e-021	8,341412e+000	1,533153e+004
3133	6;1*11;2*8;3*10;4*5;7*9	-15,531423	0,002969	0,002680	88233984000	13741402687	62877782	3413	3	3	658	-1,448688e+001	-2,581796e+000	-4,764833e-006	-0,000000e+000	-6,118371e-017	2,173247e+001	2,914928e+004
3134	6;1*11;2*9;3*10;4*5;7*8	9,915064	0,001883	0,001830	44775424000	5290638623	125086173	3287	2	2	300	8,322139e+000	2,498838e+000	5,153976e-004	-0,000000e+000	7,195545e-018	1,359826e+001	1,245393e+004
3135	6;1*11;2*10;3*4;5*7;8*9	23,283833	0,004214	0,004061	117970944000	27931542466	1323233064	378437	13	7	876	1,919540e+001	8,520145e+000	1,452665e-002	-1,517158e-007	-1,455948e-016	3,425742e+001	6,389595e+004
3136	6;1*11;2*10;3*4;5*8;7*9	11,073855	0,003363	0,002338	184694784000	43931396075	467096865	12269	11	11	1421	1,050754e+001	1,975438e+000	1,999217e-004	-0,000000e+000	9,676112e-021	1,810073e+001	5,532276e+004
3137	6;1*11;2*10;3*4;5*9;7*8	-3,839183	0,001901	0,001842	32139264000	6175559591	250925770	5756	2	2	229	-3,877686e+000	-1,231652e+000	-6,016405e-005	-0,000000e+000	1,777575e-019	1,069488e+001	1,352015e+004
3138	6;1*11;2*10;3*5;4*8;7*9	-34,262307	0,003795	0,003680	168249344000	31461045039	76680683	10469	9	9	1308	-2,920107e+001	-1,888739e+000	-1,910208e-016	-0,000000e+000	-5,425487e-021	3,671611e+001	5,628968e+004
3139	6;1*11;2*10;3*5;4*9;7*8	63,544147	0,005037	0,004135	414849024000	73020581273	870416538	28433	40	40	3160	5,340830e+001	1,013240e+001	4,247947e-004	-0,000000e+000	2,433470e-017	7,079491e+001	1,234864e+005
3140	6;1*11;2*10;3*9;4*5;7*8	-27,491779	0,003325	0,003203	130381824000	17170457116	967733553	53223	9	9	981	-2,135924e+001	-6,716973e+000	-2,487228e-003	-0,000000e+000	-1,515640e-020	3,396194e+001	4,628011e+004


==> anc/class_3_1_1_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2880	6;1*3;2*7;4*8;5*10;9*11	2,335675	0,001089	0,000699	14946304000	3444628983	2922814	469	0	0	118	2,102709e+000	5,237586e-002	3,384132e-006	-0,000000e+000	1,960529e-022	3,338840e+000	7,857712e+003
2881	6;1*3;2*7;4*8;5*11;9*10	-4,439363	0,001488	0,001116	22134784000	6022441486	17462179	487	0	0	138	-4,307493e+000	-4,769319e-001	-1,168857e-006	-0,000000e+000	-1,152782e-022	6,082114e+000	1,170077e+004
2882	6;1*3;2*7;4*9;5*10;8*11	0,921125	0,001521	0,000761	33193984000	8605888867	12759241	1179	0	0	235	7,717482e-001	1,752789e-002	-3,419975e-010	-0,000000e+000	1,932691e-021	2,479514e+000	1,843009e+004
2883	6;1*3;2*7;4*9;5*11;8*10	3,232072	0,001253	0,000947	18264064000	4300089527	6453404	1112	0	0	119	3,010545e+000	6,135545e-002	5,316316e-007	-0,000000e+000	2,507637e-023	4,462005e+000	1,396918e+004
2884	6;1*3;2*7;4*10;5*8;9*11	12,440434	0,002689	0,002076	67477504000	17313099879	6013767	274	0	0	472	1,186638e+001	2,895994e-001	6,938381e-016	-0,000000e+000	2,837962e-021	1,436313e+001	3,118789e+004
2885	6;1*3;2*7;4*10;5*9;8*11	1,538888	0,000921	0,000598	14393344000	3261947686	1935696	81	0	0	89	1,295634e+000	4,776399e-003	3,243219e-010	-0,000000e+000	2,246283e-023	2,508744e+000	6,510124e+003
2886	6;1*3;2*7;4*10;5*11;8*9	-2,968446	0,001058	0,000780	16605184000	4086822789	10526742	438	0	0	122	-2,776467e+000	-1,889952e-001	2,108158e-005	-0,000000e+000	-1,513726e-022	4,396754e+000	7,584133e+003
2887	6;1*3;2*7;4*11;5*8;9*10	-11,683515	0,003298	0,002039	117796864000	29938471870	86123534	202	0	0	791	-1,139420e+001	-1,984737e+000	-6,520466e-006	-0,000000e+000	-1,870279e-019	1,394474e+001	5,118719e+004
2888	6;1*3;2*7;4*11;5*9;8*10	6,699865	0,002134	0,001559	50335744000	10913751271	5489037	249	0	0	343	6,191852e+000	1,256940e-001	-1,353014e-014	-0,000000e+000	2,799387e-022	9,026950e+000	2,434877e+004
2889	6;1*3;2*7;4*11;5*10;8*9	-9,043136	0,002478	0,001473	76324864000	16321010332	29858338	536	0	0	540	-8,330869e+000	-5,423900e-001	-2,307562e-005	-0,000000e+000	-2,701000e-021	1,041655e+001	2,833134e+004
2890	6;1*3;2*8;4*7;5*11;9*10	-12,287598	0,002944	0,002097	88489984000	23344534215	59655018	394	0	0	642	-1,173009e+001	-1,779431e+000	-1,664652e-006	-0,000000e+000	-3,100967e-016	1,378867e+001	3,890664e+004
2891	6;1*3;2*8;4*9;5*10;7*11	-1,002625	0,001432	0,000781	35405824000	7758307476	10335256	604	0	0	236	-8,016036e-001	-1,294143e-002	8,265051e-008	-0,000000e+000	-8,469467e-024	2,604065e+000	1,253389e+004
2892	6;1*3;2*8;4*9;5*11;7*10	-1,405082	0,000901	0,000522	16052224000	4143380417	4699718	425	0	0	103	-1,249922e+000	-2,447309e-002	2,110018e-011	-0,000000e+000	-2,581288e-022	1,533517e+000	9,311250e+003
2893	6;1*3;2*8;4*10;5*7;9*11	-5,294651	0,001855	0,001608	53100544000	14039062746	7360878	124	0	0	428	-5,050296e+000	-4,572996e-001	-8,629087e-006	-0,000000e+000	-2,955371e-022	1,026663e+001	1,700098e+004
2894	6;1*3;2*8;4*10;5*9;7*11	-0,800913	0,000981	0,000597	13287424000	2893323336	1519938	115	0	0	87	-7,563916e-001	-4,680660e-003	1,380902e-009	-0,000000e+000	-9,318724e-024	1,761421e+000	6,507629e+003
2895	6;1*3;2*8;4*10;5*11;7*9	0,199707	0,000991	0,000658	20475904000	4630214520	5029989	804	0	0	145	1,576276e-001	3,224179e-002	1,331329e-007	-0,000000e+000	1,492423e-024	2,093029e+000	8,293782e+003
2896	6;1*3;2*8;4*11;5*7;9*10	12,985553	0,003101	0,002740	92360704000	26082182505	144292169	1337	0	0	702	1,248444e+001	3,203645e+000	5,675845e-004	-0,000000e+000	8,928441e-016	1,966824e+001	4,131109e+004
2897	6;1*3;2*8;4*11;5*9;7*10	-0,947793	0,001206	0,000617	18264064000	6328510109	4748811	136	0	0	128	-9,247994e-001	-2,907120e-003	-2,765505e-015	-0,000000e+000	-7,844216e-023	2,030943e+000	1,275898e+004
2898	6;1*3;2*8;4*11;5*10;7*9	1,779667	0,001349	0,000776	25452544000	6163831030	5598799	305	0	0	176	1,449403e+000	-2,331025e-003	1,593936e-013	-0,000000e+000	7,568868e-022	3,439462e+000	1,082728e+004
2899	6;1*3;2*9;4*7;5*10;8*11	0,824093	0,001221	0,000615	16605184000	4458183974	4201374	510	0	0	115	8,060339e-001	5,301083e-003	1,840370e-011	-0,000000e+000	1,424571e-022	2,843763e+000	1,041275e+004
2900	6;1*3;2*9;4*7;5*11;8*10	9,107143	0,002409	0,001813	55865344000	13954765261	5899081	312	0	0	399	8,637115e+000	2,495262e-001	2,995958e-011	-0,000000e+000	3,176127e-023	1,008483e+001	2,560359e+004
2901	6;1*3;2*9;4*8;5*10;7*11	2,474473	0,000968	0,000696	15499264000	3402484546	5339423	604	0	0	97	2,223245e+000	3,576083e-002	-6,476910e-006	-0,000000e+000	-3,170346e-025	2,854583e+000	8,560157e+003
2902	6;1*3;2*9;4*8;5*11;7*10	0,320032	0,000885	0,000535	14946304000	3585695241	2561716	147	0	0	91	2,933750e-001	-2,058021e-002	-1,663731e-010	-0,000000e+000	4,137991e-023	1,520512e+000	6,873474e+003
2903	6;1*3;2*9;4*10;5*7;8*11	-1,051971	0,001273	0,000758	34299904000	9170717838	4575536	246	0	0	244	-7,852179e-001	-3,497208e-002	-7,240320e-018	-0,000000e+000	7,890556e-025	4,141604e+000	8,590172e+003
2904	6;1*3;2*9;4*10;5*8;7*11	-1,119521	0,000653	0,000425	13287424000	3316201526	1478711	133	0	0	82	-9,538368e-001	-1,337911e-002	1,921351e-008	-0,000000e+000	-2,697691e-023	1,614142e+000	5,571278e+003
2905	6;1*3;2*9;4*10;5*11;7*8	0,336356	0,001202	0,000769	26558464000	5428253184	11180761	387	0	0	175	2,094498e-001	-1,425329e-002	2,098230e-017	-0,000000e+000	-8,349398e-025	2,259318e+000	7,762230e+003
2906	6;1*3;2*9;4*11;5*7;8*10	-8,387700	0,002372	0,002161	84066304000	21477241758	12518537	296	0	0	663	-7,921339e+000	-8,530008e-001	2,347582e-018	-0,000000e+000	-8,021215e-022	1,481158e+001	2,442818e+004
2907	6;1*3;2*9;4*11;5*8;7*10	-2,524121	0,001490	0,000898	18817024000	5029292744	3926420	575	0	0	150	-2,412295e+000	-1,877324e-002	-6,923246e-011	-0,000000e+000	-3,372383e-023	3,110734e+000	1,172765e+004
2908	6;1*3;2*9;4*11;5*10;7*8	1,321313	0,002641	0,001799	123879424000	22793477745	31714419	1054	0	0	886	1,472504e+000	9,440112e-002	1,702315e-010	-0,000000e+000	6,377203e-023	7,649037e+000	3,190298e+004
2909	6;1*3;2*10;4*7;5*8;9*11	-20,591309	0,003456	0,002428	131620864000	35005757317	28417285	521	0	0	994	-1,888246e+001	-1,120320e+000	-2,347848e-006	-0,000000e+000	-7,495536e-020	2,117266e+001	5,106665e+004
2910	6;1*3;2*10;4*7;5*9;8*11	6,815386	0,002067	0,001293	47570944000	12224293399	3919716	121	0	0	324	6,460121e+000	6,813382e-002	3,127297e-015	-0,000000e+000	1,232480e-023	7,664895e+000	2,454807e+004
2911	6;1*3;2*10;4*7;5*11;8*9	-10,303183	0,002934	0,002018	59736064000	16227908464	41104143	3305	0	0	436	-1,012827e+001	-1,326580e+000	-3,403726e-005	-0,000000e+000	-6,601360e-020	1,183801e+001	3,970988e+004
2912	6;1*3;2*10;4*8;5*7;9*11	9,894043	0,003005	0,002286	157609984000	42494439468	77720760	701	0	0	1255	9,059784e+000	1,564590e+000	1,318913e-005	-0,000000e+000	1,560622e-021	1,650033e+001	3,897216e+004
2913	6;1*3;2*10;4*8;5*9;7*11	-5,942982	0,001677	0,001084	35405824000	8582800959	3110915	256	0	0	231	-5,549467e+000	-4,302718e-002	4,444643e-012	-0,000000e+000	-1,610331e-022	6,213545e+000	1,433712e+004
2914	6;1*3;2*10;4*8;5*11;7*9	0,922786	0,002069	0,001128	33746944000	8190628768	9886001	1205	0	0	228	6,580691e-001	-1,891777e-002	-1,718124e-007	-0,000000e+000	-3,296284e-020	4,332352e+000	2,142717e+004
2915	6;1*3;2*10;4*9;5*7;8*11	-3,909687	0,001400	0,001104	39829504000	10731595084	4862943	287	0	0	276	-3,443678e+000	-1,397967e-001	-3,035174e-013	-0,000000e+000	3,919223e-021	6,639397e+000	1,151675e+004
2916	6;1*3;2*10;4*9;5*8;7*11	0,297060	0,001287	0,000846	27111424000	6699535195	3103672	285	0	0	198	2,254326e-001	2,004789e-002	4,497398e-009	-0,000000e+000	8,563782e-023	2,992445e+000	9,623421e+003
2917	6;1*3;2*10;4*9;5*11;7*8	-2,449856	0,001946	0,001285	38723584000	9657355873	26077956	4559	1	0	290	-2,098275e+000	-3,872514e-002	-4,637665e-011	-8,493309e-035	7,217724e-021	5,244659e+000	1,973570e+004
2918	6;1*3;2*10;4*11;5*7;8*9	9,999710	0,002408	0,002211	84066304000	21151311059	92476052	1209	0	0	671	9,104716e+000	2,159054e+000	1,812629e-004	-0,000000e+000	2,920885e-020	1,892259e+001	2,735693e+004
2919	6;1*3;2*10;4*11;5*8;7*9	1,072650	0,001863	0,001173	55312384000	13109467087	6565979	549	0	0	436	1,598425e+000	1,485296e-001	1,227108e-020	-0,000000e+000	2,423114e-022	7,410245e+000	1,610187e+004
2920	6;1*3;2*10;4*11;5*9;7*8	-4,211359	0,001022	0,000918	29876224000	6046137280	18010556	358	0	0	219	-3,796933e+000	-1,816029e-001	-2,959030e-019	-0,000000e+000	-6,101567e-021	6,729532e+000	7,527234e+003
2921	6;1*3;2*11;4*7;5*8;9*10	42,667744	0,005159	0,004148	217329664000	61698899253	479967381	9141	0	0	1614	3,932708e+001	8,251170e+000	1,003138e-003	-0,000000e+000	4,315011e-020	4,383201e+001	1,105078e+005
2922	6;1*3;2*11;4*7;5*9;8*10	-45,945650	0,004540	0,003866	206823424000	48376029410	34387360	949	0	0	1600	-4,041421e+001	-1,819117e+000	3,875954e-016	-0,000000e+000	-6,380090e-020	4,794175e+001	8,494649e+004
2923	6;1*3;2*11;4*7;5*10;8*9	35,440433	0,004785	0,003390	295297024000	62650423719	246499550	919	0	0	2270	3,147513e+001	5,561327e+000	7,161451e-005	-0,000000e+000	3,675574e-021	3,969602e+001	9,221611e+004
2924	6;1*3;2*11;4*8;5*7;9*10	-21,423578	0,004495	0,004041	238342144000	67548125170	883891861	31089	0	0	1846	-2,002874e+001	-7,479124e+000	-3,298277e-003	-0,000000e+000	2,583720e-020	3,515985e+001	8,420152e+004
2925	6;1*3;2*11;4*8;5*9;7*10	7,465157	0,002655	0,001422	75218944000	20217603745	31089241	2317	0	0	556	6,597948e+000	2,573503e-001	1,776740e-007	-0,000000e+000	6,124834e-022	8,543968e+000	3,101670e+004
2926	6;1*3;2*11;4*8;5*10;7*9	-3,372923	0,002490	0,001372	67477504000	16296648000	17624266	703	0	0	525	-2,902309e+000	-5,103345e-002	-1,208568e-014	-0,000000e+000	-1,074707e-022	6,742701e+000	2,847026e+004
2927	6;1*3;2*11;4*9;5*7;8*10	32,644699	0,004245	0,003854	304144384000	79896652488	131557046	1453	0	0	2350	2,834439e+001	3,758281e+000	1,927083e-005	-0,000000e+000	1,494026e-021	4,548226e+001	7,393964e+004
2928	6;1*3;2*11;4*9;5*8;7*10	3,901165	0,002248	0,001338	84619264000	19280714595	9015580	643	0	0	618	3,530976e+000	1,116932e-001	2,339895e-009	-0,000000e+000	2,521023e-023	7,719168e+000	2,395943e+004
2929	6;1*3;2*11;4*9;5*10;7*8	3,069944	0,003082	0,001681	147103744000	30009792735	90547592	1381	0	0	1155	3,082061e+000	4,329751e-002	9,793156e-009	-0,000000e+000	-3,683255e-022	8,701862e+000	4,031297e+004
2930	6;1*3;2*11;4*10;5*7;8*9	-27,862874	0,004527	0,004171	274284544000	65890181144	705468215	20081	0	0	2165	-2,418930e+001	-7,239305e+000	-1,729609e-003	-0,000000e+000	1,488759e-021	4,278856e+001	8,287911e+004
2931	6;1*3;2*11;4*10;5*8;7*9	-4,952738	0,002817	0,001618	162033664000	39628007062	54973274	2093	0	0	1278	-4,602606e+000	-4,847806e-001	-1,042747e-006	-0,000000e+000	6,835103e-022	9,772032e+000	3,416464e+004
2932	6;1*3;2*11;4*10;5*9;7*8	6,061691	0,001337	0,001284	38723584000	7959649025	60274856	643	0	0	325	4,893388e+000	4,672460e-001	-7,096212e-008	-0,000000e+000	-2,706173e-022	8,659282e+000	8,576331e+003
2933	6;1*4;2*7;3*8;5*11;9*10	-0,893151	0,001338	0,000704	23793664000	6681179716	13573236	474	0	0	131	-7,784002e-001	-1,773247e-002	2,374335e-010	-0,000000e+000	-8,448256e-023	1,892228e+000	1,192453e+004
2934	6;1*4;2*7;3*9;5*10;8*11	0,130019	0,000120	0,000072	6651904000	1589735316	535348	35	0	0	38	7,899506e-002	5,989036e-004	2,709322e-017	-0,000000e+000	1,488370e-024	2,987815e-001	3,219749e+003
2935	6;1*4;2*7;3*9;5*11;8*10	1,704728	0,001207	0,000774	17158144000	3232903812	5289565	563	0	0	126	1,405981e+000	1,211166e-001	2,617309e-011	-0,000000e+000	1,122883e-022	2,067609e+000	1,096842e+004
2936	6;1*4;2*7;3*10;5*9;8*11	-0,067453	0,000330	0,000187	4993024000	1111510708	2126187	208	0	0	35	-7,364699e-002	4,797163e-003	7,096607e-012	-0,000000e+000	-2,545093e-024	4,846681e-001	3,560691e+003
2937	6;1*4;2*7;3*10;5*11;8*9	-1,920296	0,000930	0,000560	23793664000	4452108165	4007255	75	0	0	181	-1,617737e+000	-5,660039e-002	-4,257665e-011	-0,000000e+000	-7,605188e-022	2,102934e+000	7,288416e+003
2938	6;1*4;2*7;3*11;5*8;9*10	-1,218359	0,001039	0,000673	17158144000	4743970859	7422780	209	0	0	101	-1,171558e+000	-1,187637e-001	7,428070e-012	-0,000000e+000	-8,752624e-024	2,596853e+000	8,869175e+003
2939	6;1*4;2*7;3*11;5*9;8*10	0,830991	0,000677	0,000497	8863744000	1839028068	2129535	256	0	0	58	7,569312e-001	3,700539e-003	3,372046e-011	-0,000000e+000	9,379383e-023	2,022176e+000	4,680113e+003
2940	6;1*4;2*7;3*11;5*10;8*9	-0,393111	0,000576	0,000395	9969664000	2016194449	3377899	160	0	0	59	-3,436453e-001	1,924655e-003	1,404037e-012	-0,000000e+000	-1,336746e-019	1,861652e+000	4,286335e+003
2941	6;1*4;2*8;3*7;5*11;9*10	-1,467574	0,001110	0,000536	23793664000	6473275705	9502257	173	0	0	151	-1,358324e+000	-3,846828e-002	-5,179614e-012	-0,000000e+000	-2,540501e-021	2,113351e+000	1,029990e+004
2942	6;1*4;2*8;3*9;5*10;7*11	1,481005	0,000814	0,000479	16052224000	2942311450	4032042	208	0	0	100	1,364612e+000	6,561687e-002	-7,880902e-019	-0,000000e+000	1,451010e-024	1,549336e+000	5,892598e+003
2943	6;1*4;2*8;3*9;5*11;7*10	0,021441	0,000618	0,000374	11075584000	2153018886	4456279	270	0	0	61	1,289878e-002	-3,692569e-002	-1,319790e-011	-0,000000e+000	-7,084045e-026	6,688663e-001	7,206830e+003
2944	6;1*4;2*8;3*10;5*9;7*11	0,056102	0,000252	0,000137	9969664000	2448506575	938076	62	0	0	65	6,512335e-002	-4,534307e-004	-5,518243e-034	-0,000000e+000	-1,183600e-025	3,825397e-001	5,219100e+003
2945	6;1*4;2*8;3*10;5*11;7*9	1,409452	0,001057	0,000679	22134784000	3904965414	5357634	530	0	0	157	1,190366e+000	1,137301e-001	3,252802e-011	-0,000000e+000	1,618949e-024	1,841036e+000	9,848734e+003
2946	6;1*4;2*8;3*11;5*7;9*10	0,356782	0,001160	0,000768	32641024000	9161580162	33304116	143	0	0	194	2,696246e-001	1,967144e-001	1,132845e-004	-0,000000e+000	-4,394942e-025	3,899596e+000	8,509985e+003
2947	6;1*4;2*8;3*11;5*9;7*10	-0,175720	0,000319	0,000184	5545984000	1418251885	1749317	80	0	0	40	-1,604023e-001	6,928171e-003	-4,558243e-012	-0,000000e+000	-7,857051e-025	5,051682e-001	3,076830e+003
2948	6;1*4;2*8;3*11;5*10;7*9	-0,233769	0,000514	0,000343	9969664000	2063331047	1967427	236	0	0	75	-2,057349e-001	-1,155636e-002	9,773854e-013	-0,000000e+000	5,141169e-023	1,212909e+000	4,306023e+003
2949	6;1*4;2*9;3*7;5*11;8*10	0,053336	0,000761	0,000458	11628544000	2686774390	2098487	88	0	0	70	4,085438e-002	-1,290107e-002	-7,706563e-010	-0,000000e+000	1,279293e-023	1,546668e+000	6,292953e+003
2950	6;1*4;2*9;3*8;5*10;7*11	-0,971180	0,000498	0,000324	7757824000	1471645578	3613203	307	0	0	51	-8,604223e-001	-3,273043e-002	2,231697e-006	-0,000000e+000	-2,078866e-026	1,028814e+000	4,253775e+003
2951	6;1*4;2*9;3*8;5*11;7*10	0,579224	0,000414	0,000241	10522624000	2582151408	3109937	131	0	0	57	5,183151e-001	2,861954e-002	-3,264815e-011	-0,000000e+000	-7,592726e-025	7,188864e-001	5,315017e+003
2952	6;1*4;2*9;3*10;5*7;8*11	-0,464482	0,000522	0,000322	12181504000	3028082265	1772735	109	0	0	96	-3,890833e-001	-1,655259e-002	-4,487329e-013	-0,000000e+000	3,522354e-025	8,688362e-001	3,529504e+003
2953	6;1*4;2*9;3*10;5*8;7*11	-0,060712	0,000310	0,000180	9416704000	2710916263	1589874	91	0	0	57	-6,584848e-002	-2,728081e-003	6,852863e-027	-0,000000e+000	-2,886363e-025	4,727399e-001	4,460399e+003
2954	6;1*4;2*9;3*10;5*11;7*8	-1,448508	0,000868	0,000522	26558464000	4823892660	7819816	304	0	0	182	-1,269041e+000	-7,321383e-002	-6,397625e-012	-0,000000e+000	-2,217255e-025	1,751193e+000	7,494740e+003
2955	6;1*4;2*9;3*11;5*7;8*10	-0,747909	0,001085	0,000723	22687744000	5963292310	3168484	201	0	0	167	-6,593052e-001	-2,822950e-002	1,739382e-012	-0,000000e+000	7,688051e-023	2,999746e+000	6,980465e+003
2956	6;1*4;2*9;3*11;5*8;7*10	-0,657914	0,000310	0,000195	7204864000	1579373379	409266	25	0	0	49	-5,498472e-001	-2,752395e-004	8,863359e-039	-0,000000e+000	-6,876692e-024	7,831757e-001	2,402349e+003
2957	6;1*4;2*9;3*11;5*10;7*8	0,363151	0,000592	0,000385	15499264000	2832492817	2428674	75	0	0	115	3,010707e-001	8,962962e-003	1,934097e-020	-0,000000e+000	-1,316700e-022	1,365404e+000	4,373523e+003
2958	6;1*4;2*10;3*7;5*9;8*11	0,296147	0,000223	0,000128	7757824000	1944706551	1027285	12	0	0	37	2,603012e-001	1,028251e-003	1,072449e-051	-0,000000e+000	7,729743e-026	3,488232e-001	5,328596e+003
2959	6;1*4;2*10;3*7;5*11;8*9	0,278665	0,000787	0,000445	11628544000	2699806909	5035261	758	0	0	67	2,795025e-001	7,734052e-003	4,371014e-012	-0,000000e+000	-1,076295e-023	1,797804e+000	7,048294e+003
2960	6;1*4;2*10;3*8;5*9;7*11	0,694260	0,000286	0,000172	9416704000	2026855073	754261	33	0	0	50	6,006447e-001	1,117375e-003	-2,806069e-040	-0,000000e+000	3,616231e-022	8,133677e-001	4,221780e+003
2961	6;1*4;2*10;3*8;5*11;7*9	-0,706162	0,000631	0,000458	12734464000	2662591419	2182903	127	0	0	75	-6,559462e-001	-2,075514e-002	-6,978949e-018	-0,000000e+000	-3,100705e-026	1,354463e+000	6,374372e+003
2962	6;1*4;2*10;3*9;5*7;8*11	0,094021	0,000326	0,000190	8310784000	2274536245	1082622	71	0	0	50	1,054760e-001	-5,621635e-004	3,130361e-016	-0,000000e+000	1,518176e-025	5,843724e-001	2,499564e+003
2963	6;1*4;2*10;3*9;5*8;7*11	-0,120867	0,000278	0,000165	13840384000	3602458068	2057142	134	0	0	67	-8,936275e-002	-6,017657e-004	6,507170e-011	-0,000000e+000	-2,710752e-025	5,328521e-001	5,611477e+003
2964	6;1*4;2*10;3*9;5*11;7*8	0,934697	0,001071	0,000580	16052224000	3406164254	12566558	2500	0	0	114	8,930182e-001	7,046521e-002	1,559001e-011	-0,000000e+000	-1,039243e-023	1,529435e+000	7,943715e+003
2965	6;1*4;2*10;3*11;5*7;8*9	1,418257	0,000863	0,000634	23793664000	6143333428	16921857	235	0	0	172	1,142254e+000	1,058290e-001	2,901855e-008	-0,000000e+000	-1,530093e-023	3,620321e+000	6,538313e+003
2966	6;1*4;2*10;3*11;5*8;7*9	1,988925	0,000705	0,000490	21581824000	5267158668	3114801	265	0	0	129	1,620272e+000	1,003409e-002	6,301707e-018	-0,000000e+000	1,577957e-024	2,700031e+000	4,880209e+003
2967	6;1*4;2*10;3*11;5*9;7*8	1,114660	0,000671	0,000472	26558464000	5462966885	11724372	325	0	0	207	9,047402e-001	1,225008e-002	2,178551e-011	-0,000000e+000	-4,735027e-022	2,323285e+000	5,094810e+003
2968	6;1*4;2*11;3*7;5*8;9*10	-6,355167	0,002232	0,001382	65818624000	17184796645	24604563	96	0	0	458	-6,157612e+000	-5,801480e-001	5,094481e-017	-0,000000e+000	-4,582557e-020	7,442057e+000	3,139158e+004
2969	6;1*4;2*11;3*7;5*9;8*10	2,862566	0,001359	0,000875	21028864000	4630538144	2196062	67	0	0	157	2,625578e+000	2,102967e-002	3,965980e-018	-0,000000e+000	1,435177e-021	3,686760e+000	1,102624e+004
2970	6;1*4;2*11;3*7;5*10;8*9	-2,611869	0,001332	0,000753	21581824000	4554254992	4494202	43	0	0	140	-2,329678e+000	-7,538594e-002	-9,767251e-015	-0,000000e+000	-8,821959e-024	3,649965e+000	1,077352e+004
2971	6;1*4;2*11;3*8;5*7;9*10	4,187817	0,001451	0,001293	38170624000	10295531973	37806955	157	0	0	254	3,821191e+000	5,975515e-001	7,824091e-005	-0,000000e+000	-4,105495e-019	6,617187e+000	1,176061e+004
2972	6;1*4;2*11;3*8;5*9;7*10	0,932290	0,000802	0,000471	15499264000	4044465894	2956524	95	0	0	94	8,775297e-001	3,991796e-003	-3,217575e-016	-0,000000e+000	6,762007e-023	1,499745e+000	9,094448e+003
2973	6;1*4;2*11;3*8;5*10;7*9	1,493273	0,000923	0,000613	14393344000	2664269029	3773679	368	0	0	109	1,190330e+000	2,697679e-003	3,545818e-011	-0,000000e+000	1,991420e-021	2,141604e+000	7,697868e+003
2974	6;1*4;2*11;3*9;5*7;8*10	-2,243881	0,001375	0,000935	33746944000	8925681790	3741596	227	0	0	255	-1,970820e+000	-8,634238e-002	4,900569e-011	-0,000000e+000	-1,159000e-023	4,525514e+000	1,130799e+004
2975	6;1*4;2*11;3*9;5*8;7*10	-0,691132	0,000710	0,000423	9969664000	2475880472	346841	21	0	0	70	-6,927115e-001	-2,426855e-003	1,597096e-031	-0,000000e+000	-7,012717e-021	1,187733e+000	4,002157e+003
2976	6;1*4;2*11;3*9;5*10;7*8	-2,640960	0,001345	0,000788	37617664000	6181274795	4318254	167	0	0	245	-2,334087e+000	-5,367651e-003	1,346247e-019	-0,000000e+000	-4,158578e-019	3,419593e+000	1,016182e+004
2977	6;1*4;2*11;3*10;5*7;8*9	1,766003	0,001390	0,000929	41488384000	10415449063	26005710	428	0	0	282	1,378372e+000	1,993310e-001	1,015158e-005	-0,000000e+000	2,168009e-021	5,619235e+000	1,095991e+004
2978	6;1*4;2*11;3*10;5*8;7*9	1,620260	0,001051	0,000712	24346624000	5669334820	2836611	299	0	0	162	1,444183e+000	2,472851e-002	-2,837840e-015	-0,000000e+000	3,763155e-023	3,074522e+000	6,660328e+003
2979	6;1*4;2*11;3*10;5*9;7*8	-1,098173	0,000578	0,000448	20475904000	4342909176	9142073	274	0	0	146	-9,257046e-001	-2,757090e-002	7,915921e-013	-0,000000e+000	-1,459575e-022	2,515112e+000	4,331788e+003
2980	6;1*5;2*7;3*8;4*11;9*10	1,094993	0,001434	0,000755	32641024000	8285978729	16132162	390	0	0	228	9,261466e-001	8,421023e-003	-1,024493e-009	-0,000000e+000	9,273308e-019	2,222224e+000	1,079798e+004
2981	6;1*5;2*7;3*9;4*11;8*10	-0,749902	0,001163	0,000727	28217344000	4460726339	8187882	493	0	0	216	-6,166058e-001	-6,691383e-002	-5,914712e-010	-0,000000e+000	-3,068765e-022	1,886300e+000	8,529061e+003
2982	6;1*5;2*7;3*10;4*11;8*9	0,693262	0,000875	0,000560	24346624000	3735889694	6564350	320	0	0	168	5,555487e-001	3,941424e-002	2,139119e-013	-0,000000e+000	6,154297e-020	1,557191e+000	5,389173e+003
2983	6;1*5;2*7;3*11;4*8;9*10	-1,851289	0,001093	0,000663	23793664000	5518543227	6892186	169	0	0	163	-1,697978e+000	-4,536144e-002	-4,134565e-013	-0,000000e+000	-1,919123e-021	2,283921e+000	8,232665e+003
2984	6;1*5;2*7;3*11;4*9;8*10	1,394087	0,001030	0,000596	13287424000	2579492769	4512275	425	0	0	78	1,174340e+000	2,701796e-002	5,809627e-008	-0,000000e+000	-3,811231e-023	1,884487e+000	7,541597e+003
2985	6;1*5;2*7;3*11;4*10;8*9	-0,818034	0,000682	0,000398	14393344000	2834540079	8175059	449	0	0	93	-6,979499e-001	1,002048e-002	-8,186326e-008	-0,000000e+000	-1,656877e-024	1,328322e+000	5,884496e+003
2986	6;1*5;2*8;3*7;4*11;9*10	0,462605	0,000991	0,000499	22134784000	6213763669	9692112	197	0	0	141	4,624562e-001	2,745881e-002	-5,476701e-012	-0,000000e+000	2,842486e-019	1,222121e+000	1,043720e+004
2987	6;1*5;2*8;3*9;4*10;7*11	-1,259255	0,000729	0,000471	11075584000	2154953733	9042509	614	0	0	81	-1,169755e+000	-1,372797e-001	-1,029074e-007	-0,000000e+000	-1,470851e-024	1,280588e+000	7,091939e+003
2988	6;1*5;2*8;3*9;4*11;7*10	-0,139611	0,000569	0,000265	12734464000	3620663275	13153580	806	0	0	89	-1,087727e-001	2,091118e-002	1,495154e-006	-0,000000e+000	-5,278521e-025	5,964811e-001	1,151074e+004
2989	6;1*5;2*8;3*10;4*9;7*11	0,862823	0,000464	0,000290	5545984000	1164761523	3870913	231	0	0	26	7,831127e-001	4,900824e-002	2,102770e-006	-0,000000e+000	1,383178e-024	9,155322e-001	3,839780e+003
2990	6;1*5;2*8;3*10;4*11;7*9	-1,050592	0,001058	0,000730	20475904000	3173571563	6675508	378	0	0	154	-8,351192e-001	-6,675807e-002	-3,483012e-007	-0,000000e+000	-1,354032e-023	1,950442e+000	6,735308e+003
2991	6;1*5;2*8;3*11;4*7;9*10	1,177599	0,000797	0,000509	11075584000	3411934106	4528917	45	0	0	58	1,068720e+000	1,997243e-002	-1,979175e-014	-0,000000e+000	9,344748e-026	1,520333e+000	5,408321e+003
2992	6;1*5;2*8;3*11;4*9;7*10	0,109975	0,000242	0,000131	7757824000	2670235645	2750941	54	0	0	45	1,085011e-001	3,303467e-004	7,240418e-013	-0,000000e+000	-8,786439e-026	3,911145e-001	6,563828e+003
2993	6;1*5;2*8;3*11;4*10;7*9	1,199348	0,000929	0,000615	9969664000	1826459997	7824621	876	0	0	77	9,755790e-001	3,796106e-002	-3,017147e-007	-0,000000e+000	-1,026252e-023	1,984010e+000	6,744350e+003
2994	6;1*5;2*9;3*7;4*11;8*10	0,228623	0,000550	0,000355	13287424000	3183603831	3702220	139	0	0	100	2,006312e-001	1,073348e-002	8,407212e-012	-0,000000e+000	-6,771062e-025	1,112035e+000	6,601218e+003
2995	6;1*5;2*9;3*8;4*11;7*10	-0,564864	0,000435	0,000259	5545984000	1395825964	3623613	250	0	0	31	-5,337168e-001	-3,015368e-002	-1,400068e-007	-0,000000e+000	-4,366799e-027	6,847347e-001	4,522216e+003
2996	6;1*5;2*9;3*10;4*8;7*11	-0,192378	0,000236	0,000121	6651904000	1904252134	6834823	382	0	0	47	-1,619543e-001	1,210175e-002	-1,060202e-007	-0,000000e+000	-4,254323e-024	3,473912e-001	5,685988e+003
2997	6;1*5;2*9;3*10;4*11;7*8	1,329999	0,000856	0,000586	31535104000	4488147624	14466887	574	0	0	214	9,699698e-001	5,588823e-002	-6,168242e-007	-0,000000e+000	3,776373e-021	2,164669e+000	7,150992e+003
2998	6;1*5;2*9;3*11;4*7;8*10	-0,708504	0,000506	0,000338	8863744000	2099846282	1889721	71	0	0	62	-5,966201e-001	-1,903673e-002	-5,837329e-014	-0,000000e+000	-2,144182e-025	1,014085e+000	3,749355e+003
2999	6;1*5;2*9;3*11;4*8;7*10	0,097587	0,000274	0,000165	3887104000	881610408	719356	49	0	0	27	1,119052e-001	4,597519e-003	-2,034173e-015	-0,000000e+000	-2,232339e-025	4,850010e-001	2,124957e+003
3000	6;1*5;2*9;3*11;4*10;7*8	-1,806353	0,000824	0,000547	14946304000	3036664640	19215972	2240	0	0	91	-1,639198e+000	-1,254447e-001	-1,131058e-008	-0,000000e+000	1,811411e-020	2,249704e+000	7,027289e+003
3001	6;1*5;2*10;3*7;4*11;8*9	-0,747564	0,000612	0,000388	9969664000	2240915564	2817857	51	0	0	67	-6,708828e-001	-1,129421e-002	8,176300e-011	-0,000000e+000	-1,617271e-020	1,226524e+000	4,137398e+003
3002	6;1*5;2*10;3*8;4*9;7*11	-0,182218	0,000192	0,000118	9969664000	2618777534	3025395	101	0	0	63	-1,394333e-001	1,381559e-002	-2,435710e-010	-0,000000e+000	-1,158700e-024	3,672734e-001	5,773664e+003
3003	6;1*5;2*10;3*8;4*11;7*9	0,500386	0,000719	0,000387	16605184000	2987523520	3250819	205	0	0	83	4,112503e-001	1,311803e-002	-5,991503e-010	-0,000000e+000	1,831817e-024	1,387855e+000	7,349966e+003
3004	6;1*5;2*10;3*9;4*8;7*11	0,096630	0,000296	0,000167	7204864000	1808957295	5896427	348	0	0	51	7,845008e-002	-4,121173e-003	2,030954e-007	-0,000000e+000	-1,717846e-024	4,055587e-001	5,206834e+003
3005	6;1*5;2*10;3*9;4*11;7*8	-0,549985	0,000730	0,000457	17711104000	2959687495	6185224	259	0	0	122	-5,141603e-001	-6,087654e-002	5,214308e-015	-0,000000e+000	2,422029e-023	1,496698e+000	5,264342e+003
3006	6;1*5;2*10;3*11;4*7;8*9	0,852870	0,000411	0,000289	11628544000	2781027219	3212945	108	0	0	75	7,435219e-001	1,740709e-002	3,246679e-017	-0,000000e+000	4,748718e-024	1,052434e+000	4,017950e+003
3007	6;1*5;2*10;3*11;4*8;7*9	-1,173065	0,000717	0,000418	11628544000	2520245572	2367047	148	0	0	85	-1,018287e+000	-1,576296e-002	-1,176889e-012	-0,000000e+000	-6,775276e-024	1,589585e+000	5,231250e+003
3008	6;1*5;2*10;3*11;4*9;7*8	1,208423	0,000925	0,000465	17158144000	3221181190	5236143	223	0	0	89	9,770040e-001	-3,539058e-003	3,229983e-013	-0,000000e+000	3,329190e-024	1,803006e+000	5,938596e+003
3009	6;1*5;2*11;3*7;4*8;9*10	5,136787	0,002002	0,001153	53653504000	14924066723	20851942	359	0	0	398	4,931916e+000	1,904324e-001	1,925686e-011	-0,000000e+000	1,020654e-022	5,597072e+000	2,583236e+004
3010	6;1*5;2*11;3*7;4*9;8*10	-1,704595	0,001001	0,000681	16052224000	3296084445	2891938	138	0	0	114	-1,472969e+000	-2,303132e-002	-6,444389e-014	-0,000000e+000	-5,161804e-025	2,375216e+000	7,994326e+003
3011	6;1*5;2*11;3*7;4*10;8*9	1,467792	0,000932	0,000584	14393344000	3122795924	3317636	62	0	0	96	1,294475e+000	1,843315e-002	2,796085e-009	-0,000000e+000	2,579245e-024	1,985269e+000	5,918410e+003
3012	6;1*5;2*11;3*8;4*7;9*10	-0,337328	0,001524	0,000855	41488384000	10580692223	16480283	259	0	0	281	-2,768302e-001	2,634947e-002	-9,925375e-008	-0,000000e+000	-1,212329e-022	2,897392e+000	1,301062e+004
3013	6;1*5;2*11;3*8;4*9;7*10	-0,953420	0,000794	0,000436	14946304000	3515218304	2314381	138	0	0	105	-8,489986e-001	3,620564e-003	2,137343e-007	-0,000000e+000	-3,559415e-021	1,312247e+000	7,150679e+003
3014	6;1*5;2*11;3*8;4*10;7*9	-1,828248	0,000967	0,000671	16605184000	2954854320	2585113	151	0	0	125	-1,565919e+000	-2,449076e-002	-2,853253e-013	-0,000000e+000	-6,369409e-022	2,719098e+000	7,264856e+003
3015	6;1*5;2*11;3*9;4*7;8*10	-0,360506	0,001523	0,000665	39829504000	9491657944	4725343	455	0	0	245	-3,524249e-001	3,777679e-002	-6,130400e-008	-0,000000e+000	-1,244885e-021	1,884114e+000	1,778125e+004
3016	6;1*5;2*11;3*9;4*8;7*10	-0,131755	0,000477	0,000291	12181504000	2929294909	2952280	202	0	0	74	-1,194484e-001	-3,837855e-003	-1,597661e-008	-0,000000e+000	-9,146817e-025	8,107224e-001	6,451207e+003
3017	6;1*5;2*11;3*9;4*10;7*8	2,724812	0,000884	0,000639	19369984000	3337427286	5058277	249	0	0	130	2,309810e+000	3,090382e-003	-1,304998e-011	-0,000000e+000	3,212554e-022	3,266198e+000	5,766595e+003
3018	6;1*5;2*11;3*10;4*7;8*9	-0,185838	0,001010	0,000569	29876224000	5889463789	6518519	301	0	0	194	-1,085667e-001	-4,317046e-002	5,130533e-008	-0,000000e+000	-3,092122e-020	1,761229e+000	8,319108e+003
3019	6;1*5;2*11;3*10;4*8;7*9	-0,940705	0,001332	0,000758	32641024000	5835125619	4267983	454	0	0	227	-9,114846e-001	2,356765e-002	2,045556e-007	-0,000000e+000	-2,470261e-020	2,669100e+000	1,245705e+004
3020	6;1*5;2*11;3*10;4*9;7*8	3,295643	0,002112	0,001304	82407424000	12128537528	22986734	1471	0	0	577	3,103246e+000	2,516443e-001	8,914412e-009	-0,000000e+000	1,056598e-021	5,376633e+000	1,997892e+004
3021	6;1*7;2*3;4*8;5*11;9*10	2,089810	0,000967	0,000706	12181504000	2961227574	41155348	353	0	0	80	2,022066e+000	4,720695e-001	2,600048e-005	-0,000000e+000	-4,437480e-024	2,792276e+000	8,930590e+003
3022	6;1*7;2*3;4*9;5*11;8*10	-2,989431	0,001476	0,000981	18264064000	4286429989	13572426	1156	0	0	107	-2,865805e+000	-2,737852e-001	-3,348868e-006	-0,000000e+000	-1,769181e-023	4,022130e+000	1,194668e+004
3023	6;1*7;2*3;4*10;5*11;8*9	2,680519	0,001191	0,000716	21581824000	5118606425	66613430	511	0	0	141	2,568807e+000	5,419100e-001	1,133602e-004	-0,000000e+000	1,551939e-019	3,978191e+000	1,180335e+004
3024	6;1*7;2*3;4*11;5*8;9*10	11,641438	0,003799	0,002450	96231424000	23912082227	398287827	1537	0	0	632	1,133328e+001	4,025428e+000	1,553196e-003	-0,000000e+000	5,549582e-022	1,337831e+001	6,842443e+004
3025	6;1*7;2*3;4*11;5*9;8*10	-6,806664	0,002457	0,001758	64159744000	13776764257	31421905	247	0	0	447	-6,313516e+000	-8,904732e-001	-6,646430e-009	-0,000000e+000	-1,330230e-021	8,479883e+000	2,711734e+004
3026	6;1*7;2*3;4*11;5*10;8*9	8,426765	0,002857	0,001674	84066304000	17096069881	200867886	1016	0	0	587	7,857611e+000	1,469724e+000	1,979615e-004	-0,000000e+000	2,694161e-020	9,543794e+000	3,653750e+004
3027	6;1*7;2*4;3*9;5*11;8*10	1,144694	0,000595	0,000449	8310784000	1701699389	4022518	858	0	0	61	1,041513e+000	-1,596092e-002	-1,239118e-006	-0,000000e+000	1,067656e-023	1,579763e+000	4,289585e+003
3028	6;1*7;2*4;3*10;5*11;8*9	-2,433320	0,000851	0,000606	16605184000	3408085884	11080661	744	0	0	107	-2,200464e+000	-8,037595e-002	8,678358e-006	-0,000000e+000	-5,919254e-024	3,288766e+000	6,835645e+003
3029	6;1*7;2*4;3*11;5*8;9*10	-8,632052	0,002886	0,001952	79089664000	19450021010	48532130	191	0	0	515	-8,363132e+000	-1,473753e+000	-2,568402e-006	-0,000000e+000	-6,093597e-021	9,526880e+000	3,548019e+004
3030	6;1*7;2*4;3*11;5*9;8*10	5,253432	0,001808	0,001386	32088064000	6929243767	4131238	191	0	0	221	4,822932e+000	9,593991e-002	-1,086169e-014	-0,000000e+000	5,773881e-021	6,156929e+000	1,732394e+004
3031	6;1*7;2*4;3*11;5*10;8*9	-6,061327	0,001621	0,001320	35405824000	6823421186	11162658	236	0	0	250	-5,388093e+000	-3,669068e-001	-5,250918e-010	-0,000000e+000	-1,331073e-022	6,899302e+000	1,303671e+004
3032	6;1*7;2*5;3*8;4*11;9*10	1,143354	0,000797	0,000330	42594304000	11347862314	13016577	341	0	0	309	1,010052e+000	2,813322e-002	-2,490170e-010	-0,000000e+000	4,167062e-024	1,285507e+000	1,408366e+004
3033	6;1*7;2*5;3*9;4*11;8*10	-0,887154	0,000994	0,000487	20475904000	4777148563	9404502	829	0	0	139	-7,707441e-001	-3,039969e-002	-1,058335e-010	-0,000000e+000	-3,102705e-024	1,091491e+000	1,184166e+004
3034	6;1*7;2*5;3*10;4*11;8*9	0,646275	0,000563	0,000315	21028864000	4815715208	6385083	242	0	0	152	6,022422e-001	3,441832e-002	3,201338e-009	-0,000000e+000	5,855257e-022	9,478930e-001	6,507300e+003
3035	6;1*7;2*5;3*11;4*8;9*10	-0,054174	0,000904	0,000537	16052224000	4042756142	6249416	126	0	0	96	-6,345311e-002	1,405845e-002	3,576367e-011	-0,000000e+000	7,772667e-022	1,271091e+000	6,417430e+003
3036	6;1*7;2*5;3*11;4*9;8*10	0,341870	0,000619	0,000438	11628544000	2710044430	2597583	129	0	0	81	2,690040e-001	-1,929391e-002	-1,017313e-013	-0,000000e+000	5,013285e-024	1,105075e+000	5,976434e+003
3037	6;1*7;2*5;3*11;4*10;8*9	-0,411488	0,000676	0,000423	13840384000	3026815748	5115864	176	0	0	98	-2,955442e-001	2,302705e-002	-8,453045e-014	-0,000000e+000	3,337794e-023	1,124276e+000	4,874112e+003
3038	6;1*7;2*8;3*5;4*11;9*10	0,041195	0,001042	0,000639	18264064000	4479845633	13851985	439	0	0	127	3,983164e-005	-3,318267e-002	8,356708e-007	-0,000000e+000	1,452179e-025	1,715620e+000	6,839983e+003
3039	6;1*7;2*8;3*11;4*5;9*10	-0,691976	0,001490	0,000708	37064704000	8641126669	81546424	560	0	0	275	-5,135001e-001	3,408409e-002	-7,114814e-011	-0,000000e+000	4,009236e-021	1,993496e+000	1,334469e+004
3040	6;1*7;2*9;3*5;4*11;8*10	0,534823	0,000968	0,000547	12734464000	2929323288	8947501	1298	0	0	89	4,896706e-001	-3,689792e-002	-2,536467e-006	-0,000000e+000	-2,135144e-026	1,563861e+000	7,921338e+003
3041	6;1*7;2*9;3*11;4*5;8*10	-0,423269	0,000898	0,000584	21028864000	4072177525	8927315	262	0	0	152	-4,016745e-001	2,147600e-002	-1,139656e-007	-0,000000e+000	-8,611776e-024	1,764707e+000	6,447242e+003
3042	6;1*7;2*10;3*4;5*11;8*9	1,375132	0,000529	0,000368	9969664000	2140402056	21063151	159	0	0	65	1,247144e+000	1,604896e-001	1,064309e-005	-0,000000e+000	3,049999e-021	1,913471e+000	5,034283e+003
3043	6;1*7;2*10;3*5;4*11;8*9	-0,514067	0,000748	0,000472	14393344000	3011633833	7090678	117	0	0	117	-4,056394e-001	-1,045795e-002	1,790072e-015	-0,000000e+000	-1,368401e-024	1,566911e+000	5,650544e+003
3044	6;1*7;2*10;3*11;4*5;8*9	0,303483	0,000918	0,000539	18817024000	3388126978	30597380	234	0	0	133	2,042712e-001	-8,417819e-003	-8,897314e-012	-0,000000e+000	3,821253e-023	1,499641e+000	5,550609e+003
3045	6;1*7;2*11;3*4;5*8;9*10	10,068613	0,004308	0,002146	87384064000	23390346879	309959981	3752	0	0	586	9,992354e+000	3,114207e+000	1,939640e-003	-0,000000e+000	4,356652e-022	1,153745e+001	7,992774e+004
3046	6;1*7;2*11;3*4;5*9;8*10	-5,841237	0,001839	0,001556	36511744000	7239769552	15372270	1019	0	0	266	-5,519256e+000	-5,118407e-001	1,337453e-006	-0,000000e+000	-1,773264e-021	7,039528e+000	1,774614e+004
3047	6;1*7;2*11;3*4;5*10;8*9	6,749257	0,002222	0,001508	31535104000	7547496780	70767419	829	0	0	242	6,454679e+000	1,082701e+000	1,227975e-004	-0,000000e+000	1,374144e-021	7,678562e+000	2,341217e+004
3048	6;1*7;2*11;3*5;4*8;9*10	-0,844839	0,002015	0,001255	33193984000	7974286387	22656373	984	0	0	223	-6,932943e-001	2,582300e-002	1,635865e-006	-0,000000e+000	-2,742062e-021	3,694301e+000	1,930182e+004
3049	6;1*7;2*11;3*5;4*9;8*10	0,959350	0,001097	0,000795	13840384000	2856134575	6004353	930	0	0	108	6,505499e-001	-2,346988e-002	-4,546125e-006	-0,000000e+000	6,419590e-025	2,738147e+000	9,232623e+003
3050	6;1*7;2*11;3*5;4*10;8*9	-2,082881	0,001517	0,001049	30429184000	6447655113	12620020	493	0	0	220	-1,622026e+000	-5,216606e-002	-2,578719e-013	-0,000000e+000	-2,065988e-024	3,769051e+000	1,404032e+004
3051	6;1*7;2*11;3*8;4*5;9*10	2,200689	0,001684	0,001345	37617664000	7868656779	68829938	300	0	0	265	1,756710e+000	-5,405826e-002	9,966507e-010	-0,000000e+000	-3,948117e-022	4,665567e+000	1,369464e+004
3052	6;1*7;2*11;3*9;4*5;8*10	-2,707460	0,001685	0,001126	27664384000	5745745654	18905999	3211	0	0	207	-2,094178e+000	-4,385549e-002	1,161329e-012	-0,000000e+000	-1,206518e-022	3,904683e+000	1,451924e+004
3053	6;1*7;2*11;3*10;4*5;8*9	3,381340	0,001707	0,001242	32088064000	6840648686	59252307	1947	0	0	211	2,940704e+000	8,876694e-002	2,305882e-010	-0,000000e+000	-1,598606e-022	4,879208e+000	1,528074e+004
3054	6;1*8;2*3;4*11;5*7;9*10	-7,583044	0,002426	0,002073	40382464000	11072118577	249469710	16558	0	0	313	-7,224265e+000	-2,729561e+000	-3,557267e-003	-0,000000e+000	6,545139e-024	9,819684e+000	2,704043e+004
3055	6;1*8;2*3;4*11;5*9;7*10	0,587733	0,001412	0,000774	18264064000	6261162740	14677217	130	0	0	127	5,941939e-001	4,693335e-002	2,080034e-015	-0,000000e+000	3,000027e-022	1,909809e+000	1,167327e+004
3056	6;1*8;2*3;4*11;5*10;7*9	-1,916829	0,001403	0,000787	28770304000	6921063814	22570950	294	0	0	178	-1,552606e+000	-4,520117e-002	7,594439e-009	-0,000000e+000	-1,364315e-023	3,061583e+000	1,096114e+004
3057	6;1*8;2*4;3*11;5*7;9*10	9,472380	0,003723	0,001965	156504064000	40953151441	228087559	2080	0	0	1197	8,805517e+000	2,594115e+000	7,659172e-004	-0,000000e+000	3,080916e-019	1,406618e+001	5,716942e+004
3058	6;1*8;2*4;3*11;5*9;7*10	-0,451692	0,001180	0,000484	13287424000	3807058461	3687384	104	0	0	96	-4,439518e-001	-9,090895e-004	-2,139771e-015	-0,000000e+000	-1,852410e-022	1,232018e+000	8,987979e+003
3059	6;1*8;2*4;3*11;5*10;7*9	1,508292	0,000898	0,000573	15499264000	3629124243	3910076	207	0	0	110	1,240851e+000	9,607068e-003	-2,782831e-012	-0,000000e+000	1,559357e-021	2,325369e+000	8,670443e+003
3060	6;1*8;2*5;3*9;4*11;7*10	-0,040212	0,000095	0,000057	7757824000	2193711325	691280	46	0	0	50	-3,026523e-002	8,649369e-004	6,878257e-038	-0,000000e+000	-3,253816e-024	1,648953e-001	3,804597e+003
3061	6;1*8;2*5;3*10;4*11;7*9	-0,862916	0,000797	0,000414	17158144000	3865116312	3992970	298	0	0	91	-7,622197e-001	-2,554945e-002	-2,891757e-009	-0,000000e+000	-2,713142e-024	1,223616e+000	7,706167e+003
3062	6;1*8;2*5;3*11;4*7;9*10	2,552220	0,001445	0,000989	23793664000	7009985683	10657106	276	0	0	179	2,504263e+000	1,400407e-001	6,525877e-012	-0,000000e+000	2,240798e-021	2,997444e+000	1,295065e+004
3063	6;1*8;2*5;3*11;4*9;7*10	-0,143325	0,000224	0,000117	8310784000	2183800467	780512	33	0	0	36	-1,092210e-001	-2,846521e-004	6,408877e-022	-0,000000e+000	-1,078317e-024	3,945027e-001	4,305176e+003
3064	6;1*8;2*5;3*11;4*10;7*9	0,278147	0,000701	0,000443	12181504000	2591754036	3578320	186	0	0	75	2,066506e-001	-1,011727e-002	1,234024e-009	-0,000000e+000	-8,071414e-025	1,297955e+000	5,475448e+003
3065	6;1*8;2*7;3*11;4*5;9*10	-0,055705	0,003322	0,002003	148762624000	27567787335	250248971	1910	0	0	996	-4,012182e-001	-1,009418e-001	-9,791342e-008	-0,000000e+000	2,306656e-019	6,336647e+000	4,628614e+004
3066	6;1*8;2*9;3*11;4*5;7*10	1,497031	0,000717	0,000426	22134784000	4001661208	7466110	271	0	0	137	1,246426e+000	6,158639e-002	-1,101502e-010	-0,000000e+000	7,465653e-022	1,612266e+000	5,442898e+003
3067	6;1*8;2*10;3*5;4*11;7*9	-0,265713	0,000459	0,000333	9969664000	1892276721	3132972	429	0	0	53	-2,558622e-001	-5,729749e-003	5,754420e-010	-0,000000e+000	4,055761e-028	9,820620e-001	4,048471e+003
3068	6;1*8;2*10;3*11;4*5;7*9	1,037755	0,000927	0,000589	23793664000	4478656067	10683317	402	0	0	193	9,152218e-001	9,003990e-002	7,153358e-013	-0,000000e+000	1,802516e-023	2,558872e+000	6,657188e+003
3069	6;1*8;2*11;3*4;5*7;9*10	-11,021894	0,003155	0,002441	81301504000	20664507953	445390728	31177	0	0	590	-9,891650e+000	-4,101888e+000	-6,298904e-003	-0,000000e+000	2,677368e-020	1,826571e+001	4,388570e+004
3070	6;1*8;2*11;3*4;5*9;7*10	1,041093	0,000980	0,000542	14946304000	4188680961	7986481	232	0	0	91	1,002903e+000	2,748318e-002	6,130199e-011	-0,000000e+000	-3,200268e-024	1,469679e+000	7,875251e+003
3071	6;1*8;2*11;3*4;5*10;7*9	-1,238252	0,000818	0,000593	17158144000	3382764114	5563411	99	0	0	110	-1,039006e+000	-1,917783e-002	-4,864740e-010	-0,000000e+000	-9,281623e-022	2,395400e+000	5,114608e+003
3072	6;1*8;2*11;3*5;4*7;9*10	-1,676211	0,001969	0,001334	64712704000	15852011523	66535433	403	0	0	483	-2,033408e+000	-5,255545e-001	-2,448332e-005	-0,000000e+000	-1,707520e-022	6,592606e+000	1,847067e+004
3073	6;1*8;2*11;3*5;4*9;7*10	-0,524430	0,000722	0,000444	12181504000	2735901445	5348990	360	0	0	92	-5,109777e-001	-7,554675e-003	-3,241637e-011	-0,000000e+000	-1,608992e-022	1,500222e+000	8,507662e+003
3074	6;1*8;2*11;3*5;4*10;7*9	-0,808465	0,001334	0,001004	23240704000	4280991593	4408887	296	0	0	184	-1,074569e+000	-4,708727e-002	-2,767245e-011	-0,000000e+000	-2,231988e-024	3,706088e+000	9,283934e+003
3075	6;1*8;2*11;3*7;4*5;9*10	3,111632	0,001226	0,001088	32088064000	6348015660	102876701	684	0	0	222	3,003271e+000	5,323880e-001	1,877780e-005	-0,000000e+000	2,198998e-023	5,832030e+000	1,061035e+004
3076	6;1*8;2*11;3*9;4*5;7*10	0,749094	0,000760	0,000456	17711104000	3391182594	2807428	95	0	0	106	6,992921e-001	1,532211e-002	-7,264595e-028	-0,000000e+000	8,897443e-021	1,735079e+000	4,588848e+003
3077	6;1*8;2*11;3*10;4*5;7*9	-0,397573	0,001301	0,000977	41488384000	6709904284	11753371	492	0	0	288	1,653082e-001	1,724332e-001	4,922584e-006	-0,000000e+000	1,559519e-021	5,119388e+000	1,012666e+004
3078	6;1*9;2*4;3*11;5*7;8*10	-2,926744	0,001422	0,001329	33746944000	8354331882	4887034	118	0	0	265	-2,726134e+000	-2,548152e-001	-3,197251e-008	-0,000000e+000	1,295203e-021	4,997499e+000	1,060588e+004
3079	6;1*9;2*4;3*11;5*8;7*10	-1,483015	0,001099	0,000621	17158144000	4279059848	1206554	66	0	0	116	-1,413089e+000	-1,022481e-002	1,295286e-019	-0,000000e+000	-2,077140e-020	1,880005e+000	7,151437e+003
3080	6;1*9;2*4;3*11;5*10;7*8	0,778055	0,002599	0,001508	64712704000	13643361064	37155874	6273	0	0	477	7,239671e-001	4,492904e-002	3,099933e-011	-0,000000e+000	2,508952e-022	4,622140e+000	2,939706e+004
3081	6;1*9;2*5;3*11;4*8;7*10	-0,253299	0,000151	0,000088	6098944000	1336153691	645168	43	0	0	41	-2,197243e-001	-5,714732e-004	-5,061873e-016	-0,000000e+000	-5,116671e-023	2,896747e-001	2,702983e+003
3082	6;1*9;2*5;3*11;4*10;7*8	-0,601950	0,000921	0,000607	14393344000	3333644943	13731630	2676	0	0	111	-5,796560e-001	-1,616851e-002	5,929070e-010	-0,000000e+000	4,947491e-023	1,642039e+000	7,244222e+003
3083	6;1*9;2*10;3*11;4*5;7*8	-1,027241	0,000613	0,000358	15499264000	2468726102	23848953	355	0	0	113	-7,927786e-001	-9,338102e-002	-8,611135e-006	-0,000000e+000	-9,198166e-023	1,641937e+000	3,409294e+003
3084	6;1*9;2*11;3*4;5*7;8*10	6,259970	0,002265	0,001973	72454144000	17903170718	72984951	1081	0	0	550	6,062338e+000	1,608591e+000	1,847628e-004	-0,000000e+000	-1,435919e-018	1,267554e+001	2,287140e+004
3085	6;1*9;2*11;3*4;5*8;7*10	1,919986	0,001059	0,000709	19922944000	4687622060	3679109	52	0	0	135	1,742073e+000	6,073554e-002	1,286754e-032	-0,000000e+000	1,901908e-019	2,272874e+000	6,922288e+003
3086	6;1*9;2*11;3*4;5*10;7*8	-1,614604	0,002204	0,001298	85725184000	14337864739	112608110	641	0	0	604	-1,157802e+000	-3,971890e-003	-6,284799e-010	-0,000000e+000	2,100091e-021	5,253471e+000	2,828441e+004
3087	6;1*9;2*11;3*5;4*7;8*10	2,969423	0,001449	0,001009	39829504000	9096792607	5869778	426	0	0	324	2,849257e+000	1,205465e-001	5,827219e-016	-0,000000e+000	1,369432e-021	4,862994e+000	1,109637e+004
3088	6;1*9;2*11;3*5;4*8;7*10	-1,812543	0,001237	0,000714	26558464000	5893584269	8455384	755	0	0	195	-1,703059e+000	-2,262796e-002	-8,149817e-010	-0,000000e+000	-1,493948e-020	2,689115e+000	1,534966e+004
3089	6;1*9;2*11;3*5;4*10;7*8	4,016425	0,001981	0,001475	60289024000	9985936205	13719918	554	0	0	428	3,797901e+000	2,328583e-001	2,280196e-007	-0,000000e+000	2,768539e-020	6,731745e+000	1,775714e+004
3090	6;1*9;2*11;3*7;4*5;8*10	-1,285287	0,000720	0,000681	20475904000	4062277091	11001462	222	0	0	159	-1,355660e+000	-9,835136e-002	5,677430e-015	-0,000000e+000	-2,710180e-022	3,546292e+000	4,508450e+003
3091	6;1*9;2*11;3*8;4*5;7*10	1,880194	0,001120	0,000691	26005504000	4482981132	3794880	127	0	0	183	1,721131e+000	5,344255e-002	3,414087e-018	-0,000000e+000	1,705398e-021	3,005253e+000	7,214612e+003
3092	6;1*9;2*11;3*10;4*5;7*8	-1,923831	0,001613	0,001040	56418304000	8475132186	64880080	889	0	0	436	-2,056995e+000	-4,640978e-001	-5,927378e-005	-0,000000e+000	-4,216024e-022	5,923932e+000	1,319186e+004
3093	6;1*10;2*11;3*4;5*7;8*9	-3,713520	0,001339	0,001286	30429184000	6882349175	114161556	8157	0	0	198	-3,472934e+000	-1,256810e+000	-1,186140e-003	-0,000000e+000	-2,781830e-019	7,512585e+000	1,014873e+004
3094	6;1*10;2*11;3*4;5*8;7*9	-4,195952	0,001742	0,001137	53100544000	12638928180	40791290	774	0	0	420	-3,799154e+000	-3,922665e-001	-1,490368e-005	-0,000000e+000	5,671669e-021	6,404181e+000	1,405929e+004
3095	6;1*10;2*11;3*4;5*9;7*8	1,933797	0,001057	0,000862	28770304000	5054276360	72400568	646	0	0	216	1,837374e+000	2,551842e-001	3,017978e-006	-0,000000e+000	-4,588084e-025	4,773569e+000	8,095188e+003
3096	6;1*10;2*11;3*5;4*8;7*9	10,240615	0,001996	0,001722	49229824000	9733032203	8971881	723	0	0	381	8,619553e+000	2,467935e-001	3,709479e-016	-0,000000e+000	1,222684e-018	1,130364e+001	1,817008e+004
3097	6;1*10;2*11;3*5;4*9;7*8	-19,530076	0,002572	0,001962	113926144000	20351723212	94853100	1638	0	0	903	-1,619599e+001	-1,449798e+000	-7,281380e-006	-0,000000e+000	-3,573347e-019	2,197643e+001	3,165326e+004
3098	6;1*10;2*11;3*9;4*5;7*8	8,433065	0,001372	0,001295	38170624000	4938749144	158211770	5152	0	0	255	6,521981e+000	1,136680e+000	9,016570e-005	-0,000000e+000	2,330238e-022	1,043139e+001	1,061335e+004
3099	6;1*11;2*3;4*7;5*8;9*10	-21,809172	0,004154	0,003073	110055424000	30693386775	1007040911	201337	0	0	773	-1,978894e+001	-6,939148e+000	-7,162060e-003	-0,000000e+000	-9,819802e-021	2,289526e+001	7,562496e+004
3100	6;1*11;2*3;4*7;5*9;8*10	49,813620	0,005194	0,004095	251613184000	60717943415	405757721	4739	0	0	1835	4,468220e+001	7,649559e+000	4,077494e-004	-0,000000e+000	9,980170e-020	5,079810e+001	1,110679e+005
3101	6;1*11;2*3;4*7;5*10;8*9	-38,892607	0,005477	0,004128	231706624000	46109791018	1138782118	20014	0	0	1664	-3,460867e+001	-1,138132e+001	-4,074512e-003	-0,000000e+000	-5,809027e-021	4,208924e+001	1,217479e+005
3102	6;1*11;2*3;4*8;5*7;9*10	11,569309	0,003221	0,003022	86278144000	24898118165	1093840339	348258	2	0	639	1,069942e+001	5,400741e+000	1,215293e-002	-5,150865e-011	5,001804e-022	1,906309e+001	4,413281e+004
3103	6;1*11;2*3;4*8;5*9;7*10	-9,583026	0,003179	0,001548	110608384000	31676105715	243495715	4373	0	0	831	-8,438258e+000	-8,786178e-001	-5,815090e-006	-0,000000e+000	-3,248168e-022	1,005866e+001	4,967180e+004
3104	6;1*11;2*3;4*8;5*10;7*9	4,064264	0,002705	0,001528	71901184000	17780777371	123509308	1171	0	0	520	3,363622e+000	1,986012e-001	-1,765491e-005	-0,000000e+000	-1,261269e-023	7,206157e+000	3,200537e+004
3105	6;1*11;2*3;4*9;5*7;8*10	-34,853711	0,004874	0,004296	280367104000	74880742777	795632150	22650	0	0	2223	-3,056547e+001	-8,670419e+000	-2,228621e-003	-0,000000e+000	-1,481619e-016	4,769660e+001	9,603038e+004
3106	6;1*11;2*3;4*9;5*8;7*10	-4,130074	0,002426	0,001526	92913664000	22285252112	117897069	1215	0	0	645	-3,703136e+000	-4,841085e-001	-1,513066e-005	-0,000000e+000	-1,183809e-021	8,334620e+000	2,652702e+004
3107	6;1*11;2*3;4*9;5*10;7*8	-2,893064	0,003327	0,002026	150421504000	30439695831	628149409	5071	0	0	1145	-2,791753e+000	-3,842313e-002	-6,718760e-006	-0,000000e+000	-3,941314e-018	8,596176e+000	5,687959e+004
3108	6;1*11;2*3;4*10;5*7;8*9	30,915656	0,004769	0,004614	202952704000	49645780356	1773778121	228829	0	0	1659	2,712425e+001	1,168180e+001	1,695835e-002	-0,000000e+000	-2,328305e-017	4,558321e+001	9,282696e+004
3109	6;1*11;2*3;4*10;5*8;7*9	4,695675	0,003068	0,001944	165351424000	40490496906	446394172	5972	0	0	1261	4,679524e+000	1,190970e+000	1,937145e-004	-0,000000e+000	7,384918e-021	1,084940e+001	4,602713e+004
3110	6;1*11;2*3;4*10;5*9;7*8	-7,910621	0,001784	0,001640	39829504000	8599403953	315088678	6093	0	0	310	-6,753075e+000	-1,232614e+000	-1,657440e-004	-0,000000e+000	4,173829e-020	1,019330e+001	1,553140e+004
3111	6;1*11;2*4;3*7;5*9;8*10	-29,165066	0,003155	0,002681	94019584000	19267508771	12735915	469	0	0	730	-2,531014e+001	-7,638266e-001	-1,905470e-015	-0,000000e+000	-8,342401e-021	3,001239e+001	4,185597e+004
3112	6;1*11;2*4;3*7;5*10;8*9	46,418296	0,004246	0,003789	198529024000	37863749398	206150466	742	0	0	1536	4,152129e+001	6,776007e+000	4,540105e-005	-0,000000e+000	1,749097e-018	5,066217e+001	7,681275e+004
3113	6;1*11;2*4;3*8;5*9;7*10	2,931578	0,002354	0,001389	47570944000	12171343460	16489286	1275	0	0	370	2,415619e+000	5,643666e-002	2,575107e-007	-0,000000e+000	-3,247261e-023	6,761887e+000	2,535886e+004
3114	6;1*11;2*4;3*8;5*10;7*9	-6,487208	0,002097	0,001420	50888704000	11374676915	14124724	546	0	0	392	-5,270966e+000	-4,250220e-002	-1,710882e-014	-0,000000e+000	-1,312030e-022	9,436897e+000	2,516588e+004
3115	6;1*11;2*4;3*9;5*7;8*10	25,096674	0,003514	0,003362	151527424000	38667527160	59046261	678	0	0	1218	2,153143e+001	2,408524e+000	1,317243e-006	-0,000000e+000	8,763698e-021	3,356413e+001	5,084665e+004
3116	6;1*11;2*4;3*9;5*8;7*10	6,990356	0,002424	0,001549	68583424000	15605442664	5410135	544	0	0	496	6,392143e+000	9,322350e-002	1,000096e-013	-0,000000e+000	-1,573057e-022	9,744329e+000	2,582971e+004
3117	6;1*11;2*4;3*9;5*10;7*8	8,486320	0,003804	0,002399	126644224000	26122868716	165550365	17988	1	0	1013	7,785802e+000	4,014542e-002	-1,880770e-008	6,184701e-024	2,600060e-022	1,275614e+001	6,069497e+004
3118	6;1*11;2*4;3*10;5*7;8*9	-48,353565	0,005418	0,005281	288108544000	70768635638	917770001	29541	0	0	2264	-4,138687e+001	-1,225391e+001	-2,962115e-003	-0,000000e+000	-1,234975e-017	6,695495e+001	1,189570e+005
3119	6;1*11;2*4;3*10;5*8;7*9	-13,348111	0,003094	0,002218	168669184000	40303225431	49330404	2090	0	0	1352	-1,236649e+001	-8,534605e-001	-6,510142e-006	-0,000000e+000	-9,265960e-023	1,868809e+001	4,006172e+004
3120	6;1*11;2*4;3*10;5*9;7*8	6,485702	0,001570	0,001506	45359104000	9478069519	75058138	818	0	0	362	5,678953e+000	6,799661e-001	-8,689826e-006	-0,000000e+000	-7,094504e-021	1,129867e+001	1,218127e+004
3121	6;1*11;2*5;3*7;4*10;8*9	-2,585960	0,001994	0,001022	82407424000	18352655556	57895340	484	0	0	556	-2,222344e+000	-1,062167e-001	1,198429e-008	-0,000000e+000	-1,011965e-020	5,316902e+000	1,975770e+004
3122	6;1*11;2*5;3*8;4*9;7*10	2,331840	0,001082	0,000611	18817024000	3991898682	10664552	383	0	0	122	1,806000e+000	4,367331e-002	-7,078603e-007	-0,000000e+000	4,550848e-023	2,453534e+000	9,563187e+003
3123	6;1*11;2*5;3*8;4*10;7*9	6,443213	0,001423	0,001044	34852864000	7214493333	9711974	449	0	0	225	5,438557e+000	1,231563e-001	7,964051e-010	-0,000000e+000	2,961058e-022	7,388325e+000	1,189574e+004
3124	6;1*11;2*5;3*9;4*8;7*10	0,260712	0,000695	0,000404	9416704000	2170493040	5576109	176	0	0	47	1,084765e-001	-3,111947e-002	-5,812260e-007	-0,000000e+000	4,233822e-024	1,518172e+000	5,073089e+003
3125	6;1*11;2*5;3*9;4*10;7*8	-9,833351	0,001625	0,000973	56971264000	10661439837	29387579	589	0	0	385	-7,861496e+000	-3,559379e-001	-1,571929e-009	-0,000000e+000	-1,315913e-023	1,027077e+001	1,293229e+004
3126	6;1*11;2*5;3*10;4*7;8*9	-7,150052	0,002867	0,001559	122220544000	24461265249	84836712	437	0	0	899	-6,604851e+000	-4,073706e-001	-1,311606e-005	-0,000000e+000	-2,307640e-019	9,049405e+000	3,463980e+004
3127	6;1*11;2*5;3*10;4*8;7*9	10,663461	0,002425	0,001824	80748544000	14314923288	7403909	751	0	0	578	9,407383e+000	2,413369e-001	5,665129e-011	-0,000000e+000	3,725750e-018	1,305910e+001	2,647129e+004
3128	6;1*11;2*5;3*10;4*9;7*8	-9,586129	0,002462	0,001777	121667584000	18284907084	48228035	1390	0	0	867	-7,859716e+000	-5,721398e-001	-4,157212e-014	-0,000000e+000	-2,771890e-021	1,647829e+001	2,788205e+004
3129	6;1*11;2*7;3*4;5*10;8*9	-19,078244	0,003570	0,002408	106737664000	16538668486	501102644	5134	0	0	816	-1,722501e+001	-5,641342e+000	-1,354469e-003	-0,000000e+000	-1,096793e-022	2,196865e+001	5,464505e+004
3130	6;1*11;2*7;3*5;4*10;8*9	2,051696	0,002212	0,001330	47017984000	10281043982	63147255	2271	0	0	369	1,554240e+000	4,813474e-002	-7,059473e-006	-0,000000e+000	2,505141e-022	6,768545e+000	2,348490e+004
3131	6;1*11;2*7;3*10;4*5;8*9	-2,474164	0,004118	0,002322	164245504000	24898255658	647869288	6790	0	0	1186	-2,536599e+000	-2,111794e-002	1,746751e-005	-0,000000e+000	1,100736e-019	9,891961e+000	7,126928e+004
3132	6;1*11;2*8;3*5;4*10;7*9	6,326443	0,001974	0,001729	44806144000	7856509416	8848405	657	0	0	342	6,134020e+000	3,336640e-001	-1,199837e-015	-0,000000e+000	1,584203e-022	8,344433e+000	1,765828e+004
3133	6;1*11;2*8;3*10;4*5;7*9	-15,537474	0,002665	0,002470	103972864000	16067662036	61472227	1247	0	0	769	-1,443228e+001	-2,591885e+000	-2,857283e-007	-0,000000e+000	-1,770668e-020	2,173880e+001	3,057166e+004
3134	6;1*11;2*9;3*10;4*5;7*8	9,914291	0,001834	0,001611	59183104000	7232997780	164087602	2296	0	0	452	8,387669e+000	2,566834e+000	4,984660e-004	-0,000000e+000	-1,294350e-019	1,359737e+001	1,661756e+004
3135	6;1*11;2*10;3*4;5*7;8*9	23,281935	0,004002	0,003850	130514944000	30547620082	1455605554	418033	1	0	991	1,914376e+001	8,517382e+000	1,425423e-002	4,225876e-009	-2,818672e-019	3,425746e+001	6,979654e+004
3136	6;1*11;2*10;3*4;5*8;7*9	11,069779	0,003859	0,002328	203505664000	48027281481	493280424	7097	0	0	1619	1,050507e+001	1,984663e+000	1,825188e-004	-0,000000e+000	1,279999e-019	1,809717e+001	6,097654e+004
3137	6;1*11;2*10;3*4;5*9;7*8	-3,838515	0,001786	0,001735	35958784000	6854355633	278355820	5307	0	0	269	-3,862923e+000	-1,233829e+000	-7,585719e-005	-0,000000e+000	4,397249e-023	1,069257e+001	1,561260e+004
3138	6;1*11;2*10;3*5;4*8;7*9	-34,258306	0,003827	0,003334	213458944000	39760344705	62034037	3842	0	0	1711	-2,925573e+001	-1,958885e+000	-1,584075e-007	-0,000000e+000	-6,022576e-021	3,671203e+001	6,195354e+004
3139	6;1*11;2*10;3*5;4*9;7*8	63,541214	0,004755	0,004510	334004224000	57222416395	622291940	7045	0	0	2556	5,297483e+001	9,905308e+000	1,469817e-004	-0,000000e+000	2,889510e-015	7,079251e+001	9,120698e+004
3140	6;1*11;2*10;3*9;4*5;7*8	-27,491540	0,003262	0,003175	132173824000	17031276392	944270690	47067	0	0	1003	-2,116310e+001	-6,658855e+000	-2,152744e-003	-0,000000e+000	2,921853e-022	3,396069e+001	4,440993e+004


==> anc/class_3_2_0_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1561	4;1*5;2*6;3*8;7*10;9*11	2,846423	0,001296	0,000715	79874048000	21614234105	16980331	2294	8	8	590	2,691609e+000	5,174847e-002	-2,488487e-006	-0,000000e+000	7,605907e-022	4,500027e+000	4,250509e+004
1562	4;1*5;2*6;3*8;7*11;9*10	-2,422051	0,001182	0,000591	189483008000	44044168343	76190611	3134	6	6	1370	-2,295011e+000	-2,045046e-001	-1,125477e-007	-0,000000e+000	-1,554884e-020	4,396333e+000	6,129993e+004
1563	4;1*5;2*6;3*9;7*10;8*11	0,376680	0,000497	0,000296	16467968000	4631984607	5209933	926	0	0	111	3,394507e-001	-1,971294e-002	-7,775882e-008	-0,000000e+000	8,309798e-024	1,328072e+000	8,230034e+003
1564	4;1*5;2*6;3*9;7*11;8*10	1,762306	0,000712	0,000478	51632128000	11783535930	8008876	1123	3	3	395	1,635224e+000	2,977278e-002	1,229404e-010	-0,000000e+000	6,429334e-021	2,965667e+000	1,690922e+004
1565	4;1*5;2*6;3*10;7*8;9*11	-4,125031	0,001236	0,000775	77273088000	22417802248	68429403	3149	0	0	581	-4,033704e+000	-4,777604e-001	7,046088e-006	-0,000000e+000	-7,959208e-022	5,944758e+000	3,568278e+004
1566	4;1*5;2*6;3*10;7*9;8*11	1,956890	0,000965	0,000598	37767168000	8358288243	3976314	382	2	2	261	1,816838e+000	2,613923e-002	-3,397683e-012	-0,000000e+000	1,025702e-022	3,134785e+000	1,211342e+004
1567	4;1*5;2*6;3*10;7*11;8*9	-2,080083	0,000878	0,000551	49502208000	10753168933	14848940	737	2	2	346	-1,913262e+000	-1,183082e-001	3,108237e-009	-0,000000e+000	-1,883277e-022	3,733036e+000	1,602833e+004
1568	4;1*5;2*6;3*11;7*8;9*10	3,915532	0,001501	0,000890	75429888000	19095035932	306272398	1922	3	3	538	3,910095e+000	1,042335e+000	2,113878e-004	-0,000000e+000	-6,542537e-022	5,964171e+000	3,569048e+004
1569	4;1*5;2*6;3*11;7*9;8*10	-4,679130	0,001227	0,000835	117393408000	29595222746	42144976	1563	4	4	855	-4,388474e+000	-3,285251e-001	-4,706477e-010	-0,000000e+000	-9,954338e-019	7,141618e+000	3,142622e+004
1570	4;1*5;2*6;3*11;7*10;8*9	2,612339	0,000882	0,000485	243468288000	73258768703	330960206	4693	2	2	1637	2,522686e+000	4,079411e-001	1,309139e-005	-0,000000e+000	1,807682e-018	5,153676e+000	7,437800e+004
1571	4;1*5;2*7;3*8;6*10;9*11	3,541936	0,001278	0,000773	60786688000	12130384593	7021551	720	6	6	370	3,213446e+000	9,399156e-002	7,978497e-013	-0,000000e+000	-9,193663e-022	3,874650e+000	2,343575e+004
1572	4;1*5;2*7;3*8;6*11;9*10	-2,715349	0,001366	0,000784	88045568000	16630312100	20022020	956	2	2	549	-2,562165e+000	-1,693281e-001	-3,066129e-009	-0,000000e+000	-1,046161e-022	3,239408e+000	2,925170e+004
1573	4;1*5;2*7;3*9;6*10;8*11	0,192305	0,000248	0,000164	13580288000	4007112321	9367641	2498	0	0	79	1,526586e-001	2,268391e-002	1,772143e-006	-0,000000e+000	3,045951e-025	7,423047e-001	1,381545e+004
1574	4;1*5;2*7;3*9;6*11;8*10	1,671903	0,000665	0,000462	44668928000	7027846816	6403192	688	0	0	273	1,387784e+000	5,873190e-002	2,457329e-011	-0,000000e+000	1,825985e-023	2,102592e+000	1,625211e+004
1575	4;1*5;2*7;3*10;6*8;9*11	3,460153	0,001038	0,000621	45815808000	10829057331	24589781	7692	5	5	347	3,249310e+000	1,219304e-002	-9,493734e-006	-0,000000e+000	2,054798e-017	4,736938e+000	2,761467e+004
1576	4;1*5;2*7;3*10;6*9;8*11	0,480130	0,000195	0,000134	13170688000	3500051829	9071921	1650	0	0	85	4,004170e-001	4,442368e-003	3,459361e-008	-0,000000e+000	3,906564e-024	6,259625e-001	1,110518e+004
1577	4;1*5;2*7;3*10;6*11;8*9	-1,894559	0,000871	0,000503	25806848000	5792105499	18152997	694	1	1	165	-1,698995e+000	-9,312241e-002	-2,124184e-006	-0,000000e+000	-5,454744e-022	2,169127e+000	1,677678e+004
1578	4;1*5;2*7;3*11;6*8;9*10	-3,165082	0,000744	0,000609	46327808000	9545749461	21330684	430	0	0	318	-3,005215e+000	-2,715774e-001	-7,325583e-008	-0,000000e+000	-2,412240e-023	4,335654e+000	1,510102e+004
1579	4;1*5;2*7;3*11;6*9;8*10	1,606288	0,000358	0,000274	42170368000	7894573254	7549664	770	0	0	267	1,441393e+000	-2,639843e-003	-4,440666e-008	-0,000000e+000	2,721147e-021	2,165925e+000	1,554439e+004
1580	4;1*5;2*7;3*11;6*10;8*9	-1,415261	0,000481	0,000381	26810368000	4569649138	14328128	1688	0	0	177	-1,278677e+000	1,027310e-002	7,698969e-007	-0,000000e+000	-4,015624e-022	2,367855e+000	1,095764e+004
1581	4;1*5;2*8;3*6;7*10;9*11	9,213237	0,002101	0,001365	129906688000	33906557025	14517515	1320	3	3	929	8,976170e+000	1,886423e-001	4,781868e-011	-0,000000e+000	4,022206e-017	1,111687e+001	6,783358e+004
1582	4;1*5;2*8;3*6;7*11;9*10	-10,718086	0,002374	0,001476	174020608000	42568520233	70648209	1732	5	5	1238	-1,032830e+001	-1,030353e+000	-1,787300e-006	-0,000000e+000	-1,231719e-019	1,163458e+001	7,884708e+004
1583	4;1*5;2*8;3*7;6*10;9*11	-0,176576	0,000754	0,000455	37316608000	8894123503	6648147	494	0	0	214	-2,567767e-001	-1,234487e-002	2,870181e-011	-0,000000e+000	4,878052e-024	2,705486e+000	2,142012e+004
1584	4;1*5;2*8;3*7;6*11;9*10	0,223584	0,000927	0,000578	26687488000	5899641028	8051253	314	1	1	147	2,538161e-001	7,122560e-003	5,497971e-010	-0,000000e+000	-3,050487e-023	2,487467e+000	1,196717e+004
1585	4;1*5;2*8;3*9;6*10;7*11	-0,742304	0,000421	0,000248	22263808000	5231054730	8361200	855	1	1	138	-7,055769e-001	-1,892994e-002	-2,523932e-011	-0,000000e+000	3,787910e-025	9,575229e-001	1,115496e+004
1586	4;1*5;2*8;3*9;6*11;7*10	-0,205695	0,000418	0,000239	28776448000	5922768247	7968537	987	0	0	175	-2,158558e-001	-2,450448e-002	-6,015987e-010	-0,000000e+000	4,246094e-019	7,611832e-001	1,153740e+004
1587	4;1*5;2*8;3*10;6*7;9*11	-3,541247	0,000729	0,000547	42211328000	8852495670	16739028	602	0	0	298	-3,157743e+000	-1,927430e-001	4,741148e-010	-0,000000e+000	-2,994566e-023	5,035044e+000	1,387635e+004
1588	4;1*5;2*8;3*10;6*9;7*11	0,122580	0,000110	0,000076	18966528000	6029182256	6995941	636	2	2	126	1,034913e-001	8,802264e-004	-1,534789e-011	-0,000000e+000	-2,258759e-020	4,209647e-001	1,561700e+004
1589	4;1*5;2*8;3*10;6*11;7*9	1,515660	0,000907	0,000575	30537728000	5283871399	8600077	1093	0	0	191	1,284763e+000	7,685940e-002	1,950794e-009	-0,000000e+000	7,382124e-024	1,979276e+000	1,734077e+004
1590	4;1*5;2*8;3*11;6*7;9*10	3,496123	0,000745	0,000595	36988928000	7514372756	90591019	384	2	2	243	3,174755e+000	5,725188e-001	4,364867e-005	-0,000000e+000	1,061136e-021	4,542898e+000	1,570382e+004
1591	4;1*5;2*8;3*11;6*9;7*10	0,121023	0,000368	0,000236	27076608000	4964353470	5440206	727	2	2	178	1,191790e-001	-1,646629e-002	-1,371355e-009	-0,000000e+000	9,372306e-025	1,073430e+000	8,998684e+003
1592	4;1*5;2*8;3*11;6*10;7*9	1,021469	0,000651	0,000418	18352128000	3726588051	8016632	1174	0	0	128	8,951598e-001	8,984070e-003	6,129806e-007	-0,000000e+000	1,213071e-022	1,737047e+000	9,217676e+003
1593	4;1*5;2*9;3*6;7*10;8*11	2,803256	0,000697	0,000411	35043328000	10208724141	6301037	576	1	1	206	2,599695e+000	6,716886e-003	4,133724e-014	-0,000000e+000	7,014177e-020	3,146994e+000	1,694942e+004
1594	4;1*5;2*9;3*6;7*11;8*10	6,362000	0,001893	0,001091	148420608000	36320311343	21563496	2403	1	1	1043	6,184848e+000	1,604778e-001	-3,228863e-011	-0,000000e+000	8,558225e-017	7,690823e+000	6,847333e+004
1595	4;1*5;2*9;3*7;6*10;8*11	0,504725	0,000190	0,000128	19253248000	4655030233	7234565	626	0	0	112	4,505700e-001	8,025619e-003	4,932340e-011	-0,000000e+000	4,161412e-024	6,357810e-001	1,308519e+004
1596	4;1*5;2*9;3*7;6*11;8*10	0,199762	0,000549	0,000327	20359168000	4377893412	4058390	251	0	0	156	1,570167e-001	-1,193863e-002	2,369778e-013	-0,000000e+000	8,765268e-025	1,516766e+000	1,114657e+004
1597	4;1*5;2*9;3*8;6*10;7*11	-0,081202	0,000211	0,000122	23984128000	6314893760	12215590	1089	0	0	147	-9,844631e-002	-9,086625e-003	4,138899e-011	-0,000000e+000	-9,147330e-025	5,391301e-001	1,496815e+004
1598	4;1*5;2*9;3*8;6*11;7*10	0,690744	0,000285	0,000183	20768768000	4371882016	5931653	613	0	0	126	5,819884e-001	1,730223e-002	-1,608658e-012	-0,000000e+000	1,354455e-023	8,186426e-001	9,692702e+003
1599	4;1*5;2*9;3*10;6*7;8*11	-1,079403	0,000369	0,000278	43706368000	9205305597	14250710	897	0	0	278	-9,587370e-001	-4,400227e-002	1,961263e-010	-0,000000e+000	-5,374727e-020	1,562377e+000	1,501528e+004
1600	4;1*5;2*9;3*10;6*8;7*11	1,231601	0,000652	0,000412	33323008000	8051962287	15515124	1815	0	0	249	1,120781e+000	8,547176e-002	1,405265e-009	-0,000000e+000	1,160651e-022	1,719864e+000	2,039340e+004
1601	4;1*5;2*9;3*10;6*11;7*8	-1,294946	0,000592	0,000421	27056128000	5644021129	15455474	1169	1	1	170	-1,140053e+000	-1,190365e-001	-5,153119e-010	-0,000000e+000	-7,541663e-024	1,947841e+000	1,354690e+004
1602	4;1*5;2*9;3*11;6*7;8*10	-2,543935	0,000584	0,000492	24229888000	5178518458	15960735	1651	2	2	174	-2,306483e+000	-9,123115e-002	5,633810e-006	-0,000000e+000	-8,278713e-021	3,348941e+000	1,052793e+004
1603	4;1*5;2*9;3*11;6*8;7*10	1,040302	0,000557	0,000377	22755328000	3977619393	8346483	1817	1	1	167	9,247412e-001	-9,208774e-004	-7,825313e-006	-0,000000e+000	2,978371e-021	1,816330e+000	9,062885e+003
1604	4;1*5;2*9;3*11;6*10;7*8	-1,085942	0,000532	0,000387	22632448000	4188399953	14426729	1924	0	0	170	-9,911119e-001	4,162580e-003	3,827379e-006	-0,000000e+000	-5,938458e-022	2,054053e+000	1,063278e+004
1605	4;1*5;2*10;3*6;7*8;9*11	-15,200058	0,002756	0,001944	185223168000	48970144195	136646726	534	4	4	1329	-1,498659e+001	-2,363067e+000	-7,376836e-006	-0,000000e+000	-2,414122e-020	1,674013e+001	8,647341e+004
1606	4;1*5;2*10;3*6;7*9;8*11	6,460737	0,001877	0,001160	141969408000	35308243166	17647390	1396	6	6	989	6,391381e+000	1,713387e-001	-7,073357e-008	-0,000000e+000	5,303162e-022	8,240437e+000	6,815102e+004
1607	4;1*5;2*10;3*6;7*11;8*9	-8,562951	0,002140	0,001301	125052928000	29130260835	38894122	1205	1	1	885	-8,250675e+000	-6,780317e-001	-1,569981e-010	-0,000000e+000	-1,525959e-020	9,756208e+000	5,609251e+004
1608	4;1*5;2*10;3*7;6*8;9*11	7,914210	0,001612	0,001261	83580928000	19806666737	12896759	1082	3	3	532	7,585256e+000	1,499490e-001	-1,173858e-009	-0,000000e+000	4,647518e-021	1,000971e+001	5,124909e+004
1609	4;1*5;2*10;3*7;6*9;8*11	0,134241	0,000171	0,000111	28469248000	8350719125	4933616	118	0	0	161	1,015476e-001	-4,383830e-004	2,236334e-016	-0,000000e+000	1,232756e-024	5,933733e-001	1,848822e+004
1610	4;1*5;2*10;3*7;6*11;8*9	-0,929760	0,000528	0,000338	20768768000	4495646619	8657587	1038	1	1	120	-7,616774e-001	4,297236e-003	8,562448e-013	-0,000000e+000	-5,916326e-021	1,748997e+000	1,471177e+004
1611	4;1*5;2*10;3*8;6*7;9*11	-8,852995	0,001474	0,001040	90544128000	19643930924	38069923	1383	1	1	663	-8,189358e+000	-5,514686e-001	-2,178918e-010	-0,000000e+000	-2,144498e-020	1,018497e+001	3,833131e+004
1612	4;1*5;2*10;3*8;6*9;7*11	0,512033	0,000228	0,000141	13559808000	4266039772	3357958	129	0	0	81	4,802124e-001	2,030614e-003	-5,047674e-018	-0,000000e+000	-4,089214e-025	6,235887e-001	1,089127e+004
1613	4;1*5;2*10;3*8;6*11;7*9	-0,268633	0,000635	0,000388	19191808000	4347147086	12344272	2984	1	0	125	-2,679112e-001	-7,719397e-003	4,995619e-008	2,816142e-021	6,431362e-024	1,512169e+000	1,602711e+004
1614	4;1*5;2*10;3*9;6*7;8*11	-0,692698	0,000520	0,000296	31172608000	7369692521	11644834	439	1	1	188	-5,027062e-001	1,225454e-002	-5,913163e-010	-0,000000e+000	-1,070560e-019	1,547188e+000	1,309056e+004
1615	4;1*5;2*10;3*9;6*8;7*11	-0,190437	0,000360	0,000280	23676928000	5312482972	7003141	566	0	0	145	-2,088968e-001	-9,047744e-003	1,167512e-014	-0,000000e+000	8,371683e-021	1,430401e+000	1,257692e+004
1616	4;1*5;2*10;3*9;6*11;7*8	0,384355	0,000395	0,000263	23676928000	6264168258	23310269	2170	1	1	154	3,746503e-001	1,138723e-002	-1,648788e-008	-0,000000e+000	-1,650577e-021	1,668277e+000	1,715700e+004
1617	4;1*5;2*10;3*11;6*7;8*9	2,774778	0,000548	0,000421	29206528000	5880518667	58848417	651	2	2	180	2,472137e+000	3,389568e-001	6,148430e-005	-0,000000e+000	2,647426e-021	3,663952e+000	9,033995e+003
1618	4;1*5;2*10;3*11;6*8;7*9	-3,460325	0,000666	0,000522	41125888000	8973175842	15240578	1099	6	6	316	-2,820357e+000	-1,161439e-001	-3,064381e-006	-0,000000e+000	-3,753023e-020	4,522995e+000	1,114691e+004
1619	4;1*5;2*10;3*11;6*9;7*8	1,698889	0,000573	0,000416	36026368000	8809659987	29124596	944	2	2	270	1,504150e+000	9,922345e-002	-4,002780e-013	-0,000000e+000	-7,918339e-020	3,354034e+000	9,275568e+003
1620	4;1*5;2*11;3*6;7*8;9*10	14,689074	0,004049	0,002337	195524608000	49446872227	871174625	6178	3	3	1322	1,467451e+001	4,797218e+000	2,143538e-003	-0,000000e+000	4,677010e-018	1,665210e+001	1,526179e+005
1621	4;1*5;2*11;3*6;7*9;8*10	-17,526167	0,002993	0,001965	368621568000	98026421661	132321759	3396	13	13	2725	-1,701278e+001	-1,631782e+000	-1,426903e-005	-0,000000e+000	-3,479225e-020	1,981698e+001	1,643946e+005
1622	4;1*5;2*11;3*6;7*10;8*9	12,601970	0,002838	0,001679	254834688000	71706020693	271650688	2177	7	7	1749	1,213608e+001	1,998171e+000	7,594459e-005	-0,000000e+000	5,494313e-018	1,462836e+001	1,083539e+005
1623	4;1*5;2*11;3*7;6*8;9*10	-7,714548	0,001853	0,001332	119523328000	28064784229	63933536	512	4	4	746	-7,565548e+000	-1,044140e+000	-1,031326e-005	-0,000000e+000	-4,287164e-021	9,421524e+000	6,051703e+004
1624	4;1*5;2*11;3*7;6*9;8*10	1,905341	0,000831	0,000626	46082048000	9718093739	9388764	659	2	2	339	1,971451e+000	3,465414e-002	-5,445149e-010	-0,000000e+000	2,210345e-023	3,851248e+000	2,636955e+004
1625	4;1*5;2*11;3*7;6*10;8*9	-3,749077	0,001165	0,000746	49829888000	8327513740	12524752	516	2	2	339	-3,356614e+000	-1,253832e-001	5,779218e-012	-0,000000e+000	-5,395396e-020	4,767592e+000	2,183995e+004
1626	4;1*5;2*11;3*8;6*7;9*10	8,747802	0,001673	0,001214	88782848000	18681717920	209038598	952	0	0	578	8,279220e+000	1,532506e+000	2,649244e-004	-0,000000e+000	7,064175e-021	9,674357e+000	5,156819e+004
1627	4;1*5;2*11;3*8;6*9;7*10	1,468197	0,000594	0,000410	24721408000	5012506608	4871721	492	0	0	140	1,136376e+000	2,227123e-003	8,197702e-018	-0,000000e+000	1,781007e-021	2,054831e+000	1,411216e+004
1628	4;1*5;2*11;3*8;6*10;7*9	1,482195	0,000913	0,000591	60274688000	10768343088	25126228	4338	1	1	432	1,374702e+000	2,895414e-002	1,764985e-007	-0,000000e+000	1,326737e-021	3,039588e+000	3,287673e+004
1629	4;1*5;2*11;3*9;6*7;8*10	-5,877450	0,001164	0,000873	66377728000	12987919587	24173249	942	2	2	494	-5,204482e+000	-3,178297e-001	-3,367005e-009	-0,000000e+000	-3,278247e-018	6,883862e+000	2,993317e+004
1630	4;1*5;2*11;3*9;6*8;7*10	0,760023	0,000967	0,000671	39630848000	8118283259	7841045	558	0	0	310	8,753204e-001	2,730904e-002	2,063205e-014	-0,000000e+000	-1,556190e-022	3,221529e+000	2,268200e+004
1631	4;1*5;2*11;3*9;6*10;7*8	-2,475214	0,000796	0,000606	37992448000	6547383232	10659248	600	1	1	261	-2,133640e+000	-1,008907e-001	-2,139497e-017	-0,000000e+000	-9,047597e-023	3,732656e+000	1,774221e+004
1632	4;1*5;2*11;3*10;6*7;8*9	6,695913	0,001370	0,000974	71866368000	13653609697	110747889	1459	1	1	574	5,981363e+000	6,152010e-001	5,493495e-005	-0,000000e+000	9,124249e-015	8,001852e+000	2,769350e+004
1633	4;1*5;2*11;3*10;6*8;7*9	-7,358281	0,001330	0,001085	83478528000	18221203834	30053144	2150	2	1	598	-6,280967e+000	-2,962604e-001	-1,488851e-011	1,166633e-087	-1,014977e-020	9,473415e+000	3,219982e+004
1634	4;1*5;2*11;3*10;6*9;7*8	5,404199	0,001010	0,000764	69060608000	17039568162	50625378	1827	2	2	482	4,757539e+000	2,589369e-001	-8,801750e-008	-0,000000e+000	7,964121e-020	7,226190e+000	2,441463e+004
1635	4;1*6;2*5;3*8;7*10;9*11	6,856511	0,001858	0,001293	123619328000	30719599829	14335019	1170	6	6	867	6,553256e+000	1,432578e-001	-1,229887e-014	-0,000000e+000	2,475293e-020	9,632340e+000	5,221999e+004
1636	4;1*6;2*5;3*8;7*11;9*10	-8,531774	0,001949	0,001319	173426688000	40644985677	72839526	1784	2	2	1229	-8,056554e+000	-8,046911e-001	-6,139001e-005	-0,000000e+000	-2,114274e-022	1,012080e+001	7,397591e+004
1637	4;1*6;2*5;3*9;7*10;8*11	2,872912	0,000558	0,000357	41125888000	10622471854	7424344	720	1	1	293	2,507446e+000	1,479633e-002	-3,367443e-013	-0,000000e+000	3,831562e-021	3,131925e+000	1,690520e+004
1638	4;1*6;2*5;3*9;7*11;8*10	5,087957	0,001732	0,001037	133531648000	31075879584	18197852	2019	11	11	999	4,787864e+000	1,250697e-001	-9,394636e-012	-0,000000e+000	3,134037e-020	6,649531e+000	5,128839e+004
1639	4;1*6;2*5;3*10;7*8;9*11	-13,182710	0,002505	0,001591	237017088000	60135923876	158794566	1568	3	3	1579	-1,238577e+001	-1,921434e+000	-5,390463e-005	-0,000000e+000	-1,505312e-017	1,443347e+001	8,634171e+004
1640	4;1*6;2*5;3*10;7*9;8*11	5,074569	0,001563	0,001102	129067008000	30712346881	15585311	1154	2	2	930	4,944840e+000	1,423905e-001	1,461894e-012	-0,000000e+000	1,391080e-019	7,199012e+000	5,396463e+004
1641	4;1*6;2*5;3*10;7*11;8*9	-7,056964	0,001889	0,001092	151799808000	34756092363	48404550	1532	6	6	1095	-6,624581e+000	-5,776856e-001	-4,530706e-006	-0,000000e+000	-2,187901e-020	8,640565e+000	5,721260e+004
1642	4;1*6;2*5;3*11;7*8;9*10	12,689733	0,002990	0,001721	275621888000	71929915245	1183178524	10217	9	9	1934	1,207862e+001	3,928266e+000	2,236598e-003	-0,000000e+000	4,971194e-020	1,422523e+001	1,502214e+005
1643	4;1*6;2*5;3*11;7*9;8*10	-14,897640	0,002665	0,001707	370731008000	100462866718	146105784	5618	11	11	2712	-1,384179e+001	-1,378978e+000	-1,987894e-005	-0,000000e+000	-9,351127e-018	1,699731e+001	1,413431e+005
1644	4;1*6;2*5;3*11;7*10;8*9	10,909086	0,002345	0,001493	225220608000	62898107365	220326564	2923	6	6	1537	1,013442e+001	1,540167e+000	1,112356e-005	-0,000000e+000	8,995894e-020	1,302313e+001	7,740557e+004
1645	4;1*6;2*7;3*8;5*10;9*11	-4,167008	0,001309	0,000787	90933248000	20333185211	30427252	2737	0	0	608	-3,861217e+000	-2,370803e-001	6,337607e-009	-0,000000e+000	-4,315180e-021	4,510929e+000	3,704291e+004
1646	4;1*6;2*7;3*8;5*11;9*10	3,396825	0,001311	0,000823	83867648000	17991143522	40895076	1933	1	1	568	3,146693e+000	3,527107e-001	1,792574e-008	-0,000000e+000	3,519800e-017	3,609002e+000	2,552990e+004
1647	4;1*6;2*7;3*9;5*10;8*11	0,359383	0,000159	0,000123	20359168000	4769123984	6461988	682	0	0	128	3,417396e-001	2,699742e-003	6,961608e-015	-0,000000e+000	7,719976e-023	6,682142e-001	9,731288e+003
1648	4;1*6;2*7;3*9;5*11;8*10	-0,840604	0,000842	0,000533	36702208000	6824780743	15306293	1324	0	0	241	-7,034282e-001	-5,657659e-002	-2,388684e-007	-0,000000e+000	-4,582630e-023	1,827745e+000	1,554335e+004
1649	4;1*6;2*7;3*10;5*8;9*11	-1,794384	0,001138	0,000563	51161088000	12806437388	15567195	2045	0	0	309	-1,666184e+000	-4,559156e-002	-4,326925e-012	-0,000000e+000	-1,097355e-023	1,960086e+000	2,727594e+004
1650	4;1*6;2*7;3*10;5*9;8*11	-0,217097	0,000191	0,000115	14501888000	3520325473	8023422	1117	0	0	84	-1,775752e-001	1,387722e-003	-1,548424e-011	-0,000000e+000	-1,387126e-026	4,703838e-001	9,484479e+003
1651	4;1*6;2*7;3*10;5*11;8*9	0,770557	0,000709	0,000447	41187328000	7789918274	22830693	1138	4	4	265	6,338465e-001	4,980581e-002	1,618685e-007	-0,000000e+000	3,843458e-021	1,612395e+000	1,426611e+004
1652	4;1*6;2*7;3*11;5*8;9*10	1,193888	0,001191	0,000490	94332928000	27324863202	44510006	1731	0	0	622	1,168388e+000	1,042887e-001	7,029088e-011	-0,000000e+000	3,073593e-020	1,496751e+000	4,052461e+004
1653	4;1*6;2*7;3*11;5*9;8*10	-0,991886	0,000597	0,000365	14706688000	3203936241	5402726	621	0	0	107	-8,550914e-001	-1,524591e-002	4,445637e-012	-0,000000e+000	-4,780725e-024	1,201862e+000	8,776297e+003
1654	4;1*6;2*7;3*11;5*10;8*9	0,938522	0,000517	0,000304	19621888000	4040950799	9628049	700	0	0	127	7,850661e-001	6,076617e-003	-4,371839e-011	-0,000000e+000	5,921921e-022	1,222291e+000	7,918370e+003
1655	4;1*6;2*8;3*5;7*10;9*11	-7,505433	0,001674	0,001462	161855488000	41818576559	19488489	623	3	3	1272	-6,972112e+000	-6,195000e-001	-1,339210e-019	-0,000000e+000	-5,655582e-019	1,511304e+001	4,887800e+004
1656	4;1*6;2*8;3*5;7*11;9*10	8,980739	0,001802	0,001479	174880768000	41558147456	136727127	848	3	3	1316	8,278621e+000	1,710157e+000	1,349456e-004	-0,000000e+000	5,926576e-020	1,545257e+001	5,688251e+004
1657	4;1*6;2*8;3*7;5*10;9*11	1,200459	0,000707	0,000403	39467008000	10724793566	21937614	3758	1	1	273	1,121215e+000	5,452335e-002	1,252994e-007	-0,000000e+000	1,079582e-023	1,997731e+000	2,827383e+004
1658	4;1*6;2*8;3*7;5*11;9*10	-0,746154	0,000819	0,000445	40388608000	9962519471	17527572	725	5	5	261	-6,851747e-001	-4,617024e-002	-1,241056e-011	-0,000000e+000	9,555082e-024	1,570990e+000	1,609224e+004
1659	4;1*6;2*8;3*9;5*10;7*11	0,117654	0,000282	0,000193	12105728000	2646423588	10302275	894	0	0	55	1,348909e-001	3,173888e-002	4,256264e-010	-0,000000e+000	-1,180455e-022	7,876051e-001	8,165222e+003
1660	4;1*6;2*8;3*9;5*11;7*10	0,034796	0,000346	0,000205	22796288000	3832821029	6039621	746	3	3	139	7,905796e-002	2,096488e-002	1,531067e-011	-0,000000e+000	-1,064616e-020	5,769112e-001	8,288801e+003
1661	4;1*6;2*8;3*10;5*7;9*11	0,612722	0,000747	0,000555	34920448000	7897592318	13957701	2556	3	3	233	5,229804e-001	3,171277e-002	1,358365e-007	-0,000000e+000	9,191757e-024	2,047289e+000	2,050469e+004
1662	4;1*6;2*8;3*10;5*9;7*11	-0,180401	0,000128	0,000081	22632448000	4816811918	5403064	669	2	2	133	-1,644922e-001	-1,291199e-003	-3,260144e-017	-0,000000e+000	-4,170501e-025	3,168487e-001	1,106983e+004
1663	4;1*6;2*8;3*10;5*11;7*9	-1,139584	0,000856	0,000518	61298688000	10698985369	28698541	2272	0	0	383	-9,387416e-001	-8,309380e-002	-1,254619e-006	-0,000000e+000	-6,655342e-025	1,934347e+000	2,502206e+004
1664	4;1*6;2*8;3*11;5*7;9*10	-0,422867	0,000820	0,000428	54212608000	12776299251	32920835	718	1	1	379	-4,126925e-001	-3,229075e-002	-5,972564e-011	-0,000000e+000	-5,775982e-020	1,635341e+000	1,931733e+004
1665	4;1*6;2*8;3*11;5*9;7*10	0,309193	0,000290	0,000158	7804928000	2417238496	1842011	63	1	1	42	2,915733e-001	2,283894e-003	1,154766e-024	-0,000000e+000	-1,270544e-025	4,807604e-001	6,689788e+003
1666	4;1*6;2*8;3*11;5*10;7*9	-1,008106	0,000611	0,000326	44013568000	9005848970	28555707	3386	0	0	292	-8,798201e-001	-4,462053e-002	-1,561831e-009	-0,000000e+000	-1,336600e-024	1,198910e+000	2,530121e+004
1667	4;1*6;2*9;3*5;7*10;8*11	-2,768457	0,000557	0,000446	41515008000	10804995759	6026768	363	2	2	274	-2,352772e+000	-5,947918e-002	-2,306904e-015	-0,000000e+000	-4,853454e-020	3,962849e+000	1,060193e+004
1668	4;1*6;2*9;3*5;7*11;8*10	-5,605543	0,001589	0,001246	174082048000	42415173075	22041462	1570	1	1	1283	-5,291445e+000	-4,890350e-001	1,398670e-016	-0,000000e+000	8,911935e-019	1,028633e+001	4,669087e+004
1669	4;1*6;2*9;3*7;5*10;8*11	-0,461892	0,000162	0,000122	20051968000	6444097967	6542905	242	0	0	127	-4,424414e-001	-7,567351e-003	-9,480027e-014	-0,000000e+000	-2,493827e-025	5,301514e-001	1,930190e+004
1670	4;1*6;2*9;3*7;5*11;8*10	0,152350	0,000556	0,000360	13150208000	2818069616	3389924	217	0	0	100	1,186033e-001	8,216253e-003	-1,268983e-012	-0,000000e+000	-1,225829e-023	1,064848e+000	6,782630e+003
1671	4;1*6;2*9;3*8;5*10;7*11	0,307927	0,000211	0,000146	7927808000	1840223510	5393434	280	2	2	51	2,979374e-001	1,603699e-002	3,848854e-011	-0,000000e+000	5,158884e-025	4,801927e-001	6,668735e+003
1672	4;1*6;2*9;3*8;5*11;7*10	-0,515947	0,000197	0,000127	19785728000	4062438431	5554198	594	0	0	124	-4,583782e-001	-1,665877e-002	2,624814e-011	-0,000000e+000	-1,053196e-024	6,208511e-001	8,546594e+003
1673	4;1*6;2*9;3*10;5*7;8*11	1,166636	0,000650	0,000405	40634368000	9287622840	14073872	1137	6	6	285	1,039406e+000	5,542357e-002	-9,209057e-009	-0,000000e+000	-7,385989e-025	1,719201e+000	2,151485e+004
1674	4;1*6;2*9;3*10;5*8;7*11	-0,385156	0,000218	0,000178	8747008000	2344597655	5682398	249	0	0	55	-3,547375e-001	-1,087471e-002	8,176815e-010	-0,000000e+000	-4,311875e-026	5,559138e-001	8,171036e+003
1675	4;1*6;2*9;3*10;5*11;7*8	1,184067	0,000726	0,000460	34183168000	6285569403	24659876	1270	1	1	221	9,782937e-001	6,728718e-002	4,597470e-009	-0,000000e+000	1,141852e-020	1,860755e+000	1,251795e+004
1676	4;1*6;2*9;3*11;5*7;8*10	0,354655	0,000817	0,000570	10160128000	2266107564	7092164	1106	0	0	65	3,078713e-001	-1,792849e-002	3,768814e-006	-0,000000e+000	-2,551447e-024	1,559703e+000	6,825851e+003
1677	4;1*6;2*9;3*11;5*8;7*10	-0,095193	0,000137	0,000096	13088768000	4310459812	9150586	1231	0	0	74	-1,029607e-001	-6,702888e-003	-1,219548e-009	-0,000000e+000	6,937501e-024	3,886317e-001	1,426637e+004
1678	4;1*6;2*9;3*11;5*10;7*8	0,569097	0,000509	0,000304	24475648000	6050107453	22801964	812	1	1	163	5,181766e-001	2,678832e-002	-3,607600e-007	-0,000000e+000	1,250897e-023	1,035786e+000	1,489412e+004
1679	4;1*6;2*10;3*5;7*8;9*11	14,717080	0,002494	0,002041	219527168000	56944542816	321199755	2626	2	2	1578	1,385858e+001	3,588772e+000	8,313401e-004	-0,000000e+000	-2,817532e-020	2,174462e+001	8,222786e+004
1680	4;1*6;2*10;3*5;7*9;8*11	-5,648947	0,001541	0,001273	174163968000	42594616909	22090819	904	8	8	1343	-5,514385e+000	-5,504450e-001	-1,024210e-006	-0,000000e+000	-2,374851e-016	1,095940e+001	4,768699e+004
1681	4;1*6;2*10;3*5;7*11;8*9	8,049429	0,001603	0,001292	141047808000	32803458375	92551564	549	3	3	1061	7,295866e+000	1,333293e+000	8,852369e-005	-0,000000e+000	7,101677e-019	1,291955e+001	4,048057e+004
1682	4;1*6;2*10;3*7;5*8;9*11	-1,655204	0,001012	0,000608	14215168000	4602222376	3251092	181	1	1	105	-1,581618e+000	-6,239815e-003	-2,306407e-017	-0,000000e+000	-6,244006e-024	2,226268e+000	1,129329e+004
1683	4;1*6;2*10;3*7;5*9;8*11	0,898516	0,000320	0,000226	12269568000	3233524657	3521284	149	0	0	65	8,305748e-001	6,190073e-003	5,116897e-016	-0,000000e+000	4,864694e-025	9,763480e-001	1,137517e+004
1684	4;1*6;2*10;3*7;5*11;8*9	0,020282	0,000364	0,000244	21710848000	4715422984	7910260	214	0	0	152	3,975052e-002	-8,393819e-003	2,189774e-013	-0,000000e+000	1,474044e-021	9,773438e-001	9,293602e+003
1685	4;1*6;2*10;3*8;5*7;9*11	2,204858	0,001147	0,000736	32299008000	7408830549	7284909	630	0	0	217	1,902727e+000	9,395078e-003	-1,091371e-007	-0,000000e+000	-1,916896e-023	3,884726e+000	1,612864e+004
1686	4;1*6;2*10;3*8;5*9;7*11	-0,974848	0,000233	0,000179	13785088000	3441646492	7626595	785	0	0	73	-9,283899e-001	-9,369828e-003	1,959474e-015	-0,000000e+000	-2,549460e-024	9,943294e-001	1,332239e+004
1687	4;1*6;2*10;3*8;5*11;7*9	0,554569	0,000667	0,000395	13395968000	2617267684	6176051	597	0	0	79	4,589486e-001	8,902303e-003	1,538052e-008	-0,000000e+000	9,133690e-025	1,170734e+000	1,021339e+004
1688	4;1*6;2*10;3*9;5*7;8*11	-0,222654	0,000523	0,000324	21321728000	4708127841	6739092	426	0	0	157	-2,297166e-001	-1,640905e-002	1,189274e-009	-0,000000e+000	-7,034664e-025	1,202668e+000	1,093970e+004
1689	4;1*6;2*10;3*9;5*8;7*11	0,106406	0,000150	0,000103	17553408000	5915981318	16838588	1311	1	1	106	1,027108e-001	1,460969e-002	-1,720996e-009	-0,000000e+000	-1,536300e-026	4,425221e-001	1,846420e+004
1690	4;1*6;2*10;3*9;5*11;7*8	-0,547460	0,000419	0,000260	17635328000	3948987191	13964772	1016	0	0	107	-4,702488e-001	-8,748182e-003	-9,044105e-008	-0,000000e+000	8,658961e-022	1,031626e+000	1,059798e+004
1691	4;1*6;2*10;3*11;5*7;8*9	-0,189067	0,000493	0,000371	20850688000	4821235094	16224358	1075	0	0	167	-1,270214e-001	-2,974830e-003	7,034379e-007	-0,000000e+000	1,482628e-024	1,702129e+000	1,097812e+004
1692	4;1*6;2*10;3*11;5*8;7*9	-0,219379	0,000526	0,000340	16529408000	3622787740	8747772	1203	0	0	125	-1,815264e-001	-7,956767e-004	-3,955933e-009	-0,000000e+000	-1,278986e-023	1,257534e+000	1,005989e+004
1693	4;1*6;2*10;3*11;5*9;7*8	0,271894	0,000494	0,000293	28080128000	5435725243	20326305	2085	0	0	211	2,714637e-001	3,546016e-002	1,490568e-007	-0,000000e+000	-1,865251e-022	1,065853e+000	1,506030e+004
1694	4;1*6;2*11;3*5;7*8;9*10	-16,417386	0,002520	0,002153	197838848000	52189411913	1372847820	107815	2	2	1358	-1,540489e+001	-6,429650e+000	-9,663910e-003	-0,000000e+000	-8,953361e-020	2,278243e+001	1,087103e+005
1695	4;1*6;2*11;3*5;7*9;8*10	19,410588	0,002514	0,002213	368498688000	98968189117	274982272	3679	9	9	2778	1,757535e+001	3,301657e+000	3,210847e-004	-0,000000e+000	3,319774e-016	2,668105e+001	9,895131e+004
1696	4;1*6;2*11;3*5;7*10;8*9	-13,057452	0,002044	0,001775	206891008000	56534223674	453701334	4381	7	7	1533	-1,188896e+001	-3,176864e+000	-6,356990e-004	-0,000000e+000	-3,254470e-020	1,956829e+001	6,101014e+004
1697	4;1*6;2*11;3*7;5*8;9*10	1,887147	0,000872	0,000492	46041088000	11875195644	13187806	502	2	2	284	1,731851e+000	3,882647e-002	6,864409e-023	-0,000000e+000	1,022575e-023	2,220199e+000	1,627278e+004
1698	4;1*6;2*11;3*7;5*9;8*10	-0,317930	0,000480	0,000306	21055488000	4905988474	3691549	403	0	0	144	-2,757782e-001	2,325216e-004	-3,494981e-018	-0,000000e+000	-1,341615e-022	1,287485e+000	1,251956e+004
1699	4;1*6;2*11;3*7;5*10;8*9	-1,065178	0,000542	0,000333	38299648000	9131782189	12042733	388	4	4	292	-1,003222e+000	-9,243638e-003	-6,564450e-015	-0,000000e+000	4,617135e-022	1,841152e+000	1,792260e+004
1700	4;1*6;2*11;3*8;5*7;9*10	-1,877571	0,000957	0,000689	54683648000	13010958987	41543229	892	0	0	374	-1,732158e+000	-7,562140e-002	4,140808e-009	-0,000000e+000	-2,664730e-023	3,319216e+000	2,582940e+004
1701	4;1*6;2*11;3*8;5*9;7*10	-0,858988	0,000536	0,000322	10344448000	2852924609	3032370	214	0	0	74	-8,054545e-001	-6,764360e-003	-1,291085e-013	-0,000000e+000	-3,431048e-025	1,050393e+000	9,090450e+003
1702	4;1*6;2*11;3*8;5*10;7*9	-0,001251	0,000613	0,000307	18761728000	4798185621	8068449	478	0	0	143	8,221119e-003	-2,054845e-003	-3,138939e-014	-0,000000e+000	-6,784977e-024	1,023638e+000	1,712696e+004
1703	4;1*6;2*11;3*9;5*7;8*10	1,268869	0,000809	0,000523	25786368000	5497743182	7996742	639	1	1	209	9,582320e-001	3,518005e-003	3,746107e-016	-0,000000e+000	1,866837e-022	2,644328e+000	1,452406e+004
1704	4;1*6;2*11;3*9;5*8;7*10	0,293402	0,000267	0,000167	8378368000	2598092408	3569997	372	0	0	43	2,873359e-001	1,853345e-003	2,508377e-012	-0,000000e+000	3,442001e-023	5,443043e-001	8,616351e+003
1705	4;1*6;2*11;3*9;5*10;7*8	1,479187	0,000728	0,000516	12761088000	2892016519	5014740	257	2	2	86	1,384617e+000	1,584724e-002	2,304044e-014	-0,000000e+000	2,872677e-018	1,820279e+000	8,933103e+003
1706	4;1*6;2*11;3*10;5*7;8*9	-1,860051	0,001069	0,000630	50710528000	9726727515	25155647	1085	0	0	335	-1,454900e+000	-2,738597e-002	5,643154e-012	-0,000000e+000	-1,131739e-022	3,359022e+000	1,917844e+004
1707	4;1*6;2*11;3*10;5*8;7*9	-0,971652	0,000603	0,000440	22693888000	4325063628	7746779	629	0	0	167	-7,431545e-001	-4,896396e-003	-3,584609e-009	-0,000000e+000	-1,315663e-023	2,298863e+000	1,234283e+004
1708	4;1*6;2*11;3*10;5*9;7*8	-1,810997	0,000463	0,000358	38729728000	6497456416	21258749	1814	3	3	292	-1,505845e+000	-2,541144e-002	-1,255997e-012	-0,000000e+000	-1,835996e-020	2,329383e+000	1,434450e+004
1709	4;1*7;2*5;3*8;6*10;9*11	0,578370	0,000631	0,000459	24578048000	6410030578	6015657	1009	0	0	173	6,312490e-001	5,707466e-003	3,501152e-014	-0,000000e+000	1,968755e-021	2,757338e+000	1,696844e+004
1710	4;1*7;2*5;3*8;6*11;9*10	-0,911472	0,000831	0,000533	21157888000	5058085311	7138829	588	0	0	152	-9,549417e-001	-8,249441e-002	-7,039936e-014	-0,000000e+000	3,684769e-022	2,438249e+000	1,207994e+004
1711	4;1*7;2*5;3*9;6*10;8*11	0,163798	0,000214	0,000128	14665728000	4390013786	4194367	216	1	1	90	1,382891e-001	-5,361341e-003	-3,743415e-011	-0,000000e+000	2,888119e-024	6,346580e-001	9,876038e+003
1712	4;1*7;2*5;3*9;6*11;8*10	0,398527	0,000675	0,000450	14338048000	2841495319	3723655	555	0	0	106	4,561062e-001	-1,106000e-003	1,275736e-011	-0,000000e+000	4,329943e-024	1,908233e+000	8,022805e+003
1713	4;1*7;2*5;3*10;6*8;9*11	8,302157	0,001734	0,001196	139819008000	34760643052	20964929	1611	2	2	1048	7,842473e+000	2,291258e-001	-4,043876e-012	-0,000000e+000	2,358972e-021	9,609085e+000	6,393228e+004
1714	4;1*7;2*5;3*10;6*9;8*11	0,377820	0,000171	0,000122	8787968000	2402053586	1055314	39	0	0	55	3,494554e-001	7,924022e-004	2,089099e-025	-0,000000e+000	1,044038e-024	6,039839e-001	5,264807e+003
1715	4;1*7;2*5;3*10;6*11;8*9	-0,770332	0,000561	0,000374	31213568000	6447632653	12175341	972	0	0	197	-6,892337e-001	-4,352055e-002	-9,877703e-013	-0,000000e+000	-9,583043e-024	2,077262e+000	1,397912e+004
1716	4;1*7;2*5;3*11;6*8;9*10	-8,162281	0,002258	0,001414	162510848000	39608694980	103108401	1341	2	2	1135	-7,707884e+000	-1,398224e+000	-1,977073e-004	-0,000000e+000	-1,001026e-018	9,264057e+000	6,960496e+004
1717	4;1*7;2*5;3*11;6*9;8*10	2,233663	0,001416	0,000878	66910208000	15899898606	11781130	861	0	0	507	2,313966e+000	8,791296e-002	1,946330e-009	-0,000000e+000	5,811371e-023	3,997078e+000	3,648210e+004
1718	4;1*7;2*5;3*11;6*10;8*9	-4,441411	0,001321	0,000862	68671488000	13858707764	17889957	822	3	3	459	-4,052100e+000	-2,759578e-001	3,267235e-009	-0,000000e+000	-1,621808e-020	4,796748e+000	2,726275e+004
1719	4;1*7;2*6;3*8;5*10;9*11	2,933635	0,000810	0,000552	32524288000	6841395540	13550175	2635	0	0	181	2,612866e+000	5,890823e-002	3,283039e-009	-0,000000e+000	3,892817e-024	3,202263e+000	1,887240e+004
1720	4;1*7;2*6;3*8;5*11;9*10	-2,074704	0,000766	0,000485	65271808000	14750906053	29312089	1093	2	2	431	-1,930190e+000	-7,287428e-002	-1,250900e-011	-0,000000e+000	-4,768173e-021	2,350516e+000	2,145391e+004
1721	4;1*7;2*6;3*9;5*10;8*11	-0,286693	0,000248	0,000154	7968768000	1620039538	4412188	480	1	1	52	-2,510008e-001	-4,422894e-003	7,653316e-012	-0,000000e+000	5,936361e-026	4,978490e-001	4,763938e+003
1722	4;1*7;2*6;3*9;5*11;8*10	1,496752	0,000489	0,000332	26257408000	5541719255	25039886	5198	0	0	162	1,286561e+000	4,181557e-002	1,146904e-006	-0,000000e+000	-6,493310e-026	1,760436e+000	1,623618e+004
1723	4;1*7;2*6;3*10;5*8;9*11	0,988366	0,000825	0,000462	30681088000	7258057082	6584995	646	2	2	205	9,151916e-001	-7,059573e-003	-6,293194e-013	-0,000000e+000	-8,013148e-024	1,862356e+000	1,476235e+004
1724	4;1*7;2*6;3*10;5*9;8*11	0,493344	0,000365	0,000201	10016768000	1986986326	2146707	173	0	0	62	3,887057e-001	9,126684e-004	-4,238946e-014	-0,000000e+000	3,683286e-025	6,386964e-001	5,290663e+003
1725	4;1*7;2*6;3*10;5*11;8*9	-1,300882	0,000499	0,000329	19867648000	3855959439	7500837	442	0	0	136	-1,150851e+000	-2,320205e-002	2,319730e-013	-0,000000e+000	1,133492e-024	1,567503e+000	7,150382e+003
1726	4;1*7;2*6;3*11;5*8;9*10	-0,663338	0,000728	0,000425	39712768000	9693728294	18513248	656	0	0	245	-6,404095e-001	2,243918e-003	-4,288183e-013	-0,000000e+000	-4,975074e-022	1,465593e+000	1,756239e+004
1727	4;1*7;2*6;3*11;5*9;8*10	0,329790	0,000482	0,000288	23001088000	5238826196	7801819	525	0	0	162	2,728638e-001	-1,776213e-002	-1,237063e-011	-0,000000e+000	-1,356469e-023	1,127393e+000	1,249955e+004
1728	4;1*7;2*6;3*11;5*10;8*9	0,001431	0,000435	0,000284	17840128000	3336401632	6526455	482	0	0	130	2,685497e-002	1,579568e-002	-1,870890e-013	-0,000000e+000	-3,946427e-023	9,984439e-001	6,208206e+003
1729	4;1*7;2*8;3*5;6*10;9*11	-2,443713	0,001068	0,000653	60274688000	16272515085	8749375	845	2	2	421	-2,096287e+000	-5,636584e-002	-6,109481e-017	-0,000000e+000	-9,369058e-022	5,169893e+000	1,940702e+004
1730	4;1*7;2*8;3*5;6*11;9*10	1,535732	0,000944	0,000561	76945408000	20203711733	62660436	1062	4	4	535	1,331618e+000	1,956210e-001	2,522514e-005	-0,000000e+000	4,382100e-020	4,084827e+000	2,043781e+004
1731	4;1*7;2*8;3*6;5*10;9*11	-1,038682	0,000483	0,000290	24578048000	7011659371	7556231	461	0	0	149	-9,252959e-001	-2,526966e-003	2,113199e-012	-0,000000e+000	-3,437741e-023	1,506521e+000	1,174636e+004
1732	4;1*7;2*8;3*6;5*11;9*10	0,717361	0,000481	0,000259	36272128000	11530003629	30179367	953	0	0	207	6,559930e-001	-1,732306e-002	-6,200689e-009	-0,000000e+000	2,060554e-021	1,296159e+000	1,609896e+004
1733	4;1*7;2*8;3*9;5*10;6*11	0,752791	0,000669	0,000428	33732608000	6038177956	30383268	2060	0	0	199	7,168505e-001	5,073668e-002	-8,612435e-009	-0,000000e+000	1,453069e-023	1,490948e+000	1,119693e+004
1734	4;1*7;2*8;3*9;5*11;6*10	-0,258311	0,000258	0,000175	38729728000	7285422086	22697373	2462	0	0	251	-2,297033e-001	2,965851e-002	6,470446e-010	-0,000000e+000	-7,560096e-024	7,655336e-001	1,188773e+004
1735	4;1*7;2*8;3*10;5*6;9*11	0,098410	0,000848	0,000504	44976128000	9670203009	24245484	1146	3	3	301	6,736348e-002	-4,952310e-003	1,313142e-009	-0,000000e+000	-9,515557e-022	1,995384e+000	1,415419e+004
1736	4;1*7;2*8;3*10;5*9;6*11	-0,054331	0,000210	0,000128	21116928000	3646213706	4804078	725	0	0	139	-4,281507e-002	-1,269986e-002	-2,887356e-016	-0,000000e+000	1,606522e-025	5,230613e-001	5,986241e+003
1737	4;1*7;2*8;3*10;5*11;6*9	0,452855	0,000229	0,000139	28100608000	5560957505	8498713	1131	1	1	167	4,095705e-001	3,470137e-002	-1,195929e-013	-0,000000e+000	-3,183623e-026	5,711178e-001	7,990311e+003
1738	4;1*7;2*8;3*11;5*6;9*10	-0,378295	0,000895	0,000540	38586368000	8494994995	81263537	857	0	0	273	-2,625461e-001	-9,053851e-003	-1,849243e-011	-0,000000e+000	-1,550083e-022	1,601594e+000	1,425855e+004
1739	4;1*7;2*8;3*11;5*9;6*10	-0,852549	0,000421	0,000258	16119808000	3815786198	6214704	667	1	1	105	-8,050634e-001	-1,050051e-002	8,798801e-010	-0,000000e+000	-1,962857e-024	9,243087e-001	8,159562e+003
1740	4;1*7;2*8;3*11;5*10;6*9	0,691141	0,000293	0,000187	29779968000	7103223861	9727122	1590	3	3	196	6,465937e-001	4,561534e-002	4,101461e-012	-0,000000e+000	1,145271e-022	7,771101e-001	1,000197e+004
1741	4;1*7;2*9;3*5;6*10;8*11	0,330570	0,000287	0,000205	9791488000	2072755034	577102	46	0	0	61	2,725935e-001	9,389833e-004	-1,031804e-031	-0,000000e+000	9,977283e-023	1,025483e+000	2,513503e+003
1742	4;1*7;2*9;3*5;6*11;8*10	-0,573378	0,000746	0,000590	34039808000	8053092556	5457607	383	0	0	251	-5,144670e-001	-2,394392e-002	-2,309302e-011	-0,000000e+000	1,515237e-021	2,707081e+000	9,983951e+003
1743	4;1*7;2*9;3*6;5*10;8*11	-0,036352	0,000129	0,000093	20789248000	5661059372	7342705	375	0	0	132	-1,465583e-002	-8,648887e-003	-4,657963e-012	-0,000000e+000	-1,571507e-024	5,173699e-001	1,320576e+004
1744	4;1*7;2*9;3*6;5*11;8*10	-0,383977	0,000437	0,000213	28162048000	7386980042	10286819	391	0	0	176	-3,223946e-001	-1,644893e-002	1,006164e-007	-0,000000e+000	-4,650384e-023	1,090651e+000	1,418533e+004
1745	4;1*7;2*9;3*8;5*10;6*11	-0,641655	0,000363	0,000207	30681088000	5951746460	17270859	1140	0	0	180	-6,188729e-001	-4,991250e-002	-4,001199e-011	-0,000000e+000	-4,241582e-024	8,518857e-001	1,210671e+004
1746	4;1*7;2*9;3*8;5*11;6*10	0,307094	0,000276	0,000174	10405888000	1628214004	2803948	250	0	0	76	2,154495e-001	-8,251719e-003	7,758683e-013	-0,000000e+000	4,326564e-025	6,396740e-001	3,896706e+003
1747	4;1*7;2*9;3*10;5*6;8*11	-0,930207	0,000633	0,000425	34306048000	6035261457	11270385	615	1	1	223	-8,239600e-001	-3,224779e-002	-7,648999e-013	-0,000000e+000	7,278828e-022	1,628075e+000	1,014269e+004
1748	4;1*7;2*9;3*10;5*8;6*11	-0,505661	0,000350	0,000224	5429248000	1574479158	3854278	272	0	0	33	-4,772229e-001	-3,793237e-002	-6,185615e-009	-0,000000e+000	-5,373257e-026	6,709151e-001	5,360865e+003
1749	4;1*7;2*9;3*10;5*11;6*8	-0,323905	0,000793	0,000567	31950848000	4758770741	8712527	1307	0	0	210	-2,152355e-001	-3,915207e-002	-4,627085e-011	-0,000000e+000	-4,761993e-024	1,881545e+000	9,674873e+003
1750	4;1*7;2*9;3*11;5*6;8*10	-0,074700	0,000661	0,000492	27813888000	5239102592	12119086	666	5	5	205	-1,312405e-001	1,620431e-002	2,803185e-008	-0,000000e+000	-4,744037e-024	1,618442e+000	9,198347e+003
1751	4;1*7;2*9;3*11;5*8;6*10	0,522842	0,000144	0,000115	15423488000	4404400267	7354355	664	0	0	92	4,919745e-001	7,671248e-004	1,650559e-012	-0,000000e+000	1,204046e-025	5,852360e-001	1,115580e+004
1752	4;1*7;2*9;3*11;5*10;6*8	-0,889571	0,000547	0,000311	40368128000	7104675116	9954424	1694	0	0	288	-7,576475e-001	-4,064760e-002	6,612102e-011	-0,000000e+000	-1,256544e-023	1,087319e+000	1,351396e+004
1753	4;1*7;2*10;3*5;6*8;9*11	-8,142116	0,001736	0,001629	147150848000	39223584419	32580291	1928	8	8	1120	-7,749768e+000	-7,883758e-001	-1,335698e-005	-0,000000e+000	-4,462642e-020	1,472162e+001	5,726816e+004
1754	4;1*7;2*10;3*5;6*9;8*11	-0,372079	0,000260	0,000174	15157248000	3992919357	1790296	82	0	0	106	-2,703584e-001	-9,887941e-004	-2,257141e-016	-0,000000e+000	9,170944e-023	9,974113e-001	4,800783e+003
1755	4;1*7;2*10;3*5;6*11;8*9	0,647073	0,000783	0,000501	33548288000	8706354021	23512694	593	1	1	222	5,762312e-001	1,008726e-001	7,031673e-006	-0,000000e+000	1,311562e-020	3,170658e+000	1,105237e+004
1756	4;1*7;2*10;3*6;5*8;9*11	-2,579955	0,001157	0,000669	31541248000	8189085684	5578488	772	0	0	204	-2,445797e+000	-1,503566e-002	-4,084300e-013	-0,000000e+000	-4,751745e-021	3,167452e+000	1,705255e+004
1757	4;1*7;2*10;3*6;5*9;8*11	-0,316880	0,000255	0,000158	12290048000	3401172020	5498262	3355	1	0	81	-2,951823e-001	-8,690614e-003	-6,539889e-010	-2,400559e-039	-6,212928e-025	5,735275e-001	1,049994e+004
1758	4;1*7;2*10;3*6;5*11;8*9	0,622052	0,000290	0,000175	33609728000	10103513922	20447609	409	0	0	259	5,746113e-001	2,311044e-002	5,729081e-009	-0,000000e+000	1,884386e-022	1,046171e+000	1,670273e+004
1759	4;1*7;2*10;3*8;5*6;9*11	-0,517762	0,001859	0,001060	172955648000	42274732270	138109412	41448	19	18	1207	-5,825117e-001	5,336928e-002	6,520446e-011	-3,967835e-031	-2,843369e-021	6,634710e+000	8,793235e+004
1760	4;1*7;2*10;3*8;5*9;6*11	0,550059	0,000314	0,000198	5982208000	1465610250	2762361	189	1	1	42	5,081529e-001	1,131901e-002	-1,376154e-016	-0,000000e+000	6,586621e-025	7,155095e-001	4,432956e+003
1761	4;1*7;2*10;3*8;5*11;6*9	-0,241315	0,000130	0,000079	14256128000	4612756642	7570716	349	0	0	89	-2,174086e-001	-2,486907e-004	4,135261e-014	-0,000000e+000	-7,594788e-025	4,217366e-001	1,308971e+004
1762	4;1*7;2*10;3*9;5*6;8*11	0,173468	0,000793	0,000406	41064448000	9420114511	43416601	14084	2	2	268	1,332860e-001	-1,650057e-002	-1,103803e-008	-0,000000e+000	-4,519551e-023	1,412940e+000	2,742501e+004
1763	4;1*7;2*10;3*9;5*8;6*11	0,312286	0,000206	0,000124	8767488000	2740835881	6524575	644	0	0	52	2,937352e-001	1,377980e-002	2,189019e-011	-0,000000e+000	4,058686e-026	4,131092e-001	8,082721e+003
1764	4;1*7;2*10;3*9;5*11;6*8	0,292187	0,000600	0,000356	13805568000	2921178847	4852316	383	0	0	77	2,416558e-001	3,365844e-003	-4,161984e-013	-0,000000e+000	3,627027e-024	1,038259e+000	8,019680e+003
1765	4;1*7;2*10;3*11;5*6;8*9	-0,252826	0,000530	0,000374	28100608000	5328323727	48497873	630	1	1	185	-2,032622e-001	-2,561131e-003	-7,456753e-011	-0,000000e+000	-2,666339e-021	1,480357e+000	1,103637e+004
1766	4;1*7;2*10;3*11;5*8;6*9	-0,120805	0,000385	0,000235	21506048000	4164251036	9856568	949	1	1	143	-1,331355e-001	-1,365695e-002	-7,243026e-012	-0,000000e+000	-3,930823e-023	8,398119e-001	9,006135e+003
1767	4;1*7;2*10;3*11;5*9;6*8	0,110334	0,000366	0,000242	26503168000	5528361932	8078433	1119	0	0	203	1,084127e-001	1,907740e-003	-7,632981e-010	-0,000000e+000	-1,125364e-023	8,646365e-001	1,110055e+004
1768	4;1*7;2*11;3*5;6*8;9*10	9,654077	0,002148	0,001874	168839168000	44107929087	212432314	2216	6	6	1240	9,138064e+000	2,453983e+000	7,796151e-004	-0,000000e+000	-4,156633e-022	1,478628e+001	6,682130e+004
1769	4;1*7;2*11;3*5;6*9;8*10	-2,633482	0,001275	0,001084	87881728000	20974648222	12025118	544	0	0	666	-2,663709e+000	-2,953881e-001	-6,033245e-005	-0,000000e+000	-8,823501e-020	6,135461e+000	2,864083e+004
1770	4;1*7;2*11;3*5;6*10;8*9	4,816572	0,001130	0,001034	79792128000	17254702120	40352509	475	4	4	567	4,203709e+000	6,506564e-001	7,799712e-005	-0,000000e+000	4,384424e-020	6,982901e+000	2,295744e+004
1771	4;1*7;2*11;3*6;5*8;9*10	2,659628	0,001041	0,000639	59721728000	15832756354	17159602	269	2	2	373	2,501802e+000	1,322767e-001	1,734307e-022	-0,000000e+000	3,374372e-022	3,065322e+000	2,266493e+004
1772	4;1*7;2*11;3*6;5*9;8*10	-0,728858	0,000562	0,000316	54151168000	12788936762	7405975	507	1	1	367	-6,430977e-001	-5,483211e-003	-2,175595e-016	-0,000000e+000	-1,290122e-020	1,663873e+000	2,329375e+004
1773	4;1*7;2*11;3*6;5*10;8*9	0,155921	0,000380	0,000245	67708928000	20975707933	30123438	1896	0	0	453	1,639236e-001	9,456522e-003	-8,257944e-012	-0,000000e+000	1,930583e-021	1,542938e+000	4,241765e+004
1774	4;1*7;2*11;3*8;5*6;9*10	-0,037052	0,001903	0,001194	155609088000	30427807779	267221485	1831	7	7	1047	3,180971e-001	5,696030e-002	-9,031351e-010	-0,000000e+000	2,894571e-017	6,345301e+000	5,631516e+004
1775	4;1*7;2*11;3*8;5*9;6*10	1,523381	0,000476	0,000297	35534848000	7358934333	6718737	1430	3	3	235	1,427170e+000	1,136156e-002	1,185751e-017	-0,000000e+000	2,501456e-024	1,667811e+000	1,270960e+004
1776	4;1*7;2*11;3*8;5*10;6*9	-0,390585	0,000268	0,000154	24782848000	6733274319	4535547	720	0	0	171	-3,703806e-001	4,723793e-003	-6,488861e-019	-0,000000e+000	-2,016825e-023	6,267809e-001	1,289555e+004
1777	4;1*7;2*11;3*9;5*6;8*10	1,122808	0,001621	0,001139	85096448000	16676321719	60739080	15857	2	2	596	9,848072e-001	6,687022e-002	-8,272843e-011	-0,000000e+000	-3,356925e-023	5,017182e+000	4,338928e+004
1778	4;1*7;2*11;3*9;5*8;6*10	-0,769216	0,000217	0,000151	31643648000	8821381743	8681144	1120	0	0	217	-7,288764e-001	8,368165e-004	7,013234e-021	-0,000000e+000	-4,076132e-024	8,802846e-001	2,039796e+004
1779	4;1*7;2*11;3*9;5*10;6*8	0,172696	0,000306	0,000175	50075648000	11546890635	9521375	1648	0	0	343	1,760621e-001	1,087109e-003	2,937154e-018	-0,000000e+000	-2,460480e-023	9,926847e-001	1,866154e+004
1780	4;1*7;2*11;3*10;5*6;8*9	0,551295	0,001237	0,000776	52369408000	11218936206	99545802	5254	3	3	366	4,359072e-001	-3,599855e-002	5,902686e-013	-0,000000e+000	1,962935e-022	3,350087e+000	2,587445e+004
1781	4;1*7;2*11;3*10;5*8;6*9	1,464320	0,000448	0,000299	31909888000	6634565321	11415147	1370	0	0	222	1,154067e+000	1,320702e-002	-8,963568e-015	-0,000000e+000	6,577399e-023	1,895122e+000	1,498426e+004
1782	4;1*7;2*11;3*10;5*9;6*8	0,183242	0,000593	0,000400	15443968000	3210353358	6960041	611	0	0	112	1,772963e-001	6,147919e-003	2,339043e-015	-0,000000e+000	8,151920e-025	1,492409e+000	8,281073e+003
1783	4;1*8;2*5;3*6;7*10;9*11	-26,526455	0,002901	0,002151	342059008000	90337552675	74918142	2781	1	1	2551	-2,394613e+001	-1,442390e+000	-1,196545e-006	-0,000000e+000	-3,902361e-018	2,838834e+001	1,439999e+005
1784	4;1*8;2*5;3*6;7*11;9*10	28,108039	0,003397	0,002182	464467968000	111924165395	487440501	5599	20	20	3390	2,550185e+001	4,388604e+000	3,965918e-004	-0,000000e+000	1,611330e-020	2,875440e+001	1,787131e+005
1785	4;1*8;2*5;3*7;6*10;9*11	7,216343	0,001388	0,000857	118622208000	30178847490	14490279	745	0	0	732	6,806093e+000	6,894692e-002	2,874965e-017	-0,000000e+000	1,167129e-018	7,641963e+000	7,489325e+004
1786	4;1*8;2*5;3*7;6*11;9*10	-6,782946	0,001770	0,000958	170067968000	40636386057	56260060	741	6	6	1093	-6,476949e+000	-4,946170e-001	-2,312843e-005	-0,000000e+000	-3,586025e-020	7,181446e+000	7,657344e+004
1787	4;1*8;2*5;3*9;6*10;7*11	0,022359	0,000437	0,000245	11614208000	2848482269	2984073	231	0	0	89	-1,928302e-003	-7,320680e-003	-4,587658e-012	-0,000000e+000	1,006050e-023	6,731188e-001	5,791782e+003
1788	4;1*8;2*5;3*9;6*11;7*10	0,473998	0,000188	0,000123	11921408000	2995165158	2362803	146	0	0	69	4,070698e-001	6,696609e-003	3,647438e-014	-0,000000e+000	-1,955228e-024	5,781184e-001	5,093544e+003
1789	4;1*8;2*5;3*10;6*7;9*11	-8,458964	0,001714	0,001234	164128768000	35101285976	60415914	836	5	5	1159	-8,097973e+000	-1,141895e+000	-2,673507e-005	-0,000000e+000	-1,971624e-019	1,119507e+001	5,012241e+004
1790	4;1*8;2*5;3*10;6*9;7*11	0,033243	0,000130	0,000092	12863488000	3818835062	2466665	117	0	0	86	1,367880e-002	-2,692999e-003	-9,965313e-016	-0,000000e+000	7,726103e-024	5,093145e-001	8,164855e+003
1791	4;1*8;2*5;3*10;6*11;7*9	0,181205	0,000554	0,000388	15628288000	3409687524	5922381	935	0	0	122	2,268560e-001	-2,219841e-003	1,851244e-010	-0,000000e+000	7,063699e-024	1,744841e+000	9,369692e+003
1792	4;1*8;2*5;3*11;6*7;9*10	9,005564	0,002106	0,001540	131033088000	26656907778	357757099	1604	1	1	912	8,508963e+000	2,658510e+000	1,031015e-003	-0,000000e+000	8,876365e-020	1,062222e+001	6,094822e+004
1793	4;1*8;2*5;3*11;6*9;7*10	1,774251	0,000542	0,000370	20236288000	5367190494	4128868	420	0	0	137	1,526605e+000	3,926288e-003	3,923055e-009	-0,000000e+000	8,230375e-024	2,193274e+000	1,165283e+004
1794	4;1*8;2*5;3*11;6*10;7*9	2,151247	0,001075	0,000634	104183808000	23692124780	23779829	2558	4	4	749	2,086018e+000	7,774053e-002	1,374966e-010	-0,000000e+000	2,403647e-020	3,114862e+000	4,759753e+004
1795	4;1*8;2*6;3*5;7*10;9*11	14,571486	0,002387	0,002184	346482688000	88790282362	144431564	2549	10	10	2783	1,281116e+001	1,968416e+000	1,410781e-004	-0,000000e+000	3,317800e-022	2,398867e+001	8,577053e+004
1796	4;1*8;2*6;3*5;7*11;9*10	-15,111009	0,002391	0,002056	353343488000	85416933272	683802368	8589	11	11	2751	-1,337437e+001	-4,025444e+000	-1,199291e-003	-0,000000e+000	-5,189101e-019	2,369072e+001	1,007475e+005
1797	4;1*8;2*6;3*7;5*10;9*11	-4,674232	0,001213	0,000663	79239168000	19491986014	9139039	1074	2	2	547	-4,313450e+000	-1,372127e-002	5,215295e-013	-0,000000e+000	-3,394268e-020	5,245237e+000	3,523415e+004
1798	4;1*8;2*6;3*7;5*11;9*10	4,072120	0,001153	0,000738	78604288000	19175458002	27825816	952	1	1	537	3,803148e+000	1,183108e-001	3,656404e-009	-0,000000e+000	1,709977e-021	4,594494e+000	2,969829e+004
1799	4;1*8;2*6;3*9;5*10;7*11	-0,114593	0,000137	0,000072	20686848000	6059672666	18137881	946	0	0	124	-9,845192e-002	3,705546e-003	-2,528223e-011	-0,000000e+000	-2,276273e-024	3,829727e-001	1,651304e+004
1800	4;1*8;2*6;3*9;5*11;7*10	-0,330956	0,000158	0,000102	16345088000	4475006314	7234191	696	0	0	88	-2,934508e-001	-3,281731e-003	-6,301521e-012	-0,000000e+000	-1,454843e-024	4,941643e-001	1,126565e+004
1801	4;1*8;2*6;3*10;5*7;9*11	-0,073175	0,001185	0,000697	74016768000	15775510347	12452288	1115	5	5	533	-3,865815e-001	-2,724059e-002	-9,934351e-014	-0,000000e+000	4,082715e-023	4,024608e+000	3,300741e+004
1802	4;1*8;2*6;3*10;5*9;7*11	-0,401466	0,000214	0,000124	12003328000	2992460744	6338543	453	0	0	78	-3,655342e-001	-8,351707e-003	-2,107650e-011	-0,000000e+000	-5,623262e-023	4,640034e-001	1,066714e+004
1803	4;1*8;2*6;3*10;5*11;7*9	1,450165	0,000574	0,000379	22693888000	3862600672	6304693	651	2	2	139	1,197212e+000	2,692810e-002	8,951836e-010	-0,000000e+000	-2,700398e-024	1,863052e+000	9,740065e+003
1804	4;1*8;2*6;3*11;5*7;9*10	-0,419961	0,001231	0,000699	99514368000	22622884927	56737361	1154	2	2	669	-4,727311e-002	7,299844e-002	-1,585865e-008	-0,000000e+000	8,662512e-024	3,462291e+000	4,096940e+004
1805	4;1*8;2*6;3*11;5*9;7*10	0,010094	0,000095	0,000064	57571328000	19960806206	33705167	2535	0	0	382	2,254678e-002	4,175255e-003	4,086160e-011	-0,000000e+000	-3,682556e-024	4,173336e-001	4,477222e+004
1806	4;1*8;2*6;3*11;5*10;7*9	0,140407	0,000404	0,000279	24352768000	4949568027	8243897	817	0	0	178	1,090628e-001	-2,168197e-002	3,722007e-010	-0,000000e+000	2,932981e-023	1,117701e+000	1,164611e+004
1807	4;1*8;2*7;3*5;6*10;9*11	-4,217023	0,001105	0,000824	94865408000	24814904858	14782264	1393	5	5	675	-3,662532e+000	-1,617743e-001	-3,069662e-013	-0,000000e+000	-3,461170e-020	7,320732e+000	2,726347e+004
1808	4;1*8;2*7;3*5;6*11;9*10	2,510439	0,001356	0,000950	70309888000	17558179136	55977587	870	1	1	517	2,253564e+000	4,923679e-001	2,190137e-004	-0,000000e+000	3,944102e-023	6,020021e+000	2,287340e+004
1809	4;1*8;2*7;3*6;5*10;9*11	0,100224	0,001156	0,000633	106313728000	25081380176	16848100	2610	6	6	685	-2,153112e-002	5,402742e-002	-1,131091e-012	-0,000000e+000	1,899709e-022	3,262227e+000	3,645032e+004
1810	4;1*8;2*7;3*6;5*11;9*10	0,472277	0,001370	0,000747	107091968000	24648313945	42587677	2021	3	3	695	4,696795e-001	9,696662e-003	3,941307e-008	-0,000000e+000	-2,049025e-023	3,047368e+000	3,172324e+004
1811	4;1*8;2*7;3*9;5*10;6*11	0,330222	0,000254	0,000165	24291328000	4562705820	18790124	1455	2	2	163	2,964487e-001	3,937410e-002	3,685147e-009	-0,000000e+000	1,873296e-023	6,925086e-001	8,721761e+003
1812	4;1*8;2*7;3*9;5*11;6*10	-0,224624	0,000188	0,000135	14440448000	3429420406	18046087	1711	0	0	93	-2,368756e-001	-5,571540e-002	2,165051e-007	-0,000000e+000	1,474547e-025	5,141666e-001	7,989434e+003
1813	4;1*8;2*7;3*10;5*6;9*11	-2,625231	0,001700	0,000976	202078208000	40048575908	66729421	2628	2	2	1505	-2,033907e+000	-3,082448e-002	4,380977e-011	-0,000000e+000	5,305395e-020	5,529090e+000	5,811484e+004
1814	4;1*8;2*7;3*10;5*9;6*11	0,289324	0,000220	0,000157	6535168000	1109405590	2777913	249	1	1	43	2,463032e-001	1,933704e-002	3,701763e-011	-0,000000e+000	7,857299e-026	4,926946e-001	4,509437e+003
1815	4;1*8;2*7;3*10;5*11;6*9	-0,457734	0,000247	0,000155	11388928000	2766243229	9742189	1192	0	0	61	-4,251281e-001	-2,537390e-002	1,093838e-006	-0,000000e+000	-5,005842e-026	6,058096e-001	8,714766e+003
1816	4;1*8;2*7;3*11;5*6;9*10	2,331576	0,001906	0,001136	142604288000	29059426177	271199617	3283	1	1	911	1,775903e+000	6,127786e-003	-6,917273e-010	-0,000000e+000	-2,593745e-019	4,907888e+000	4,965765e+004
1817	4;1*8;2*7;3*11;5*9;6*10	0,285359	0,000297	0,000166	24659968000	6863419866	16409079	1030	0	0	163	2,737077e-001	-2,732015e-003	4,641655e-008	-0,000000e+000	6,177002e-026	5,438099e-001	1,475441e+004
1818	4;1*8;2*7;3*11;5*10;6*9	0,184249	0,000289	0,000162	21035008000	4912408185	10381402	1151	1	1	143	1,520089e-001	2,590474e-002	1,787680e-009	-0,000000e+000	5,279661e-024	5,133712e-001	9,658602e+003
1819	4;1*8;2*9;3*5;6*10;7*11	-0,317964	0,000352	0,000224	54069248000	14089707506	13262399	1585	0	0	345	-1,851646e-001	1,393829e-002	-3,428311e-014	-0,000000e+000	-1,968998e-023	1,290928e+000	1,212294e+004
1820	4;1*8;2*9;3*5;6*11;7*10	-0,121107	0,000392	0,000232	40327168000	11147306564	9932915	1211	1	1	286	-1,020137e-001	5,622062e-003	1,258530e-012	-0,000000e+000	-1,554085e-023	1,057061e+000	1,160653e+004
1821	4;1*8;2*9;3*6;5*10;7*11	-0,274055	0,000265	0,000171	13047808000	2724668835	7575458	1043	0	0	70	-2,577858e-001	-2,689134e-002	-4,316939e-010	-0,000000e+000	-2,321224e-026	6,039523e-001	6,341736e+003
1822	4;1*8;2*9;3*6;5*11;7*10	-0,386039	0,000312	0,000152	16140288000	4051990848	2336906	219	0	0	97	-3,562910e-001	-5,078015e-003	-1,059168e-014	-0,000000e+000	-4,429315e-025	5,032833e-001	5,813783e+003
1823	4;1*8;2*9;3*7;5*10;6*11	0,050654	0,000218	0,000124	29984768000	7171359853	24952436	1393	1	1	180	6,182413e-002	3,084048e-002	9,793511e-013	-0,000000e+000	-4,723833e-025	4,292008e-001	1,369951e+004
1824	4;1*8;2*9;3*7;5*11;6*10	-0,026605	0,000235	0,000150	7968768000	1375779500	1944389	170	1	1	48	3,212808e-003	9,372933e-003	-7,287689e-028	-0,000000e+000	-6,363891e-024	4,806899e-001	2,930147e+003
1825	4;1*8;2*9;3*10;5*6;7*11	0,757722	0,000765	0,000430	42354688000	6393516688	24215290	1486	1	1	267	5,969884e-001	2,023279e-002	3,030574e-009	-0,000000e+000	2,244978e-023	1,629450e+000	1,352396e+004
1826	4;1*8;2*9;3*10;5*7;6*11	0,121867	0,000830	0,000484	37173248000	7346637008	24135256	1849	3	3	241	1,810474e-001	7,156058e-002	2,778716e-009	-0,000000e+000	-1,545184e-024	1,905850e+000	1,652443e+004
1827	4;1*8;2*9;3*10;5*11;6*7	0,148707	0,000628	0,000422	35227648000	7273594409	33211633	2184	4	4	216	8,145257e-002	-7,233644e-002	-1,923639e-008	-0,000000e+000	2,124907e-024	1,571899e+000	1,218921e+004
1828	4;1*8;2*9;3*11;5*6;7*10	0,779928	0,000476	0,000287	23595008000	4701184494	10148547	561	0	0	161	6,623584e-001	1,726763e-002	-5,684222e-013	-0,000000e+000	6,929900e-023	9,758113e-001	6,520445e+003
1829	4;1*8;2*9;3*11;5*7;6*10	-0,859928	0,000491	0,000296	32073728000	6507205500	14088743	1489	1	1	206	-7,561713e-001	-4,844593e-002	8,087776e-011	-0,000000e+000	-7,406592e-024	1,103664e+000	1,408224e+004
1830	4;1*8;2*9;3*11;5*10;6*7	1,160637	0,000351	0,000219	50382848000	9713038432	23748174	2471	4	4	326	1,036103e+000	4,522662e-002	-4,032405e-012	-0,000000e+000	1,899210e-024	1,247515e+000	1,527624e+004
1831	4;1*8;2*10;3*5;6*7;9*11	9,375150	0,001739	0,001505	169515008000	43221143480	196396093	3910	3	3	1327	8,993069e+000	2,115061e+000	3,074915e-004	-0,000000e+000	-1,461741e-020	1,765822e+001	6,177030e+004
1832	4;1*8;2*10;3*5;6*9;7*11	-0,364669	0,000309	0,000196	12986368000	3128361406	1049330	84	0	0	85	-2,929739e-001	-1,518412e-003	5,354940e-023	-0,000000e+000	2,226990e-022	1,009451e+000	3,528504e+003
1833	4;1*8;2*10;3*5;6*11;7*9	-0,241937	0,000736	0,000575	32462848000	7463290278	5011682	472	2	2	227	-2,418750e-001	-2,347489e-002	-3,143403e-011	-0,000000e+000	-3,529280e-022	2,541147e+000	8,284098e+003
1834	4;1*8;2*10;3*6;5*7;9*11	1,447505	0,001352	0,000946	83396608000	21026633816	19123100	1974	4	4	638	1,932683e+000	1,452520e-001	1,639060e-016	-0,000000e+000	-1,175834e-022	7,365969e+000	3,513199e+004
1835	4;1*8;2*10;3*6;5*9;7*11	-0,091583	0,000226	0,000136	16037888000	4247969009	6251599	528	1	1	98	-9,424589e-002	3,693677e-003	4,559918e-011	-0,000000e+000	5,047779e-023	4,855014e-001	1,270993e+004
1836	4;1*8;2*10;3*6;5*11;7*9	-0,674058	0,000401	0,000230	23410688000	5852872036	5395873	441	0	0	149	-5,700848e-001	-1,202929e-002	-1,657450e-011	-0,000000e+000	8,889329e-025	9,903104e-001	1,092054e+004
1837	4;1*8;2*10;3*7;5*6;9*11	-4,185062	0,000753	0,000670	55646208000	11481391708	35761368	1397	2	2	426	-3,825701e+000	-1,810310e-001	-1,735313e-011	-0,000000e+000	1,576612e-020	6,722146e+000	1,464812e+004
1838	4;1*8;2*10;3*7;5*9;6*11	0,521242	0,000242	0,000153	19662848000	4938895061	8540534	583	3	3	126	4,969484e-001	6,614563e-003	2,473566e-012	-0,000000e+000	-1,275750e-024	5,862795e-001	1,532344e+004
1839	4;1*8;2*10;3*7;5*11;6*9	-0,477851	0,000151	0,000103	15054848000	3296494881	3530364	402	0	0	107	-4,241450e-001	-7,870822e-004	-2,628011e-010	-0,000000e+000	-1,439170e-023	5,276149e-001	7,147526e+003
1840	4;1*8;2*10;3*9;5*6;7*11	-0,309060	0,000439	0,000250	65435648000	11018098177	31914093	2363	0	0	445	-2,052290e-001	4,421243e-002	1,015825e-010	-0,000000e+000	9,414531e-014	1,123491e+000	2,158646e+004
1841	4;1*8;2*10;3*9;5*7;6*11	-0,029746	0,000492	0,000310	18208768000	3902733969	6415744	433	0	0	126	-4,124417e-002	-1,173275e-003	1,278288e-011	-0,000000e+000	-6,959568e-025	1,158400e+000	9,558408e+003
1842	4;1*8;2*10;3*9;5*11;6*7	0,239550	0,000387	0,000250	35862528000	7538767283	20129965	1452	1	1	243	2,033657e-001	-1,111058e-002	-8,892048e-011	-0,000000e+000	1,137288e-018	1,064470e+000	1,426361e+004
1843	4;1*8;2*10;3*11;5*6;7*9	0,343698	0,000604	0,000423	33241088000	6163870039	15974660	884	1	1	237	2,283764e-001	4,562832e-003	-7,607475e-014	-0,000000e+000	2,216282e-023	1,768509e+000	9,634778e+003
1844	4;1*8;2*10;3*11;5*7;6*9	0,307436	0,000448	0,000356	13395968000	2653930289	4309862	376	0	0	98	3,217385e-001	2,550702e-003	3,850129e-018	-0,000000e+000	2,257770e-025	1,102673e+000	6,087824e+003
1845	4;1*8;2*10;3*11;5*9;6*7	-0,013714	0,000359	0,000258	28346368000	4888920838	11161530	1011	1	1	214	-2,809786e-004	2,168696e-002	3,368119e-011	-0,000000e+000	-8,557636e-023	9,983407e-001	9,209860e+003
1846	4;1*8;2*11;3*5;6*7;9*10	-11,518304	0,002088	0,001794	131934208000	33425260842	703107575	49686	3	3	988	-1,099250e+001	-4,060993e+000	-4,983451e-003	-0,000000e+000	-2,135826e-018	1,723190e+001	7,010611e+004
1847	4;1*8;2*11;3*5;6*9;7*10	-1,766378	0,000688	0,000455	33425408000	8920145368	5829053	304	0	0	270	-1,480357e+000	-4,635689e-002	-4,073816e-021	-0,000000e+000	7,650492e-021	2,861079e+000	1,054566e+004
1848	4;1*8;2*11;3*5;6*10;7*9	-2,525458	0,001092	0,000914	100968448000	23762492496	16035023	1564	4	4	734	-2,335459e+000	-2,660900e-001	6,771483e-008	-0,000000e+000	-3,067896e-023	4,780121e+000	2,813172e+004
1849	4;1*8;2*11;3*6;5*7;9*10	-1,875191	0,001488	0,001002	122902528000	32391641212	137693600	1598	6	6	841	-2,229675e+000	-5,397971e-001	-2,866990e-005	-0,000000e+000	-4,897413e-018	6,408036e+000	4,419155e+004
1850	4;1*8;2*11;3*6;5*9;7*10	-0,576754	0,000382	0,000221	21116928000	5212114438	3187957	146	0	0	129	-5,726014e-001	-2,592880e-003	5,932112e-020	-0,000000e+000	8,219182e-025	8,481000e-001	1,055932e+004
1851	4;1*8;2*11;3*6;5*10;7*9	-0,726979	0,000444	0,000278	23902208000	6594798306	11990940	2144	1	1	156	-6,809686e-001	-1,066339e-002	1,192003e-010	-0,000000e+000	-9,809931e-024	1,253160e+000	1,663709e+004
1852	4;1*8;2*11;3*7;5*6;9*10	3,095505	0,000897	0,000738	71313408000	14412221584	245814693	2147	2	2	515	2,996135e+000	5,450945e-001	4,248589e-005	-0,000000e+000	7,124853e-023	5,801406e+000	2,536682e+004
1853	4;1*8;2*11;3*7;5*9;6*10	-0,674977	0,000336	0,000216	39897088000	8337672996	10149597	1486	1	1	233	-6,082276e-001	-8,415567e-003	3,313672e-012	-0,000000e+000	-3,781872e-023	9,218974e-001	1,708996e+004
1854	4;1*8;2*11;3*7;5*10;6*9	-0,046431	0,000373	0,000224	14624768000	4071541781	7055619	756	0	0	102	-4,170045e-002	3,015183e-002	4,326450e-007	-0,000000e+000	-1,752489e-024	6,553019e-001	1,308296e+004
1855	4;1*8;2*11;3*9;5*6;7*10	-0,085371	0,000350	0,000206	35801088000	7556034302	8106421	489	0	0	246	-1,116329e-001	6,683960e-004	9,860355e-021	-0,000000e+000	1,480937e-023	1,145595e+000	1,097938e+004
1856	4;1*8;2*11;3*9;5*7;6*10	0,146377	0,000260	0,000163	81532928000	18009393224	17571541	2421	0	0	559	1,543051e-001	1,462582e-003	2,007985e-018	-0,000000e+000	-4,115951e-023	1,064671e+000	3,975863e+004
1857	4;1*8;2*11;3*9;5*10;6*7	-0,868815	0,000268	0,000159	88803328000	18156828487	23698735	3753	0	0	635	-8,039937e-001	-2,503552e-003	4,672894e-013	-0,000000e+000	9,565249e-021	1,302416e+000	2,913470e+004
1858	4;1*8;2*11;3*10;5*6;7*9	1,028098	0,001524	0,000876	123086848000	20485677018	42466082	3291	2	2	916	1,067366e+000	5,656156e-002	-5,059683e-013	-0,000000e+000	3,075876e-019	4,452096e+000	4,029843e+004
1859	4;1*8;2*11;3*10;5*7;6*9	-0,152828	0,000637	0,000422	23984128000	4484747176	7276037	772	0	0	185	4,357165e-002	1,452856e-002	1,381683e-012	-0,000000e+000	2,354976e-024	2,084755e+000	1,017902e+004
1860	4;1*8;2*11;3*10;5*9;6*7	-1,634649	0,000496	0,000372	30046208000	4656409903	10858013	1331	0	0	202	-1,325683e+000	-1,723834e-002	-1,024635e-013	-0,000000e+000	-1,647406e-020	2,188822e+000	8,249329e+003
1861	4;1*9;2*5;3*6;7*10;8*11	-7,315216	0,001012	0,000767	58574848000	15990768714	14421278	990	0	0	444	-6,248056e+000	-1,216317e-001	-2,226991e-007	-0,000000e+000	-4,422735e-022	7,777597e+000	1,863431e+004
1862	4;1*9;2*5;3*6;7*11;8*10	-16,663267	0,002583	0,002001	265525248000	67689313898	62467888	3998	9	9	1934	-1,550392e+001	-1,097834e+000	-7,703251e-014	-0,000000e+000	-2,754020e-021	1,847655e+001	1,061950e+005
1863	4;1*9;2*5;3*7;6*10;8*11	0,909465	0,000404	0,000271	15464448000	3012870456	2365838	198	1	1	83	7,230875e-001	-1,710649e-003	-3,168543e-012	-0,000000e+000	5,207638e-024	1,341232e+000	7,155684e+003
1864	4;1*9;2*5;3*7;6*11;8*10	4,287173	0,001280	0,000821	54970368000	12199918996	6819237	359	1	1	365	3,986002e+000	4,241843e-002	-5,481804e-018	-0,000000e+000	2,799712e-021	4,768948e+000	3,268545e+004
1865	4;1*9;2*5;3*8;6*10;7*11	-0,072764	0,000268	0,000157	18618368000	4960833151	6679059	781	0	0	109	-5,450736e-002	2,941821e-003	-2,805927e-015	-0,000000e+000	2,490936e-024	7,011407e-001	1,202300e+004
1866	4;1*9;2*5;3*8;6*11;7*10	0,094707	0,000136	0,000092	30865408000	8378723520	7606914	606	0	0	201	7,008049e-002	8,470623e-004	5,454574e-020	-0,000000e+000	3,898852e-021	5,874756e-001	1,755258e+004
1867	4;1*9;2*5;3*10;6*7;8*11	-0,839401	0,000490	0,000318	28694528000	6174543549	4668995	150	0	0	208	-7,813223e-001	-5,079551e-002	3,753237e-016	-0,000000e+000	-8,769502e-024	1,869231e+000	9,311941e+003
1868	4;1*9;2*5;3*10;6*8;7*11	-0,055753	0,000420	0,000302	26441728000	5197878005	7831529	1135	0	0	167	4,686577e-002	-4,016043e-003	-2,961532e-013	-0,000000e+000	3,042697e-022	1,763946e+000	1,123262e+004
1869	4;1*9;2*5;3*10;6*11;7*8	-0,089212	0,000549	0,000312	30128128000	6856292619	11472503	930	0	0	217	-1,675878e-001	-3,202134e-002	2,847437e-011	-0,000000e+000	-4,508292e-022	2,009895e+000	1,286232e+004
1870	4;1*9;2*5;3*11;6*7;8*10	-5,882033	0,001833	0,001189	120342528000	29671773189	72358868	9174	5	5	784	-5,785445e+000	-9,293956e-001	-5,150570e-008	-0,000000e+000	-5,187259e-022	7,448382e+000	6,547609e+004
1871	4;1*9;2*5;3*11;6*8;7*10	1,986027	0,001358	0,000849	66480128000	14036002528	10819979	823	2	2	484	2,062382e+000	7,455057e-002	-3,576974e-010	-0,000000e+000	8,402803e-020	3,725385e+000	2,964933e+004
1872	4;1*9;2*5;3*11;6*10;7*8	-3,865241	0,001366	0,000849	63776768000	14776822433	29754932	2926	1	1	492	-3,622852e+000	-2,849624e-001	1,694440e-010	-0,000000e+000	-7,833376e-022	4,444868e+000	3,419968e+004
1873	4;1*9;2*6;3*5;7*10;8*11	4,621580	0,000838	0,000613	142194688000	39624409228	67979370	2396	3	3	1008	3,916759e+000	2,573910e-001	5,688172e-007	-0,000000e+000	2,603620e-022	7,072773e+000	2,694724e+004
1874	4;1*9;2*6;3*5;7*11;8*10	8,993708	0,002346	0,001846	392235008000	100100865572	155561741	5772	11	11	3045	8,306173e+000	1,498523e+000	1,786270e-004	-0,000000e+000	8,931314e-022	1,560585e+001	9,093295e+004
1875	4;1*9;2*6;3*7;5*10;8*11	-0,088670	0,000327	0,000218	19499008000	3736787829	3949780	624	0	0	144	-8,797840e-002	1,347305e-003	4,120339e-010	-0,000000e+000	-5,979003e-023	9,895044e-001	7,350028e+003
1876	4;1*9;2*6;3*7;5*11;8*10	-1,857965	0,000855	0,000501	42477568000	9520089563	5350903	722	1	1	276	-1,707622e+000	-1,059224e-002	5,230637e-007	-0,000000e+000	-2,134490e-022	2,834998e+000	1,938895e+004
1877	4;1*9;2*6;3*8;5*10;7*11	0,389695	0,000205	0,000132	20789248000	5745685968	10687909	403	2	2	104	3,788570e-001	1,036652e-002	6,341891e-015	-0,000000e+000	-1,634068e-025	6,303103e-001	2,020044e+004
1878	4;1*9;2*6;3*8;5*11;7*10	-0,419308	0,000146	0,000099	14338048000	3587369086	4937702	306	0	0	109	-3,837797e-001	-2,013922e-003	-8,346412e-014	-0,000000e+000	-1,462532e-022	4,957376e-001	9,082535e+003
1879	4;1*9;2*6;3*10;5*7;8*11	-0,467531	0,000585	0,000350	11122688000	2366432549	3048170	272	0	0	87	-4,004656e-001	1,524227e-003	8,377447e-012	-0,000000e+000	-3,158363e-024	1,209074e+000	6,060756e+003
1880	4;1*9;2*6;3*10;5*8;7*11	0,297253	0,000172	0,000113	13805568000	3561254642	6703723	737	1	1	87	2,695318e-001	-3,094427e-003	-6,174567e-012	-0,000000e+000	1,061579e-025	4,537921e-001	1,179627e+004
1881	4;1*9;2*6;3*10;5*11;7*8	-1,608827	0,000663	0,000386	17225728000	3065471552	5918696	304	1	1	91	-1,361768e+000	-3,302752e-002	1,502402e-012	-0,000000e+000	1,783890e-024	1,842341e+000	6,130965e+003
1882	4;1*9;2*6;3*11;5*7;8*10	0,528592	0,001360	0,000669	36435968000	8731217272	16094291	2746	1	1	271	2,726961e-001	-3,195348e-002	-2,327932e-006	-0,000000e+000	-2,707211e-023	2,498467e+000	2,633542e+004
1883	4;1*9;2*6;3*11;5*8;7*10	-0,255455	0,000208	0,000132	13047808000	3524312590	3594567	245	2	2	85	-2,413860e-001	-1,514809e-003	-4,102003e-013	-0,000000e+000	1,164990e-025	4,977711e-001	9,070482e+003
1884	4;1*9;2*6;3*11;5*10;7*8	-0,500437	0,000600	0,000389	12597248000	3009894537	10919578	623	1	1	77	-4,729966e-001	1,216078e-002	1,105674e-007	-0,000000e+000	6,841611e-025	1,310664e+000	8,758564e+003
1885	4;1*9;2*7;3*5;6*10;8*11	-0,957058	0,000351	0,000249	18085888000	4544510267	2226708	106	0	0	115	-7,215578e-001	-6,588806e-003	9,536101e-026	-0,000000e+000	-1,192150e-024	1,732657e+000	5,021031e+003
1886	4;1*9;2*7;3*5;6*11;8*10	-2,060307	0,001055	0,000773	56526848000	13564008803	7472736	668	1	1	392	-1,845347e+000	-1,016125e-001	6,700627e-011	-0,000000e+000	7,001746e-020	4,136754e+000	1,610694e+004
1887	4;1*9;2*7;3*6;5*10;8*11	-0,071134	0,000238	0,000146	16713728000	4932161544	6466669	436	0	0	97	-6,627411e-002	1,901013e-003	1,623231e-010	-0,000000e+000	-4,277912e-024	6,080818e-001	9,939524e+003
1888	4;1*9;2*7;3*6;5*11;8*10	-0,232984	0,000848	0,000480	56752128000	12840976833	8863020	1363	0	0	380	-2,195380e-001	2,034591e-002	-1,513084e-011	-0,000000e+000	-1,462907e-023	1,999828e+000	2,001840e+004
1889	4;1*9;2*7;3*8;5*10;6*11	-0,855700	0,000692	0,000388	18167808000	3498278815	7591752	508	0	0	90	-7,860553e-001	-3,079909e-002	-8,145796e-013	-0,000000e+000	-5,459486e-025	1,035041e+000	8,227246e+003
1890	4;1*9;2*7;3*8;5*11;6*10	0,330255	0,000291	0,000188	16078848000	2378822962	3903860	591	0	0	109	3,148064e-001	7,459327e-003	6,917046e-010	-0,000000e+000	8,665392e-026	6,157913e-001	5,389604e+003
1891	4;1*9;2*7;3*10;5*6;8*11	0,929072	0,000367	0,000311	13314048000	2098056959	2088643	82	0	0	81	7,383858e-001	5,415102e-003	3,255962e-024	-0,000000e+000	3,343037e-025	1,255541e+000	3,750681e+003
1892	4;1*9;2*7;3*10;5*8;6*11	-0,067712	0,000083	0,000052	48601088000	17071880092	39372951	2844	0	0	263	-6,641234e-002	-1,992375e-003	5,640093e-012	-0,000000e+000	-1,027586e-023	3,211171e-001	5,393999e+004
1893	4;1*9;2*7;3*10;5*11;6*8	1,728345	0,000522	0,000399	26687488000	4760191703	13505254	1142	0	0	156	1,469327e+000	4,352012e-002	5,803036e-012	-0,000000e+000	-1,370140e-022	2,016613e+000	1,288583e+004
1894	4;1*9;2*7;3*11;5*6;8*10	-2,103920	0,001423	0,000829	66582528000	14949927427	49740912	10386	0	0	486	-1,578647e+000	-3,844317e-002	-1,497364e-010	-0,000000e+000	1,758462e-022	3,851003e+000	3,405464e+004
1895	4;1*9;2*7;3*11;5*8;6*10	0,059354	0,000185	0,000122	13641728000	4440735423	5356868	336	2	2	85	6,134589e-002	-1,100581e-003	-8,639427e-013	-0,000000e+000	-4,149826e-024	4,016944e-001	1,133354e+004
1896	4;1*9;2*7;3*11;5*10;6*8	0,468494	0,000521	0,000327	23103488000	5460390872	10139053	1027	0	0	148	3,985870e-001	-2,440705e-002	-3,813457e-010	-0,000000e+000	-3,131504e-024	1,179426e+000	1,342023e+004
1897	4;1*9;2*8;3*5;6*10;7*11	-0,019617	0,000588	0,000318	21710848000	5734022491	4124480	366	0	0	145	-3,504237e-002	8,607645e-004	-4,531424e-015	-0,000000e+000	-7,096009e-022	1,136466e+000	6,299724e+003
1898	4;1*9;2*8;3*5;6*11;7*10	-0,193918	0,000312	0,000214	21710848000	5604591068	4062912	580	0	0	123	-1,459517e-001	-4,787037e-003	-5,877986e-009	-0,000000e+000	-1,749749e-022	9,470973e-001	5,650768e+003
1899	4;1*9;2*8;3*6;5*10;7*11	0,205787	0,000179	0,000128	9279488000	1923827124	2736457	187	0	0	55	1,987218e-001	5,656124e-003	-6,127476e-028	-0,000000e+000	-1,957589e-025	5,087891e-001	4,114543e+003
1900	4;1*9;2*8;3*6;5*11;7*10	0,104326	0,000227	0,000143	16693248000	3506483886	2481867	314	0	0	102	9,939446e-002	-1,522806e-003	-1,001600e-019	-0,000000e+000	-1,377108e-023	4,848998e-001	5,501362e+003
1901	4;1*9;2*8;3*7;5*10;6*11	-0,197552	0,000244	0,000174	24946688000	4795018608	18283011	1326	0	0	138	-1,958780e-001	-2,570176e-002	-5,012258e-010	-0,000000e+000	1,442252e-024	7,368107e-001	9,590113e+003
1902	4;1*9;2*8;3*7;5*11;6*10	0,532066	0,000289	0,000181	19089408000	2631866494	5335036	969	0	0	105	4,099742e-001	-5,367641e-003	-6,686990e-009	-0,000000e+000	1,301339e-024	8,511037e-001	5,111154e+003
1903	4;1*9;2*8;3*10;5*6;7*11	-1,087698	0,000672	0,000360	41043968000	8723999817	64007943	11794	2	2	251	-9,937331e-001	-8,616017e-003	1,173572e-008	-0,000000e+000	2,746797e-020	1,516635e+000	2,007619e+004
1904	4;1*9;2*8;3*10;5*7;6*11	1,250537	0,000669	0,000461	15075328000	2627636861	5477474	419	0	0	75	1,041012e+000	2,330685e-002	-3,932939e-013	-0,000000e+000	2,036416e-023	1,895355e+000	6,938337e+003
1905	4;1*9;2*8;3*10;5*11;6*7	-1,505968	0,000539	0,000354	27056128000	4945296126	15419568	1097	0	0	168	-1,353084e+000	-3,945531e-002	6,895925e-012	-0,000000e+000	-8,930555e-023	1,724572e+000	9,681122e+003
1906	4;1*9;2*8;3*11;5*6;7*10	-0,080873	0,000600	0,000393	19437568000	4528214530	21851749	6202	1	1	133	-5,328244e-002	7,387182e-002	7,112086e-010	-0,000000e+000	-3,611973e-022	1,135101e+000	1,105376e+004
1907	4;1*9;2*8;3*11;5*7;6*10	0,587604	0,000455	0,000314	22734848000	5292540228	12048100	1817	0	0	160	4,993306e-001	-1,447011e-002	2,544679e-011	-0,000000e+000	-8,732063e-026	1,210121e+000	1,378364e+004
1908	4;1*9;2*8;3*11;5*10;6*7	-0,853557	0,000504	0,000316	15751168000	3778737331	20922119	3057	0	0	106	-7,771391e-001	-2,593172e-002	4,202202e-007	-0,000000e+000	-5,555538e-022	1,174614e+000	1,186544e+004
1909	4;1*9;2*10;3*5;6*7;8*11	0,974859	0,000629	0,000453	36395008000	9195100679	25106900	664	2	2	279	7,639054e-001	9,257209e-002	5,180933e-006	-0,000000e+000	-1,049039e-021	3,169304e+000	1,075080e+004
1910	4;1*9;2*10;3*5;6*8;7*11	-0,240602	0,000597	0,000445	50341888000	13184800196	11530687	1087	1	1	399	-2,358022e-001	-2,119855e-002	-1,447070e-016	-0,000000e+000	-1,075202e-021	2,824989e+000	1,561118e+004
1911	4;1*9;2*10;3*5;6*11;7*8	0,307357	0,000597	0,000452	37255168000	8898577083	21859596	830	1	1	294	2,477589e-001	9,150722e-002	2,774960e-006	-0,000000e+000	-8,360970e-024	3,034510e+000	9,095853e+003
1912	4;1*9;2*10;3*6;5*7;8*11	1,485061	0,000469	0,000325	43706368000	11519660900	13377855	1138	0	0	306	1,193771e+000	-2,448273e-004	3,469905e-012	-0,000000e+000	3,998173e-024	2,281745e+000	1,314442e+004
1913	4;1*9;2*10;3*6;5*8;7*11	-0,323609	0,000179	0,000122	17799168000	5458101518	7623057	826	0	0	110	-2,869913e-001	-6,545233e-004	-1,542609e-014	-0,000000e+000	-4,713014e-025	6,214482e-001	1,305490e+004
1914	4;1*9;2*10;3*6;5*11;7*8	1,078518	0,000497	0,000315	8685568000	2215221547	2877236	135	0	0	54	9,250450e-001	1,964090e-002	8,971152e-014	-0,000000e+000	2,203689e-025	1,244063e+000	3,773115e+003
1915	4;1*9;2*10;3*7;5*6;8*11	1,102830	0,000469	0,000398	36866048000	7222912347	16786952	1003	0	0	269	8,794901e-001	8,182729e-003	5,142972e-012	-0,000000e+000	-3,910443e-023	2,298377e+000	7,403368e+003
1916	4;1*9;2*10;3*7;5*8;6*11	-0,488302	0,000153	0,000096	44853248000	11241866850	25509320	3378	0	0	285	-4,521624e-001	-1,252176e-002	-2,004555e-011	-0,000000e+000	-1,792676e-023	6,829611e-001	2,274245e+004
1917	4;1*9;2*10;3*7;5*11;6*8	-0,035473	0,000351	0,000238	17840128000	3975407356	14695321	2538	4	4	127	1,768085e-002	-1,227874e-002	-5,081145e-007	-0,000000e+000	1,557684e-025	1,192590e+000	1,159329e+004
1918	4;1*9;2*10;3*8;5*6;7*11	1,424446	0,000704	0,000396	47638528000	8334310578	16469462	1139	0	0	305	1,177510e+000	5,843637e-002	5,858082e-009	-0,000000e+000	4,702901e-022	1,757176e+000	1,548893e+004
1919	4;1*9;2*10;3*8;5*7;6*11	-0,521302	0,000293	0,000195	22693888000	5793786643	11470972	1049	0	0	160	-4,571351e-001	-2,732698e-002	-2,385667e-011	-0,000000e+000	-1,007534e-024	9,779599e-001	1,173914e+004
1920	4;1*9;2*10;3*8;5*11;6*7	0,113622	0,000514	0,000309	16918528000	3736902083	7011854	398	1	1	123	6,742071e-002	-1,670964e-002	-7,494736e-013	-0,000000e+000	4,078735e-022	9,458217e-001	8,366872e+003
1921	4;1*9;2*10;3*11;5*6;7*8	-1,058122	0,000565	0,000447	36743168000	6883248317	64960464	1680	1	1	265	-7,625130e-001	-1,621754e-002	-7,880083e-011	-0,000000e+000	7,905036e-021	2,192558e+000	9,860891e+003
1922	4;1*9;2*10;3*11;5*7;6*8	1,283049	0,000716	0,000493	39897088000	9714824191	23404636	1582	1	1	274	9,579041e-001	1,323507e-002	-1,846863e-012	-0,000000e+000	3,911260e-021	2,608618e+000	1,243635e+004
1923	4;1*9;2*10;3*11;5*8;6*7	-0,835571	0,000594	0,000397	57284608000	14447065448	51431784	3304	5	5	427	-7,057980e-001	-3,672579e-002	-2,438287e-011	-0,000000e+000	-5,203642e-022	1,862436e+000	1,514386e+004
1924	4;1*9;2*11;3*5;6*7;8*10	6,483018	0,001765	0,001504	128083968000	31442117689	129294109	2850	2	2	939	6,275290e+000	1,633365e+000	2,692720e-004	-0,000000e+000	-1,282430e-021	1,267349e+001	4,389461e+004
1925	4;1*9;2*11;3*5;6*8;7*10	-2,091461	0,001389	0,001031	102955008000	25278966709	15462475	614	4	4	784	-2,196462e+000	-3,069163e-001	8,567785e-018	-0,000000e+000	-5,578326e-022	5,586543e+000	3,335642e+004
1926	4;1*9;2*11;3*5;6*10;7*8	4,302618	0,000973	0,000864	105125888000	22120852582	49476031	1028	2	2	810	3,698692e+000	6,063670e-001	3,248807e-005	-0,000000e+000	2,269002e-018	6,540606e+000	2,864569e+004
1927	4;1*9;2*11;3*6;5*7;8*10	1,981257	0,001162	0,000688	68569088000	17389400783	22091146	1662	0	0	530	1,926969e+000	7,408993e-002	-2,919355e-014	-0,000000e+000	4,491496e-022	4,066643e+000	2,640749e+004
1928	4;1*9;2*11;3*6;5*8;7*10	0,492892	0,000397	0,000225	36558848000	10022212694	3650673	158	0	0	225	4,526978e-001	-8,886548e-004	-8,224428e-019	-0,000000e+000	1,130285e-021	1,025042e+000	1,509956e+004
1929	4;1*9;2*11;3*6;5*10;7*8	2,571910	0,000901	0,000621	19662848000	4167511083	5958723	481	0	0	142	2,342303e+000	2,015116e-002	4,049518e-011	-0,000000e+000	4,787242e-022	2,678137e+000	1,053300e+004
1930	4;1*9;2*11;3*7;5*6;8*10	-1,282997	0,000572	0,000510	37070848000	7391638899	23153781	1004	0	0	312	-1,352237e+000	-9,786986e-002	-1,478145e-020	-0,000000e+000	-1,228369e-023	3,554598e+000	9,228469e+003
1931	4;1*9;2*11;3*7;5*8;6*10	-0,504733	0,000466	0,000267	23226368000	5656448282	3073748	315	0	0	160	-4,892781e-001	-2,852027e-003	-2,315429e-016	-0,000000e+000	-5,077037e-023	9,030706e-001	9,505966e+003
1932	4;1*9;2*11;3*7;5*10;6*8	-0,371265	0,000630	0,000352	19847168000	4462907457	10085186	1438	1	1	162	-3,104187e-001	-4,509477e-003	-3,918603e-011	-0,000000e+000	-2,654078e-023	1,396840e+000	1,441345e+004
1933	4;1*9;2*11;3*8;5*6;7*10	1,977435	0,000768	0,000449	49297408000	8855045044	8578071	457	3	3	335	1,675339e+000	5,308403e-003	5,875196e-017	-0,000000e+000	7,153682e-022	2,430801e+000	1,486359e+004
1934	4;1*9;2*11;3*8;5*7;6*10	-0,436083	0,000418	0,000283	28284928000	5544416845	5696724	652	1	1	201	-3,404243e-001	-3,744080e-003	-3,367193e-021	-0,000000e+000	1,900878e-024	1,404915e+000	1,195342e+004
1935	4;1*9;2*11;3*8;5*10;6*7	-0,068072	0,000729	0,000475	15996928000	4006124504	7357285	724	1	1	107	-6,172062e-002	-6,941447e-003	-4,103040e-011	-0,000000e+000	-2,520456e-022	1,650909e+000	1,066220e+004
1936	4;1*9;2*11;3*10;5*6;7*8	-3,162843	0,001509	0,001061	170088448000	24824886959	184436249	4618	14	14	1162	-2,672381e+000	-8,760863e-002	-1,692873e-010	-0,000000e+000	2,526028e-020	6,715808e+000	3,943899e+004
1937	4;1*9;2*11;3*10;5*7;6*8	3,099434	0,001555	0,001155	155895808000	30148991794	48890195	5332	13	13	1156	2,717831e+000	6,942204e-002	4,320608e-013	-0,000000e+000	4,710750e-022	7,220481e+000	4,503345e+004
1938	4;1*9;2*11;3*10;5*8;6*7	2,678933	0,001373	0,000871	128964608000	28272229853	66356916	4436	1	1	860	2,192750e+000	1,918344e-002	-3,072224e-011	-0,000000e+000	4,817151e-023	4,966363e+000	3,322466e+004
1939	4;1*10;2*5;3*6;7*8;9*11	41,283717	0,004162	0,003142	403929088000	114331878458	891238108	17568	1	1	3041	3,842876e+001	8,295651e+000	1,008139e-003	-0,000000e+000	1,469127e-018	4,373934e+001	2,019402e+005
1940	4;1*10;2*5;3*6;7*9;8*11	-16,771905	0,002853	0,001944	343533568000	88452435370	78984918	3357	6	6	2592	-1,613382e+001	-1,219341e+000	-6,734910e-006	-0,000000e+000	-1,950127e-020	2,044210e+001	1,404626e+005
1941	4;1*10;2*5;3*6;7*11;8*9	22,746705	0,002804	0,001978	325797888000	76464679617	301228257	4674	11	11	2448	2,040624e+001	3,265472e+000	3,336435e-004	-0,000000e+000	6,200365e-019	2,421535e+001	1,242500e+005
1942	4;1*10;2*5;3*7;6*8;9*11	-47,486875	0,003359	0,002568	520275968000	124040474086	112116579	5459	14	14	3929	-4,202110e+001	-1,880214e+000	-5,834121e-007	-0,000000e+000	-1,720780e-019	4,906460e+001	2,127794e+005
1943	4;1*10;2*5;3*7;6*9;8*11	2,433400	0,001048	0,000579	39528448000	9267759517	3455084	90	2	2	255	2,268206e+000	1,127426e-002	-2,689173e-017	-0,000000e+000	9,725646e-023	2,771303e+000	2,039367e+004
1944	4;1*10;2*5;3*7;6*11;8*9	-4,492582	0,001311	0,000777	105842688000	21791676495	35682055	2736	0	0	720	-4,199220e+000	-2,599599e-001	-7,602319e-005	-0,000000e+000	-2,928462e-021	5,673615e+000	4,839127e+004
1945	4;1*10;2*5;3*8;6*7;9*11	37,445421	0,003122	0,002355	611043328000	130083052150	502860894	4048	14	14	4545	3,330014e+001	5,389143e+000	1,691237e-004	-0,000000e+000	1,795318e-017	4,065413e+001	1,971428e+005
1946	4;1*10;2*5;3*8;6*9;7*11	0,557492	0,000240	0,000182	21301248000	6368526196	4058482	193	0	0	141	5,220620e-001	5,446244e-003	9,190080e-017	-0,000000e+000	4,010668e-022	9,908083e-001	1,393916e+004
1947	4;1*10;2*5;3*8;6*11;7*9	2,670369	0,001069	0,000710	35739648000	7418904955	9202916	1157	1	1	231	2,400845e+000	1,665170e-002	-1,787193e-010	-0,000000e+000	2,508426e-021	3,453124e+000	2,026380e+004
1948	4;1*10;2*5;3*9;6*7;8*11	-2,962359	0,000932	0,000575	48130048000	10704021796	8920579	226	2	2	318	-2,714363e+000	-1,286611e-001	2,103103e-016	-0,000000e+000	-1,957103e-020	3,646352e+000	2,121330e+004
1949	4;1*10;2*5;3*9;6*8;7*11	2,504005	0,000847	0,000562	52451328000	12356131792	7723720	392	2	2	332	2,265370e+000	2,700582e-002	-1,825336e-016	-0,000000e+000	1,743010e-022	3,061913e+000	2,791935e+004
1950	4;1*10;2*5;3*9;6*11;7*8	-3,722667	0,000991	0,000612	46368768000	10250305190	17432600	2197	4	4	300	-3,444510e+000	-1,243953e-001	-2,969188e-012	-0,000000e+000	-5,867681e-022	3,985842e+000	2,401595e+004
1951	4;1*10;2*5;3*11;6*7;8*9	6,368039	0,001704	0,001179	124786688000	23697854643	241982508	1376	6	6	880	6,465469e+000	1,879974e+000	7,015365e-004	-0,000000e+000	1,573855e-020	8,772605e+000	4,640906e+004
1952	4;1*10;2*5;3*11;6*8;7*9	-7,678548	0,002255	0,001342	193026048000	43004275275	86410749	21479	5	5	1404	-7,372259e+000	-7,189957e-001	-7,129549e-007	-0,000000e+000	-9,498090e-019	1,093475e+001	7,954746e+004
1953	4;1*10;2*5;3*11;6*9;7*8	7,253983	0,001534	0,000959	155547648000	40115744593	153490608	16035	2	2	1056	6,817561e+000	8,739517e-001	3,566304e-006	-0,000000e+000	5,404186e-017	8,600662e+000	5,375905e+004
1954	4;1*10;2*6;3*5;7*8;9*11	-24,600364	0,003309	0,002978	461088768000	129995432158	1701389530	60284	10	10	3599	-2,268828e+001	-7,758649e+000	-3,201152e-003	-0,000000e+000	-6,728532e-020	3,777715e+001	1,699126e+005
1955	4;1*10;2*6;3*5;7*9;8*11	9,526739	0,002211	0,001982	368580608000	92900478833	150617848	3561	8	8	2965	9,175353e+000	1,718047e+000	4,472383e-005	-0,000000e+000	1,805163e-019	1,777021e+001	8,611207e+004
1956	4;1*10;2*6;3*5;7*11;8*9	-11,922889	0,002149	0,001977	259524608000	60690192830	429413096	5674	4	4	2022	-1,041109e+001	-3,114727e+000	-6,825784e-004	-0,000000e+000	-8,434209e-022	2,067284e+001	6,795085e+004
1957	4;1*10;2*6;3*7;5*8;9*11	8,891527	0,001695	0,000997	148072448000	33457255139	24295668	2711	3	3	1010	7,663539e+000	1,825896e-001	3,023304e-011	-0,000000e+000	5,428062e-021	9,580388e+000	3,680148e+004
1958	4;1*10;2*6;3*7;5*9;8*11	-1,623834	0,000785	0,000499	30824448000	5678383505	2746845	346	1	1	199	-1,482583e+000	-1,474514e-002	3,759726e-021	-0,000000e+000	-1,168177e-023	1,943428e+000	1,255592e+004
1959	4;1*10;2*6;3*7;5*11;8*9	2,250782	0,000896	0,000557	55543808000	11248654723	21973744	2173	2	2	362	2,120367e+000	5,561249e-002	2,211201e-006	-0,000000e+000	1,464393e-021	3,193426e+000	2,350938e+004
1960	4;1*10;2*6;3*8;5*7;9*11	-2,722766	0,001770	0,001004	107665408000	26290350179	32963759	2135	3	3	763	-2,308696e+000	-5,529780e-002	-3,139486e-007	-0,000000e+000	-1,327234e-023	6,711216e+000	4,943625e+004
1961	4;1*10;2*6;3*8;5*9;7*11	-0,637338	0,000290	0,000217	19826688000	3973968515	7356103	869	0	0	140	-6,036130e-001	-1,856771e-003	-6,849823e-012	-0,000000e+000	-6,141911e-024	8,555414e-001	2,137849e+004
1962	4;1*10;2*6;3*8;5*11;7*9	-1,303434	0,000767	0,000514	26441728000	5259167532	15391086	2346	1	1	192	-1,121756e+000	-2,260240e-002	3,710740e-007	-0,000000e+000	-2,415381e-024	2,326814e+000	1,960719e+004
1963	4;1*10;2*6;3*9;5*7;8*11	0,935320	0,000738	0,000439	42784768000	8949145985	8009281	471	0	0	293	7,584817e-001	-2,273149e-003	-3,957726e-015	-0,000000e+000	3,441718e-022	2,268484e+000	2,430535e+004
1964	4;1*10;2*6;3*9;5*8;7*11	-0,515663	0,000315	0,000179	18761728000	4880902782	7275648	756	0	0	124	-4,727230e-001	-2,186932e-003	-4,010429e-013	-0,000000e+000	-2,127089e-023	7,009392e-001	1,536712e+004
1965	4;1*10;2*6;3*9;5*11;7*8	2,089209	0,000602	0,000361	36395008000	7693969760	10997344	455	0	0	224	1,889827e+000	2,378178e-002	-3,167860e-012	-0,000000e+000	5,966584e-022	2,319371e+000	1,581210e+004
1966	4;1*10;2*6;3*11;5*7;8*9	-0,016366	0,000954	0,000550	69756928000	16139201352	48056367	5026	0	0	485	9,662121e-002	4,276507e-002	1,771161e-006	-0,000000e+000	1,013635e-022	2,566423e+000	3,984668e+004
1967	4;1*10;2*6;3*11;5*8;7*9	-0,838933	0,000692	0,000487	27383808000	4706115750	10108403	1906	4	4	188	-6,369832e-001	-1,403761e-002	-9,093752e-007	-0,000000e+000	-4,184926e-023	2,399869e+000	1,474646e+004
1968	4;1*10;2*6;3*11;5*9;7*8	-0,952547	0,000940	0,000586	30230528000	4812904164	14462985	1760	0	0	220	-6,720536e-001	2,900393e-002	3,815824e-007	-0,000000e+000	-1,113440e-021	2,446050e+000	1,583307e+004
1969	4;1*10;2*7;3*5;6*8;9*11	32,383628	0,003105	0,002890	543275008000	142355796825	261525254	8009	16	16	4298	2,799912e+001	3,768227e+000	2,995084e-005	-0,000000e+000	1,459085e-019	4,518910e+001	1,469025e+005
1970	4;1*10;2*7;3*5;6*9;8*11	-1,936408	0,000576	0,000380	43337728000	11736880229	3987049	212	2	2	286	-1,650753e+000	-2,541735e-002	-5,269633e-019	-0,000000e+000	-2,070092e-022	2,696258e+000	1,298000e+004
1971	4;1*10;2*7;3*5;6*11;8*9	2,751740	0,001039	0,000783	52738048000	13552960448	37029612	794	3	3	366	2,490982e+000	3,531630e-001	1,301323e-005	-0,000000e+000	1,765290e-020	5,331388e+000	1,908230e+004
1972	4;1*10;2*7;3*6;5*8;9*11	3,116639	0,001561	0,000956	172259328000	39216616921	24449070	2791	3	3	1296	2,790267e+000	1,263055e-001	8,883086e-012	-0,000000e+000	-2,726833e-019	7,819710e+000	5,097234e+004
1973	4;1*10;2*7;3*6;5*9;8*11	1,033598	0,000618	0,000360	28325888000	6082853543	3497207	344	1	1	171	8,672533e-001	6,293360e-004	-2,278487e-020	-0,000000e+000	1,505330e-023	1,628308e+000	1,140805e+004
1974	4;1*10;2*7;3*6;5*11;8*9	-0,076722	0,001012	0,000568	59906048000	16047083976	24704216	620	0	0	419	-7,584430e-002	-1,690062e-002	-6,252535e-007	-0,000000e+000	8,042415e-024	2,389814e+000	2,503016e+004
1975	4;1*10;2*7;3*8;5*6;9*11	-0,230233	0,002199	0,001231	255776768000	52599322860	173742280	5297	5	5	1859	7,460035e-002	-1,967330e-003	-4,445120e-007	-0,000000e+000	8,844891e-023	7,550704e+000	7,575563e+004
1976	4;1*10;2*7;3*8;5*9;6*11	1,345594	0,000721	0,000403	23861248000	5365914959	11024454	1144	5	5	178	1,291315e+000	4,753000e-002	1,467282e-017	-0,000000e+000	-2,741903e-024	1,500986e+000	1,414112e+004
1977	4;1*10;2*7;3*8;5*11;6*9	-0,353430	0,000361	0,000220	28940288000	6596215719	6499120	666	0	0	177	-3,000712e-001	6,382028e-003	1,341938e-010	-0,000000e+000	-9,358515e-025	8,208382e-001	1,285607e+004
1978	4;1*10;2*7;3*9;5*6;8*11	-0,700156	0,000699	0,000413	42211328000	7780059517	7520894	408	0	0	261	-5,367543e-001	2,106983e-003	-1,422411e-023	-0,000000e+000	-1,480956e-020	2,193647e+000	1,325038e+004
1979	4;1*10;2*7;3*9;5*8;6*11	-0,343706	0,000197	0,000100	35698688000	13447272946	40549353	5212	0	0	221	-3,356806e-001	-2,153515e-002	-3,341104e-011	-0,000000e+000	-5,198550e-023	5,714602e-001	4,654770e+004
1980	4;1*10;2*7;3*9;5*11;6*8	-1,590586	0,000727	0,000505	25028608000	4732221512	7767200	601	2	2	153	-1,386962e+000	-2,673746e-002	4,214126e-012	-0,000000e+000	3,919982e-025	2,410989e+000	1,410794e+004
1981	4;1*10;2*7;3*11;5*6;8*9	1,799738	0,001023	0,000687	80979968000	14677830388	124373333	938	2	2	561	1,316648e+000	-2,201551e-002	-1,150406e-008	-0,000000e+000	4,229061e-021	3,714882e+000	3,029685e+004
1982	4;1*10;2*7;3*11;5*8;6*9	0,976623	0,000597	0,000358	30967808000	5791953750	7257983	761	5	5	200	6,424923e-001	5,239942e-003	1,057307e-018	-0,000000e+000	2,309802e-023	1,737124e+000	1,245714e+004
1983	4;1*10;2*7;3*11;5*9;6*8	-0,316037	0,001122	0,000588	32401408000	6434196767	18454938	3547	1	1	245	-2,915497e-001	-2,078246e-003	-9,520510e-007	-0,000000e+000	-4,807013e-022	1,734642e+000	2,198714e+004
1984	4;1*10;2*8;3*5;6*7;9*11	-27,823376	0,003304	0,003065	507721728000	122395555785	1323618047	40800	10	10	3987	-2,417552e+001	-7,225180e+000	-2,055657e-003	-0,000000e+000	3,853778e-018	4,278867e+001	1,589659e+005
1985	4;1*10;2*8;3*5;6*9;7*11	-0,196777	0,000385	0,000241	33200128000	9143976968	3697522	250	0	0	232	-1,095503e-001	-4,141557e-003	1,725275e-022	-0,000000e+000	4,146652e-023	1,394272e+000	8,947090e+003
1986	4;1*10;2*8;3*5;6*11;7*9	-1,034139	0,000909	0,000678	51386368000	12576775561	8125205	836	1	1	346	-9,468555e-001	-7,910333e-002	-3,504923e-011	-0,000000e+000	-8,733930e-022	3,496548e+000	1,963769e+004
1987	4;1*10;2*8;3*6;5*7;9*11	-4,969143	0,002147	0,001081	388036608000	101883723695	187821484	12799	26	26	2982	-4,660316e+000	-4,806129e-001	-1,579513e-006	-0,000000e+000	-2,969177e-021	9,781957e+000	1,046648e+005
1988	4;1*10;2*8;3*6;5*9;7*11	-0,829504	0,000346	0,000225	15730688000	4107775713	5309361	449	0	0	103	-7,832040e-001	-5,899324e-003	-8,716222e-013	-0,000000e+000	-6,252588e-024	9,529166e-001	1,256020e+004
1989	4;1*10;2*8;3*6;5*11;7*9	-0,296760	0,000750	0,000427	62179328000	16315626571	25619190	2226	0	0	422	-2,984364e-001	3,764887e-002	-2,217429e-007	-0,000000e+000	-2,878370e-023	1,906809e+000	3,772359e+004
1990	4;1*10;2*8;3*7;5*6;9*11	6,065983	0,000954	0,000917	75511808000	16244039540	124604363	2689	2	2	593	5,044512e+000	4,895786e-001	3,405491e-006	-0,000000e+000	1,541747e-020	8,666544e+000	1,760481e+004
1991	4;1*10;2*8;3*7;5*9;6*11	0,175055	0,000512	0,000302	9279488000	2214938409	3533934	262	0	0	49	1,673352e-001	1,726876e-002	6,869287e-013	-0,000000e+000	-1,608372e-024	7,010927e-001	6,952698e+003
1992	4;1*10;2*8;3*7;5*11;6*9	-0,571636	0,000304	0,000207	21444608000	4419797536	6814242	851	0	0	143	-5,148760e-001	-1,821166e-002	3,935490e-008	-0,000000e+000	-2,033733e-022	8,703099e-001	9,903234e+003
1993	4;1*10;2*8;3*9;5*6;7*11	2,231322	0,000720	0,000453	53987328000	8877642344	17177590	1422	0	0	356	1,903612e+000	6,235054e-002	4,423513e-011	-0,000000e+000	2,169236e-021	2,539429e+000	1,639955e+004
1994	4;1*10;2*8;3*9;5*7;6*11	-1,262496	0,000667	0,000443	27670528000	5943869369	10141249	823	0	0	187	-1,095561e+000	-1,881381e-002	2,629315e-012	-0,000000e+000	-4,430173e-021	2,264410e+000	1,393646e+004
1995	4;1*10;2*8;3*9;5*11;6*7	1,494975	0,000512	0,000317	56055808000	12859037473	32093407	2175	1	1	378	1,363159e+000	-3,198184e-002	9,928822e-010	-0,000000e+000	4,895354e-021	2,286073e+000	2,556096e+004
1996	4;1*10;2*8;3*11;5*6;7*9	-2,057722	0,000979	0,000783	57837568000	10095563386	17823721	1211	1	1	386	-1,589944e+000	-3,075729e-002	-1,614357e-009	-0,000000e+000	-7,890854e-024	4,194573e+000	1,950031e+004
1997	4;1*10;2*8;3*11;5*7;6*9	-0,856029	0,000828	0,000539	23410688000	4287789413	4757802	319	0	0	169	-6,029037e-001	1,047451e-003	-7,456736e-013	-0,000000e+000	-6,540865e-024	2,273380e+000	1,017301e+004
1998	4;1*10;2*8;3*11;5*9;6*7	-0,450263	0,000611	0,000333	60069888000	11780182583	39243070	4769	4	4	413	-2,572557e-001	-3,495498e-003	-4,496599e-011	-0,000000e+000	-5,825066e-022	2,341767e+000	3,071787e+004
1999	4;1*10;2*9;3*5;6*7;8*11	3,906032	0,001258	0,000916	106252288000	25236896932	62340560	1984	5	5	717	3,263137e+000	2,791350e-001	1,612701e-005	-0,000000e+000	-9,250862e-021	6,177264e+000	2,699641e+004
2000	4;1*10;2*9;3*5;6*8;7*11	-1,863893	0,000776	0,000601	66643968000	16255732748	13112476	1462	3	3	472	-1,633638e+000	-9,703713e-002	6,328156e-014	-0,000000e+000	-1,783272e-020	3,606115e+000	1,824245e+004
2001	4;1*10;2*9;3*5;6*11;7*8	1,226267	0,000889	0,000693	62138368000	15598959165	40685519	1300	0	0	445	1,021794e+000	1,559725e-001	1,270768e-005	-0,000000e+000	2,341144e-017	4,706423e+000	2,102239e+004
2002	4;1*10;2*9;3*6;5*7;8*11	1,387434	0,000615	0,000414	41842688000	10896677067	10968203	1226	1	1	283	1,223088e+000	2,116752e-002	-6,655189e-013	-0,000000e+000	-5,096499e-023	2,597954e+000	1,610291e+004
2003	4;1*10;2*9;3*6;5*8;7*11	-0,057172	0,000511	0,000342	19314688000	5176204918	5236340	515	1	1	129	-8,093734e-002	1,079838e-002	3,792455e-017	-0,000000e+000	-5,339774e-022	8,761874e-001	1,198675e+004
2004	4;1*10;2*9;3*6;5*11;7*8	-0,447439	0,000823	0,000426	42313728000	10767733376	17249083	796	0	0	255	-3,662163e-001	-5,128050e-002	8,554031e-010	-0,000000e+000	7,926244e-024	1,701698e+000	1,736614e+004
2005	4;1*10;2*9;3*7;5*6;8*11	-1,127239	0,000476	0,000354	34859008000	6557597759	13886551	797	3	3	242	-9,042627e-001	-2,291351e-002	-5,420907e-006	-0,000000e+000	-3,572755e-019	2,507274e+000	7,490506e+003
2006	4;1*10;2*9;3*7;5*8;6*11	0,330577	0,000344	0,000192	54458368000	17189817198	30334160	2841	2	2	345	3,146583e-001	-1,060237e-003	9,851641e-011	-0,000000e+000	1,985074e-023	8,214611e-001	3,644731e+004
2007	4;1*10;2*9;3*7;5*11;6*8	0,237772	0,000729	0,000450	50690048000	11501642984	19480902	1958	0	0	333	1,972842e-001	3,732687e-002	8,504184e-007	-0,000000e+000	-6,667514e-023	1,831637e+000	2,725629e+004
2008	4;1*10;2*9;3*8;5*6;7*11	-4,471547	0,001836	0,001253	280496128000	36792821717	93381902	10982	1	1	1876	-3,963451e+000	-3,700728e-001	-1,892514e-009	-0,000000e+000	4,696907e-021	6,394808e+000	6,707667e+004
2009	4;1*10;2*9;3*8;5*7;6*11	0,126381	0,000595	0,000357	48662528000	9857059382	17915734	2834	1	1	332	8,358826e-002	-2,788079e-003	-3,884114e-008	-0,000000e+000	-2,281790e-023	1,731350e+000	1,640066e+004
2010	4;1*10;2*9;3*8;5*11;6*7	2,536366	0,001341	0,000843	156428288000	29391638959	79183634	7155	8	8	1022	2,448696e+000	2,818927e-001	4,819144e-009	-0,000000e+000	1,732872e-021	4,526803e+000	6,335505e+004
2011	4;1*10;2*9;3*11;5*6;7*8	3,025616	0,001117	0,000843	81041408000	12936682376	96146093	2288	4	4	590	2,239521e+000	4,804188e-002	-2,053832e-011	-0,000000e+000	2,162563e-017	5,509905e+000	1,998421e+004
2012	4;1*10;2*9;3*11;5*7;6*8	-2,614865	0,001210	0,000761	135538688000	28181957168	49857651	5193	0	0	1033	-2,184323e+000	-4,536860e-002	-5,856566e-013	-0,000000e+000	2,398951e-020	6,091216e+000	4,033999e+004
2013	4;1*10;2*9;3*11;5*8;6*7	2,088841	0,000767	0,000510	118315008000	28722910987	75626901	5138	1	1	830	1,684860e+000	-5,607811e-003	1,511629e-010	-0,000000e+000	1,465214e-020	4,104736e+000	3,129748e+004
2014	4;1*10;2*11;3*5;6*7;8*9	-7,838006	0,001706	0,001418	124520448000	30336488092	537764049	38720	3	3	983	-7,392493e+000	-2,866073e+000	-3,200719e-003	-0,000000e+000	-1,041120e-019	1,599149e+001	4,594874e+004
2015	4;1*10;2*11;3*5;6*8;7*9	9,958425	0,001957	0,001745	205539328000	55637595339	131805549	5915	2	2	1542	8,953308e+000	1,644085e+000	1,772432e-004	-0,000000e+000	-1,202684e-019	1,879637e+001	6,080899e+004
2016	4;1*10;2*11;3*5;6*9;7*8	-8,821580	0,001494	0,001357	105535488000	29036613297	177246600	3701	9	9	769	-7,485755e+000	-1,492629e+000	-3,259586e-004	-0,000000e+000	-3,915475e-019	1,381828e+001	3,244278e+004
2017	4;1*10;2*11;3*6;5*7;8*9	-3,168777	0,001228	0,000685	130234368000	34682653076	129687495	4330	6	6	954	-2,857636e+000	-2,335507e-001	-4,176567e-006	-0,000000e+000	-1,635551e-021	5,682094e+000	4,415042e+004
2018	4;1*10;2*11;3*6;5*8;7*9	5,205913	0,001348	0,000821	114300928000	24456400750	25469709	3104	0	0	851	4,200623e+000	6,925837e-002	1,444086e-015	-0,000000e+000	4,518740e-022	6,920919e+000	3,916069e+004
2019	4;1*10;2*11;3*6;5*9;7*8	-1,804751	0,001409	0,000806	113502208000	21643967570	64761754	2890	4	4	816	-1,885313e+000	-1,028757e-001	2,486321e-011	-0,000000e+000	2,223583e-021	4,639077e+000	3,563767e+004
2020	4;1*10;2*11;3*7;5*6;8*9	1,898889	0,000826	0,000686	45426688000	8392563194	118747679	1700	3	3	311	1,849559e+000	2,684589e-001	1,808348e-005	-0,000000e+000	1,201769e-020	4,833069e+000	1,350377e+004
2021	4;1*10;2*11;3*7;5*8;6*9	0,075069	0,000832	0,000489	69920768000	13764541967	15827427	2836	3	3	496	2,080040e-001	1,247786e-002	-1,520137e-021	-0,000000e+000	-9,953591e-023	2,442949e+000	1,637772e+004
2022	4;1*10;2*11;3*7;5*9;6*8	0,608887	0,001022	0,000580	51345408000	11923460798	17972195	1803	2	2	386	6,258113e-001	1,437716e-002	6,807981e-017	-0,000000e+000	-1,918715e-022	2,989743e+000	2,166182e+004
2023	4;1*10;2*11;3*8;5*6;7*9	-1,331089	0,001554	0,000823	144754688000	28441259564	157723409	4069	6	6	1043	-1,104319e+000	-3,067579e-002	-2,865754e-009	-0,000000e+000	-5,837651e-021	5,142133e+000	4,876917e+004
2024	4;1*10;2*11;3*8;5*7;6*9	0,916408	0,000838	0,000579	41023488000	8549677139	10707929	1499	0	0	303	6,653237e-001	-3,729015e-003	1,757494e-016	-0,000000e+000	2,060505e-023	3,698645e+000	1,388317e+004
2025	4;1*10;2*11;3*8;5*9;6*7	-2,144125	0,001177	0,000717	71907328000	14723461185	64749471	3060	0	0	539	-2,221887e+000	-7,644027e-002	-3,305852e-010	-0,000000e+000	5,788681e-023	4,593117e+000	2,719591e+004
2026	4;1*10;2*11;3*9;5*6;7*8	3,254868	0,000658	0,000543	42375168000	7295947110	233439698	8248	1	1	311	2,802366e+000	1,458501e-001	3,516842e-006	-0,000000e+000	-1,008717e-020	5,219737e+000	1,386340e+004
2027	4;1*10;2*11;3*9;5*7;6*8	-4,294261	0,000891	0,000703	39446528000	9063842751	22110992	1426	0	0	326	-3,355624e+000	-7,147217e-002	-9,634384e-018	-0,000000e+000	-6,141501e-020	6,489516e+000	1,234364e+004
2028	4;1*10;2*11;3*9;5*8;6*7	1,033137	0,000620	0,000525	42784768000	9728162944	55589992	2158	7	7	346	8,528049e-001	3,531085e-002	-2,370507e-008	-0,000000e+000	1,403002e-022	4,014666e+000	9,371239e+003
2029	4;1*11;2*5;3*6;7*8;9*10	-43,125184	0,005309	0,002626	806811648000	232659823984	8507692883	1642872	47	41	5677	-3,993588e+001	-1,539348e+001	-1,772371e-002	-6,552049e-004	-5,634322e-018	4,530506e+001	5,586698e+005
2030	4;1*11;2*5;3*6;7*9;8*10	51,382606	0,004172	0,003056	814225408000	235210235528	1002082235	19335	31	31	6326	4,625592e+001	7,143902e+000	2,964026e-004	-0,000000e+000	1,772816e-018	5,287064e+001	3,251647e+005
2031	4;1*11;2*5;3*6;7*10;8*9	-34,267047	0,003810	0,002779	404113408000	116277509871	1224750398	24311	8	8	3007	-3,076909e+001	-7,421617e+000	-1,042523e-003	-0,000000e+000	-3,106206e-019	3,899211e+001	1,757598e+005
2032	4;1*11;2*5;3*7;6*8;9*10	50,881792	0,004049	0,003075	464386048000	111704806115	753041875	10288	18	18	3379	4,565756e+001	7,620636e+000	5,692381e-004	-0,000000e+000	4,966444e-018	5,181491e+001	2,082733e+005
2033	4;1*11;2*5;3*7;6*9;8*10	-44,382292	0,003708	0,002628	437311488000	94451534646	73239680	4198	9	9	3243	-4,015182e+001	-1,232274e+000	-3,402275e-017	-0,000000e+000	-2,360669e-020	4,591242e+001	2,040371e+005
2034	4;1*11;2*5;3*7;6*10;8*9	43,987903	0,003782	0,002725	554047488000	98313006379	349166921	5014	22	22	4079	4,000411e+001	5,029762e+000	3,206122e-004	-0,000000e+000	4,025773e-017	4,490302e+001	2,038764e+005
2035	4;1*11;2*5;3*8;6*7;9*10	-40,018517	0,004872	0,003035	718768128000	147395344117	3564146704	65056	10	10	5307	-3,583657e+001	-1,130382e+001	-4,118256e-003	-0,000000e+000	1,156529e-019	4,268823e+001	3,920475e+005
2036	4;1*11;2*5;3*8;6*9;7*10	-8,839536	0,001304	0,000966	56690688000	13173779971	10868150	939	1	1	385	-7,575435e+000	-1,166773e-001	-1,003806e-015	-0,000000e+000	-8,340359e-020	9,823975e+000	2,832781e+004
2037	4;1*11;2*5;3*8;6*10;7*9	-24,753192	0,002700	0,002147	304314368000	61284200534	63863435	5690	4	4	2282	-2,226651e+001	-9,510345e-001	-2,141472e-010	-0,000000e+000	-5,617062e-016	2,662889e+001	1,206405e+005
2038	4;1*11;2*5;3*9;6*7;8*10	52,989053	0,004234	0,002892	665643008000	140063528826	731698614	3990	12	12	4959	4,860221e+001	8,721297e+000	4,957687e-005	-0,000000e+000	3,435844e-020	5,535363e+001	3,067471e+005
2039	4;1*11;2*5;3*9;6*8;7*10	-23,552362	0,003111	0,002214	304416768000	63895683899	58651146	3915	5	5	2352	-2,179514e+001	-1,021807e+000	-9,571713e-017	-0,000000e+000	-1,649539e-020	2,676492e+001	1,509549e+005
2040	4;1*11;2*5;3*9;6*10;7*8	30,611324	0,003319	0,002087	415930368000	84322617234	327190350	16659	10	10	3090	2,824656e+001	3,671587e+000	8,932110e-006	-0,000000e+000	9,123082e-020	3,214320e+001	2,011279e+005
2041	4;1*11;2*5;3*10;6*7;8*9	-45,814460	0,004825	0,003201	600619008000	102047468374	3218150447	48137	10	10	4403	-4,235769e+001	-1,506790e+001	-6,699490e-003	-0,000000e+000	-5,013727e-019	5,202576e+001	2,947148e+005
2042	4;1*11;2*5;3*10;6*8;7*9	54,938309	0,003824	0,003106	883857408000	191642638323	489506202	13079	20	20	6894	4,792994e+001	6,271834e+000	5,537223e-005	-0,000000e+000	2,074763e-017	6,015135e+001	2,309000e+005
2043	4;1*11;2*5;3*10;6*9;7*8	-37,892629	0,003413	0,002361	682334208000	154948588685	1159934042	10460	26	26	5087	-3,416604e+001	-7,084715e+000	-5,617836e-004	-0,000000e+000	-3,211755e-015	4,361752e+001	1,789136e+005
2044	4;1*11;2*6;3*5;7*8;9*10	24,432204	0,003451	0,003241	311359488000	90326407084	4197385540	1312910	16	8	2408	2,273638e+001	1,162011e+001	2,729426e-002	9,449594e-006	-3,774049e-017	3,948063e+001	1,663488e+005
2045	4;1*11;2*6;3*5;7*9;8*10	-29,399245	0,003776	0,003536	658434048000	189265691919	1346777763	32207	37	37	5460	-2,636950e+001	-7,403689e+000	-1,268143e-003	-0,000000e+000	-1,924696e-019	4,554231e+001	2,160568e+005
2046	4;1*11;2*6;3*5;7*10;8*9	21,351344	0,002787	0,002699	343123968000	99182796553	1762091841	58761	13	13	2728	1,869794e+001	6,658812e+000	3,300341e-003	-0,000000e+000	-1,031996e-016	3,481859e+001	1,189201e+005
2047	4;1*11;2*6;3*7;5*8;9*10	-10,453168	0,001581	0,000983	239310848000	56372891589	327704135	6546	5	5	1734	-8,872447e+000	-6,808511e-001	-1,024687e-005	-0,000000e+000	-7,381576e-022	1,075065e+001	5,938938e+004
2048	4;1*11;2*6;3*7;5*9;8*10	11,856548	0,001882	0,001128	215861248000	44720999264	35468337	5219	4	4	1527	9,958993e+000	1,113378e-001	6,522865e-012	-0,000000e+000	3,241950e-020	1,222950e+001	7,644505e+004
2049	4;1*11;2*6;3*7;5*10;8*9	-8,267207	0,002055	0,001227	183912448000	41252317961	138870442	2333	1	1	1334	-7,448835e+000	-2,691341e-001	-3,210071e-009	-0,000000e+000	-8,454039e-020	9,225424e+000	5,796914e+004
2050	4;1*11;2*6;3*8;5*7;9*10	3,654910	0,001996	0,001168	124090368000	30503275130	204258296	3196	3	3	918	2,955075e+000	1,714424e-001	4,524134e-006	-0,000000e+000	-1,207385e-020	7,224467e+000	5,622983e+004
2051	4;1*11;2*6;3*8;5*9;7*10	0,559997	0,000709	0,000420	28223488000	6371025670	18481298	729	0	0	195	5,492107e-001	1,215376e-002	-1,777409e-008	-0,000000e+000	4,080837e-017	1,745103e+000	1,665689e+004
2052	4;1*11;2*6;3*8;5*10;7*9	3,025660	0,001208	0,000694	53721088000	11947357282	23218102	1808	2	2	418	2,579344e+000	8,612027e-002	1,098272e-011	-0,000000e+000	5,713609e-024	4,024563e+000	2,841549e+004
2053	4;1*11;2*6;3*9;5*7;8*10	-4,410317	0,002137	0,001202	154810368000	35403310354	49527650	3499	3	3	1165	-3,248811e+000	-2,577958e-002	-6,712202e-016	-0,000000e+000	-2,030771e-023	9,892527e+000	8,686946e+004
2054	4;1*11;2*6;3*9;5*8;7*10	0,135448	0,000531	0,000319	28223488000	7731591096	20411770	785	1	1	200	1,104551e-001	-4,544522e-003	5,249037e-009	-0,000000e+000	-1,990337e-022	1,576923e+000	1,977617e+004
2055	4;1*11;2*6;3*9;5*10;7*8	-3,483837	0,000960	0,000631	51365888000	10889214728	38969425	1266	1	1	389	-2,994733e+000	-1,436188e-001	-2,874504e-008	-0,000000e+000	-1,329932e-022	4,532608e+000	2,003829e+004
2056	4;1*11;2*6;3*10;5*7;8*9	0,362479	0,002464	0,001136	201873408000	40421178676	243921438	1978	8	8	1434	-2,943229e-001	-1,591956e-001	-5,684232e-008	-0,000000e+000	2,812912e-019	7,421963e+000	8,817451e+004
2057	4;1*11;2*6;3*10;5*8;7*9	3,819979	0,001152	0,000676	93718528000	18615365215	37426335	2962	3	3	709	3,164076e+000	3,677503e-002	-2,485187e-015	-0,000000e+000	1,318744e-020	6,191726e+000	4,962607e+004
2058	4;1*11;2*6;3*10;5*9;7*8	1,575527	0,001224	0,000690	71272448000	11690276988	46628963	1973	5	5	528	1,220984e+000	1,408148e-002	-4,472524e-014	-0,000000e+000	-4,167571e-024	4,114760e+000	2,891377e+004
2059	4;1*11;2*7;3*5;6*8;9*10	-34,634225	0,003463	0,003211	494942208000	131452460798	1426888368	41987	8	8	3902	-3,027240e+001	-8,670548e+000	-2,380058e-003	-0,000000e+000	-5,569431e-018	4,731028e+001	1,767976e+005
2060	4;1*11;2*7;3*5;6*9;8*10	33,591717	0,003045	0,002749	545200128000	129470231625	197832150	3532	10	10	4292	2,850355e+001	3,217692e+000	2,848052e-005	-0,000000e+000	-1,166794e-020	4,520539e+001	1,586717e+005
2061	4;1*11;2*7;3*5;6*10;8*9	-33,045869	0,003339	0,002986	564103168000	115714031221	909116373	9150	15	15	4462	-2,823218e+001	-7,422670e+000	-1,445304e-003	-0,000000e+000	-7,596018e-021	4,455326e+001	1,519360e+005
2062	4;1*11;2*7;3*6;5*8;9*10	-3,511928	0,001725	0,001166	166995968000	39331924726	211285773	3310	3	3	1169	-3,077463e+000	-4,621795e-001	-4,665706e-005	-0,000000e+000	-1,601583e-019	8,382440e+000	4,874541e+004
2063	4;1*11;2*7;3*6;5*9;8*10	0,284117	0,001839	0,001017	227780608000	47770110544	26576542	3574	17	17	1606	5,805496e-001	8,614201e-002	6,835666e-012	-0,000000e+000	1,094154e-018	9,592075e+000	6,664587e+004
2064	4;1*11;2*7;3*6;5*10;8*9	0,197949	0,002477	0,001205	252254208000	59042795377	176215185	2701	3	3	1795	-1,622058e-001	-2,108696e-001	1,119279e-008	-0,000000e+000	-6,180006e-022	7,743432e+000	1,064442e+005
2065	4;1*11;2*7;3*8;5*6;9*10	-1,050299	0,003196	0,001587	290060288000	57734502062	1185814246	11505	1	1	2079	-1,058662e+000	1,926097e-002	5,957308e-006	-0,000000e+000	-6,066088e-020	7,996571e+000	1,124844e+005
2066	4;1*11;2*7;3*8;5*9;6*10	-1,415256	0,001134	0,000669	67360768000	15471517130	63167907	6351	1	1	463	-1,532024e+000	-9,384961e-002	-2,185478e-007	-0,000000e+000	4,115582e-022	2,750519e+000	2,804985e+004
2067	4;1*11;2*7;3*8;5*10;6*9	0,366067	0,000580	0,000305	64841728000	16203535074	18744952	2664	1	1	458	2,551516e-001	-7,943481e-002	-2,672229e-010	-0,000000e+000	8,162282e-025	1,545892e+000	2,148250e+004
2068	4;1*11;2*7;3*9;5*6;8*10	2,964754	0,001906	0,001409	142891008000	30316140871	220032472	39800	5	3	1063	2,113215e+000	7,676270e-003	2,677080e-011	-0,000000e+000	9,030074e-021	1,054809e+001	7,388177e+004
2069	4;1*11;2*7;3*9;5*8;6*10	1,293730	0,000540	0,000353	34121728000	8793547887	21355496	2023	0	0	233	1,246478e+000	5,452872e-002	8,866474e-013	-0,000000e+000	2,315539e-024	1,582542e+000	2,040682e+004
2070	4;1*11;2*7;3*9;5*10;6*8	1,493119	0,001043	0,000654	52656128000	9837667113	10064065	1614	2	2	351	1,150800e+000	5,630617e-002	3,496864e-011	-0,000000e+000	-5,355447e-022	3,859912e+000	1,566219e+004
2071	4;1*11;2*7;3*10;5*6;8*9	0,755552	0,002411	0,001312	200644608000	32659510540	872904743	10356	3	3	1493	1,155871e+000	3,593926e-001	1,048254e-005	-0,000000e+000	-1,442692e-020	7,428088e+000	9,383830e+004
2072	4;1*11;2*7;3*10;5*8;6*9	-2,044249	0,000922	0,000596	38176768000	7722902368	12152378	1180	1	1	251	-1,539393e+000	-6,281360e-002	-7,594523e-015	-0,000000e+000	-1,654525e-024	3,145133e+000	1,787200e+004
2073	4;1*11;2*7;3*10;5*9;6*8	0,573887	0,001133	0,000666	74405888000	15371066696	39040707	3602	3	3	570	5,110906e-001	1,123911e-002	-3,055723e-014	-0,000000e+000	-1,455998e-022	2,720654e+000	3,507034e+004
2074	4;1*11;2*8;3*5;6*7;9*10	30,912080	0,003585	0,003331	395020288000	97021096771	3475463039	445706	11	10	3094	2,716561e+001	1,170403e+001	1,716723e-002	-2,573902e-008	3,650769e-018	4,557757e+001	1,853735e+005
2075	4;1*11;2*8;3*5;6*9;7*10	7,753125	0,001008	0,000824	128534528000	33996821268	47973513	1606	4	4	959	6,525984e+000	3,527199e-001	1,874280e-008	-0,000000e+000	1,892516e-022	1,065599e+001	3,236197e+004
2076	4;1*11;2*8;3*5;6*10;7*9	19,319737	0,002694	0,002545	396822528000	93880447315	145657492	5776	12	12	3234	1,704683e+001	2,346463e+000	2,994080e-006	-0,000000e+000	-8,697390e-021	2,767883e+001	1,269497e+005
2077	4;1*11;2*8;3*6;5*7;9*10	4,695534	0,002341	0,001492	282974208000	74931453753	760395253	12840	8	8	2256	4,679563e+000	1,136148e+000	1,825664e-004	-0,000000e+000	2,833619e-022	1,085035e+001	9,942261e+004
2078	4;1*11;2*8;3*6;5*9;7*10	3,204270	0,000839	0,000495	38606848000	9181133020	14075435	1500	2	2	236	2,715970e+000	2,071972e-002	-4,712846e-012	-0,000000e+000	4,157436e-021	3,465251e+000	1,958225e+004
2079	4;1*11;2*8;3*6;5*10;7*9	1,005563	0,001497	0,000827	78276608000	18007594303	30217983	4290	4	4	601	1,036219e+000	8,007197e-002	7,547698e-007	-0,000000e+000	7,263301e-023	4,348122e+000	4,233190e+004
2080	4;1*11;2*8;3*7;5*6;9*10	-7,908842	0,001302	0,001227	71313408000	15387978630	543071333	11373	3	3	566	-6,767636e+000	-1,211884e+000	-1,744246e-004	-0,000000e+000	-1,507802e-021	1,019149e+001	2,766310e+004
2081	4;1*11;2*8;3*7;5*9;6*10	0,074040	0,000778	0,000479	46778368000	12257348434	38335658	2187	2	2	313	1,428280e-001	-3,149194e-002	7,390594e-008	-0,000000e+000	2,010980e-023	2,036969e+000	2,610988e+004
2082	4;1*11;2*8;3*7;5*10;6*9	0,524322	0,000738	0,000454	21424128000	5553599906	23621909	923	0	0	145	5,361348e-001	-1,860284e-002	-6,902800e-007	-0,000000e+000	5,227565e-022	1,630317e+000	1,480489e+004
2083	4;1*11;2*8;3*9;5*6;7*10	-3,484256	0,001216	0,000596	67975168000	13599703877	39279302	1089	4	4	506	-2,593755e+000	7,148251e-003	-3,901690e-016	-0,000000e+000	-1,814420e-020	4,502418e+000	1,761720e+004
2084	4;1*11;2*8;3*9;5*7;6*10	1,875476	0,000846	0,000622	57776128000	13765883660	38318714	2505	2	2	384	1,585697e+000	4,637502e-002	2,448561e-010	-0,000000e+000	3,211252e-024	3,729189e+000	3,186576e+004
2085	4;1*11;2*8;3*9;5*10;6*7	-2,578671	0,000883	0,000583	60827648000	13195412968	52765011	2635	4	4	470	-2,155276e+000	-9,003847e-003	-7,112679e-011	-0,000000e+000	-4,995831e-023	4,088082e+000	1,936705e+004
2086	4;1*11;2*8;3*10;5*6;7*9	-0,222440	0,001372	0,000992	99022848000	17431262671	76748208	2268	3	3	810	-1,514172e-001	-2,247730e-002	-2,561165e-008	-0,000000e+000	-1,166653e-021	6,752327e+000	3,183689e+004
2087	4;1*11;2*8;3*10;5*7;6*9	0,137340	0,001112	0,000771	48846848000	9154863915	15564130	1341	1	1	336	-3,121497e-001	-4,081987e-002	-1,584058e-018	-0,000000e+000	-1,123166e-022	4,276532e+000	2,079625e+004
2088	4;1*11;2*8;3*10;5*9;6*7	0,445601	0,000819	0,000540	62158848000	9939020431	32013242	2370	1	1	467	1,299152e-001	-1,880673e-002	-1,711477e-014	-0,000000e+000	-1,524578e-020	3,894533e+000	1,859465e+004
2089	4;1*11;2*9;3*5;6*7;8*10	-44,424436	0,003834	0,003770	563079168000	138929467951	1794612435	63105	15	15	4414	-3,844614e+001	-1,208720e+001	-3,105227e-003	-0,000000e+000	2,768825e-020	6,356301e+001	2,292052e+005
2090	4;1*11;2*9;3*5;6*8;7*10	18,667672	0,002833	0,002581	416544768000	96062698480	150419789	3876	9	9	3402	1,681653e+001	2,670298e+000	1,435625e-005	-0,000000e+000	1,424731e-019	2,932201e+001	1,226141e+005
2091	4;1*11;2*9;3*5;6*10;7*8	-26,695270	0,002561	0,002422	401758208000	83426066898	590172914	7688	15	15	3211	-2,220304e+001	-5,372454e+000	-7,844851e-004	-0,000000e+000	-2,573102e-021	3,587194e+001	1,070416e+005
2092	4;1*11;2*9;3*6;5*7;8*10	-6,977275	0,002422	0,001465	341198848000	88666052472	140160924	8847	7	7	2704	-6,569844e+000	-4,848233e-001	6,353059e-006	-0,000000e+000	-3,182660e-021	1,367030e+001	9,954790e+004
2093	4;1*11;2*9;3*6;5*8;7*10	1,176071	0,001227	0,000798	52103168000	11942923784	10916381	670	2	2	370	1,178369e+000	2,504366e-002	9,592809e-014	-0,000000e+000	4,858727e-022	3,622953e+000	2,759116e+004
2094	4;1*11;2*9;3*6;5*10;7*8	-4,038873	0,001348	0,000943	94087168000	18597420023	70488356	4506	5	5	686	-3,726748e+000	-2,048984e-001	-1,056430e-005	-0,000000e+000	-5,654483e-021	5,824359e+000	4,175341e+004
2095	4;1*11;2*9;3*7;5*6;8*10	6,574112	0,001333	0,001181	75859968000	15577697421	118322720	2267	4	4	598	5,706707e+000	6,452825e-001	6,066621e-006	-0,000000e+000	1,856497e-022	1,127412e+001	2,173547e+004
2096	4;1*11;2*9;3*7;5*8;6*10	-0,664167	0,001281	0,000600	72419328000	18068339192	24653092	1987	1	1	463	-6,323762e-001	4,886374e-003	2,848761e-014	-0,000000e+000	-1,792420e-022	2,233246e+000	3,448713e+004
2097	4;1*11;2*9;3*7;5*10;6*8	-0,700799	0,001168	0,000747	46368768000	9384704809	22626521	2968	0	0	362	-6,429385e-001	6,230843e-002	1,207469e-006	-0,000000e+000	5,634207e-023	3,867769e+000	2,525824e+004
2098	4;1*11;2*9;3*8;5*6;7*10	-3,352521	0,002327	0,001375	332658688000	49259342720	134426031	8338	10	10	2429	-3,068836e+000	-1,620948e-001	-2,023522e-012	-0,000000e+000	-1,453651e-022	7,384137e+000	8,495682e+004
2099	4;1*11;2*9;3*8;5*7;6*10	-0,329256	0,000765	0,000522	67729408000	13554551770	18494669	2964	0	0	531	-2,925057e-001	1,313592e-002	-7,583641e-012	-0,000000e+000	1,794074e-024	3,501740e+000	2,275967e+004
2100	4;1*11;2*9;3*8;5*10;6*7	1,447023	0,001750	0,001055	153991168000	27540398525	87690660	4560	3	3	1126	1,242520e+000	1,682473e-001	5,554504e-009	-0,000000e+000	-5,378518e-020	7,308798e+000	5,533078e+004
2101	4;1*11;2*9;3*10;5*6;7*8	3,229010	0,001791	0,001202	137975808000	20576225589	458075873	7913	3	3	1031	1,980134e+000	1,813538e-001	7,357405e-006	-0,000000e+000	2,009439e-021	1,149082e+001	4,373477e+004
2102	4;1*11;2*9;3*10;5*7;6*8	-4,920358	0,001903	0,001360	129067008000	27159125220	66906229	4337	3	3	1041	-3,033280e+000	-6,158071e-002	4,142833e-014	-0,000000e+000	-8,628331e-022	1,363289e+001	3,816047e+004
2103	4;1*11;2*9;3*10;5*8;6*7	-0,360124	0,001683	0,000894	122144768000	28919308806	174921130	4189	6	6	921	-6,316712e-001	2,062130e-002	-1,381959e-008	-0,000000e+000	-2,293925e-022	6,648904e+000	3,443816e+004
2104	4;1*11;2*10;3*5;6*7;8*9	45,020039	0,004233	0,004111	454535168000	108840063858	5397035022	1541123	22	10	3481	3,825619e+001	1,780277e+001	3,166877e-002	4,402333e-007	-8,136992e-019	6,627657e+001	2,496140e+005
2105	4;1*11;2*10;3*5;6*8;7*9	-52,921634	0,004344	0,004035	925186048000	243553825484	1675795545	54513	29	29	7721	-4,412976e+001	-1,072814e+001	-1,373403e-003	-0,000000e+000	2,904127e-010	7,324930e+001	3,128140e+005
2106	4;1*11;2*10;3*5;6*9;7*8	33,109339	0,003483	0,003332	512145408000	136612548216	2330384900	78921	11	11	3994	2,796926e+001	1,009618e+001	3,233578e-003	-0,000000e+000	-4,535723e-019	5,282593e+001	1,841519e+005
2107	4;1*11;2*10;3*6;5*7;8*9	6,043815	0,002730	0,001686	298805248000	74936341881	713513705	14979	11	11	2357	5,837889e+000	1,131860e+000	1,383776e-004	-0,000000e+000	2,335555e-021	1,368220e+001	1,097497e+005
2108	4;1*11;2*10;3*6;5*8;7*9	-13,234575	0,002524	0,001629	372328448000	73970074212	128502507	11560	10	10	3026	-1,100658e+001	-3,651811e-001	1,722200e-006	-0,000000e+000	1,348993e-021	1,649287e+001	9,958104e+004
2109	4;1*11;2*10;3*6;5*9;7*8	5,173408	0,003168	0,001433	806627328000	148267975375	1067358083	19989	12	12	6588	4,763407e+000	6,114518e-001	5,952788e-007	-0,000000e+000	1,665851e-020	1,065479e+001	2,181892e+005
2110	4;1*11;2*10;3*7;5*6;8*9	-3,835565	0,001250	0,001210	73852928000	14342700769	577152855	12087	3	3	590	-3,870680e+000	-1,256715e+000	-1,310242e-004	-0,000000e+000	1,341344e-017	1,069105e+001	3,072760e+004
2111	4;1*11;2*10;3*7;5*8;6*9	0,627658	0,001356	0,000761	238491648000	47512342487	85631082	10349	2	2	1836	4,091336e-001	-4,123624e-003	-4,708320e-016	-0,000000e+000	6,527424e-021	4,466339e+000	4,141214e+004
2112	4;1*11;2*10;3*7;5*9;6*8	-1,673595	0,001624	0,001002	100067328000	21147079103	49191346	3917	2	2	822	-1,409161e+000	-7,275526e-002	-1,494318e-012	-0,000000e+000	4,360107e-022	5,219578e+000	3,444177e+004
2113	4;1*11;2*10;3*8;5*6;7*9	4,337297	0,002689	0,001465	410175488000	80400875011	1022233773	19036	6	6	3293	3,039769e+000	1,481923e-001	1,105161e-007	-0,000000e+000	5,261061e-021	9,516490e+000	1,279145e+005
2114	4;1*11;2*10;3*8;5*7;6*9	-0,456464	0,001165	0,000780	140535808000	28999360563	66387197	6596	14	14	1064	-1,046780e-001	7,372434e-002	1,432309e-016	-0,000000e+000	-7,776035e-019	7,057525e+000	3,789202e+004
2115	4;1*11;2*10;3*8;5*9;6*7	6,157889	0,002111	0,001232	184403968000	35258828461	303834597	10905	5	5	1519	5,696398e+000	3,355666e-001	1,555131e-009	-0,000000e+000	1,531568e-023	9,302243e+000	5,696390e+004
2116	4;1*11;2*10;3*9;5*6;7*8	-11,383666	0,000997	0,000993	50219008000	8765545101	485775274	26617	2	2	379	-8,870976e+000	-6,070994e-001	-1,599111e-005	-0,000000e+000	-1,624014e-021	1,214199e+001	2,031138e+004
2117	4;1*11;2*10;3*9;5*7;6*8	13,276439	0,001104	0,000975	87554048000	21041675438	125646463	5728	1	1	760	1,048448e+001	3,750161e-001	2,786659e-005	-0,000000e+000	1,722302e-018	1,447131e+001	2,569488e+004
2118	4;1*11;2*10;3*9;5*8;6*7	-3,226670	0,000825	0,000812	47413248000	11920140207	165273406	3030	1	1	385	-2,369490e+000	-1,778663e-001	-2,614573e-007	-0,000000e+000	-1,198626e-024	9,000865e+000	1,340811e+004


==> anc/class_3_2_0_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1561	4;1*5;2*6;3*8;7*10;9*11	2,847219	0,001867	0,000977	45021184000	12446563073	11860635	1825	8	8	309	2,721641e+000	5,370243e-002	-3,160597e-006	-0,000000e+000	-1,425158e-022	4,499965e+000	2,585118e+004
1562	4;1*5;2*6;3*8;7*11;9*10	-2,422126	0,001451	0,000729	125323264000	29907566185	55167159	2746	6	6	901	-2,313887e+000	-2,112669e-001	-1,695825e-007	-0,000000e+000	-2,306516e-020	4,396084e+000	4,283001e+004
1563	4;1*5;2*6;3*9;7*10;8*11	0,376886	0,000654	0,000414	7051264000	1925750534	2699953	620	0	0	44	3,386855e-001	-1,908645e-002	-1,904271e-008	-0,000000e+000	-1,643242e-024	1,327993e+000	3,677215e+003
1564	4;1*5;2*6;3*9;7*11;8*10	1,762402	0,001000	0,000643	28391424000	6597407950	5696622	888	3	3	215	1,645091e+000	3,061965e-002	2,382843e-010	-0,000000e+000	2,899830e-024	2,965668e+000	9,922010e+003
1565	4;1*5;2*6;3*10;7*8;9*11	-4,125282	0,001711	0,001078	40208384000	11670624930	37356324	2352	0	0	305	-4,036138e+000	-4,761198e-001	1,170712e-006	-0,000000e+000	-1,446382e-021	5,945116e+000	1,876815e+004
1566	4;1*5;2*6;3*10;7*9;8*11	1,956645	0,001705	0,001194	7337984000	1424582586	1057287	181	2	2	57	1,786804e+000	1,757610e-002	-1,868573e-019	-0,000000e+000	9,725350e-022	3,133969e+000	2,983779e+003
1567	4;1*5;2*6;3*10;7*11;8*9	-2,079160	0,001347	0,000813	22390784000	4924865592	7685466	550	2	2	156	-1,933087e+000	-1,175046e-001	7,307346e-009	-0,000000e+000	-3,108694e-023	3,732473e+000	8,210959e+003
1568	4;1*5;2*6;3*11;7*8;9*10	3,913798	0,002111	0,001333	30070784000	7472087905	118651138	913	3	3	191	3,912492e+000	1,024260e+000	1,489469e-004	-0,000000e+000	-1,348353e-021	5,963612e+000	1,408210e+004
1569	4;1*5;2*6;3*11;7*9;8*10	-4,680142	0,001754	0,001253	47704064000	11960917388	18998623	1085	4	4	335	-4,390819e+000	-3,229128e-001	-9,614343e-010	-0,000000e+000	-7,042819e-020	7,142650e+000	1,374545e+004
1570	4;1*5;2*6;3*11;7*10;8*9	2,612002	0,001097	0,000529	200873984000	61809572596	288453017	4405	2	2	1342	2,548173e+000	4,335933e-001	1,975149e-006	-0,000000e+000	2,795365e-018	5,154749e+000	6,331930e+004
1571	4;1*5;2*7;3*8;6*10;9*11	3,542125	0,002256	0,001276	21510144000	3957528333	3373376	455	6	6	121	3,177343e+000	8,014808e-002	7,348251e-023	-0,000000e+000	-3,147338e-021	3,874711e+000	9,464025e+003
1572	4;1*5;2*7;3*8;6*11;9*10	-2,714305	0,001964	0,001189	31627264000	5745996877	8271667	665	2	2	193	-2,559661e+000	-1,609341e-001	-1,214413e-012	-0,000000e+000	-9,117072e-023	3,238227e+000	1,152384e+004
1573	4;1*5;2*7;3*9;6*10;8*11	0,192473	0,000329	0,000214	8034304000	2295310405	6007194	1985	0	0	46	1,513765e-001	2,219641e-002	3,059499e-006	-0,000000e+000	3,950139e-025	7,421891e-001	8,159357e+003
1574	4;1*5;2*7;3*9;6*11;8*10	1,671501	0,000873	0,000631	21981184000	3523931372	4244608	533	0	0	134	1,404507e+000	5,887363e-002	4,229483e-011	-0,000000e+000	4,925073e-024	2,101988e+000	8,815214e+003
1575	4;1*5;2*7;3*10;6*8;9*11	3,460282	0,001493	0,000823	24786944000	5880486294	15874260	5918	5	5	187	3,258075e+000	1,137758e-002	-5,442457e-006	-0,000000e+000	2,922618e-023	4,737253e+000	1,508476e+004
1576	4;1*5;2*7;3*10;6*9;8*11	0,480159	0,000240	0,000181	5412864000	1329740809	4007918	1037	0	0	27	3,963563e-001	4,065926e-003	3,158200e-008	-0,000000e+000	5,813674e-024	6,258484e-001	4,649121e+003
1577	4;1*5;2*7;3*10;6*11;8*9	-1,894761	0,001362	0,000759	11966464000	2568869980	8802129	475	1	1	72	-1,688563e+000	-8,854101e-002	-3,920089e-006	-0,000000e+000	-1,311716e-021	2,170185e+000	8,262694e+003
1578	4;1*5;2*7;3*11;6*8;9*10	-3,165049	0,001152	0,000936	19216384000	3996753474	9393801	305	0	0	133	-3,033361e+000	-2,712724e-001	-1,756960e-007	-0,000000e+000	-4,023335e-023	4,336026e+000	6,976684e+003
1579	4;1*5;2*7;3*11;6*9;8*10	1,606762	0,000509	0,000376	22247424000	4042890004	4908433	603	0	0	135	1,437038e+000	-2,898648e-003	-8,988745e-008	-0,000000e+000	2,604692e-022	2,166185e+000	9,486960e+003
1580	4;1*5;2*7;3*11;6*10;8*9	-1,415153	0,000644	0,000556	11311104000	1725806159	6144424	1065	0	0	77	-1,265723e+000	1,069209e-002	8,589304e-008	-0,000000e+000	-5,250337e-024	2,368101e+000	4,423186e+003
1581	4;1*5;2*8;3*6;7*10;9*11	9,214397	0,003140	0,002096	52475904000	13522934179	7904957	913	3	3	375	8,976136e+000	1,786600e-001	-6,736594e-010	-0,000000e+000	1,714584e-021	1,111777e+001	3,210111e+004
1582	4;1*5;2*8;3*6;7*11;9*10	-10,718127	0,003506	0,002240	71153664000	17280830328	30897289	1190	5	5	521	-1,033642e+001	-1,011287e+000	-2,587993e-006	-0,000000e+000	-7,003925e-020	1,163466e+001	3,481709e+004
1583	4;1*5;2*8;3*7;6*10;9*11	-0,176301	0,000974	0,000630	16840704000	3814743711	3674545	379	0	0	88	-2,630369e-001	-1,122002e-002	-1,217591e-014	-0,000000e+000	5,872945e-024	2,705067e+000	9,586032e+003
1584	4;1*5;2*8;3*7;6*11;9*10	0,225574	0,001546	0,000953	9529344000	2016272220	3213330	194	1	1	43	2,603247e-001	6,623066e-003	1,185479e-014	-0,000000e+000	-2,779050e-023	2,489092e+000	4,667993e+003
1585	4;1*5;2*8;3*9;6*10;7*11	-0,742083	0,000528	0,000315	12294144000	2788856089	5470788	681	1	1	74	-7,068260e-001	-1,796690e-002	-7,663031e-013	-0,000000e+000	7,108586e-025	9,572921e-001	6,189526e+003
1586	4;1*5;2*8;3*9;6*11;7*10	-0,206033	0,000497	0,000291	18806784000	4035173045	6350395	838	0	0	112	-2,189771e-001	-2,695117e-002	-8,519100e-010	-0,000000e+000	6,012793e-019	7,613221e-001	7,852743e+003
1587	4;1*5;2*8;3*10;6*7;9*11	-3,542073	0,001125	0,000855	16758784000	3395112989	6899736	411	0	0	120	-3,147978e+000	-1,807971e-001	-5,200788e-014	-0,000000e+000	-3,234853e-023	5,035242e+000	5,973987e+003
1588	4;1*5;2*8;3*10;6*9;7*11	0,122575	0,000124	0,000085	15079424000	4981560506	6256378	583	2	2	109	1,059828e-001	9,214284e-004	-2,121981e-011	-0,000000e+000	-2,840285e-020	4,209533e-001	1,279220e+004
1589	4;1*5;2*8;3*10;6*11;7*9	1,514443	0,001280	0,000857	11720704000	1915129573	4113330	695	0	0	80	1,275024e+000	7,028598e-002	-4,792581e-011	-0,000000e+000	1,408130e-023	1,978323e+000	6,333452e+003
1590	4;1*5;2*8;3*11;6*7;9*10	3,496339	0,001157	0,000885	16513024000	3454116239	41742246	223	2	2	115	3,238959e+000	5,872026e-001	2,732570e-005	-0,000000e+000	3,233867e-022	4,543675e+000	6,863868e+003
1591	4;1*5;2*8;3*11;6*9;7*10	0,120714	0,000464	0,000305	15448064000	2877525206	3968090	589	2	2	102	1,183227e-001	-1,685824e-002	-1,109914e-016	-0,000000e+000	4,701382e-025	1,073867e+000	5,548888e+003
1592	4;1*5;2*8;3*11;6*10;7*9	1,021985	0,001363	0,000818	4511744000	890067347	2519506	562	0	0	32	9,033652e-001	8,316255e-003	3,273252e-007	-0,000000e+000	2,045564e-024	1,736737e+000	3,127575e+003
1593	4;1*5;2*9;3*6;7*10;8*11	2,803086	0,000881	0,000548	17332224000	5116329340	4015687	442	1	1	103	2,615391e+000	6,407170e-003	6,625922e-014	-0,000000e+000	2,410511e-022	3,146835e+000	8,979736e+003
1594	4;1*5;2*9;3*6;7*11;8*10	6,361677	0,002642	0,001518	74860544000	18493440027	14408573	1863	1	1	486	6,191620e+000	1,611265e-001	-6,289562e-011	-0,000000e+000	1,666820e-016	7,690626e+000	3,704599e+004
1595	4;1*5;2*9;3*7;6*10;8*11	0,504699	0,000252	0,000173	9836544000	2239005790	4181966	444	0	0	60	4,477004e-001	7,262249e-003	-1,035178e-012	-0,000000e+000	1,893552e-025	6,357213e-001	6,587266e+003
1596	4;1*5;2*9;3*7;6*11;8*10	0,199990	0,000877	0,000544	6518784000	1226928429	1550130	161	0	0	50	1,494966e-001	-9,215530e-003	-1,536310e-015	-0,000000e+000	6,049966e-026	1,516576e+000	3,695329e+003
1597	4;1*5;2*9;3*8;6*10;7*11	-0,081120	0,000277	0,000167	11802624000	2965530733	7084665	815	0	0	73	-9,928936e-002	-8,723545e-003	7,146645e-011	-0,000000e+000	-1,634759e-024	5,390862e-001	7,496722e+003
1598	4;1*5;2*9;3*8;6*11;7*10	0,690991	0,000356	0,000232	12457984000	2544275930	4157779	508	0	0	72	5,855120e-001	1,655112e-002	-2,513888e-012	-0,000000e+000	2,040332e-023	8,187269e-001	5,915458e+003
1599	4;1*5;2*9;3*10;6*7;8*11	-1,079459	0,000437	0,000346	24889344000	5263902917	9330270	726	0	0	162	-9,617331e-001	-4,408282e-002	2,004605e-012	-0,000000e+000	-4,271182e-023	1,562200e+000	8,978722e+003
1600	4;1*5;2*9;3*10;6*8;7*11	1,231392	0,000883	0,000555	17823744000	4253139832	9893437	1416	0	0	119	1,122964e+000	8,477066e-002	2,550497e-009	-0,000000e+000	1,520185e-024	1,719995e+000	1,117979e+004
1601	4;1*5;2*9;3*10;6*11;7*8	-1,295271	0,000836	0,000621	11556864000	2277483838	7358640	768	1	1	62	-1,136242e+000	-1,131824e-001	-8,687308e-010	-0,000000e+000	-8,169018e-025	1,947818e+000	5,860648e+003
1602	4;1*5;2*9;3*11;6*7;8*10	-2,544028	0,000949	0,000760	9836544000	2087301265	7219337	1100	2	2	73	-2,325207e+000	-8,895792e-002	1,098902e-006	-0,000000e+000	-1,321424e-020	3,347951e+000	4,402957e+003
1603	4;1*5;2*9;3*11;6*8;7*10	1,039648	0,000824	0,000591	8361984000	1401251809	3767645	1125	1	1	70	9,229905e-001	-2,576982e-003	-1,491135e-006	-0,000000e+000	1,208083e-023	1,815666e+000	3,273384e+003
1604	4;1*5;2*9;3*11;6*10;7*8	-1,086248	0,000770	0,000540	11556864000	2156953487	8536363	1430	0	0	95	-9,998457e-001	4,144448e-003	8,100809e-007	-0,000000e+000	-7,437104e-025	2,053654e+000	5,659701e+003
1605	4;1*5;2*10;3*6;7*8;9*11	-15,197250	0,004347	0,003211	63002624000	16161936106	43260864	328	4	4	428	-1,497813e+001	-2,235182e+000	-8,786805e-007	-0,000000e+000	-2,239759e-022	1,673737e+001	3,230675e+004
1606	4;1*5;2*10;3*6;7*9;8*11	6,461707	0,002609	0,001712	57903104000	14421550585	9874246	979	6	6	398	6,393536e+000	1,694625e-001	-6,414518e-009	-0,000000e+000	8,054410e-022	8,241085e+000	3,045067e+004
1607	4;1*5;2*10;3*6;7*11;8*9	-8,562275	0,003608	0,002174	44857344000	10107523125	14855191	772	1	1	334	-8,240883e+000	-6,364695e-001	-3,933828e-010	-0,000000e+000	-2,227631e-021	9,755549e+000	2,263899e+004
1608	4;1*5;2*10;3*7;6*8;9*11	7,911435	0,002516	0,001772	42645504000	10221423151	8638588	857	3	3	253	7,600422e+000	1,523094e-001	-2,616080e-009	-0,000000e+000	6,285023e-021	1,000931e+001	3,010997e+004
1609	4;1*5;2*10;3*7;6*9;8*11	0,134255	0,000191	0,000132	15734784000	4582758562	3304423	92	0	0	87	1,012973e-001	-4,246763e-004	-3,582719e-018	-0,000000e+000	9,958943e-025	5,933299e-001	1,043497e+004
1610	4;1*5;2*10;3*7;6*11;8*9	-0,929973	0,000961	0,000463	10799104000	2559032312	5704787	796	1	1	61	-8,180248e-001	5,049415e-003	2,837952e-012	-0,000000e+000	-1,946878e-020	1,749990e+000	9,400324e+003
1611	4;1*5;2*10;3*8;6*7;9*11	-8,853414	0,002190	0,001518	42420224000	9266384237	19755136	1013	1	1	294	-8,257904e+000	-5,494178e-001	-4,705358e-010	-0,000000e+000	-5,325082e-021	1,018576e+001	1,940130e+004
1612	4;1*5;2*10;3*8;6*9;7*11	0,512021	0,000295	0,000199	5249024000	1542083492	1586320	93	0	0	34	4,776806e-001	1,887702e-003	-9,297203e-028	-0,000000e+000	2,695814e-025	6,235657e-001	4,487581e+003
1613	4;1*5;2*10;3*8;6*11;7*9	-0,268130	0,000813	0,000531	8116224000	1701998159	5713712	1955	1	0	48	-2,683816e-001	-6,561816e-003	8,867655e-008	4,607908e-021	1,456443e-025	1,511654e+000	6,776605e+003
1614	4;1*5;2*10;3*9;6*7;8*11	-0,693488	0,000821	0,000518	7378944000	1443539397	2777426	242	1	1	40	-4,624337e-001	1,058111e-002	-9,529306e-015	-0,000000e+000	-2,337424e-024	1,546779e+000	3,261962e+003
1615	4;1*5;2*10;3*9;6*8;7*11	-0,190204	0,000457	0,000384	10942464000	2238212018	3727117	440	0	0	74	-2,091578e-001	-7,875138e-003	1,648366e-014	-0,000000e+000	1,340034e-020	1,430263e+000	5,857776e+003
1616	4;1*5;2*10;3*9;6*11;7*8	0,384219	0,000482	0,000331	14260224000	3676990943	15285034	1762	1	1	107	3,764529e-001	1,116446e-002	-8,048182e-009	-0,000000e+000	-2,454204e-021	1,667937e+000	1,030427e+004
1617	4;1*5;2*10;3*11;6*7;8*9	2,774832	0,000759	0,000615	12601344000	2536270345	26022608	448	2	2	74	2,486477e+000	3,395248e-001	6,336219e-005	-0,000000e+000	3,025494e-024	3,663786e+000	4,142007e+003
1618	4;1*5;2*10;3*11;6*8;7*9	-3,461099	0,000964	0,000756	19544064000	4016325719	7796981	844	6	6	157	-2,757124e+000	-1,022842e-001	-1,814111e-010	-0,000000e+000	-5,473958e-020	4,523555e+000	5,357680e+003
1619	4;1*5;2*10;3*11;6*9;7*8	1,698820	0,000771	0,000597	16103424000	3894672167	13612076	712	2	2	119	1,509271e+000	9,739469e-002	-7,460006e-013	-0,000000e+000	-1,731650e-019	3,353532e+000	4,423425e+003
1620	4;1*5;2*11;3*6;7*8;9*10	14,694565	0,008296	0,004071	77174784000	18510101227	309583235	2297	3	3	496	1,466098e+001	4,493599e+000	2,368214e-003	-0,000000e+000	1,070832e-018	1,665803e+001	6,106315e+004
1621	4;1*5;2*11;3*6;7*9;8*10	-17,529637	0,004651	0,002627	211564544000	56855086095	83770962	2775	13	13	1550	-1,704544e+001	-1,662686e+000	-2,601130e-005	-0,000000e+000	-2,285321e-020	1,982054e+001	9,854388e+004
1622	4;1*5;2*11;3*6;7*10;8*9	12,601442	0,004758	0,002367	126531584000	35310119528	134443343	1670	7	7	858	1,212314e+001	1,949174e+000	4,645783e-005	-0,000000e+000	1,544267e-017	1,462723e+001	5,603662e+004
1623	4;1*5;2*11;3*7;6*8;9*10	-7,713633	0,002643	0,001952	54810624000	12791105512	30326511	364	4	4	342	-7,567891e+000	-1,029602e+000	-1,281382e-005	-0,000000e+000	-8,681814e-021	9,420940e+000	2,905458e+004
1624	4;1*5;2*11;3*7;6*9;8*10	1,905626	0,001156	0,000830	26712064000	5739325723	6798664	538	2	2	195	1,976842e+000	3,604899e-002	-1,053994e-009	-0,000000e+000	-4,415995e-023	3,851581e+000	1,635101e+004
1625	4;1*5;2*11;3*7;6*10;8*9	-3,749444	0,001728	0,001212	16635904000	2707456986	4940587	334	2	2	111	-3,372838e+000	-1,203132e-001	7,543800e-015	-0,000000e+000	-1,186176e-019	4,767720e+000	8,233476e+003
1626	4;1*5;2*11;3*8;6*7;9*10	8,745973	0,002451	0,001820	37894144000	7702730482	84932813	517	0	0	225	8,259059e+000	1,484712e+000	3,061773e-004	-0,000000e+000	1,991106e-021	9,674288e+000	2,357276e+004
1627	4;1*5;2*11;3*8;6*9;7*10	1,468225	0,001059	0,000639	10328064000	2144390619	2825519	345	0	0	60	1,167729e+000	2,523886e-003	2,736540e-017	-0,000000e+000	9,417540e-024	2,055186e+000	6,591630e+003
1628	4;1*5;2*11;3*8;6*10;7*9	1,481936	0,001192	0,000752	39245824000	6948151517	18657339	3613	1	1	259	1,378264e+000	2,782440e-002	2,033838e-007	-0,000000e+000	5,030279e-022	3,039904e+000	2,152579e+004
1629	4;1*5;2*11;3*9;6*7;8*10	-5,877750	0,001694	0,001303	28760064000	5489266785	11706514	671	2	2	224	-5,177972e+000	-3,056085e-001	-7,126408e-009	-0,000000e+000	-6,940654e-018	6,883990e+000	1,386531e+004
1630	4;1*5;2*11;3*9;6*8;7*10	0,760231	0,001229	0,000954	15284224000	3027758437	4033486	393	0	0	113	8,774434e-001	2,559384e-002	-1,960121e-020	-0,000000e+000	-3,500827e-025	3,221603e+000	9,705534e+003
1631	4;1*5;2*11;3*9;6*10;7*8	-2,474707	0,001223	0,000876	18069504000	3112897202	6097947	461	1	1	120	-2,159081e+000	-1,000058e-001	8,944695e-021	-0,000000e+000	-1,968910e-022	3,731806e+000	9,249527e+003
1632	4;1*5;2*11;3*10;6*7;8*9	6,695557	0,001943	0,001522	24848384000	4555677419	37948980	816	1	1	188	5,977000e+000	5,996975e-001	5,469100e-005	-0,000000e+000	1,835227e-014	8,000970e+000	9,958330e+003
1633	4;1*5;2*11;3*10;6*8;7*9	-7,358439	0,001872	0,001581	37566464000	8118199148	16419598	1557	2	1	259	-6,287579e+000	-2,889777e-001	-2,442282e-011	2,311449e-087	-1,873225e-020	9,473373e+000	1,546629e+004
1634	4;1*5;2*11;3*10;6*9;7*8	5,404264	0,001312	0,001072	30889984000	7517871136	24553877	1345	2	2	216	4,750840e+000	2,543955e-001	-1,313317e-011	-0,000000e+000	1,311554e-019	7,226042e+000	1,153757e+004
1635	4;1*6;2*5;3*8;7*10;9*11	6,857019	0,003051	0,001898	60012544000	14783970845	9010948	873	6	6	433	6,536731e+000	1,383584e-001	-3,324787e-014	-0,000000e+000	8,026245e-022	9,633563e+000	2,725070e+004
1636	4;1*6;2*5;3*8;7*11;9*10	-8,534552	0,003035	0,001802	96548864000	22799578256	43866063	1454	2	2	692	-8,081868e+000	-8,130547e-001	-5,095262e-007	-0,000000e+000	-2,513078e-022	1,012316e+001	4,417044e+004
1637	4;1*6;2*5;3*9;7*10;8*11	2,872861	0,000754	0,000457	26179584000	6758154176	5580978	615	1	1	176	2,524552e+000	1,404696e-002	1,591008e-013	-0,000000e+000	6,986250e-021	3,132064e+000	1,132575e+004
1638	4;1*6;2*5;3*9;7*11;8*10	5,086893	0,002397	0,001490	60524544000	14077899396	11153928	1459	11	11	429	4,788469e+000	1,218540e-001	-1,706680e-011	-0,000000e+000	5,923138e-020	6,647944e+000	2,442045e+004
1639	4;1*6;2*5;3*10;7*8;9*11	-13,181575	0,003631	0,002424	94889984000	23618917632	62230027	1081	3	3	618	-1,235656e+001	-1,856562e+000	-1,101064e-004	-0,000000e+000	-3,162407e-017	1,443214e+001	3,605283e+004
1640	4;1*6;2*5;3*10;7*9;8*11	5,074547	0,002028	0,001595	48318464000	11324173400	7995837	754	2	2	353	4,939135e+000	1,366179e-001	1,412404e-018	-0,000000e+000	4,151161e-021	7,199168e+000	2,252334e+004
1641	4;1*6;2*5;3*10;7*11;8*9	-7,059068	0,002891	0,001657	66627584000	15000851376	23293848	1101	6	6	466	-6,608339e+000	-5,614136e-001	-1,061213e-005	-0,000000e+000	-3,899982e-020	8,641713e+000	2,824180e+004
1642	4;1*6;2*5;3*11;7*8;9*10	12,690652	0,004006	0,002467	122435584000	31965277245	524935730	5086	9	9	827	1,209145e+001	3,925015e+000	2,400855e-003	-0,000000e+000	2,891856e-020	1,422516e+001	6,610087e+004
1643	4;1*6;2*5;3*11;7*9;8*10	-14,897496	0,003983	0,002139	221968384000	60954073151	97814321	4675	11	11	1608	-1,389705e+001	-1,415249e+000	-2,038648e-005	-0,000000e+000	-1,819039e-019	1,699749e+001	8,810618e+004
1644	4;1*6;2*5;3*11;7*10;8*9	10,907853	0,003650	0,002228	100235264000	27825385539	99386875	2118	6	6	676	1,012393e+001	1,512409e+000	1,749049e-005	-0,000000e+000	5,557627e-020	1,302113e+001	3,807266e+004
1645	4;1*6;2*7;3*8;5*10;9*11	-4,166848	0,001843	0,001176	33409024000	7069921377	14057343	1822	0	0	225	-3,848241e+000	-2,223696e-001	8,494682e-009	-0,000000e+000	-3,786250e-023	4,510350e+000	1,415843e+004
1646	4;1*6;2*7;3*8;5*11;9*10	3,394890	0,002005	0,001283	29661184000	5766119464	15252272	1250	1	1	197	3,127992e+000	3,209146e-001	9,692880e-009	-0,000000e+000	1,109218e-022	3,607235e+000	9,291245e+003
1647	4;1*6;2*7;3*9;5*10;8*11	0,359465	0,000187	0,000157	9836544000	2335624629	4086051	514	0	0	56	3,435405e-001	2,786987e-003	1,318184e-014	-0,000000e+000	1,070829e-022	6,681387e-001	5,000505e+003
1648	4;1*6;2*7;3*9;5*11;8*10	-0,840325	0,001372	0,000793	15120384000	2771093288	7910657	944	0	0	106	-7,085177e-001	-5,518414e-002	-1,555434e-010	-0,000000e+000	-7,233155e-023	1,826963e+000	6,952581e+003
1649	4;1*6;2*7;3*10;5*8;9*11	-1,793380	0,001699	0,000932	14096384000	3257930982	5599756	1008	0	0	87	-1,652720e+000	-3,893673e-002	-6,350952e-012	-0,000000e+000	-2,943308e-024	1,959244e+000	7,988587e+003
1650	4;1*6;2*7;3*10;5*9;8*11	-0,217190	0,000234	0,000141	9508864000	2444208892	6366023	955	0	0	50	-1,823058e-001	1,345671e-003	-9,072055e-012	-0,000000e+000	-1,489147e-026	4,703767e-001	6,512289e+003
1651	4;1*6;2*7;3*10;5*11;8*9	0,770591	0,000940	0,000624	19052544000	3453509986	11634130	863	4	4	118	6,332858e-001	4,855445e-002	-3,973726e-011	-0,000000e+000	7,810699e-024	1,612837e+000	7,228100e+003
1652	4;1*6;2*7;3*11;5*8;9*10	1,194032	0,001664	0,000660	50632704000	14632482256	26753842	1374	0	0	343	1,168333e+000	1,041433e-001	1,443822e-010	-0,000000e+000	8,178024e-022	1,497050e+000	2,294274e+004
1653	4;1*6;2*7;3*11;5*9;8*10	-0,991439	0,000894	0,000574	5289984000	1071166258	2381900	381	0	0	33	-8,464238e-001	-1,256167e-002	-3,959039e-013	-0,000000e+000	-3,177355e-025	1,201495e+000	3,382695e+003
1654	4;1*6;2*7;3*11;5*10;8*9	0,939455	0,000825	0,000492	6887424000	1267090649	3675107	447	0	0	40	7,694197e-001	5,468563e-003	-2,601835e-013	-0,000000e+000	3,432421e-024	1,222451e+000	2,794551e+003
1655	4;1*6;2*8;3*5;7*10;9*11	-7,507515	0,002403	0,002123	77236224000	20005521567	10306723	483	3	3	580	-6,968988e+000	-6,130140e-001	-2,759668e-019	-0,000000e+000	-1,236681e-018	1,511578e+001	2,505541e+004
1656	4;1*6;2*8;3*5;7*11;9*10	8,981118	0,002529	0,002145	81414144000	19498680787	64726360	577	3	3	594	8,294840e+000	1,715658e+000	1,182729e-004	-0,000000e+000	1,232303e-020	1,545318e+001	2,781954e+004
1657	4;1*6;2*8;3*7;5*10;9*11	1,200541	0,000947	0,000512	25073664000	6963932428	16236129	3134	1	1	166	1,131898e+000	5,737973e-002	-2,248779e-008	-0,000000e+000	1,378466e-023	1,998146e+000	1,833675e+004
1658	4;1*6;2*8;3*7;5*11;9*10	-0,747011	0,001174	0,000652	17700864000	4249763080	8581428	517	5	5	111	-6,866417e-001	-4,471632e-002	7,228225e-015	-0,000000e+000	-1,848432e-025	1,571825e+000	7,449741e+003
1659	4;1*6;2*8;3*9;5*10;7*11	0,117390	0,000350	0,000254	6559744000	1365151510	6155858	680	0	0	29	1,362352e-001	3,078385e-002	-1,700302e-010	-0,000000e+000	-1,811606e-022	7,877721e-001	4,381204e+003
1660	4;1*6;2*8;3*9;5*11;7*10	0,034390	0,000472	0,000268	13932544000	2234269062	4332787	632	3	3	91	8,026775e-002	1,998431e-002	2,845950e-011	-0,000000e+000	-5,120963e-025	5,768249e-001	5,129147e+003
1661	4;1*6;2*8;3*10;5*7;9*11	0,612513	0,001217	0,000753	17209344000	3928174082	8537792	1894	3	3	121	5,321276e-001	3,076091e-002	-2,906089e-007	-0,000000e+000	1,559628e-023	2,048297e+000	1,117827e+004
1662	4;1*6;2*8;3*10;5*9;7*11	-0,180468	0,000164	0,000105	13768704000	2831054377	4022250	560	2	2	81	-1,645601e-001	-1,216108e-003	-5,420592e-017	-0,000000e+000	-6,911186e-026	3,169442e-001	6,811031e+003
1663	4;1*6;2*8;3*10;5*11;7*9	-1,139359	0,001103	0,000758	19257344000	3216588232	11399651	1396	0	0	115	-9,371994e-001	-8,015852e-002	1,360324e-008	-0,000000e+000	-1,033850e-024	1,934227e+000	8,225559e+003
1664	4;1*6;2*8;3*11;5*7;9*10	-0,422752	0,001279	0,000615	22677504000	5286707599	14605561	519	1	1	149	-4,138680e-001	-3,142762e-002	-2,778193e-014	-0,000000e+000	6,470866e-025	1,634319e+000	8,546878e+003
1665	4;1*6;2*8;3*11;5*9;7*10	0,308862	0,000639	0,000369	1153024000	192469687	226531	29	1	1	3	2,679589e-001	8,832029e-004	-4,414550e-037	-0,000000e+000	-4,108963e-032	4,805209e-001	1,361147e+003
1666	4;1*6;2*8;3*11;5*10;7*9	-1,008340	0,000712	0,000396	26855424000	5596283873	20592466	2808	0	0	175	-8,877606e-001	-4,552201e-002	-2,130361e-009	-0,000000e+000	-1,473341e-024	1,199161e+000	1,605327e+004
1667	4;1*6;2*9;3*5;7*10;8*11	-2,767693	0,000747	0,000625	20486144000	5344926625	3481210	277	2	2	125	-2,361654e+000	-5,801911e-002	-4,153821e-015	-0,000000e+000	-2,576294e-023	3,962547e+000	5,535127e+003
1668	4;1*6;2*9;3*5;7*11;8*10	-5,606026	0,002405	0,001772	86145024000	20870443693	12586779	1215	1	1	630	-5,283000e+000	-4,716233e-001	3,204448e-016	-0,000000e+000	4,513711e-020	1,028631e+001	2,394846e+004
1669	4;1*6;2*9;3*7;5*10;8*11	-0,461839	0,000202	0,000168	7870464000	2314902016	3015602	157	0	0	45	-4,406899e-001	-6,941500e-003	-1,735791e-013	-0,000000e+000	-1,370778e-025	5,300865e-001	7,516978e+003
1670	4;1*6;2*9;3*7;5*11;8*10	0,152241	0,000978	0,000721	2627584000	490166176	863725	95	0	0	16	1,163812e-001	6,390155e-003	-3,899741e-012	-0,000000e+000	-3,784525e-023	1,064993e+000	1,715667e+003
1671	4;1*6;2*9;3*8;5*10;7*11	0,307848	0,000362	0,000233	2934784000	544513920	1931211	168	2	2	14	2,961754e-001	1,201055e-002	8,506716e-011	-0,000000e+000	1,268144e-024	4,799752e-001	2,529299e+003
1672	4;1*6;2*9;3*8;5*11;7*10	-0,515928	0,000257	0,000163	11474944000	2384226297	3999828	514	0	0	72	-4,621714e-001	-1,703119e-002	4,885122e-011	-0,000000e+000	-9,762228e-025	6,207631e-001	5,282395e+003
1673	4;1*6;2*9;3*10;5*7;8*11	1,166485	0,000835	0,000520	24582144000	5837668636	10541241	975	6	6	169	1,057842e+000	5,878635e-002	-1,521519e-008	-0,000000e+000	1,348442e-025	1,719394e+000	1,390250e+004
1674	4;1*6;2*9;3*10;5*8;7*11	-0,385569	0,000827	0,000469	989184000	153025213	440239	59	0	0	7	-3,247610e-001	-5,098592e-003	-1,899908e-013	-0,000000e+000	-3,930406e-026	5,559708e-001	1,264744e+003
1675	4;1*6;2*9;3*10;5*11;7*8	1,184140	0,000988	0,000674	13154304000	2204137671	10239423	877	1	1	80	9,642285e-001	6,332187e-002	8,275485e-009	-0,000000e+000	2,112006e-020	1,860438e+000	4,931619e+003
1676	4;1*6;2*9;3*11;5*7;8*10	0,358050	0,002325	0,001889	743424000	124884552	434644	147	0	0	9	2,701770e-001	-1,473638e-002	3,315986e-005	-0,000000e+000	1,668742e-029	1,561217e+000	9,667616e+002
1677	4;1*6;2*9;3*11;5*8;7*10	-0,095012	0,000175	0,000124	7542784000	2293307844	5357402	916	0	0	47	-1,037091e-001	-5,802181e-003	-3,340030e-010	-0,000000e+000	1,139284e-023	3,885227e-001	7,659959e+003
1678	4;1*6;2*9;3*11;5*10;7*8	0,569516	0,000673	0,000419	11188224000	2692432763	11494827	571	1	1	80	5,201049e-001	2,576744e-002	-4,028751e-007	-0,000000e+000	2,145129e-023	1,036187e+000	7,026448e+003
1679	4;1*6;2*10;3*5;7*8;9*11	14,717306	0,003917	0,003363	79611904000	20818283445	112338674	1069	2	2	610	1,380485e+001	3,459329e+000	9,033827e-004	-0,000000e+000	-4,601901e-021	2,174407e+001	3,342960e+004
1680	4;1*6;2*10;3*5;7*9;8*11	-5,650016	0,002202	0,001706	97286144000	24117999233	14071284	743	8	8	750	-5,529135e+000	-5,622737e-001	-2,091149e-006	-0,000000e+000	-4,848774e-016	1,095955e+001	2,732089e+004
1681	4;1*6;2*10;3*5;7*11;8*9	8,046907	0,002227	0,001970	55322624000	12823519502	36120721	316	3	3	420	7,291250e+000	1,312687e+000	1,087680e-004	-0,000000e+000	1,373118e-018	1,291715e+001	1,648894e+004
1682	4;1*6;2*10;3*7;5*8;9*11	-1,653894	0,002775	0,001666	1480704000	398300909	391683	51	1	1	15	-1,537316e+000	-3,149628e-003	6,002731e-021	-0,000000e+000	-4,260890e-024	2,224354e+000	2,091915e+003
1683	4;1*6;2*10;3*7;5*9;8*11	0,898433	0,000455	0,000297	6723584000	1657863039	2220370	118	0	0	41	8,241297e-001	5,245714e-003	1,030740e-015	-0,000000e+000	7,980470e-026	9,763376e-001	6,383547e+003
1684	4;1*6;2*10;3*7;5*11;8*9	0,020230	0,000447	0,000318	11188224000	2376650197	4626582	165	0	0	82	3,916737e-002	-8,353707e-003	-9,995026e-017	-0,000000e+000	-4,421581e-023	9,771078e-001	4,994235e+003
1685	4;1*6;2*10;3*8;5*7;9*11	2,203132	0,002246	0,001492	6846464000	1434035410	2054792	290	0	0	38	1,860212e+000	5,885983e-003	-4,146706e-007	-0,000000e+000	8,992073e-025	3,883634e+000	4,269390e+003
1686	4;1*6;2*10;3*8;5*9;7*11	-0,974711	0,000256	0,000205	9345024000	2220306860	5677846	682	0	0	52	-9,274511e-001	-8,906781e-003	2,746032e-015	-0,000000e+000	-2,512924e-024	9,941961e-001	8,932384e+003
1687	4;1*6;2*10;3*8;5*11;7*9	0,553765	0,001214	0,000756	2873344000	493379441	1571861	262	0	0	18	4,497378e-001	6,366057e-003	-8,966718e-008	-0,000000e+000	-1,938306e-024	1,170076e+000	2,575244e+003
1688	4;1*6;2*10;3*9;5*7;8*11	-0,222311	0,000919	0,000552	6928384000	1391833931	2641573	256	0	0	46	-2,283764e-001	-1,378142e-002	3,430048e-009	-0,000000e+000	-2,362833e-024	1,202488e+000	3,806204e+003
1689	4;1*6;2*10;3*9;5*8;7*11	0,106408	0,000161	0,000114	13113344000	4455009120	13944385	1178	1	1	81	1,027524e-001	1,479602e-002	-1,786595e-009	-0,000000e+000	-1,391710e-026	4,424931e-001	1,414226e+004
1690	4;1*6;2*10;3*9;5*11;7*8	-0,547391	0,000615	0,000402	6559744000	1314545166	5441015	628	0	0	33	-4,654627e-001	-6,941143e-003	-4,553131e-007	-0,000000e+000	7,932962e-026	1,031594e+000	3,850115e+003
1691	4;1*6;2*10;3*11;5*7;8*9	-0,189839	0,000692	0,000557	8669184000	1918946855	7136660	673	0	0	75	-1,266583e-001	-2,625665e-003	1,246658e-006	-0,000000e+000	-2,025926e-024	1,702378e+000	5,128922e+003
1692	4;1*6;2*10;3*11;5*8;7*9	-0,219399	0,000727	0,000494	7112704000	1497930571	4526309	834	0	0	53	-1,806235e-001	-7,066012e-004	-7,616289e-009	-0,000000e+000	1,688375e-022	1,257221e+000	4,484826e+003
1693	4;1*6;2*10;3*11;5*9;7*8	0,271750	0,000627	0,000386	15898624000	3063101230	13101500	1672	0	0	127	2,730837e-001	3,544190e-002	2,791725e-007	-0,000000e+000	-1,610348e-024	1,065901e+000	8,001214e+003
1694	4;1*6;2*11;3*5;7*8;9*10	-16,416209	0,003540	0,003083	95524864000	25232011660	657592864	51840	2	2	641	-1,540700e+001	-6,409148e+000	-9,652836e-003	-0,000000e+000	-1,266164e-021	2,278097e+001	5,404157e+004
1695	4;1*6;2*11;3*5;7*9;8*10	19,413884	0,003667	0,003202	176605184000	47595077523	134093203	2513	9	9	1356	1,756254e+001	3,282830e+000	4,775891e-004	-0,000000e+000	1,279299e-018	2,668514e+001	4,936011e+004
1696	4;1*6;2*11;3*5;7*10;8*9	-13,058073	0,003000	0,002713	86882304000	23838772201	188364453	2132	7	7	666	-1,190889e+001	-3,161186e+000	-5,327166e-004	-0,000000e+000	-7,129454e-021	1,956869e+001	2,681464e+004
1697	4;1*6;2*11;3*7;5*8;9*10	1,887478	0,001211	0,000744	16164864000	3905442255	4642529	321	2	2	97	1,719504e+000	3,606806e-002	1,322590e-022	-0,000000e+000	1,733215e-023	2,220192e+000	6,455778e+003
1698	4;1*6;2*11;3*7;5*9;8*10	-0,317816	0,000609	0,000401	11638784000	2675906974	2580858	323	0	0	81	-2,752436e-001	2,564101e-004	-5,616316e-018	-0,000000e+000	-4,838759e-023	1,287424e+000	7,337482e+003
1699	4;1*6;2*11;3*7;5*10;8*9	-1,065007	0,000730	0,000451	20035584000	4705626505	7251731	312	4	4	130	-1,006017e+000	-8,561243e-003	-1,214857e-014	-0,000000e+000	3,944705e-022	1,840979e+000	9,760712e+003
1700	4;1*6;2*11;3*8;5*7;9*10	-1,877440	0,001556	0,000921	29784064000	7103211474	24092282	714	0	0	210	-1,740456e+000	-7,508975e-002	1,094217e-008	-0,000000e+000	-7,026330e-023	3,318796e+000	1,491809e+004
1701	4;1*6;2*11;3*8;5*9;7*10	-0,859019	0,001397	0,000788	1480704000	213975929	363342	55	0	0	7	-7,363277e-001	-1,177995e-003	-4,636187e-018	-0,000000e+000	5,501020e-028	1,050298e+000	1,680154e+003
1702	4;1*6;2*11;3*8;5*10;7*9	-0,000960	0,001030	0,000457	8239104000	2008344221	4232996	337	0	0	68	9,617627e-003	-1,971189e-003	-2,255054e-014	-0,000000e+000	-5,390804e-024	1,024004e+000	7,859444e+003
1703	4;1*6;2*11;3*9;5*7;8*10	1,268557	0,001363	0,000849	10287104000	2157519122	4142842	422	1	1	82	9,625650e-001	3,022888e-003	1,043117e-015	-0,000000e+000	4,917091e-022	2,645072e+000	6,337100e+003
1704	4;1*6;2*11;3*9;5*8;7*10	0,293515	0,000400	0,000245	3938304000	1268622952	2203115	272	0	0	19	2,894177e-001	2,012797e-003	4,070338e-012	-0,000000e+000	5,486056e-025	5,446258e-001	4,583306e+003
1705	4;1*6;2*11;3*9;5*10;7*8	1,479219	0,001577	0,001004	3344384000	657785157	1454807	150	2	2	27	1,369453e+000	1,097874e-002	1,076015e-013	-0,000000e+000	5,107225e-027	1,820460e+000	3,448228e+003
1706	4;1*6;2*11;3*10;5*7;8*9	-1,860222	0,001601	0,000979	20281344000	3647533415	10597346	763	0	0	125	-1,422104e+000	-2,356579e-002	4,802058e-014	-0,000000e+000	-3,644074e-023	3,359078e+000	8,098516e+003
1707	4;1*6;2*11;3*10;5*8;7*9	-0,971721	0,001212	0,000801	6641664000	1214311611	3021993	346	0	0	48	-7,371758e-001	-4,423671e-003	-1,446219e-008	-0,000000e+000	-1,742470e-024	2,299323e+000	4,258539e+003
1708	4;1*6;2*11;3*10;5*9;7*8	-1,810861	0,000549	0,000438	24336384000	4273725767	15969965	1527	3	3	198	-1,538091e+000	-2,664718e-002	-1,740565e-012	-0,000000e+000	-2,585595e-020	2,329356e+000	9,352531e+003
1709	4;1*7;2*5;3*8;6*10;9*11	0,578593	0,001048	0,000627	12949504000	3364669089	3873621	764	0	0	95	6,283053e-001	5,831653e-003	2,467747e-013	-0,000000e+000	4,498915e-021	2,757629e+000	9,204214e+003
1710	4;1*7;2*5;3*8;6*11;9*10	-0,912096	0,001416	0,000859	8423424000	1940573207	3145489	369	0	0	66	-9,562769e-001	-7,905164e-002	-1,394773e-013	-0,000000e+000	-2,381025e-022	2,438589e+000	5,093948e+003
1711	4;1*7;2*5;3*9;6*10;8*11	0,163305	0,000738	0,000457	825344000	116427126	143124	28	1	1	6	8,553669e-002	-1,404657e-003	-2,116926e-015	-0,000000e+000	8,721055e-027	6,345314e-001	8,023230e+002
1712	4;1*7;2*5;3*9;6*11;8*10	0,398970	0,001843	0,001037	2709504000	504759974	910061	184	0	0	24	4,584327e-001	-7,586455e-004	-1,359023e-011	-0,000000e+000	6,418233e-024	1,910115e+000	1,987876e+003
1713	4;1*7;2*5;3*10;6*8;9*11	8,301668	0,002503	0,001661	74000384000	18503022222	14214584	1272	2	2	578	7,853068e+000	2,291444e-001	-1,578333e-015	-0,000000e+000	3,164720e-021	9,608604e+000	3,631942e+004
1714	4;1*7;2*5;3*10;6*9;8*11	0,377515	0,000333	0,000237	2136064000	516605128	325399	24	0	0	15	3,401522e-001	5,918635e-004	7,929867e-025	-0,000000e+000	2,111458e-025	6,035821e-001	1,455593e+003
1715	4;1*7;2*5;3*10;6*11;8*9	-0,770107	0,000749	0,000580	8525824000	1559921985	3379106	458	0	0	47	-6,823103e-001	-3,990752e-002	2,248220e-011	-0,000000e+000	-4,325905e-024	2,077033e+000	3,790270e+003
1716	4;1*7;2*5;3*11;6*8;9*10	-8,162946	0,003598	0,002148	70150144000	16738439986	44075133	939	2	2	483	-7,689358e+000	-1,342104e+000	1,211583e-010	-0,000000e+000	-2,540306e-018	9,264729e+000	3,183575e+004
1717	4;1*7;2*5;3*11;6*9;8*10	2,233293	0,001949	0,001272	29292544000	7044566480	6913119	627	0	0	238	2,317516e+000	8,859082e-002	3,603662e-009	-0,000000e+000	4,994837e-023	3,997476e+000	1,743430e+004
1718	4;1*7;2*5;3*11;6*10;8*9	-4,439018	0,001962	0,001348	25524224000	5042123496	7778821	548	3	3	160	-4,047015e+000	-2,644735e-001	7,206802e-009	-0,000000e+000	-4,588218e-022	4,794151e+000	1,116372e+004
1719	4;1*7;2*6;3*8;5*10;9*11	2,933987	0,001161	0,000767	17025024000	3556768508	8570784	1956	0	0	89	2,628959e+000	5,692222e-002	2,416462e-007	-0,000000e+000	6,821016e-024	3,202908e+000	1,003219e+004
1720	4;1*7;2*6;3*8;5*11;9*10	-2,074582	0,000951	0,000655	29865984000	6601067713	14939052	818	2	2	188	-1,931415e+000	-7,083446e-002	-1,920857e-011	-0,000000e+000	-7,403099e-021	2,350301e+000	1,036019e+004
1721	4;1*7;2*6;3*9;5*10;8*11	-0,286484	0,000593	0,000350	1316864000	127249042	519358	132	1	1	11	-2,085721e-001	-1,314396e-003	-9,089355e-013	-0,000000e+000	1,687783e-024	4,976786e-001	1,071096e+003
1722	4;1*7;2*6;3*9;5*11;8*10	1,497204	0,000603	0,000412	16840704000	3669423145	18456907	4361	0	0	103	1,311111e+000	4,406308e-002	1,522045e-006	-0,000000e+000	-1,386335e-025	1,760655e+000	1,069332e+004
1723	4;1*7;2*6;3*10;5*8;9*11	0,988242	0,001286	0,000715	11864064000	2712082274	3380116	401	2	2	85	9,118046e-001	-6,471659e-003	-2,259144e-012	-0,000000e+000	-1,851049e-023	1,862545e+000	6,415430e+003
1724	4;1*7;2*6;3*10;5*9;8*11	0,493509	0,000751	0,000476	1153024000	93531877	235855	43	0	0	8	3,006638e-001	9,696694e-005	-8,029511e-030	-0,000000e+000	2,404401e-026	6,382191e-001	7,981096e+002
1725	4;1*7;2*6;3*10;5*11;8*9	-1,300929	0,000808	0,000529	7133184000	1211013350	2877847	277	0	0	43	-1,131315e+000	-1,828941e-002	-2,906224e-016	-0,000000e+000	-1,350488e-024	1,567332e+000	2,719292e+003
1726	4;1*7;2*6;3*11;5*8;9*10	-0,663346	0,001074	0,000592	19789824000	4966602911	10579750	498	0	0	115	-6,451070e-001	1,872991e-003	-1,047583e-012	-0,000000e+000	-1,077756e-021	1,465643e+000	1,070492e+004
1727	4;1*7;2*6;3*11;5*9;8*10	0,329851	0,000624	0,000402	9713664000	1982027977	3715384	364	0	0	65	2,650861e-001	-1,536499e-002	-1,829684e-011	-0,000000e+000	5,868355e-025	1,127371e+000	5,349751e+003
1728	4;1*7;2*6;3*11;5*10;8*9	0,001792	0,000614	0,000412	7870464000	1369706112	3230388	351	0	0	65	2,995826e-002	1,441409e-002	8,368126e-014	-0,000000e+000	-7,950836e-023	9,983789e-001	2,785650e+003
1729	4;1*7;2*8;3*5;6*10;9*11	-2,443212	0,001852	0,001036	22657024000	5985478291	4211282	584	2	2	158	-2,080598e+000	-5,090509e-002	1,296734e-019	-0,000000e+000	-7,224996e-022	5,170415e+000	8,131507e+003
1730	4;1*7;2*8;3*5;6*11;9*10	1,536247	0,001392	0,000805	38221824000	10114567644	32712895	779	4	4	269	1,342561e+000	1,972351e-001	1,806731e-005	-0,000000e+000	9,955907e-020	4,086132e+000	1,072798e+004
1731	4;1*7;2*8;3*6;5*10;9*11	-1,038359	0,000697	0,000405	12949504000	3508467986	4446096	366	0	0	62	-9,175183e-001	-1,532205e-003	4,936446e-012	-0,000000e+000	-1,321554e-023	1,506600e+000	6,376742e+003
1732	4;1*7;2*8;3*6;5*11;9*10	0,717258	0,000621	0,000323	22984704000	7841949217	22681487	823	0	0	125	6,777514e-001	-1,894072e-002	-1,035056e-008	-0,000000e+000	7,162442e-022	1,296414e+000	1,104947e+004
1733	4;1*7;2*8;3*9;5*10;6*11	0,752682	0,001051	0,000661	13809664000	2438864374	14759430	1486	0	0	77	7,221497e-001	4,953746e-002	-2,157389e-008	-0,000000e+000	2,088629e-025	1,490617e+000	4,968035e+003
1734	4;1*7;2*8;3*9;5*11;6*10	-0,258363	0,000306	0,000215	24336384000	5076673005	17792736	2102	0	0	152	-2,373760e-001	3,082962e-002	9,095965e-010	-0,000000e+000	1,500968e-025	7,654868e-001	7,979302e+003
1735	4;1*7;2*8;3*10;5*6;9*11	0,098721	0,001283	0,000787	16758784000	3437123494	9737429	787	3	3	117	6,665902e-002	-4,105315e-003	-1,239856e-015	-0,000000e+000	-7,384777e-024	1,995497e+000	5,671108e+003
1736	4;1*7;2*8;3*10;5*9;6*11	-0,054480	0,000329	0,000210	6723584000	963353797	2152835	476	0	0	46	-4,238053e-002	-1,051014e-002	-7,192779e-016	-0,000000e+000	4,312683e-025	5,231313e-001	1,927351e+003
1737	4;1*7;2*8;3*10;5*11;6*9	0,452942	0,000277	0,000177	14260224000	2739117712	5494426	888	1	1	86	4,090939e-001	3,414351e-002	-9,935088e-026	-0,000000e+000	-8,187484e-026	5,712330e-001	4,140801e+003
1738	4;1*7;2*8;3*11;5*6;9*10	-0,377632	0,001402	0,000847	14792704000	3157785456	30711284	545	0	0	95	-2,601023e-001	-8,226613e-003	-2,074971e-011	-0,000000e+000	-2,713752e-022	1,601905e+000	5,871448e+003
1739	4;1*7;2*8;3*11;5*9;6*10	-0,852342	0,000582	0,000352	8361984000	1925680575	4011793	517	1	1	54	-8,043470e-001	-9,763958e-003	1,683320e-009	-0,000000e+000	-1,007250e-025	9,240499e-001	4,415074e+003
1740	4;1*7;2*8;3*11;5*10;6*9	0,691080	0,000346	0,000231	17045504000	4244138170	7279321	1293	3	3	111	6,506440e-001	4,746155e-002	-2,419890e-014	-0,000000e+000	1,588712e-022	7,769957e-001	5,913687e+003
1741	4;1*7;2*9;3*5;6*10;8*11	0,329856	0,000777	0,000496	1480704000	267026838	129234	19	0	0	6	2,487029e-001	1,114879e-004	2,440879e-033	-0,000000e+000	-2,769713e-027	1,025334e+000	6,500472e+002
1742	4;1*7;2*9;3*5;6*11;8*10	-0,573555	0,001203	0,001086	8034304000	1757161850	1658874	187	0	0	49	-5,044246e-001	-2,003981e-002	-6,273416e-011	-0,000000e+000	2,063764e-024	2,706819e+000	2,756034e+003
1743	4;1*7;2*9;3*6;5*10;8*11	-0,036289	0,000144	0,000107	15243264000	4552018781	6460608	346	0	0	92	-1,877247e-002	-9,202000e-003	-5,651103e-012	-0,000000e+000	-1,771056e-024	5,173206e-001	1,049332e+004
1744	4;1*7;2*9;3*6;5*11;8*10	-0,384208	0,000975	0,000597	2709504000	540182764	930980	92	0	0	17	-2,972300e-001	-1,182318e-002	-1,064145e-014	-0,000000e+000	-9,821902e-030	1,090622e+000	2,061485e+003
1745	4;1*7;2*9;3*8;5*10;6*11	-0,641761	0,000514	0,000316	11311104000	1980838106	7534725	750	0	0	72	-6,162774e-001	-4,565572e-002	-8,247831e-012	-0,000000e+000	-1,747316e-024	8,519933e-001	4,483528e+003
1746	4;1*7;2*9;3*8;5*11;6*10	0,307243	0,000807	0,000498	989184000	71021963	271643	64	0	0	13	1,523892e-001	-3,200992e-003	1,125577e-028	-0,000000e+000	2,964560e-024	6,396522e-001	5,789958e+002
1747	4;1*7;2*9;3*10;5*6;8*11	-0,931605	0,001047	0,000752	9406464000	1424964526	3447798	352	1	1	58	-8,074860e-001	-2,803015e-002	4,501271e-013	-0,000000e+000	8,989912e-026	1,628687e+000	3,015080e+003
1748	4;1*7;2*9;3*10;5*8;6*11	-0,505011	0,000889	0,000504	989184000	168399493	517929	75	0	0	6	-4,350279e-001	-1,640250e-002	-5,172727e-010	-0,000000e+000	-3,935186e-031	6,708459e-001	1,290201e+003
1749	4;1*7;2*9;3*10;5*11;6*8	-0,324674	0,001518	0,001012	8710144000	1200709430	3377615	720	0	0	52	-2,105248e-001	-3,622667e-002	-9,042835e-011	-0,000000e+000	-4,932290e-024	1,881946e+000	3,299368e+003
1750	4;1*7;2*9;3*11;5*6;8*10	-0,074281	0,001052	0,000887	7337984000	1236928901	3423960	361	5	5	56	-1,328211e-001	1,584392e-002	1,322899e-008	-0,000000e+000	2,760931e-024	1,618736e+000	2,733718e+003
1751	4;1*7;2*9;3*11;5*8;6*10	0,522742	0,000158	0,000131	10983424000	3134641442	5860899	578	0	0	67	4,937061e-001	6,909524e-004	7,099917e-014	-0,000000e+000	1,454832e-025	5,851274e-001	8,058056e+003
1752	4;1*7;2*9;3*11;5*10;6*8	-0,890096	0,000742	0,000419	22657024000	4159948804	7401982	1383	0	0	163	-7,793635e-001	-4,327034e-002	-3,898558e-010	-0,000000e+000	2,396119e-025	1,087836e+000	8,111468e+003
1753	4;1*7;2*10;3*5;6*8;9*11	-8,142564	0,002429	0,002309	73037824000	19637027872	19286348	1469	8	8	519	-7,762201e+000	-7,927074e-001	-6,228300e-020	-0,000000e+000	-1,933710e-020	1,472093e+001	3,047855e+004
1754	4;1*7;2*10;3*5;6*9;8*11	-0,371992	0,000369	0,000268	5740544000	1511438789	902620	60	0	0	39	-2,722946e-001	-9,940230e-004	-5,276132e-016	-0,000000e+000	1,657265e-022	9,974731e-001	2,060239e+003
1755	4;1*7;2*10;3*5;6*11;8*9	0,649238	0,001296	0,000875	9754624000	2413980062	6587530	325	1	1	69	5,716285e-001	9,385575e-002	-1,666863e-005	-0,000000e+000	9,221207e-023	3,171469e+000	3,655798e+003
1756	4;1*7;2*10;3*6;5*8;9*11	-2,580548	0,002034	0,001139	10512384000	2619994384	2525240	431	0	0	65	-2,437519e+000	-1,389171e-002	-7,025153e-013	-0,000000e+000	-7,766257e-023	3,166130e+000	6,440590e+003
1757	4;1*7;2*10;3*6;5*9;8*11	-0,317038	0,000383	0,000236	5085184000	1352546167	2741552	2201	1	0	35	-2,972900e-001	-8,109392e-003	-4,109580e-010	-5,419892e-039	2,185316e-024	5,738033e-001	4,384938e+003
1758	4;1*7;2*10;3*6;5*11;8*9	0,622095	0,000352	0,000219	20322304000	6169272464	13617022	339	0	0	150	5,780642e-001	2,336754e-002	3,280775e-012	-0,000000e+000	2,421789e-024	1,046228e+000	1,058240e+004
1759	4;1*7;2*10;3*8;5*6;9*11	-0,519323	0,002610	0,001287	108795904000	26902817152	97984239	34275	18	18	744	-5,828826e-001	5,294101e-002	1,970319e-011	-0,000000e+000	-5,566232e-021	6,634186e+000	5,651660e+004
1760	4;1*7;2*10;3*8;5*9;6*11	0,549829	0,000731	0,000449	989184000	122030002	375496	61	1	1	6	4,538224e-001	3,731065e-003	-5,935750e-018	-0,000000e+000	2,740890e-024	7,155032e-001	1,017025e+003
1761	4;1*7;2*10;3*8;5*11;6*9	-0,241325	0,000172	0,000109	7051264000	2201193710	4406160	252	0	0	45	-2,161630e-001	-2,822785e-004	5,529453e-014	-0,000000e+000	-5,014217e-025	4,217912e-001	6,131900e+003
1762	4;1*7;2*10;3*9;5*6;8*11	0,173372	0,001023	0,000527	23353344000	5636186572	29226970	11195	2	2	143	1,429341e-001	-1,727649e-002	-1,687313e-008	-0,000000e+000	-7,424405e-023	1,413448e+000	1,695117e+004
1763	4;1*7;2*10;3*9;5*8;6*11	0,312319	0,000335	0,000188	3774464000	1150371722	3443277	450	0	0	23	2,943415e-001	1,380467e-002	-3,130234e-012	-0,000000e+000	7,582048e-026	4,129613e-001	3,782927e+003
1764	4;1*7;2*10;3*9;5*11;6*8	0,292440	0,000991	0,000641	3282944000	559707144	1358427	214	0	0	15	2,270593e-001	2,634734e-003	1,643072e-016	-0,000000e+000	1,346649e-030	1,037992e+000	2,504613e+003
1765	4;1*7;2*10;3*11;5*6;8*9	-0,253609	0,000751	0,000553	11495424000	2133521145	20252616	394	1	1	72	-2,036898e-001	-2,729575e-003	-1,138177e-010	-0,000000e+000	-5,369926e-021	1,479949e+000	5,752575e+003
1766	4;1*7;2*10;3*11;5*8;6*9	-0,120517	0,000525	0,000325	10983424000	1975248444	5720235	749	1	1	60	-1,327221e-001	-1,259851e-002	-1,328469e-011	-0,000000e+000	-1,814607e-024	8,395589e-001	4,616263e+003
1767	4;1*7;2*10;3*11;5*9;6*8	0,110499	0,000484	0,000335	12662784000	2486342778	4851695	872	0	0	90	1,091220e-001	1,307677e-003	-3,362868e-014	-0,000000e+000	-1,925935e-023	8,642386e-001	6,356572e+003
1768	4;1*7;2*11;3*5;6*8;9*10	9,651941	0,003261	0,002796	76478464000	19974947115	95968362	1194	6	6	540	9,136340e+000	2,429797e+000	7,564377e-004	-0,000000e+000	-2,742189e-021	1,478413e+001	3,130543e+004
1769	4;1*7;2*11;3*5;6*9;8*10	-2,631998	0,001958	0,001634	38098944000	8995898685	6213496	392	0	0	288	-2,660821e+000	-2,799049e-001	-3,733635e-022	-0,000000e+000	-2,082001e-019	6,133987e+000	1,330329e+004
1770	4;1*7;2*11;3*5;6*10;8*9	4,816970	0,001657	0,001554	34985984000	7534012344	18284882	312	4	4	227	4,201108e+000	6,413454e-001	9,390022e-005	-0,000000e+000	2,836642e-021	6,983263e+000	1,051932e+004
1771	4;1*7;2*11;3*6;5*8;9*10	2,658984	0,001613	0,000910	30398464000	7923474239	9035384	212	2	2	185	2,499035e+000	1,274576e-001	3,752630e-022	-0,000000e+000	7,914036e-022	3,064737e+000	1,206400e+004
1772	4;1*7;2*11;3*6;5*9;8*10	-0,729055	0,000687	0,000408	29251584000	7001223057	5316891	407	1	1	196	-6,469310e-001	-5,622552e-003	3,487948e-018	-0,000000e+000	-1,926347e-020	1,663604e+000	1,339618e+004
1773	4;1*7;2*11;3*6;5*10;8*9	0,155913	0,000404	0,000267	51656704000	16401222509	25274955	1710	0	0	335	1,637961e-001	9,570691e-003	-8,529083e-012	-0,000000e+000	2,185383e-021	1,542873e+000	3,313150e+004
1774	4;1*7;2*11;3*8;5*6;9*10	-0,033026	0,002829	0,001725	75413504000	14723288756	130936221	1215	7	7	525	3,198369e-001	5,855748e-002	-3,830528e-010	-0,000000e+000	6,396240e-017	6,346529e+000	2,789848e+004
1775	4;1*7;2*11;3*8;5*9;6*10	1,523711	0,000623	0,000391	20035584000	4103092460	5132717	1190	3	3	146	1,432076e+000	1,105309e-002	2,003465e-017	-0,000000e+000	4,696241e-024	1,667656e+000	7,402635e+003
1776	4;1*7;2*11;3*8;5*10;6*9	-0,390577	0,000328	0,000194	14260224000	3915036559	3484055	584	0	0	95	-3,729288e-001	4,830808e-003	-9,710140e-019	-0,000000e+000	-2,972958e-023	6,267470e-001	8,033012e+003
1777	4;1*7;2*11;3*9;5*6;8*10	1,120958	0,002255	0,001653	37525504000	7271486791	31771647	10647	2	2	285	9,831527e-001	6,463701e-002	1,963030e-011	-0,000000e+000	-2,239139e-025	5,016527e+000	1,926598e+004
1778	4;1*7;2*11;3*9;5*8;6*10	-0,769226	0,000257	0,000178	22779904000	6467092137	7482373	1013	0	0	155	-7,325610e-001	8,112702e-004	9,822282e-021	-0,000000e+000	-1,567716e-024	8,803540e-001	1,515916e+004
1779	4;1*7;2*11;3*9;5*10;6*8	0,172812	0,000400	0,000233	26281984000	6019378616	6879850	1305	0	0	178	1,770969e-001	1,083457e-003	5,011812e-018	-0,000000e+000	-4,162123e-023	9,926588e-001	1,027762e+004
1780	4;1*7;2*11;3*10;5*6;8*9	0,551494	0,001819	0,001141	23599104000	4928972142	45847635	3520	3	3	145	4,377251e-001	-3,469798e-002	-1,799784e-011	-0,000000e+000	-1,488983e-022	3,349698e+000	1,192751e+004
1781	4;1*7;2*11;3*10;5*8;6*9	1,464528	0,000640	0,000415	16963584000	3315185136	7319422	1105	0	0	124	1,139247e+000	1,102078e-002	-2,508455e-014	-0,000000e+000	9,860693e-024	1,895566e+000	8,077130e+003
1782	4;1*7;2*11;3*10;5*9;6*8	0,182095	0,000935	0,000685	4368384000	804326407	2368214	343	0	0	30	1,746747e-001	4,413252e-003	5,900668e-015	-0,000000e+000	-5,404904e-026	1,490636e+000	3,286706e+003
1783	4;1*8;2*5;3*6;7*10;9*11	-26,527673	0,004055	0,003104	161777664000	42780565762	40499095	2099	1	1	1188	-2,394507e+001	-1,425296e+000	-3,350716e-007	-0,000000e+000	-7,513603e-018	2,838947e+001	7,153356e+004
1784	4;1*8;2*5;3*6;7*11;9*10	28,106410	0,004617	0,003231	190736384000	45694961097	201397992	3245	20	20	1393	2,546498e+001	4,320168e+000	3,203700e-004	-0,000000e+000	1,190660e-020	2,875324e+001	7,731153e+004
1785	4;1*8;2*5;3*7;6*10;9*11	7,216442	0,001940	0,001024	80451584000	20758716599	11738592	639	0	0	489	6,837264e+000	7,173262e-002	9,480136e-017	-0,000000e+000	2,689688e-020	7,642080e+000	5,541079e+004
1786	4;1*8;2*5;3*7;6*11;9*10	-6,782539	0,002157	0,001259	74389504000	17892587206	27244815	522	6	6	476	-6,480694e+000	-4,953582e-001	-8,790562e-016	-0,000000e+000	-4,760350e-020	7,181032e+000	3,508629e+004
1787	4;1*8;2*5;3*9;6*10;7*11	0,021537	0,001043	0,000586	1644544000	180830618	340290	65	0	0	13	-1,835215e-002	-2,452501e-003	-2,129597e-013	-0,000000e+000	1,042512e-024	6,724506e-001	1,095922e+003
1788	4;1*8;2*5;3*9;6*11;7*10	0,474065	0,000339	0,000220	3610624000	843003971	944170	78	0	0	25	4,022057e-001	5,762308e-003	9,798858e-014	-0,000000e+000	7,342000e-026	5,783419e-001	1,706934e+003
1789	4;1*8;2*5;3*10;6*7;9*11	-8,458400	0,002649	0,001703	86697984000	18646371591	33434786	647	5	5	587	-8,107554e+000	-1,143608e+000	4,939536e-013	-0,000000e+000	-1,656223e-019	1,119391e+001	2,785248e+004
1790	4;1*8;2*5;3*10;6*9;7*11	0,033275	0,000166	0,000117	7870464000	2259298332	1740473	105	0	0	49	1,359779e-002	-2,392460e-003	-1,243809e-019	-0,000000e+000	7,881525e-024	5,092550e-001	4,429877e+003
1791	4;1*8;2*5;3*10;6*11;7*9	0,180908	0,000784	0,000565	6764544000	1394091061	2995881	592	0	0	56	2,274383e-001	-1,662070e-003	3,927636e-010	-0,000000e+000	6,686537e-025	1,744690e+000	4,071826e+003
1792	4;1*8;2*5;3*11;6*7;9*10	9,005088	0,003307	0,002248	60790784000	12255861805	163461117	865	1	1	404	8,495083e+000	2,629716e+000	1,330309e-003	-0,000000e+000	6,404812e-020	1,062095e+001	2,934279e+004
1793	4;1*8;2*5;3*11;6*9;7*10	1,774347	0,000803	0,000536	9713664000	2425903766	2372309	326	0	0	74	1,510192e+000	2,974381e-003	1,698770e-011	-0,000000e+000	8,324405e-024	2,193691e+000	5,780689e+003
1794	4;1*8;2*5;3*11;6*10;7*9	2,150906	0,001446	0,000848	59377664000	13387195197	16744805	2087	4	4	436	2,085608e+000	7,518394e-002	-1,588669e-010	-0,000000e+000	3,287395e-020	3,114502e+000	2,807966e+004
1795	4;1*8;2*6;3*5;7*10;9*11	14,568059	0,003493	0,003258	153483264000	39526735260	66365136	1854	10	10	1171	1,280821e+001	1,946006e+000	5,348629e-005	-0,000000e+000	5,614377e-022	2,398665e+001	4,086247e+004
1796	4;1*8;2*6;3*5;7*11;9*10	-15,112709	0,003490	0,002815	187992064000	45997551202	371566554	5288	11	11	1431	-1,344441e+001	-4,070941e+000	-1,409799e-003	-0,000000e+000	-1,104764e-018	2,369230e+001	5,605638e+004
1797	4;1*8;2*6;3*7;5*10;9*11	-4,674133	0,001561	0,000942	31668224000	7688585096	5205360	774	2	2	216	-4,312071e+000	-1,346593e-002	8,660714e-013	-0,000000e+000	-5,191780e-020	5,245081e+000	1,400964e+004
1798	4;1*8;2*6;3*7;5*11;9*10	4,071793	0,001671	0,001100	33245184000	8081164244	12995113	691	1	1	236	3,812809e+000	1,170851e-001	7,898573e-009	-0,000000e+000	3,237931e-021	4,594075e+000	1,385553e+004
1799	4;1*8;2*6;3*9;5*10;7*11	-0,114499	0,000233	0,000133	5740544000	1304364464	4702062	443	0	0	31	-9,177195e-002	2,362671e-003	5,342443e-013	-0,000000e+000	-5,927477e-024	3,828735e-001	4,299412e+003
1800	4;1*8;2*6;3*9;5*11;7*10	-0,330991	0,000172	0,000115	12457984000	3432567856	6147551	631	0	0	62	-2,944463e-001	-3,355365e-003	-7,472190e-012	-0,000000e+000	-1,235565e-024	4,941422e-001	8,718657e+003
1801	4;1*8;2*6;3*10;5*7;9*11	-0,072761	0,001563	0,000961	35846144000	7692420166	8005354	833	5	5	259	-3,844733e-001	-2,665197e-002	-1,617776e-013	-0,000000e+000	-5,077710e-023	4,024130e+000	1,713761e+004
1802	4;1*8;2*6;3*10;5*9;7*11	-0,401524	0,000323	0,000175	5904384000	1449847406	3794812	342	0	0	42	-3,661720e-001	-8,384699e-003	-4,947134e-012	-0,000000e+000	-1,279732e-022	4,640239e-001	5,735027e+003
1803	4;1*8;2*6;3*10;5*11;7*9	1,449819	0,000869	0,000575	9406464000	1631604438	3570439	466	2	2	60	1,230748e+000	2,635499e-002	1,033837e-013	-0,000000e+000	-1,157778e-025	1,862872e+000	4,852452e+003
1804	4;1*8;2*6;3*11;5*7;9*10	-0,420194	0,001653	0,000941	53049344000	12139155944	32581874	893	2	2	351	-5,493755e-002	7,382655e-002	2,002435e-010	-0,000000e+000	-1,212470e-022	3,461461e+000	2,281657e+004
1805	4;1*8;2*6;3*11;5*9;7*10	0,010090	0,000099	0,000068	49813504000	17726740240	31386067	2431	0	0	335	2,178355e-002	4,259815e-003	4,380318e-011	-0,000000e+000	-3,297609e-024	4,173337e-001	3,963190e+004
1806	4;1*8;2*6;3*11;5*10;7*9	0,140627	0,000485	0,000353	13277184000	2603282386	5351933	658	0	0	97	1,083239e-001	-2,066144e-002	-2,089489e-013	-0,000000e+000	-3,171886e-026	1,117714e+000	6,628612e+003
1807	4;1*8;2*7;3*5;6*10;9*11	-4,218440	0,001674	0,001134	50612224000	13319763618	9667836	1085	5	5	335	-3,676585e+000	-1,625746e-001	-7,113139e-013	-0,000000e+000	1,089324e-021	7,321659e+000	1,546327e+004
1808	4;1*8;2*7;3*5;6*11;9*10	2,511587	0,002427	0,001611	24950784000	5965471388	18580076	528	1	1	164	2,226494e+000	4,584173e-001	1,663153e-004	-0,000000e+000	5,949795e-023	6,021754e+000	9,843723e+003
1809	4;1*8;2*7;3*6;5*10;9*11	0,100199	0,001568	0,000847	62060544000	14621853006	12451167	2210	6	6	387	-2,307438e-002	5,429892e-002	-2,083589e-012	-0,000000e+000	5,153847e-022	3,262729e+000	2,206343e+004
1810	4;1*8;2*7;3*6;5*11;9*10	0,473331	0,001969	0,001114	42379264000	9608316825	18618239	1387	3	3	257	4,749906e-001	9,407032e-003	-1,245017e-011	-0,000000e+000	-4,077443e-025	3,047055e+000	1,397886e+004
1811	4;1*8;2*7;3*9;5*10;6*11	0,330239	0,000303	0,000209	13768704000	2617226700	12630785	1190	2	2	104	2,985565e-001	4,017558e-002	5,263388e-009	-0,000000e+000	2,663551e-023	6,925159e-001	5,079910e+003
1812	4;1*8;2*7;3*9;5*11;6*10	-0,224696	0,000216	0,000160	10000384000	2527982630	14478145	1522	0	0	63	-2,368644e-001	-5,939993e-002	3,691743e-007	-0,000000e+000	1,834382e-025	5,142916e-001	5,902450e+003
1813	4;1*8;2*7;3*10;5*6;9*11	-2,625431	0,002272	0,001518	46680064000	9066128534	18260212	1336	2	2	360	-2,029347e+000	-2,961848e-002	7,792912e-011	-0,000000e+000	9,651198e-020	5,528094e+000	1,501064e+004
1814	4;1*8;2*7;3*10;5*9;6*11	0,289691	0,000602	0,000375	989184000	103299743	430991	89	1	1	6	2,269874e-001	1,035180e-002	1,373368e-013	-0,000000e+000	-3,283747e-027	4,925715e-001	1,119654e+003
1815	4;1*8;2*7;3*10;5*11;6*9	-0,457507	0,000307	0,000201	6395904000	1566098642	6398372	940	0	0	36	-4,277800e-001	-2,578029e-002	1,908906e-006	-0,000000e+000	-5,946775e-026	6,056903e-001	5,688992e+003
1816	4;1*8;2*7;3*11;5*6;9*10	2,331893	0,003261	0,001735	62408704000	12361487139	116876682	2176	1	1	384	1,751648e+000	4,825847e-003	-1,178680e-010	-0,000000e+000	-1,392180e-020	4,908894e+000	2,271440e+004
1817	4;1*8;2*7;3*11;5*9;6*10	0,285511	0,000391	0,000209	15796224000	4510865245	12345941	894	0	0	113	2,752364e-001	-2,830533e-003	6,316760e-013	-0,000000e+000	1,120138e-024	5,440166e-001	9,822128e+003
1818	4;1*8;2*7;3*11;5*10;6*9	0,184281	0,000337	0,000194	13277184000	3068423968	7616065	995	1	1	87	1,528032e-001	2,568084e-002	2,429102e-009	-0,000000e+000	7,306503e-024	5,132947e-001	6,310825e+003
1819	4;1*8;2*9;3*5;6*10;7*11	-0,317796	0,000457	0,000302	26957824000	7150477076	8662878	1260	0	0	168	-1,917173e-001	1,411750e-002	-7,719164e-014	-0,000000e+000	-3,212149e-023	1,291099e+000	6,490245e+003
1820	4;1*8;2*9;3*5;6*11;7*10	-0,121208	0,000529	0,000283	24827904000	7142987015	7683947	1047	1	1	174	-1,030534e-001	6,053127e-003	2,288073e-012	-0,000000e+000	-3,177626e-023	1,057132e+000	7,716897e+003
1821	4;1*8;2*9;3*6;5*10;7*11	-0,274083	0,000345	0,000233	6395904000	1258059518	4151484	752	0	0	30	-2,586509e-001	-2,529645e-002	-9,850618e-011	-0,000000e+000	-1,452985e-026	6,040783e-001	3,038637e+003
1822	4;1*8;2*9;3*6;5*11;7*10	-0,386007	0,000509	0,000306	2299904000	482270905	482734	84	0	0	14	-3,534357e-001	-3,661453e-003	-9,237428e-016	-0,000000e+000	-3,067433e-027	5,033502e-001	1,016016e+003
1823	4;1*8;2*9;3*7;5*10;6*11	0,050566	0,000272	0,000154	18356224000	4287418683	16911144	1150	1	1	106	6,183063e-002	3,052334e-002	3,846857e-013	-0,000000e+000	-3,303870e-025	4,291365e-001	8,426807e+003
1824	4;1*8;2*9;3*7;5*11;6*10	-0,026464	0,000572	0,000351	1316864000	109630319	349990	73	1	1	11	1,650102e-002	3,804144e-003	2,559960e-033	-0,000000e+000	-5,353877e-026	4,810193e-001	7,313252e+002
1825	4;1*8;2*9;3*10;5*6;7*11	0,757859	0,001200	0,000691	14690304000	2058770831	9583095	953	1	1	102	5,886393e-001	1,897732e-002	-3,199127e-015	-0,000000e+000	3,308717e-023	1,629180e+000	6,280108e+003
1826	4;1*8;2*9;3*10;5*7;6*11	0,122467	0,001220	0,000724	15038464000	2899835611	11705224	1291	3	3	87	1,857877e-001	7,120054e-002	4,076646e-009	-0,000000e+000	-3,164770e-024	1,906186e+000	7,107858e+003
1827	4;1*8;2*9;3*10;5*11;6*7	0,148853	0,000917	0,000613	15857664000	3125986798	16962654	1601	4	4	96	7,763762e-002	-7,072642e-002	-1,534713e-010	-0,000000e+000	8,862134e-025	1,571948e+000	5,534199e+003
1828	4;1*8;2*9;3*11;5*6;7*10	0,780029	0,000886	0,000490	7542784000	1314027067	3426235	373	0	0	40	6,430937e-001	1,300535e-002	-2,709101e-012	-0,000000e+000	-1,919284e-023	9,756258e-001	2,284022e+003
1829	4;1*8;2*9;3*11;5*7;6*10	-0,860367	0,000684	0,000383	19339264000	4109045237	10518371	1255	1	1	131	-7,791655e-001	-5,288471e-002	1,651246e-010	-0,000000e+000	6,782739e-024	1,104077e+000	9,096667e+003
1830	4;1*8;2*9;3*11;5*10;6*7	1,160571	0,000432	0,000280	27695104000	5225054453	15362802	1979	4	4	173	1,038497e+000	4,438411e-002	-6,088140e-012	-0,000000e+000	2,257152e-024	1,247472e+000	8,470343e+003
1831	4;1*8;2*10;3*5;6*7;9*11	9,375177	0,002418	0,002120	84342784000	21656269942	101062595	2655	3	3	648	9,001348e+000	2,120602e+000	2,337886e-004	-0,000000e+000	-2,999033e-020	1,765849e+001	3,314179e+004
1832	4;1*8;2*10;3*5;6*9;7*11	-0,365278	0,000683	0,000432	2463744000	412525369	252185	26	0	0	17	-2,493527e-001	-4,943621e-004	2,823003e-044	-0,000000e+000	-6,248623e-024	1,009927e+000	9,176533e+002
1833	4;1*8;2*10;3*5;6*11;7*9	-0,242453	0,001138	0,000979	9775104000	2095323625	1991548	275	2	2	62	-2,426776e-001	-1,979408e-002	-7,506998e-011	-0,000000e+000	-1,026627e-024	2,539783e+000	2,933416e+003
1834	4;1*8;2*10;3*6;5*7;9*11	1,448162	0,002121	0,001386	39696384000	10035388603	11454081	1501	4	4	304	1,934784e+000	1,426713e-001	1,526391e-015	-0,000000e+000	-1,253825e-021	7,367260e+000	1,912540e+004
1835	4;1*8;2*10;3*6;5*9;7*11	-0,091411	0,000312	0,000200	6068224000	1408813280	2717218	304	1	1	36	-9,392326e-002	3,329325e-003	8,889310e-014	-0,000000e+000	9,616239e-023	4,852899e-001	5,004834e+003
1836	4;1*8;2*10;3*6;5*11;7*9	-0,673653	0,000533	0,000331	9017344000	2062477441	2633925	286	0	0	49	-5,595160e-001	-1,056835e-002	4,808906e-019	-0,000000e+000	-8,809713e-025	9,901527e-001	4,423977e+003
1837	4;1*8;2*10;3*7;5*6;9*11	-4,184797	0,001089	0,000929	29087744000	5996262547	20046677	1128	2	2	224	-3,829134e+000	-1,779519e-001	-3,824242e-012	-0,000000e+000	-2,912763e-023	6,722543e+000	8,071987e+003
1838	4;1*8;2*10;3*7;5*9;6*11	0,521169	0,000363	0,000231	8034304000	1831627541	4125324	384	3	3	51	4,954546e-001	5,399718e-003	7,242149e-013	-0,000000e+000	-3,005161e-024	5,861951e-001	6,233138e+003
1839	4;1*8;2*10;3*7;5*11;6*9	-0,477743	0,000180	0,000126	9508864000	2018293364	2654457	333	0	0	73	-4,251437e-001	-6,890776e-004	-3,717541e-010	-0,000000e+000	-2,036904e-023	5,275065e-001	4,557308e+003
1840	4;1*8;2*10;3*9;5*6;7*11	-0,308917	0,000565	0,000312	43300864000	7151498962	23288105	2056	0	0	288	-2,060363e-001	4,380294e-002	1,697612e-011	-0,000000e+000	-2,070891e-021	1,123687e+000	1,385490e+004
1841	4;1*8;2*10;3*9;5*7;6*11	-0,029057	0,001033	0,000640	3815424000	689669512	1649550	199	0	0	32	-4,123738e-002	-1,817979e-003	4,815090e-011	-0,000000e+000	-1,220986e-027	1,157816e+000	2,242521e+003
1842	4;1*8;2*10;3*9;5*11;6*7	0,239436	0,000516	0,000330	20363264000	4299818250	13499624	1183	1	1	143	2,069367e-001	-1,124087e-002	-2,713622e-012	-0,000000e+000	2,004033e-018	1,064479e+000	8,397108e+003
1843	4;1*8;2*10;3*11;5*6;7*9	0,343439	0,001222	0,000832	7788544000	1322172888	4032401	444	1	1	45	2,224601e-001	4,235532e-003	6,975663e-018	-0,000000e+000	8,206118e-025	1,768791e+000	2,739933e+003
1844	4;1*8;2*10;3*11;5*7;6*9	0,307131	0,000809	0,000547	5085184000	934532681	2061969	254	0	0	40	3,194739e-001	1,970765e-003	-3,043211e-017	-0,000000e+000	3,427970e-025	1,102915e+000	2,778281e+003
1845	4;1*8;2*10;3*11;5*9;6*7	-0,013819	0,000489	0,000354	14505984000	2418976822	6736118	807	1	1	114	1,062302e-004	2,089144e-002	-8,695849e-014	-0,000000e+000	-1,541400e-022	9,981865e-001	5,178165e+003
1846	4;1*8;2*11;3*5;6*7;9*10	-11,517938	0,002926	0,002658	57821184000	14667426614	306479913	21742	3	3	410	-1,099671e+001	-4,048715e+000	-4,946660e-003	-0,000000e+000	-1,084001e-021	1,723086e+001	3,105743e+004
1847	4;1*8;2*11;3*5;6*9;7*10	-1,765858	0,001094	0,000789	9631744000	2398938732	1940666	165	0	0	67	-1,455640e+000	-3,810454e-002	-4,995013e-020	-0,000000e+000	3,085836e-020	2,860328e+000	3,477634e+003
1848	4;1*8;2*11;3*5;6*10;7*9	-2,524908	0,001536	0,001261	53397504000	12589004382	10416171	1239	4	4	377	-2,336130e+000	-2,634534e-001	1,340131e-007	-0,000000e+000	5,581662e-024	4,779942e+000	1,594650e+004
1849	4;1*8;2*11;3*6;5*7;9*10	-1,875890	0,002198	0,001373	68143104000	17987110101	78524033	1215	6	6	476	-2,228049e+000	-5,394252e-001	-4,184192e-005	-0,000000e+000	-1,068402e-017	6,409576e+000	2,544535e+004
1850	4;1*8;2*11;3*6;5*9;7*10	-0,576487	0,000508	0,000295	11147264000	2578351411	2035260	116	0	0	65	-5,719301e-001	-2,202251e-003	1,047136e-019	-0,000000e+000	2,702489e-024	8,480429e-001	5,617871e+003
1851	4;1*8;2*11;3*6;5*10;7*9	-0,726668	0,000589	0,000362	13932544000	3894778950	8359315	1739	1	1	90	-6,854727e-001	-1,096483e-002	-1,186021e-010	-0,000000e+000	-6,277088e-024	1,252985e+000	9,773933e+003
1852	4;1*8;2*11;3*7;5*6;9*10	3,095620	0,001281	0,001001	38672384000	7851641256	134864641	1386	2	2	263	3,000081e+000	5,460487e-001	2,529697e-005	-0,000000e+000	1,423524e-022	5,801630e+000	1,456816e+004
1853	4;1*8;2*11;3*7;5*9;6*10	-0,675031	0,000399	0,000257	28268544000	6045548488	8572087	1317	1	1	161	-6,136242e-001	-8,706347e-003	4,415609e-013	-0,000000e+000	-5,314813e-023	9,221077e-001	1,262845e+004
1854	4;1*8;2*11;3*7;5*10;6*9	-0,046068	0,000540	0,000302	8525824000	2393102506	4936473	611	0	0	58	-4,154889e-002	3,077397e-002	7,587007e-007	-0,000000e+000	-1,819584e-025	6,558467e-001	8,067969e+003
1855	4;1*8;2*11;3*9;5*6;7*10	-0,085231	0,000436	0,000264	20301824000	4244309962	5313834	396	0	0	143	-1,122166e-001	6,750104e-004	1,523951e-020	-0,000000e+000	1,904203e-023	1,145455e+000	6,612996e+003
1856	4;1*8;2*11;3*9;5*7;6*10	0,146464	0,000294	0,000188	61609984000	13547491239	15245155	2184	0	0	423	1,551783e-001	1,547249e-003	2,463093e-018	-0,000000e+000	-5,496270e-023	1,064682e+000	3,044255e+004
1857	4;1*8;2*11;3*9;5*10;6*7	-0,868763	0,000318	0,000167	74962944000	15618908453	21835101	3558	0	0	535	-8,134615e-001	-2,662668e-003	6,560081e-013	-0,000000e+000	8,348344e-024	1,302400e+000	2,499791e+004
1858	4;1*8;2*11;3*10;5*6;7*9	1,028581	0,002152	0,001247	59480064000	9866705296	24856269	2497	2	2	445	1,068448e+000	5,631761e-002	-1,558185e-012	-0,000000e+000	-6,589327e-021	4,452406e+000	1,920098e+004
1859	4;1*8;2*11;3*10;5*7;6*9	-0,152811	0,001054	0,000645	10143744000	1830257676	4050884	568	0	0	76	5,107089e-002	1,329906e-002	-2,081008e-017	-0,000000e+000	1,263186e-023	2,084874e+000	4,833796e+003
1860	4;1*8;2*11;3*10;5*9;6*7	-1,635047	0,000658	0,000516	14546944000	2222472712	6572515	1000	0	0	105	-1,330812e+000	-1,661531e-002	-1,864495e-013	-0,000000e+000	-1,782671e-022	2,189350e+000	4,139363e+003
1861	4;1*9;2*5;3*6;7*10;8*11	-7,314754	0,001546	0,001131	27592704000	7592737257	8220823	748	0	0	204	-6,287461e+000	-1,219621e-001	1,287572e-015	-0,000000e+000	-2,713056e-022	7,777280e+000	9,527972e+003
1862	4;1*9;2*5;3*6;7*11;8*10	-16,664446	0,003791	0,002877	128927744000	32966313693	36248114	3048	9	9	910	-1,550590e+001	-1,091350e+000	-1,660226e-013	-0,000000e+000	-5,981926e-022	1,847888e+001	5,485490e+004
1863	4;1*9;2*5;3*7;6*10;8*11	0,909510	0,000947	0,000572	3282944000	565491752	633638	92	1	1	22	6,969304e-001	-1,727097e-003	-7,897398e-014	-0,000000e+000	1,618786e-024	1,340910e+000	1,940287e+003
1864	4;1*9;2*5;3*7;6*11;8*10	4,285753	0,001815	0,001160	27305984000	6140297851	4504127	267	1	1	172	4,005370e+000	4,219402e-002	-9,048487e-018	-0,000000e+000	5,315518e-021	4,767518e+000	1,475835e+004
1865	4;1*9;2*5;3*8;6*10;7*11	-0,072825	0,000325	0,000187	13072384000	3617972365	5545460	703	0	0	74	-5,674054e-002	3,072979e-003	-1,756143e-016	-0,000000e+000	4,327304e-024	7,010253e-001	8,855724e+003
1866	4;1*9;2*5;3*8;6*11;7*10	0,094683	0,000144	0,000100	23107584000	6200538429	6294077	552	0	0	151	7,007700e-002	8,383943e-004	6,300439e-020	-0,000000e+000	4,398961e-021	5,874703e-001	1,329746e+004
1867	4;1*9;2*5;3*10;6*7;8*11	-0,839282	0,000757	0,000439	15407104000	3253770270	2768660	119	0	0	120	-7,812403e-001	-4,907016e-002	8,958005e-016	-0,000000e+000	-1,418578e-023	1,869104e+000	5,286686e+003
1868	4;1*9;2*5;3*10;6*8;7*11	-0,055705	0,000578	0,000412	14260224000	3067551182	5634216	904	0	0	95	1,599641e-002	-4,355038e-003	-5,857256e-013	-0,000000e+000	7,900190e-025	1,764370e+000	6,475842e+003
1869	4;1*9;2*5;3*10;6*11;7*8	-0,089121	0,000996	0,000460	15734784000	3743385973	7179474	707	0	0	106	-1,432830e-001	-3,460342e-002	2,012027e-011	-0,000000e+000	-7,590821e-022	2,010088e+000	7,033809e+003
1870	4;1*9;2*5;3*11;6*7;8*10	-5,883151	0,002779	0,001614	68347904000	16950392219	45298224	7147	5	5	421	-5,786227e+000	-9,378211e-001	-1,183792e-007	-0,000000e+000	-1,092740e-021	7,449644e+000	3,798123e+004
1871	4;1*9;2*5;3*11;6*8;7*10	1,986395	0,002086	0,001316	27203584000	5608574451	5964817	575	2	2	211	2,065003e+000	6,979369e-002	-5,272179e-010	-0,000000e+000	4,323215e-023	3,725560e+000	1,292477e+004
1872	4;1*9;2*5;3*11;6*10;7*8	-3,865173	0,001927	0,001221	30029824000	6951225877	16718002	2085	1	1	225	-3,626620e+000	-2,845133e-001	3,357711e-010	-0,000000e+000	-4,379047e-022	4,444726e+000	1,675639e+004
1873	4;1*9;2*6;3*5;7*10;8*11	4,621845	0,001132	0,000745	95176704000	26915089715	49583783	2065	3	3	642	3,949767e+000	2,685365e-001	1,044267e-006	-0,000000e+000	1,270591e-023	7,073242e+000	1,844604e+004
1874	4;1*9;2*6;3*5;7*11;8*10	8,994519	0,003521	0,002626	193153024000	49404510058	81969361	4440	11	11	1470	8,299640e+000	1,479805e+000	3,600909e-004	-0,000000e+000	2,004947e-021	1,560661e+001	4,895833e+004
1875	4;1*9;2*6;3*7;5*10;8*11	-0,088649	0,000463	0,000307	9529344000	1875461234	2526771	472	0	0	57	-8,787702e-002	1,318607e-003	8,331763e-010	-0,000000e+000	-2,003676e-024	9,895444e-001	3,947099e+003
1876	4;1*9;2*6;3*7;5*11;8*10	-1,857999	0,001402	0,000740	20342784000	4566966978	3522180	520	1	1	143	-1,719317e+000	-1,092235e-002	4,397362e-010	-0,000000e+000	-7,720629e-023	2,835389e+000	1,094179e+004
1877	4;1*9;2*6;3*8;5*10;7*11	0,389721	0,000249	0,000155	15243264000	4261296809	8865392	363	2	2	81	3,798691e-001	1,083022e-002	8,771565e-015	-0,000000e+000	-2,409792e-025	6,303045e-001	1,547665e+004
1878	4;1*9;2*6;3*8;5*11;7*10	-0,419368	0,000179	0,000121	9345024000	2440862061	3866281	266	0	0	64	-3,917626e-001	-2,128154e-003	-1,276272e-013	-0,000000e+000	-4,049563e-024	4,958054e-001	6,247186e+003
1879	4;1*9;2*6;3*10;5*7;8*11	-0,466993	0,001547	0,000976	1153024000	143819918	245037	41	0	0	5	-3,050752e-001	2,031725e-003	2,934292e-012	-0,000000e+000	8,361091e-027	1,209639e+000	9,152217e+002
1880	4;1*9;2*6;3*10;5*8;7*11	0,297137	0,000218	0,000147	7706624000	1847852267	4154218	540	1	1	37	2,685716e-001	-2,998274e-003	-4,872704e-014	-0,000000e+000	-4,996451e-026	4,537549e-001	6,312258e+003
1881	4;1*9;2*6;3*10;5*11;7*8	-1,607269	0,001801	0,001096	1726464000	141523055	443521	82	1	1	9	-1,134351e+000	-1,019127e-002	-2,928487e-034	-0,000000e+000	-4,599119e-025	1,840541e+000	9,786280e+002
1882	4;1*9;2*6;3*11;5*7;8*10	0,528613	0,004133	0,002186	2136064000	422640981	1028869	321	1	1	21	1,812736e-001	-2,475756e-002	-1,345724e-005	-0,000000e+000	2,642996e-026	2,498043e+000	2,925139e+003
1883	4;1*9;2*6;3*11;5*8;7*10	-0,255444	0,000291	0,000183	6395904000	1672789889	2157252	181	2	2	45	-2,415068e-001	-1,444988e-003	-7,997409e-013	-0,000000e+000	6,536242e-026	4,978178e-001	4,521253e+003
1884	4;1*9;2*6;3*11;5*10;7*8	-0,499120	0,001078	0,000745	2627584000	487253648	2138804	256	1	1	13	-4,555874e-001	9,420905e-003	-3,881905e-008	-0,000000e+000	-3,005760e-026	1,309072e+000	1,987451e+003
1885	4;1*9;2*7;3*5;6*10;8*11	-0,956660	0,000606	0,000428	5904384000	1385104846	923369	65	0	0	41	-6,939311e-001	-5,352283e-003	-9,888531e-039	-0,000000e+000	7,552538e-025	1,732359e+000	1,838091e+003
1886	4;1*9;2*7;3*5;6*11;8*10	-2,060552	0,001939	0,001337	18356224000	4311916342	3293263	425	1	1	118	-1,835496e+000	-9,295714e-002	2,762876e-014	-0,000000e+000	2,400626e-019	4,136206e+000	6,228818e+003
1887	4;1*9;2*7;3*6;5*10;8*11	-0,071100	0,000286	0,000183	9508864000	2841851939	4382308	345	0	0	54	-6,648074e-002	2,002201e-003	-3,431362e-013	-0,000000e+000	-5,056882e-024	6,081008e-001	5,915186e+003
1888	4;1*9;2*7;3*6;5*11;8*10	-0,233435	0,001201	0,000645	30193664000	6918809393	6326085	1090	0	0	210	-2,232717e-001	2,011123e-002	-1,340814e-011	-0,000000e+000	-3,038828e-023	2,000299e+000	1,131290e+004
1889	4;1*9;2*7;3*8;5*10;6*11	-0,857255	0,001471	0,000799	3774464000	513905444	1750564	228	0	0	20	-7,536491e-001	-2,083074e-002	2,090652e-016	-0,000000e+000	-1,929628e-024	1,036268e+000	2,155202e+003
1890	4;1*9;2*7;3*8;5*11;6*10	0,330588	0,000458	0,000287	7215104000	1102536435	2436810	435	0	0	50	3,227135e-001	7,597195e-003	1,719685e-009	-0,000000e+000	-7,007594e-026	6,160901e-001	2,710146e+003
1891	4;1*9;2*7;3*10;5*6;8*11	0,930030	0,000999	0,000655	2791424000	432853300	598223	46	0	0	17	7,580906e-001	4,354775e-003	2,445404e-023	-0,000000e+000	5,851454e-026	1,255749e+000	1,085131e+003
1892	4;1*9;2*7;3*10;5*8;6*11	-0,067685	0,000090	0,000056	41949184000	15062336831	36661689	2719	0	0	226	-6,651357e-002	-2,127800e-003	6,678854e-012	-0,000000e+000	-5,721626e-024	3,211181e-001	4,807257e+004
1893	4;1*9;2*7;3*10;5*11;6*8	1,728422	0,000921	0,000595	11188224000	1992797533	7142582	806	0	0	64	1,504029e+000	4,221116e-002	9,530288e-012	-0,000000e+000	9,226857e-025	2,016800e+000	5,689197e+003
1894	4;1*9;2*7;3*11;5*6;8*10	-2,103873	0,001942	0,001282	22329344000	4840166300	19108671	5794	0	0	153	-1,564670e+000	-3,629439e-002	-6,692437e-012	-0,000000e+000	2,169844e-025	3,851734e+000	1,297621e+004
1895	4;1*9;2*7;3*11;5*8;6*10	0,059535	0,000272	0,000176	6436864000	2012883972	3048949	237	2	2	38	6,131811e-002	-9,837057e-004	-2,030616e-012	-0,000000e+000	-1,043882e-024	4,019828e-001	5,554711e+003
1896	4;1*9;2*7;3*11;5*10;6*8	0,468527	0,000670	0,000439	11474944000	2623446102	6196332	783	0	0	63	3,956392e-001	-2,366602e-002	-6,314397e-010	-0,000000e+000	-5,075936e-024	1,179223e+000	6,913019e+003
1897	4;1*9;2*8;3*5;6*10;7*11	-0,020058	0,001269	0,000744	3446784000	783331754	889767	142	0	0	27	-4,491396e-002	3,693687e-004	-2,109305e-014	-0,000000e+000	7,505964e-027	1,137021e+000	1,403186e+003
1898	4;1*9;2*8;3*5;6*11;7*10	-0,193839	0,000402	0,000286	11188224000	2822799999	2674917	444	0	0	64	-1,447681e-001	-4,378458e-003	-2,555923e-013	-0,000000e+000	3,444553e-024	9,471033e-001	3,009200e+003
1899	4;1*9;2*8;3*6;5*10;7*11	0,205851	0,000404	0,000242	2627584000	445481049	906586	101	0	0	11	1,930103e-001	3,919081e-003	4,722064e-031	-0,000000e+000	-8,826287e-026	5,090541e-001	1,354607e+003
1900	4;1*9;2*8;3*6;5*11;7*10	0,104319	0,000303	0,000209	6723584000	1307824833	1374941	205	0	0	46	9,894634e-002	-1,498167e-003	-1,787669e-019	-0,000000e+000	-2,453367e-023	4,850166e-001	2,319515e+003
1901	4;1*9;2*8;3*7;5*10;6*11	-0,197450	0,000299	0,000220	14424064000	2672270825	11572485	1073	0	0	78	-1,984231e-001	-2,497587e-002	6,114498e-012	-0,000000e+000	1,970347e-024	7,368355e-001	5,561878e+003
1902	4;1*9;2*8;3*7;5*11;6*10	0,531960	0,000377	0,000245	9672704000	1303569441	3543289	762	0	0	45	4,134977e-001	-5,873425e-003	-1,716251e-008	-0,000000e+000	4,733897e-025	8,512506e-001	2,671130e+003
1903	4;1*9;2*8;3*10;5*6;7*11	-1,087773	0,000911	0,000487	21673984000	4369171687	35722331	8731	2	2	136	-9,921303e-001	-7,258828e-003	5,403937e-009	-0,000000e+000	5,042189e-020	1,516241e+000	1,025803e+004
1904	4;1*9;2*8;3*10;5*7;6*11	1,250024	0,001358	0,000910	3446784000	564977311	1678127	213	0	0	10	1,040760e+000	1,857436e-002	2,970868e-015	-0,000000e+000	-3,483341e-031	1,894916e+000	2,234374e+003
1905	4;1*9;2*8;3*10;5*11;6*7	-1,506272	0,000891	0,000588	9345024000	1502567382	5947306	699	0	0	53	-1,341396e+000	-3,266009e-002	4,261953e-013	-0,000000e+000	-2,394979e-022	1,724961e+000	3,572503e+003
1906	4;1*9;2*8;3*11;5*6;7*10	-0,080497	0,000975	0,000603	8361984000	1911396192	10707728	4206	1	1	50	-5,419512e-002	7,312708e-002	7,295934e-010	-0,000000e+000	-9,513868e-022	1,134877e+000	5,387480e+003
1907	4;1*9;2*8;3*11;5*7;6*10	0,587567	0,000533	0,000382	14424064000	3276928898	8776724	1531	0	0	100	4,976000e-001	-1,413698e-002	-9,189294e-012	-0,000000e+000	-1,142575e-025	1,210283e+000	8,762404e+003
1908	4;1*9;2*8;3*11;5*10;6*7	-0,853790	0,000751	0,000467	6887424000	1533073660	9915473	2047	0	0	47	-7,694170e-001	-2,408832e-002	1,087273e-006	-0,000000e+000	-6,390162e-022	1,175113e+000	4,655021e+003
1909	4;1*9;2*10;3*5;6*7;8*11	0,973868	0,001064	0,000705	14813184000	3670513115	10391289	454	2	2	115	7,563018e-001	8,888968e-002	9,076219e-006	-0,000000e+000	-1,349306e-021	3,169344e+000	4,867975e+003
1910	4;1*9;2*10;3*5;6*8;7*11	-0,240686	0,000752	0,000591	26548224000	7056768102	7721746	873	1	1	214	-2,350335e-001	-2,176026e-002	-2,292899e-016	-0,000000e+000	1,566709e-023	2,825070e+000	8,725448e+003
1911	4;1*9;2*10;3*5;6*11;7*8	0,306794	0,000866	0,000666	16226304000	3812247227	10192359	601	1	1	119	2,453855e-001	8,935854e-002	5,131993e-006	-0,000000e+000	-5,989474e-024	3,034851e+000	4,176898e+003
1912	4;1*9;2*10;3*6;5*7;8*11	1,484978	0,000629	0,000463	18806784000	4610318930	6603849	815	0	0	135	1,166180e+000	-6,026130e-004	-5,682170e-014	-0,000000e+000	5,479034e-024	2,281386e+000	5,751894e+003
1913	4;1*9;2*10;3*6;5*8;7*11	-0,323646	0,000222	0,000153	11147264000	3347422874	5465175	709	0	0	69	-2,879638e-001	-7,770170e-004	-2,377654e-014	-0,000000e+000	-4,726763e-025	6,214839e-001	8,318386e+003
1914	4;1*9;2*10;3*6;5*11;7*8	1,078661	0,001210	0,000729	1480704000	205315581	352839	56	0	0	7	7,298953e-001	8,395145e-003	3,307219e-031	-0,000000e+000	5,598415e-026	1,244765e+000	8,589072e+002
1915	4;1*9;2*10;3*7;5*6;8*11	1,102204	0,000816	0,000547	17496064000	3409217187	9115119	770	0	0	128	8,840233e-001	7,867096e-003	1,561128e-011	-0,000000e+000	-9,187357e-024	2,297939e+000	3,832182e+003
1916	4;1*9;2*10;3*7;5*8;6*11	-0,488291	0,000183	0,000105	36542464000	9200599155	22581646	3121	0	0	229	-4,554567e-001	-1,266432e-002	-1,728694e-011	-0,000000e+000	-2,573369e-023	6,830005e-001	1,898609e+004
1917	4;1*9;2*10;3*7;5*11;6*8	-0,035401	0,000502	0,000353	7870464000	1623623232	6964603	1644	4	4	49	2,026294e-002	-1,151019e-002	-4,506913e-007	-0,000000e+000	2,605025e-026	1,192874e+000	4,992580e+003
1918	4;1*9;2*10;3*8;5*6;7*11	1,423730	0,001010	0,000593	18315264000	3075468923	7860828	752	0	0	122	1,172517e+000	5,579022e-002	1,207341e-008	-0,000000e+000	3,067700e-022	1,756378e+000	6,913711e+003
1919	4;1*9;2*10;3*8;5*7;6*11	-0,521188	0,000383	0,000252	13277184000	3396368943	8167505	875	0	0	90	-4,604961e-001	-2,800748e-002	-5,267868e-014	-0,000000e+000	-1,604538e-024	9,779414e-001	7,217140e+003
1920	4;1*9;2*10;3*8;5*11;6*7	0,114119	0,000994	0,000586	4184064000	757564035	1902795	211	1	1	31	5,588485e-002	-1,338207e-002	8,087789e-014	-0,000000e+000	9,161968e-026	9,459514e-001	2,108503e+003
1921	4;1*9;2*10;3*11;5*6;7*8	-1,058315	0,000882	0,000627	16820224000	3109970697	31281136	1229	1	1	109	-7,738133e-001	-1,598432e-002	-9,621686e-011	-0,000000e+000	-1,188217e-022	2,192491e+000	4,692794e+003
1922	4;1*9;2*10;3*11;5*7;6*8	1,282684	0,001114	0,000830	11679744000	2639650550	8051320	916	1	1	73	9,258725e-001	1,122351e-002	-2,009246e-012	-0,000000e+000	5,130540e-025	2,608667e+000	4,206009e+003
1923	4;1*9;2*10;3*11;5*8;6*7	-0,835494	0,000768	0,000513	34043904000	8882653927	35276792	2726	5	5	259	-7,223789e-001	-3,872353e-002	-4,070323e-011	-0,000000e+000	-4,249137e-022	1,863030e+000	8,996860e+003
1924	4;1*9;2*11;3*5;6*7;8*10	6,482197	0,002655	0,002330	52865024000	12872235957	53572125	1745	2	2	395	6,260982e+000	1,596081e+000	2,175406e-004	-0,000000e+000	-3,063896e-021	1,267395e+001	1,955131e+004
1925	4;1*9;2*11;3*5;6*8;7*10	-2,092945	0,001979	0,001634	37136384000	8973145459	6897318	400	4	4	288	-2,197695e+000	-2,953034e-001	-1,585553e-017	-0,000000e+000	-1,788404e-021	5,588097e+000	1,304732e+004
1926	4;1*9;2*11;3*5;6*10;7*8	4,303790	0,001334	0,001138	60872704000	13018089178	30819426	831	2	2	467	3,731693e+000	6,207829e-001	2,013005e-005	-0,000000e+000	-8,813043e-021	6,541583e+000	1,727043e+004
1927	4;1*9;2*11;3*6;5*7;8*10	1,981944	0,001869	0,000996	34822144000	8841288267	13704295	1280	0	0	268	1,934507e+000	7,331251e-002	-8,635079e-016	-0,000000e+000	2,241001e-022	4,067466e+000	1,432225e+004
1928	4;1*9;2*11;3*6;5*8;7*10	0,492921	0,000753	0,000470	5576704000	1313795708	806481	60	0	0	31	4,427143e-001	-6,622400e-004	-1,214310e-025	-0,000000e+000	3,592580e-021	1,024004e+000	2,547798e+003
1929	4;1*9;2*11;3*6;5*10;7*8	2,573415	0,002175	0,001410	3610624000	672460705	1231617	190	0	0	25	2,325463e+000	1,614167e-002	1,936083e-010	-0,000000e+000	3,689216e-024	2,678800e+000	2,629214e+003
1930	4;1*9;2*11;3*7;5*6;8*10	-1,282190	0,000849	0,000736	17700864000	3479550815	11851578	771	0	0	142	-1,354425e+000	-9,346065e-002	-1,486686e-020	-0,000000e+000	2,417155e-024	3,554175e+000	4,808763e+003
1931	4;1*9;2*11;3*7;5*8;6*10	-0,504566	0,000690	0,000447	6068224000	1248092434	1193484	182	0	0	36	-4,836629e-001	-1,905235e-003	-5,077789e-016	-0,000000e+000	1,705676e-025	9,024826e-001	2,853283e+003
1932	4;1*9;2*11;3*7;5*10;6*8	-0,370624	0,000857	0,000522	8218624000	1809674711	5125344	946	1	1	64	-3,111118e-001	-4,211965e-003	-1,251799e-011	-0,000000e+000	-9,030689e-024	1,396800e+000	6,446969e+003
1933	4;1*9;2*11;3*8;5*6;7*10	1,978107	0,001153	0,000691	18315264000	3183395547	4159399	317	3	3	130	1,684886e+000	4,925591e-003	1,905587e-023	-0,000000e+000	1,204896e-021	2,430383e+000	6,132025e+003
1934	4;1*9;2*11;3*8;5*7;6*10	-0,435635	0,000552	0,000363	17209344000	3618663249	4560041	523	1	1	123	-3,612859e-001	-4,107571e-003	-2,453445e-021	-0,000000e+000	3,013950e-024	1,404630e+000	7,826634e+003
1935	4;1*9;2*11;3*8;5*10;6*7	-0,068221	0,001340	0,000853	4921344000	1113349083	2661002	382	1	1	31	-6,202711e-002	-5,551454e-003	-3,964735e-012	-0,000000e+000	-3,693124e-026	1,651426e+000	3,859343e+003
1936	4;1*9;2*11;3*10;5*6;7*8	-3,161641	0,002087	0,001556	72198144000	10176343901	81732414	3184	14	14	519	-2,659005e+000	-8,357307e-002	-3,790956e-011	-0,000000e+000	-9,370644e-023	6,714428e+000	1,815504e+004
1937	4;1*9;2*11;3*10;5*7;6*8	3,098512	0,002275	0,001604	79017984000	15249865591	31409638	4095	13	13	569	2,726018e+000	6,824102e-002	9,049247e-013	-0,000000e+000	8,198406e-022	7,219707e+000	2,371738e+004
1938	4;1*9;2*11;3*10;5*8;6*7	2,678850	0,002173	0,001271	60381184000	13082260407	35956885	3387	1	1	367	2,193843e+000	1,815499e-002	-5,783996e-017	-0,000000e+000	6,880925e-023	4,966884e+000	1,700104e+004
1939	4;1*10;2*5;3*6;7*8;9*11	41,284133	0,006613	0,004823	171116544000	48327072163	373754580	7964	1	1	1246	3,839171e+001	8,168006e+000	9,328248e-004	-0,000000e+000	4,652274e-019	4,373991e+001	8,612374e+004
1940	4;1*10;2*5;3*6;7*9;8*11	-16,769729	0,003898	0,002818	151640064000	38946050668	40704530	2400	6	6	1087	-1,611871e+001	-1,195304e+000	-3,668641e-006	-0,000000e+000	-3,678693e-022	2,043986e+001	6,544397e+004
1941	4;1*10;2*5;3*6;7*11;8*9	22,746108	0,004283	0,002808	166529024000	39254401539	160298769	3272	11	11	1232	2,042499e+001	3,262570e+000	4,012719e-004	-0,000000e+000	2,525692e-020	2,421508e+001	6,771097e+004
1942	4;1*10;2*5;3*7;6*8;9*11	-47,487520	0,005084	0,003315	299075584000	72178150002	75450065	4470	14	14	2214	-4,220153e+001	-1,923971e+000	-1,336101e-006	-0,000000e+000	-1,423180e-020	4,906464e+001	1,283978e+005
1943	4;1*10;2*5;3*7;6*9;8*11	2,432610	0,001490	0,000926	11864064000	2613141816	1405706	52	2	2	84	2,254186e+000	9,681183e-003	-7,561465e-019	-0,000000e+000	9,800432e-024	2,770545e+000	6,491696e+003
1944	4;1*10;2*5;3*7;6*11;8*9	-4,492856	0,001830	0,001093	52742144000	10742124177	19518394	1922	0	0	349	-4,212756e+000	-2,554709e-001	-1,481138e-004	-0,000000e+000	-4,138704e-021	5,673645e+000	2,438922e+004
1945	4;1*10;2*5;3*8;6*7;9*11	37,447269	0,004388	0,003154	347817984000	74780269902	298119097	3290	14	14	2602	3,340038e+001	5,441615e+000	1,798982e-004	-0,000000e+000	3,517152e-021	4,065628e+001	1,162059e+005
1946	4;1*10;2*5;3*8;6*9;7*11	0,557460	0,000310	0,000220	14096384000	4355528636	3270007	166	0	0	95	5,263584e-001	5,821537e-003	1,532037e-016	-0,000000e+000	1,729949e-022	9,906644e-001	9,734527e+003
1947	4;1*10;2*5;3*8;6*11;7*9	2,669911	0,001542	0,001095	13604864000	2760516887	4482914	701	1	1	93	2,404645e+000	1,516379e-002	-1,826720e-011	-0,000000e+000	5,208813e-021	3,452726e+000	8,181966e+003
1948	4;1*10;2*5;3*9;6*7;8*11	-2,962466	0,001421	0,000866	20465664000	4533842028	4416869	167	2	2	130	-2,726548e+000	-1,278713e-001	1,715427e-016	-0,000000e+000	-4,541667e-020	3,646009e+000	1,005201e+004
1949	4;1*10;2*5;3*9;6*8;7*11	2,502203	0,001146	0,000869	14833664000	3271094138	3024428	218	2	2	96	2,249297e+000	2,327617e-002	-4,492675e-020	-0,000000e+000	1,341956e-023	3,059825e+000	8,596008e+003
1950	4;1*10;2*5;3*9;6*11;7*8	-3,723417	0,001487	0,000891	21469184000	4609841924	9502849	1437	4	4	143	-3,452215e+000	-1,195130e-001	-2,639172e-012	-0,000000e+000	-8,496021e-023	3,986437e+000	1,125571e+004
1951	4;1*10;2*5;3*11;6*7;8*9	6,368485	0,002544	0,001757	56203264000	10493458902	106428336	787	6	6	388	6,463824e+000	1,849662e+000	7,246153e-004	-0,000000e+000	2,147905e-021	8,772969e+000	2,223483e+004
1952	4;1*10;2*5;3*11;6*8;7*9	-7,677524	0,003200	0,002013	82970624000	18375413244	44663655	14255	5	5	592	-7,366152e+000	-7,050234e-001	1,462752e-009	-0,000000e+000	-1,512144e-018	1,093330e+001	3,592638e+004
1953	4;1*10;2*5;3*11;6*9;7*8	7,254463	0,002113	0,001272	90834944000	23670343427	96143206	12682	2	2	603	6,856519e+000	8,825200e-001	9,877622e-006	-0,000000e+000	1,025118e-016	8,601299e+000	3,114643e+004
1954	4;1*10;2*6;3*5;7*8;9*11	-24,599011	0,004653	0,004332	212793344000	60281945803	784979938	28514	10	10	1697	-2,267917e+001	-7,732053e+000	-3,557150e-003	-0,000000e+000	1,318670e-020	3,777546e+001	7,912683e+004
1955	4;1*10;2*6;3*5;7*9;8*11	9,527854	0,003220	0,002763	191617024000	48670499611	83340298	2819	8	8	1573	9,182100e+000	1,720351e+000	1,282013e-005	-0,000000e+000	4,047077e-019	1,777159e+001	4,694993e+004
1956	4;1*10;2*6;3*5;7*11;8*9	-11,921402	0,003248	0,002936	117950464000	27436858661	191379853	3146	4	4	887	-1,035800e+001	-3,044917e+000	-9,022183e-004	-0,000000e+000	1,695380e-020	2,067286e+001	3,155376e+004
1957	4;1*10;2*6;3*7;5*8;9*11	8,891628	0,002656	0,001567	57923584000	12621274018	12263244	1845	3	3	382	7,588802e+000	1,659531e-001	4,754360e-014	-0,000000e+000	1,569307e-023	9,580657e+000	1,585059e+004
1958	4;1*10;2*6;3*7;5*9;8*11	-1,624324	0,001304	0,000784	13113344000	2311605286	1709699	254	1	1	80	-1,479935e+000	-1,376822e-002	1,034272e-020	-0,000000e+000	-2,080530e-023	1,943171e+000	6,412086e+003
1959	4;1*10;2*6;3*7;5*11;8*9	2,251216	0,001226	0,000762	30091264000	6152610815	13524494	1687	2	2	185	2,128934e+000	5,636998e-002	9,887658e-008	-0,000000e+000	2,375575e-021	3,193460e+000	1,201632e+004
1960	4;1*10;2*6;3*8;5*7;9*11	-2,722642	0,002515	0,001528	40740864000	9735958455	15346595	1416	3	3	299	-2,293859e+000	-5,155713e-002	-6,094814e-017	-0,000000e+000	-2,279968e-023	6,710649e+000	2,026037e+004
1961	4;1*10;2*6;3*8;5*9;7*11	-0,637160	0,000335	0,000262	12621824000	2449031191	5380403	715	0	0	91	-6,040116e-001	-1,649508e-003	-9,172318e-012	-0,000000e+000	-8,143522e-024	8,554622e-001	1,653862e+004
1962	4;1*10;2*6;3*8;5*11;7*9	-1,303490	0,001002	0,000708	12601344000	2420791548	8411107	1600	1	1	89	-1,118273e+000	-2,185965e-002	2,469756e-007	-0,000000e+000	-4,057489e-024	2,326975e+000	9,557926e+003
1963	4;1*10;2*6;3*9;5*7;8*11	0,935123	0,000967	0,000592	21755904000	4554201467	5206339	357	0	0	165	7,667245e-001	-2,330000e-003	-5,195532e-015	-0,000000e+000	5,867553e-022	2,268240e+000	1,312412e+004
1964	4;1*10;2*6;3*9;5*8;7*11	-0,515726	0,000399	0,000237	9345024000	2264156744	4216910	552	0	0	67	-4,718134e-001	-1,943989e-003	-2,356548e-014	-0,000000e+000	-1,480251e-025	7,009631e-001	7,610483e+003
1965	4;1*10;2*6;3*9;5*11;7*8	2,089636	0,000768	0,000492	17577984000	3613074004	6157140	355	0	0	118	1,896687e+000	2,273849e-002	-3,400142e-012	-0,000000e+000	9,049336e-022	2,319530e+000	8,115443e+003
1966	4;1*10;2*6;3*11;5*7;8*9	-0,015850	0,001350	0,000660	49281024000	11718316482	37603845	4375	0	0	327	8,732691e-002	4,600288e-002	1,178207e-006	-0,000000e+000	2,069710e-022	2,566916e+000	2,776320e+004
1967	4;1*10;2*6;3*11;5*8;7*9	-0,838656	0,001089	0,000749	11331584000	1976728639	5490786	1297	4	4	73	-6,412769e-001	-1,410488e-002	-1,461375e-006	-0,000000e+000	-2,073193e-024	2,399508e+000	6,663111e+003
1968	4;1*10;2*6;3*11;5*9;7*8	-0,952356	0,001465	0,000942	10860544000	1626644565	6055352	1062	0	0	90	-6,596985e-001	2,754313e-002	1,740491e-008	-0,000000e+000	6,926345e-025	2,445921e+000	6,030150e+003
1969	4;1*10;2*7;3*5;6*8;9*11	32,377967	0,004441	0,004290	240789504000	63261041546	123844043	5831	16	16	1926	2,796453e+001	3,717365e+000	4,460295e-005	-0,000000e+000	2,940247e-019	4,518441e+001	7,093717e+004
1970	4;1*10;2*7;3*5;6*9;8*11	-1,936659	0,000807	0,000508	25073664000	6852688836	2835241	174	2	2	158	-1,661796e+000	-2,569155e-002	1,736952e-023	-0,000000e+000	-3,092713e-022	2,696627e+000	7,811144e+003
1971	4;1*10;2*7;3*5;6*11;8*9	2,751802	0,001576	0,001208	21755904000	5586824978	16183631	540	3	3	126	2,501620e+000	3,506742e-001	-7,507481e-007	-0,000000e+000	-2,569049e-022	5,332092e+000	8,478412e+003
1972	4;1*10;2*7;3*6;5*8;9*11	3,115735	0,002320	0,001321	97040384000	22092423478	16899058	2316	3	3	685	2,787121e+000	1,237915e-001	4,378294e-012	-0,000000e+000	-6,024536e-019	7,820816e+000	3,079879e+004
1973	4;1*10;2*7;3*6;5*9;8*11	1,034179	0,000877	0,000549	10614784000	2223259831	1883180	249	1	1	72	8,647802e-001	8,635421e-004	-4,594088e-020	-0,000000e+000	2,382085e-023	1,628014e+000	4,918331e+003
1974	4;1*10;2*7;3*6;5*11;8*9	-0,077204	0,001437	0,000897	16205824000	4051187373	7074204	358	0	0	96	-7,533820e-002	-1,616842e-002	-4,942829e-007	-0,000000e+000	-1,758088e-023	2,389374e+000	7,416171e+003
1975	4;1*10;2*7;3*8;5*6;9*11	-0,230123	0,003457	0,001830	125814784000	25419444575	87816387	4051	5	5	908	8,344523e-002	-1,840492e-003	-4,241727e-007	-0,000000e+000	2,178472e-022	7,551967e+000	4,002549e+004
1976	4;1*10;2*7;3*8;5*9;6*11	1,346026	0,001116	0,000578	12232704000	2606606128	6754396	888	5	5	100	1,290743e+000	4,337559e-002	-2,595328e-014	-0,000000e+000	-6,376430e-024	1,501253e+000	7,507915e+003
1977	4;1*10;2*7;3*8;5*11;6*9	-0,353498	0,000470	0,000301	13441024000	2995166284	3977607	496	0	0	77	-3,009339e-001	6,210322e-003	-2,381241e-012	-0,000000e+000	-8,935564e-025	8,204713e-001	6,378343e+003
1978	4;1*10;2*7;3*9;5*6;8*11	-0,699956	0,001103	0,000596	21182464000	3857237859	4532474	310	0	0	134	-5,386595e-001	2,130284e-003	-3,544373e-023	-0,000000e+000	-3,690431e-020	2,194314e+000	7,111963e+003
1979	4;1*10;2*7;3*9;5*8;6*11	-0,343716	0,000214	0,000109	30152704000	11637640383	37388286	4948	0	0	188	-3,373786e-001	-2,277025e-002	-3,658113e-011	-0,000000e+000	-6,141478e-023	5,714991e-001	4,036134e+004
1980	4;1*10;2*7;3*9;5*11;6*8	-1,589787	0,001023	0,000727	11188224000	2060236796	4492557	437	2	2	72	-1,388618e+000	-2,541728e-002	8,859145e-012	-0,000000e+000	-2,358122e-025	2,410212e+000	6,776600e+003
1981	4;1*10;2*7;3*11;5*6;8*9	1,800698	0,001426	0,000966	38938624000	7147204256	61744334	638	2	2	269	1,342519e+000	-2,170084e-002	-1,011454e-010	-0,000000e+000	8,052140e-021	3,714386e+000	1,616083e+004
1982	4;1*10;2*7;3*11;5*8;6*9	0,976507	0,000825	0,000490	16021504000	2914417880	4859556	613	5	5	117	6,385561e-001	4,923188e-003	2,270430e-018	-0,000000e+000	2,062824e-023	1,737414e+000	6,828429e+003
1983	4;1*10;2*7;3*11;5*9;6*8	-0,315356	0,001601	0,000885	11925504000	2289152666	8540332	2121	1	1	71	-2,915608e-001	-1,761592e-003	-1,775665e-007	-0,000000e+000	-3,831176e-024	1,733928e+000	8,350197e+003
1984	4;1*10;2*8;3*5;6*7;9*11	-27,822418	0,004955	0,004671	218507264000	52685071671	566858801	19497	10	10	1664	-2,411845e+001	-7,131101e+000	-2,211998e-003	-0,000000e+000	7,265820e-022	4,278905e+001	7,166930e+004
1985	4;1*10;2*8;3*5;6*9;7*11	-0,196854	0,000554	0,000354	14383104000	3862914212	2141738	183	0	0	94	-1,051760e-001	-3,871480e-003	5,842282e-025	-0,000000e+000	7,444496e-026	1,394063e+000	4,156964e+003
1986	4;1*10;2*8;3*5;6*11;7*9	-1,034446	0,001381	0,001012	23169024000	5607903408	4784685	635	1	1	158	-9,456808e-001	-7,586408e-002	4,579629e-014	-0,000000e+000	-5,639913e-022	3,497662e+000	1,036621e+004
1987	4;1*10;2*8;3*6;5*7;9*11	-4,969595	0,002995	0,001354	232085504000	61663612662	128015126	10681	26	26	1794	-4,671589e+000	-4,914266e-001	-1,693679e-006	-0,000000e+000	-5,765913e-021	9,781179e+000	6,496225e+004
1988	4;1*10;2*8;3*6;5*9;7*11	-0,829517	0,000436	0,000293	8525824000	2236940612	3546674	353	0	0	52	-7,853553e-001	-5,982128e-003	-1,267607e-012	-0,000000e+000	-4,624297e-025	9,527002e-001	7,151377e+003
1989	4;1*10;2*8;3*6;5*11;7*9	-0,296616	0,000944	0,000517	42809344000	11456332310	20660025	1934	0	0	294	-2,999178e-001	3,841306e-002	2,698504e-009	-0,000000e+000	-6,087940e-023	1,906857e+000	2,688942e+004
1990	4;1*10;2*8;3*7;5*6;9*11	6,066029	0,001411	0,001335	35682304000	7760805290	61936301	1992	2	2	271	5,083618e+000	4,932831e-001	4,510027e-006	-0,000000e+000	1,090889e-024	8,666976e+000	8,605477e+003
1991	4;1*10;2*8;3*7;5*9;6*11	0,175771	0,000938	0,000535	2627584000	529339232	1221940	137	0	0	12	1,657182e-001	1,417898e-002	2,161695e-012	-0,000000e+000	5,383549e-027	7,010374e-001	2,319906e+003
1992	4;1*10;2*8;3*7;5*11;6*9	-0,571482	0,000420	0,000282	11474944000	2184278220	4280665	658	0	0	67	-5,085493e-001	-1,704483e-002	4,292481e-008	-0,000000e+000	-3,882161e-022	8,707017e-001	5,279910e+003
1993	4;1*10;2*8;3*9;5*6;7*11	2,231198	0,000954	0,000617	26875904000	4169996693	9898431	1089	0	0	174	1,898964e+000	5,938684e-002	7,765249e-011	-0,000000e+000	5,856295e-024	2,539213e+000	8,361750e+003
1994	4;1*10;2*8;3*9;5*7;6*11	-1,262162	0,000889	0,000640	11065344000	2136367035	4831555	557	0	0	71	-1,079896e+000	-1,585220e-002	9,909333e-013	-0,000000e+000	-7,848108e-021	2,264111e+000	5,606120e+003
1995	4;1*10;2*8;3*9;5*11;6*7	1,495317	0,000606	0,000374	39450624000	9328751704	25857128	1937	1	1	262	1,376254e+000	-3,276684e-002	9,062577e-010	-0,000000e+000	9,677144e-023	2,285792e+000	1,869725e+004
1996	4;1*10;2*8;3*11;5*6;7*9	-2,058513	0,001551	0,001135	26302464000	4478836128	9658884	892	1	1	178	-1,577055e+000	-2,826585e-002	3,225868e-017	-0,000000e+000	1,006970e-023	4,195144e+000	9,516298e+003
1997	4;1*10;2*8;3*11;5*7;6*9	-0,855919	0,001650	0,001111	4593664000	762875786	1325200	144	0	0	33	-5,767104e-001	2,839747e-004	-2,150068e-016	-0,000000e+000	-2,453105e-023	2,273009e+000	2,582437e+003
1998	4;1*10;2*8;3*11;5*9;6*7	-0,450284	0,000718	0,000395	42358784000	8685491804	32147224	4221	4	4	288	-2,754596e-001	-4,095944e-003	-5,740155e-011	-0,000000e+000	-8,199456e-025	2,341754e+000	2,231689e+004
1999	4;1*10;2*9;3*5;6*7;8*11	3,906025	0,001862	0,001391	43751424000	10411786919	27806430	1377	5	5	282	3,280857e+000	2,760872e-001	2,620335e-005	-0,000000e+000	-4,559476e-022	6,177262e+000	1,202608e+004
2000	4;1*10;2*9;3*5;6*8;7*11	-1,863868	0,001046	0,000844	32344064000	7979339146	8286218	1158	3	3	238	-1,644423e+000	-9,760118e-002	1,150360e-013	-0,000000e+000	-3,242406e-020	3,606372e+000	9,487321e+003
2001	4;1*10;2*9;3*5;6*11;7*8	1,225976	0,001309	0,001010	28391424000	7200175698	21053756	937	0	0	207	1,032754e+000	1,583307e-001	1,558499e-005	-0,000000e+000	6,598813e-022	4,706288e+000	1,038604e+004
2002	4;1*10;2*9;3*6;5*7;8*11	1,387417	0,000841	0,000556	23578624000	6141151368	7696878	972	1	1	161	1,225782e+000	2,120277e-002	-1,176952e-012	-0,000000e+000	-8,136495e-023	2,597921e+000	9,527215e+003
2003	4;1*10;2*9;3*6;5*8;7*11	-0,057636	0,000772	0,000456	9897984000	2661754279	3472597	409	1	1	68	-7,966804e-002	1,042108e-002	7,550725e-017	-0,000000e+000	-1,221322e-021	8,760921e-001	6,608380e+003
2004	4;1*10;2*9;3*6;5*11;7*8	-0,447799	0,001279	0,000709	15202304000	3643807789	6961240	521	0	0	83	-3,626643e-001	-4,846763e-002	1,172648e-009	-0,000000e+000	-1,115265e-024	1,702041e+000	6,595630e+003
2005	4;1*10;2*9;3*7;5*6;8*11	-1,127049	0,000822	0,000602	11618304000	2020659728	4837177	502	3	3	75	-8,940139e-001	-1,908087e-002	5,946513e-017	-0,000000e+000	-1,064150e-018	2,507111e+000	2,863302e+003
2006	4;1*10;2*9;3*7;5*8;6*11	0,330666	0,000391	0,000217	43382784000	13926134491	26958485	2646	2	2	272	3,160155e-001	-1,163133e-003	1,273307e-010	-0,000000e+000	2,527444e-023	8,214981e-001	2,977027e+004
2007	4;1*10;2*9;3*7;5*11;6*8	0,237611	0,000917	0,000586	27449344000	6218274518	13177330	1587	0	0	188	1,971253e-001	3,739820e-002	-1,537977e-009	-0,000000e+000	-1,040941e-022	1,831741e+000	1,543323e+004
2008	4;1*10;2*9;3*8;5*6;7*11	-4,470344	0,002467	0,001718	139474944000	18293808056	58666425	8461	1	1	921	-3,972188e+000	-3,656693e-001	-2,999276e-009	-0,000000e+000	1,355419e-020	6,393782e+000	3,478837e+004
2009	4;1*10;2*9;3*8;5*7;6*11	0,126532	0,000730	0,000445	29292544000	6081901960	13647965	2393	1	1	210	8,497537e-002	-3,079267e-003	-5,858159e-008	-0,000000e+000	-3,957482e-023	1,730958e+000	1,015729e+004
2010	4;1*10;2*9;3*8;5*11;6*7	2,537143	0,001753	0,001093	92268544000	17536622062	55405573	5927	8	8	598	2,458537e+000	2,855413e-001	-2,842158e-009	-0,000000e+000	9,728981e-023	4,527194e+000	4,164911e+004
2011	4;1*10;2*9;3*11;5*6;7*8	3,025812	0,001696	0,001272	34023424000	5329376635	42494775	1549	4	4	247	2,243689e+000	4,628809e-002	-1,030399e-011	-0,000000e+000	6,590682e-022	5,509465e+000	8,789254e+003
2012	4;1*10;2*9;3*11;5*7;6*8	-2,615513	0,001765	0,000930	81885184000	17063247743	36045832	4336	0	0	622	-2,204108e+000	-4,493179e-002	-1,191795e-012	-0,000000e+000	8,386232e-022	6,091012e+000	2,532147e+004
2013	4;1*10;2*9;3*11;5*8;6*7	2,089025	0,000982	0,000614	82909184000	20321252446	58056106	4578	1	1	569	1,708769e+000	-5,835625e-003	2,476977e-010	-0,000000e+000	2,341738e-020	4,105197e+000	2,247366e+004
2014	4;1*10;2*11;3*5;6*7;8*9	-7,840202	0,002445	0,002232	47089664000	11285637856	197166619	14705	3	3	383	-7,365443e+000	-2,814142e+000	-3,123309e-003	-0,000000e+000	-1,221834e-019	1,599245e+001	1,820373e+004
2015	4;1*10;2*11;3*5;6*8;7*9	9,959924	0,002899	0,002543	96589824000	26156518851	67305574	4353	2	2	745	8,949679e+000	1,631104e+000	2,883034e-004	-0,000000e+000	-3,886278e-020	1,879891e+001	2,971586e+004
2016	4;1*10;2*11;3*5;6*9;7*8	-8,821455	0,002388	0,002160	41375744000	11224051230	68398915	2215	9	9	304	-7,428924e+000	-1,445982e+000	-5,567576e-004	-0,000000e+000	-5,656690e-020	1,381911e+001	1,418126e+004
2017	4;1*10;2*11;3*6;5*7;8*9	-3,168938	0,001727	0,000880	82663424000	22212694438	88233924	3670	6	6	594	-2,878638e+000	-2,384796e-001	-6,486081e-006	-0,000000e+000	-2,445051e-021	5,682372e+000	2,890471e+004
2018	4;1*10;2*11;3*6;5*8;7*9	5,204827	0,001727	0,001146	49035264000	10298734723	14429047	2214	0	0	336	4,176809e+000	6,526424e-002	1,801970e-015	-0,000000e+000	2,245509e-022	6,919520e+000	1,768608e+004
2019	4;1*10;2*11;3*6;5*9;7*8	-1,804332	0,002118	0,001139	57636864000	11019164810	36569002	2249	4	4	419	-1,894903e+000	-1,015020e-001	1,328538e-014	-0,000000e+000	-1,326721e-023	4,639328e+000	1,947011e+004
2020	4;1*10;2*11;3*7;5*6;8*9	1,899469	0,001286	0,001018	20527104000	3664491955	51180553	1080	3	3	134	1,850606e+000	2,538597e-001	1,158465e-005	-0,000000e+000	-2,081259e-022	4,833265e+000	6,123209e+003
2021	4;1*10;2*11;3*7;5*8;6*9	0,073873	0,001219	0,000720	31197184000	6076798852	9962291	2090	3	3	236	2,097266e-001	1,160724e-002	-2,963187e-021	-0,000000e+000	-1,786625e-022	2,443667e+000	7,780449e+003
2022	4;1*10;2*11;3*7;5*9;6*8	0,610222	0,001603	0,000990	16492544000	3649296134	7554641	1096	2	2	115	6,272237e-001	1,411869e-002	-3,029969e-018	-0,000000e+000	-6,148231e-023	2,990276e+000	7,569975e+003
2023	4;1*10;2*11;3*8;5*6;7*9	-1,331304	0,002062	0,001221	53499904000	10433465012	61602426	2643	6	6	388	-1,105598e+000	-3,013093e-002	-2,627409e-009	-0,000000e+000	-1,753086e-022	5,142207e+000	2,096932e+004
2024	4;1*10;2*11;3*8;5*7;6*9	0,916721	0,001276	0,000923	15570944000	3061442890	5408656	976	0	0	122	6,500316e-001	-3,919581e-003	2,575959e-016	-0,000000e+000	3,180885e-023	3,698723e+000	5,604261e+003
2025	4;1*10;2*11;3*8;5*9;6*7	-2,144309	0,001596	0,001091	24336384000	4743886632	23589607	1922	0	0	177	-2,224580e+000	-7,125768e-002	-5,809868e-011	-0,000000e+000	-1,863156e-023	4,593304e+000	9,422737e+003
2026	4;1*10;2*11;3*9;5*6;7*8	3,254346	0,000913	0,000749	22452224000	3928634875	127706716	4739	1	1	166	2,835756e+000	1,484477e-001	1,740158e-006	-0,000000e+000	2,981737e-022	5,220113e+000	7,395525e+003
2027	4;1*10;2*11;3*9;5*7;6*8	-4,292582	0,001526	0,001219	12888064000	2829372732	8250960	924	0	0	118	-3,276965e+000	-6,199746e-002	-1,916835e-020	-0,000000e+000	-2,490048e-022	6,488752e+000	4,282853e+003
2028	4;1*10;2*11;3*9;5*8;6*7	1,032804	0,000901	0,000753	20649984000	4727693701	28571331	1628	7	7	164	8,627796e-001	3,455355e-002	-6,141792e-010	-0,000000e+000	-1,817781e-023	4,014583e+000	4,653939e+003
2029	4;1*11;2*5;3*6;7*8;9*10	-43,126947	0,007204	0,003545	445159424000	129672049768	4770604705	920805	45	41	3069	-4,003895e+001	-1,553972e+001	-1,808475e-002	-1,206457e-003	-7,548841e-020	4,530619e+001	3,098629e+005
2030	4;1*11;2*5;3*6;7*9;8*10	51,389837	0,005877	0,004135	451467264000	131699185964	580806151	13279	31	31	3442	4,636549e+001	7,237050e+000	3,787466e-004	-0,000000e+000	5,883840e-019	5,287824e+001	1,845995e+005
2031	4;1*11;2*5;3*6;7*10;8*9	-34,267735	0,005781	0,004314	159688704000	45687307087	475268112	10549	8	8	1151	-3,067980e+001	-7,278146e+000	-8,432260e-004	-0,000000e+000	-2,215340e-019	3,899148e+001	7,109046e+004
2032	4;1*11;2*5;3*7;6*8;9*10	50,886727	0,006545	0,004546	221067264000	53055795862	357947466	5699	18	18	1617	4,557834e+001	7,490755e+000	6,399948e-004	-0,000000e+000	1,185693e-017	5,182059e+001	1,011478e+005
2033	4;1*11;2*5;3*7;6*9;8*10	-44,384159	0,005334	0,003939	190121984000	40989654314	40362972	3018	9	9	1427	-4,011674e+001	-1,205750e+000	-1,786753e-017	-0,000000e+000	-3,602871e-020	4,591480e+001	9,545725e+004
2034	4;1*11;2*5;3*7;6*10;8*9	43,985107	0,005582	0,004131	234973184000	41491896630	154894483	3627	22	22	1683	3,992772e+001	4,952841e+000	2,822372e-005	-0,000000e+000	8,767650e-017	4,490057e+001	9,440922e+004
2035	4;1*11;2*5;3*8;6*7;9*10	-40,017506	0,005975	0,004298	213899264000	42385630016	989650544	18387	10	10	1493	-3,566463e+001	-1,107460e+001	-3,960659e-003	-0,000000e+000	1,084921e-020	4,268730e+001	1,092513e+005
2036	4;1*11;2*5;3*8;6*9;7*10	-8,840029	0,001879	0,001502	21837824000	4753789317	5211317	643	1	1	122	-7,453921e+000	-9,908587e-002	-1,139699e-018	-0,000000e+000	-6,862529e-023	9,824588e+000	1,115512e+004
2037	4;1*11;2*5;3*8;6*10;7*9	-24,755092	0,003849	0,003099	143386624000	28943928289	38837650	4216	4	4	1045	-2,229094e+001	-9,405102e-001	-4,353064e-010	-0,000000e+000	-3,564633e-021	2,662899e+001	6,174809e+004
2038	4;1*11;2*5;3*9;6*7;8*10	52,989746	0,005626	0,004224	287401984000	60412435717	320053583	2831	12	12	2087	4,861505e+001	8,648209e+000	4,881080e-005	-0,000000e+000	4,993644e-020	5,535374e+001	1,409161e+005
2039	4;1*11;2*5;3*9;6*8;7*10	-23,555185	0,004505	0,003318	135194624000	28307271524	33555833	2835	5	5	986	-2,180683e+001	-1,001287e+000	-2,669201e-016	-0,000000e+000	-5,796464e-021	2,676750e+001	7,245410e+004
2040	4;1*11;2*5;3*9;6*10;7*8	30,612854	0,004283	0,002955	177588224000	36172084528	157047661	11320	10	10	1354	2,828938e+001	3,673968e+000	3,095228e-006	-0,000000e+000	8,800742e-020	3,214504e+001	8,836472e+004
2041	4;1*11;2*5;3*10;6*7;8*9	-45,809133	0,007570	0,004711	277121024000	47034378724	1478686381	22844	10	10	2015	-4,233654e+001	-1,499373e+001	-6,897803e-003	-0,000000e+000	-1,050896e-018	5,202323e+001	1,371484e+005
2042	4;1*11;2*5;3*10;6*8;7*9	54,939225	0,005555	0,004488	421566464000	91801714434	255001387	9859	20	20	3232	4,794636e+001	6,263883e+000	8,164088e-005	-0,000000e+000	4,331878e-017	6,015245e+001	1,189847e+005
2043	4;1*11;2*5;3*10;6*9;7*8	-37,891825	0,004935	0,003461	316258304000	71836285404	547181636	7719	26	26	2326	-3,414365e+001	-7,037193e+000	-1,341048e-004	-0,000000e+000	-6,710634e-015	4,361760e+001	8,745965e+004
2044	4;1*11;2*6;3*5;7*8;9*10	24,427823	0,005066	0,004890	135501824000	39273748536	1800119436	562535	9	8	1044	2,269478e+001	1,152312e+001	2,674430e-002	1,365954e-013	-8,137458e-017	3,947674e+001	7,268694e+004
2045	4;1*11;2*6;3*5;7*9;8*10	-29,402510	0,005500	0,005081	317241344000	91906448700	658612370	17553	37	37	2625	-2,639151e+001	-7,411663e+000	-1,517590e-003	-0,000000e+000	-4,098455e-019	4,554531e+001	1,061786e+005
2046	4;1*11;2*6;3*5;7*10;8*9	21,353947	0,004083	0,003980	157865984000	45759530394	804469911	27638	13	13	1258	1,867206e+001	6,611925e+000	3,328332e-003	-0,000000e+000	4,093861e-019	3,481946e+001	5,782305e+004
2047	4;1*11;2*6;3*7;5*8;9*10	-10,452320	0,002051	0,001320	132020224000	30784498668	180395236	4915	5	5	902	-8,861974e+000	-6,648301e-001	-9,825198e-006	-0,000000e+000	-9,306124e-022	1,075036e+001	3,312573e+004
2048	4;1*11;2*6;3*7;5*9;8*10	11,853839	0,002722	0,001488	119629824000	25231093363	25738284	4225	4	4	845	1,004569e+001	1,145967e-001	-6,346369e-012	-0,000000e+000	6,774390e-020	1,222673e+001	4,416347e+004
2049	4;1*11;2*6;3*7;5*10;8*9	-8,267106	0,003239	0,001876	74409984000	15993458334	56808524	1579	1	1	523	-7,393448e+000	-2,510208e-001	2,240575e-011	-0,000000e+000	-1,930479e-022	9,225680e+000	2,558301e+004
2050	4;1*11;2*6;3*8;5*7;9*10	3,654016	0,002929	0,001810	47212544000	11427007392	77276052	1854	3	3	328	2,944542e+000	1,636285e-001	2,207593e-006	-0,000000e+000	-7,931061e-023	7,223298e+000	2,226793e+004
2051	4;1*11;2*6;3*8;5*9;7*10	0,560106	0,001067	0,000629	11618304000	2590108033	8662710	493	0	0	77	5,487175e-001	1,108807e-002	7,117657e-013	-0,000000e+000	1,458062e-025	1,745417e+000	7,594133e+003
2052	4;1*11;2*6;3*8;5*10;7*9	3,025583	0,001841	0,001056	22185984000	4692121317	11203721	1240	2	2	165	2,555628e+000	7,820885e-002	1,409065e-011	-0,000000e+000	1,429906e-024	4,023627e+000	1,366048e+004
2053	4;1*11;2*6;3*9;5*7;8*10	-4,411407	0,002869	0,001706	70744064000	16091724878	28222322	2586	3	3	501	-3,250116e+000	-2,532546e-002	-3,149223e-016	-0,000000e+000	-9,285192e-023	9,892522e+000	4,184564e+004
2054	4;1*11;2*6;3*9;5*8;7*10	0,135114	0,000830	0,000466	14383104000	3956590743	11799857	578	1	1	91	1,139519e-001	-4,504533e-003	1,154417e-008	-0,000000e+000	-3,619252e-022	1,577722e+000	1,059338e+004
2055	4;1*11;2*6;3*9;5*10;7*8	-3,484413	0,001476	0,000920	23701504000	4965539568	19417582	947	1	1	194	-3,012811e+000	-1,400523e-001	-6,783830e-008	-0,000000e+000	-3,141370e-022	4,531601e+000	1,029491e+004
2056	4;1*11;2*6;3*10;5*7;8*9	0,362232	0,004028	0,001777	86288384000	16741577862	100849523	1409	8	8	611	-3,244260e-001	-1,491750e-001	-1,377931e-007	-0,000000e+000	-4,131881e-023	7,420899e+000	4,051120e+004
2057	4;1*11;2*6;3*10;5*8;7*9	3,819845	0,001496	0,000828	61630464000	12221314072	28240298	2550	3	3	450	3,170799e+000	3,642575e-002	-1,958819e-015	-0,000000e+000	2,226790e-020	6,191718e+000	3,351845e+004
2058	4;1*11;2*6;3*10;5*9;7*8	1,575024	0,001691	0,001034	28125184000	4637464147	21058190	1391	5	5	211	1,231388e+000	1,301355e-002	-8,632905e-014	-0,000000e+000	-1,178583e-023	4,114663e+000	1,219800e+004
2059	4;1*11;2*7;3*5;6*8;9*10	-34,638578	0,005133	0,004635	239458304000	63945437955	693222570	21297	8	8	1860	-3,030577e+001	-8,657534e+000	-2,197307e-003	-0,000000e+000	-1,220910e-017	4,731501e+001	8,764154e+004
2060	4;1*11;2*7;3*5;6*9;8*10	33,591036	0,004257	0,003921	262621184000	62739389229	101401467	2690	10	10	2024	2,851327e+001	3,204192e+000	4,726288e-005	-0,000000e+000	-2,303095e-020	4,520620e+001	8,028454e+004
2061	4;1*11;2*7;3*5;6*10;8*9	-33,046819	0,004904	0,004570	236734464000	48455545795	376312856	4400	15	15	1842	-2,814746e+001	-7,315122e+000	-1,421020e-003	-0,000000e+000	1,222014e-022	4,455488e+001	6,590650e+004
2062	4;1*11;2*7;3*6;5*8;9*10	-3,513885	0,002786	0,001653	88459264000	20849360993	113865782	2299	3	3	648	-3,076354e+000	-4,611666e-001	-7,835003e-005	-0,000000e+000	-4,496284e-020	8,384616e+000	2,692685e+004
2063	4;1*11;2*7;3*6;5*9;8*10	0,283889	0,002413	0,001437	105560064000	21909459812	16707243	2673	17	17	740	5,802261e-001	8,284854e-002	1,131031e-011	-0,000000e+000	6,714081e-020	9,592694e+000	3,228116e+004
2064	4;1*11;2*7;3*6;5*10;8*9	0,196249	0,003507	0,001907	71419904000	16092821602	52049589	1478	3	3	502	-1,728257e-001	-2,053596e-001	1,881044e-014	-0,000000e+000	1,346577e-022	7,743697e+000	3,414734e+004
2065	4;1*11;2*7;3*8;5*6;9*10	-1,050543	0,005018	0,002598	108120064000	20997214946	424412932	5378	1	1	725	-1,062826e+000	1,900544e-002	6,746059e-007	-0,000000e+000	-4,996235e-022	7,997685e+000	4,283509e+004
2066	4;1*11;2*7;3*8;5*9;6*10	-1,415455	0,001561	0,000922	31954944000	7125065767	34297683	4625	1	1	221	-1,536256e+000	-9,041422e-002	-2,524598e-007	-0,000000e+000	7,928270e-022	2,750278e+000	1,411936e+004
2067	4;1*11;2*7;3*8;5*10;6*9	0,366111	0,000697	0,000362	42706944000	10890246997	15057816	2315	1	1	281	2,607403e-001	-8,168207e-002	-3,858610e-010	-0,000000e+000	8,555916e-025	1,545696e+000	1,453856e+004
2068	4;1*11;2*7;3*9;5*6;8*10	2,964523	0,002570	0,001946	74307584000	15822930539	124108388	29519	5	3	548	2,126984e+000	7,741347e-003	9,603055e-012	-0,000000e+000	-3,142369e-024	1,054755e+001	3,902995e+004
2069	4;1*11;2*7;3*9;5*8;6*10	1,293746	0,000643	0,000432	21387264000	5575883498	15688863	1711	0	0	148	1,250516e+000	5,591954e-002	9,833600e-013	-0,000000e+000	3,191778e-024	1,582571e+000	1,312365e+004
2070	4;1*11;2*7;3*9;5*10;6*8	1,493057	0,001797	0,001054	20015104000	3539191771	5498905	1083	2	2	130	1,130802e+000	4,867371e-002	-4,201459e-013	-0,000000e+000	-4,301931e-022	3,861445e+000	6,822138e+003
2071	4;1*11;2*7;3*10;5*6;8*9	0,757320	0,003446	0,001913	96671744000	15685436924	420178827	5521	3	3	717	1,158494e+000	3,581854e-001	8,299639e-006	-0,000000e+000	2,461151e-023	7,429454e+000	4,541505e+004
2072	4;1*11;2*7;3*10;5*8;6*9	-2,043783	0,001393	0,000908	16594944000	3236305805	6777058	868	1	1	111	-1,529574e+000	-5,846031e-002	-1,736327e-014	-0,000000e+000	-1,354238e-023	3,145504e+000	8,845831e+003
2073	4;1*11;2*7;3*10;5*9;6*8	0,574513	0,001689	0,000942	37894144000	7774037004	24367578	2819	3	3	289	5,131578e-001	1,152804e-002	-4,550538e-015	-0,000000e+000	2,461199e-023	2,721368e+000	1,874529e+004
2074	4;1*11;2*8;3*5;6*7;9*10	30,911638	0,005333	0,004822	189302784000	46718530522	1665752334	213218	11	10	1456	2,718767e+001	1,169403e+001	1,633427e-002	-5,697334e-008	8,037104e-018	4,557923e+001	9,018666e+004
2075	4;1*11;2*8;3*5;6*9;7*10	7,753264	0,001465	0,001177	62715904000	16504880008	25212645	1246	4	4	475	6,520407e+000	3,440543e-001	7,173694e-008	-0,000000e+000	2,849821e-022	1,065573e+001	1,969980e+004
2076	4;1*11;2*8;3*5;6*10;7*9	19,319948	0,003791	0,003659	188893184000	44987886426	78228415	4353	12	12	1513	1,706335e+001	2,349332e+000	4,296444e-007	-0,000000e+000	-1,616561e-020	2,767763e+001	6,631619e+004
2077	4;1*11;2*8;3*6;5*7;9*10	4,697153	0,003235	0,002086	139741184000	37299918130	385413477	7712	8	8	1087	4,682923e+000	1,143619e+000	2,122211e-004	-0,000000e+000	3,731796e-023	1,085089e+001	5,152368e+004
2078	4;1*11;2*8;3*6;5*9;7*10	3,204481	0,001195	0,000705	18683904000	4445892082	8311827	1050	2	2	108	2,728385e+000	2,091520e-002	-4,103702e-012	-0,000000e+000	7,743234e-024	3,464993e+000	1,070578e+004
2079	4;1*11;2*8;3*6;5*10;7*9	1,004687	0,002128	0,001214	32364544000	7422165343	15647433	2839	4	4	246	1,034064e+000	7,861660e-002	1,092222e-006	-0,000000e+000	1,364410e-022	4,346033e+000	1,818514e+004
2080	4;1*11;2*8;3*7;5*6;9*10	-7,904609	0,001909	0,001866	30377984000	6501995068	227374743	5144	3	3	239	-6,744937e+000	-1,185859e+000	-1,343979e-004	-0,000000e+000	-2,358800e-021	1,018754e+001	1,197694e+004
2081	4;1*11;2*8;3*7;5*9;6*10	0,074293	0,001033	0,000632	26302464000	6884031469	24661085	1761	2	2	167	1,416889e-001	-3,161903e-002	5,492696e-012	-0,000000e+000	2,421803e-023	2,036947e+000	1,509009e+004
2082	4;1*11;2*8;3*7;5*10;6*9	0,524553	0,001331	0,000824	5924864000	1441932582	6726941	471	0	0	37	5,397213e-001	-1,929697e-002	4,280315e-008	-0,000000e+000	-7,945157e-025	1,629583e+000	5,314365e+003
2083	4;1*11;2*8;3*9;5*6;7*10	-3,485030	0,002100	0,001192	13768704000	2296902657	6916991	524	4	4	103	-2,415634e+000	9,050488e-003	3,732409e-018	-0,000000e+000	-1,455088e-022	4,502771e+000	4,252464e+003
2084	4;1*11;2*8;3*9;5*7;6*10	1,875823	0,000982	0,000778	30111744000	7183761505	23518289	1975	2	2	172	1,593169e+000	4,670513e-002	3,251337e-010	-0,000000e+000	6,333567e-024	3,728826e+000	1,808791e+004
2085	4;1*11;2*8;3*9;5*10;6*7	-2,578123	0,001147	0,000819	27080704000	5640972507	25739891	1920	4	4	201	-2,143172e+000	-8,058923e-003	-1,192260e-010	-0,000000e+000	-2,899769e-023	4,087576e+000	8,827646e+003
2086	4;1*11;2*8;3*10;5*6;7*9	-0,222669	0,001918	0,001499	38733824000	6712514482	31920653	1592	3	3	328	-1,470871e-001	-2,278918e-002	-1,870377e-009	-0,000000e+000	-9,277786e-022	6,751434e+000	1,334606e+004
2087	4;1*11;2*8;3*10;5*7;6*9	0,137500	0,001951	0,001189	21182464000	3862973893	8578421	973	1	1	145	-3,275589e-001	-3,690942e-002	-5,688490e-018	-0,000000e+000	-3,514147e-022	4,275027e+000	1,031381e+004
2088	4;1*11;2*8;3*10;5*9;6*7	0,445237	0,001105	0,000725	33941504000	5619936961	20736850	1912	1	1	252	1,458076e-001	-1,949317e-002	-3,124830e-014	-0,000000e+000	-2,777657e-020	3,894697e+000	1,077324e+004
2089	4;1*11;2*9;3*5;6*7;8*10	-44,425573	0,005479	0,005385	276076544000	68704102800	894733443	33971	15	15	2142	-3,852384e+001	-1,212901e+001	-2,969796e-003	-0,000000e+000	7,069664e-021	6,356403e+001	1,132704e+005
2090	4;1*11;2*9;3*5;6*8;7*10	18,667119	0,004127	0,003827	188155904000	43390006314	73138405	2855	9	9	1501	1,678751e+001	2,626339e+000	3,600895e-006	-0,000000e+000	3,000109e-019	2,932094e+001	6,014531e+004
2091	4;1*11;2*9;3*5;6*10;7*8	-26,689185	0,003709	0,003472	194381824000	40591711131	290874176	4658	15	15	1531	-2,221542e+001	-5,365250e+000	-8,322325e-004	-0,000000e+000	7,814977e-021	3,586565e+001	5,370297e+004
2092	4;1*11;2*9;3*6;5*7;8*10	-6,978728	0,003225	0,002120	142116864000	36838931338	68909965	6255	7	7	1093	-6,566657e+000	-4,788465e-001	1,181266e-005	-0,000000e+000	-3,345038e-021	1,366995e+001	4,358375e+004
2093	4;1*11;2*9;3*6;5*8;7*10	1,176574	0,001939	0,001114	27756544000	6437652218	7369682	518	2	2	189	1,185766e+000	2,625099e-002	2,201663e-013	-0,000000e+000	5,892156e-022	3,623317e+000	1,472712e+004
2094	4;1*11;2*9;3*6;5*10;7*8	-4,040489	0,002111	0,001229	53704704000	10718488975	44130238	3526	5	5	382	-3,748706e+000	-2,090252e-001	-1,313805e-005	-0,000000e+000	-1,240175e-022	5,825799e+000	2,446288e+004
2095	4;1*11;2*9;3*7;5*6;8*10	6,571311	0,002309	0,002088	23865344000	4609998240	33346366	1345	4	4	186	5,593369e+000	5,523693e-001	1,772086e-007	-0,000000e+000	-6,052256e-024	1,127079e+001	7,386022e+003
2096	4;1*11;2*9;3*7;5*8;6*10	-0,663832	0,001755	0,000814	36460544000	9000804882	15460252	1535	1	1	222	-6,329965e-001	5,005362e-003	4,806784e-014	-0,000000e+000	-2,787156e-022	2,233215e+000	1,796267e+004
2097	4;1*11;2*9;3*7;5*10;6*8	-0,701344	0,001831	0,001163	19257344000	3835884608	11441567	1965	0	0	158	-6,460974e-001	6,147103e-002	9,945419e-007	-0,000000e+000	1,410923e-022	3,867722e+000	1,096686e+004
2098	4;1*11;2*9;3*8;5*6;7*10	-3,349214	0,003430	0,002005	151824384000	22190335561	70356270	6214	10	10	1050	-3,063198e+000	-1,558350e-001	-1,434989e-012	-0,000000e+000	-3,185683e-022	7,383508e+000	4,320007e+004
2099	4;1*11;2*9;3*8;5*7;6*10	-0,328807	0,000929	0,000666	37853184000	7649562946	13313750	2402	0	0	276	-2,934314e-001	1,371653e-002	-1,118419e-011	-0,000000e+000	2,854894e-024	3,501770e+000	1,222157e+004
2100	4;1*11;2*9;3*8;5*10;6*7	1,447645	0,002530	0,001569	67160064000	11725761100	43409510	3338	3	3	479	1,244739e+000	1,618281e-001	1,157341e-008	-0,000000e+000	-1,124459e-019	7,307701e+000	2,515532e+004
2101	4;1*11;2*9;3*10;5*6;7*8	3,230639	0,002642	0,001865	55015424000	7932075604	179933474	4298	3	3	408	1,937944e+000	1,736266e-001	6,008079e-006	-0,000000e+000	3,962688e-021	1,149030e+001	1,733268e+004
2102	4;1*11;2*9;3*10;5*7;6*8	-4,919300	0,003388	0,002254	45553664000	9238443705	27309504	2804	3	3	343	-2,932388e+000	-5,473356e-002	1,221878e-013	-0,000000e+000	-7,394768e-022	1,363308e+001	1,507134e+004
2103	4;1*11;2*9;3*10;5*8;6*7	-0,359910	0,002628	0,001474	43055104000	9806537893	61647919	2746	6	6	339	-6,431122e-001	1,944524e-002	-3,618309e-009	-0,000000e+000	-6,154190e-023	6,650956e+000	1,312950e+004
2104	4;1*11;2*10;3*5;6*7;8*9	45,020080	0,006289	0,006022	212322304000	51068038834	2523893253	719388	20	10	1630	3,827261e+001	1,777584e+001	3,138628e-002	9,728697e-007	7,009308e-021	6,627726e+001	1,166838e+005
2105	4;1*11;2*10;3*5;6*8;7*9	-52,926358	0,006095	0,005674	466765824000	124002196808	882182360	35142	29	29	3832	-4,423774e+001	-1,079185e+001	-1,278513e-003	-0,000000e+000	-1,655590e-019	7,325556e+001	1,591852e+005
2106	4;1*11;2*10;3*5;6*9;7*8	33,115853	0,005113	0,004814	247261184000	66297170021	1137763562	42256	11	11	1887	2,797601e+001	1,008278e+001	2,952258e-003	-0,000000e+000	9,745019e-020	5,282952e+001	9,140127e+004
2107	4;1*11;2*10;3*6;5*7;8*9	6,044175	0,004017	0,002477	135665664000	34025497031	331301235	9238	11	11	1056	5,833154e+000	1,121493e+000	1,144737e-004	-0,000000e+000	-6,418964e-025	1,368201e+001	5,127831e+004
2108	4;1*11;2*10;3*6;5*8;7*9	-13,235045	0,003468	0,002399	157210624000	31164032129	67025145	8187	10	10	1333	-1,098138e+001	-3,568130e-001	3,251538e-006	-0,000000e+000	2,515125e-021	1,649521e+001	4,412754e+004
2109	4;1*11;2*10;3*6;5*9;7*8	5,171792	0,004100	0,002049	276322304000	50199436889	382068043	12750	12	12	2186	4,754142e+000	6,017897e-001	1,197149e-006	-0,000000e+000	-3,367681e-022	1,065450e+001	7,699146e+004
2110	4;1*11;2*10;3*7;5*6;8*9	-3,835842	0,001772	0,001725	36235264000	7069855924	285448423	6454	3	3	295	-3,873560e+000	-1,255433e+000	-1,666118e-004	-0,000000e+000	3,311782e-022	1,069185e+001	1,519228e+004
2111	4;1*11;2*10;3*7;5*8;6*9	0,628240	0,001754	0,001046	106870784000	20694399068	47988514	7639	2	2	804	4,062628e-001	-3,709685e-003	-8,305305e-016	-0,000000e+000	-4,966300e-024	4,466167e+000	1,915527e+004
2112	4;1*11;2*10;3*7;5*9;6*8	-1,672061	0,002800	0,001666	34248704000	7066928261	20698762	2537	2	2	276	-1,402551e+000	-6,789038e-002	-4,537863e-012	-0,000000e+000	8,645899e-024	5,220248e+000	1,413709e+004
2113	4;1*11;2*10;3*8;5*6;7*9	4,337984	0,003787	0,002065	213858304000	42190606309	554054135	14912	6	6	1699	3,052839e+000	1,492043e-001	2,113816e-007	-0,000000e+000	6,813676e-022	9,516051e+000	6,829145e+004
2114	4;1*11;2*10;3*8;5*7;6*9	-0,457642	0,001508	0,001071	70293504000	14349965395	39155931	5113	14	14	516	-1,010846e-001	7,023779e-002	-2,591085e-017	-0,000000e+000	-2,843552e-024	7,057618e+000	1,928147e+004
2115	4;1*11;2*10;3*8;5*9;6*7	6,158412	0,003591	0,001851	86513664000	16249735828	148719093	8005	5	5	716	5,682064e+000	3,190364e-001	3,626240e-009	-0,000000e+000	8,519541e-023	9,302312e+000	2,765439e+004
2116	4;1*11;2*10;3*9;5*6;7*8	-11,385009	0,001473	0,001467	23107584000	3997610073	222297228	12674	2	2	174	-8,890827e+000	-5,899475e-001	-1,094847e-005	-0,000000e+000	-3,549328e-021	1,214354e+001	9,258848e+003
2117	4;1*11;2*10;3*9;5*7;6*8	13,277002	0,001600	0,001373	44406784000	10739242013	69872224	4478	1	1	388	1,057016e+001	3,766456e-001	5,852531e-005	-0,000000e+000	3,572421e-018	1,447180e+001	1,382917e+004
2118	4;1*11;2*10;3*9;5*8;6*7	-3,226386	0,001292	0,001275	19195904000	4708153647	64547451	2055	1	1	147	-2,321377e+000	-1,645004e-001	-5,443193e-007	-0,000000e+000	7,137251e-025	8,998901e+000	5,458937e+003


==> anc/class_3_2_0_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
1561	4;1*5;2*6;3*8;7*10;9*11	2,845682	0,001800	0,001039	34852864000	9167671032	5119696	469	0	0	281	2,663697e+000	4,993235e-002	-1,863790e-006	-0,000000e+000	1,599989e-021	4,500085e+000	1,665390e+004
1562	4;1*5;2*6;3*8;7*11;9*10	-2,421902	0,002040	0,001011	64159744000	14136602158	21023452	388	0	0	469	-2,257678e+000	-1,911298e-001	2,584608e-010	-0,000000e+000	-6,826853e-022	4,396826e+000	1,846992e+004
1563	4;1*5;2*6;3*9;7*10;8*11	0,376400	0,000762	0,000413	9416704000	2706234073	2509980	306	0	0	67	3,404885e-001	-2,056267e-002	-1,573974e-007	-0,000000e+000	2,180943e-023	1,328180e+000	4,552819e+003
1564	4;1*5;2*6;3*9;7*11;8*10	1,762207	0,001014	0,000710	23240704000	5186127980	2312254	235	0	0	180	1,625086e+000	2,890261e-002	4,424100e-012	-0,000000e+000	1,303252e-020	2,965665e+000	6,987208e+003
1565	4;1*5;2*6;3*10;7*8;9*11	-4,124757	0,001786	0,001116	37064704000	10747177318	31073079	797	0	0	276	-4,031053e+000	-4,795476e-001	1,344636e-005	-0,000000e+000	-8,734836e-023	5,944367e+000	1,691462e+004
1566	4;1*5;2*6;3*10;7*9;8*11	1,957006	0,001171	0,000677	30429184000	6933705657	2919027	201	0	0	204	1,830999e+000	3,017675e-002	-4,999693e-012	-0,000000e+000	-3,076189e-022	3,135169e+000	9,129644e+003
1567	4;1*5;2*6;3*10;7*11;8*9	-2,080766	0,001159	0,000747	27111424000	5828303341	7163474	187	0	0	190	-1,898588e+000	-1,189030e-001	3,581352e-014	-0,000000e+000	-3,047182e-022	3,733453e+000	7,817372e+003
1568	4;1*5;2*6;3*11;7*8;9*10	3,917306	0,002135	0,001175	45359104000	11622948027	187621260	1009	0	0	347	3,907644e+000	1,060819e+000	2,752423e-004	-0,000000e+000	5,555933e-023	5,964742e+000	2,160838e+004
1569	4;1*5;2*6;3*11;7*9;8*10	-4,678159	0,001717	0,001110	69689344000	17634305358	23146353	478	0	0	520	-4,386226e+000	-3,339053e-001	-1,471963e-013	-0,000000e+000	-1,882205e-018	7,140630e+000	1,768078e+004
1570	4;1*5;2*6;3*11;7*10;8*9	2,612954	0,001482	0,000973	42594304000	11449196107	42507189	288	0	0	295	2,476168e+000	3,611222e-001	3,338004e-005	-0,000000e+000	5,024582e-021	5,151717e+000	1,105870e+004
1571	4;1*5;2*7;3*8;6*10;9*11	3,541846	0,001551	0,000966	39276544000	8172856260	3648175	265	0	0	249	3,230513e+000	1,005360e-001	1,175032e-012	-0,000000e+000	1,339042e-022	3,874621e+000	1,397173e+004
1572	4;1*5;2*7;3*8;6*11;9*10	-2,716327	0,001901	0,001033	56418304000	10884315223	11750353	291	0	0	356	-2,564510e+000	-1,771936e-001	-5,938066e-009	-0,000000e+000	-1,172149e-022	3,240514e+000	1,772786e+004
1573	4;1*5;2*7;3*9;6*10;8*11	0,192085	0,000377	0,000257	5545984000	1711801916	3360447	513	0	0	33	1,543405e-001	2,332346e-002	8,329257e-008	-0,000000e+000	1,859769e-025	7,424564e-001	5,656092e+003
1574	4;1*5;2*7;3*9;6*11;8*10	1,672461	0,001028	0,000672	22687744000	3503915444	2158584	155	0	0	139	1,364595e+000	5,853536e-002	4,741493e-020	-0,000000e+000	3,675031e-023	2,103428e+000	7,436898e+003
1575	4;1*5;2*7;3*10;6*8;9*11	3,460032	0,001445	0,000923	21028864000	4948571037	8715521	1774	0	0	160	3,241104e+000	1,295647e-002	-1,328651e-005	-0,000000e+000	3,978483e-017	4,736644e+000	1,252991e+004
1576	4;1*5;2*7;3*10;6*9;8*11	0,480073	0,000335	0,000175	7757824000	2170311020	5064003	613	0	0	58	4,083381e-001	5,176688e-003	4,046831e-008	-0,000000e+000	1,863879e-025	6,261851e-001	6,456063e+003
1577	4;1*5;2*7;3*10;6*11;8*9	-1,894419	0,001133	0,000669	13840384000	3223235519	9350868	219	0	0	93	-1,706211e+000	-9,629130e-002	-8,819809e-007	-0,000000e+000	-1,547570e-023	2,168395e+000	8,514090e+003
1578	4;1*5;2*7;3*11;6*8;9*10	-3,165105	0,000974	0,000802	27111424000	5548995987	11936883	125	0	0	185	-2,985087e+000	-2,717955e-001	-5,808923e-014	-0,000000e+000	-1,260133e-023	4,335388e+000	8,124339e+003
1579	4;1*5;2*7;3*11;6*9;8*10	1,605825	0,000503	0,000398	19922944000	3851683250	2641231	167	0	0	132	1,445645e+000	-2,387179e-003	-5,053551e-012	-0,000000e+000	5,123436e-021	2,165672e+000	6,057431e+003
1580	4;1*5;2*7;3*11;6*10;8*9	-1,415399	0,000725	0,000499	15499264000	2843842979	8183704	623	0	0	100	-1,295126e+000	9,741054e-003	1,638442e-006	-0,000000e+000	-9,047975e-022	2,367544e+000	6,534456e+003
1581	4;1*5;2*8;3*6;7*10;9*11	9,212297	0,002827	0,001796	77430784000	20383622846	6612558	407	0	0	554	8,976197e+000	1,967318e-001	6,324897e-010	-0,000000e+000	7,281580e-017	1,111614e+001	3,573247e+004
1582	4;1*5;2*8;3*6;7*11;9*10	-10,718052	0,003226	0,001958	102866944000	25287689905	39750920	542	0	0	717	-1,032143e+001	-1,046493e+000	-1,109442e-006	-0,000000e+000	-1,681533e-019	1,163450e+001	4,402999e+004
1583	4;1*5;2*8;3*7;6*10;9*11	-0,176987	0,001191	0,000635	20475904000	5079379792	2973602	115	0	0	126	-2,474140e-001	-1,402717e-002	7,164598e-011	-0,000000e+000	3,390106e-024	2,706114e+000	1,183408e+004
1584	4;1*5;2*8;3*7;6*11;9*10	0,222468	0,001158	0,000727	17158144000	3883368808	4837923	120	0	0	104	2,501636e-001	7,402860e-003	8,583194e-010	-0,000000e+000	-3,202810e-023	2,486555e+000	7,299177e+003
1585	4;1*5;2*8;3*9;6*10;7*11	-0,742691	0,000699	0,000401	9969664000	2442198641	2890412	174	0	0	64	-7,033904e-001	-2,061570e-002	-6,807817e-011	-0,000000e+000	-2,024775e-025	9,579270e-001	4,965433e+003
1586	4;1*5;2*8;3*9;6*11;7*10	-0,204883	0,000770	0,000416	9969664000	1887595202	1618142	149	0	0	63	-2,083542e-001	-1,862408e-002	5,335006e-028	-0,000000e+000	5,051385e-025	7,608496e-001	3,684660e+003
1587	4;1*5;2*8;3*10;6*7;9*11	-3,540650	0,000956	0,000712	25452544000	5457382681	9839292	191	0	0	178	-3,164792e+000	-2,013672e-001	8,164326e-010	-0,000000e+000	-2,821095e-023	5,034901e+000	7,902363e+003
1588	4;1*5;2*8;3*10;6*9;7*11	0,122599	0,000244	0,000168	3887104000	1047621750	739563	53	0	0	17	9,381367e-002	7,201875e-004	7,460127e-012	-0,000000e+000	3,382953e-025	4,210086e-001	2,824798e+003
1589	4;1*5;2*8;3*10;6*11;7*9	1,516889	0,001286	0,000765	18817024000	3368741826	4486747	398	0	0	111	1,294595e+000	8,349590e-002	3,968695e-009	-0,000000e+000	6,186583e-025	1,980238e+000	1,100731e+004
1590	4;1*5;2*8;3*11;6*7;9*10	3,495971	0,000973	0,000800	20475904000	4060256517	48848773	161	0	0	128	3,129323e+000	5,621283e-001	5,519911e-005	-0,000000e+000	1,583181e-021	4,542348e+000	8,839954e+003
1591	4;1*5;2*8;3*11;6*9;7*10	0,121548	0,000605	0,000368	11628544000	2086828264	1472116	138	0	0	76	1,206357e-001	-1,579956e-002	-3,704069e-009	-0,000000e+000	1,731769e-024	1,072687e+000	3,449796e+003
1592	4;1*5;2*8;3*11;6*10;7*9	1,021317	0,000741	0,000485	13840384000	2836520704	5497126	612	0	0	96	8,927360e-001	9,181334e-003	6,973593e-007	-0,000000e+000	1,565353e-022	1,737138e+000	6,090101e+003
1593	4;1*5;2*9;3*6;7*10;8*11	2,803542	0,001141	0,000602	17711104000	5092394801	2285350	134	0	0	103	2,573334e+000	7,237028e-003	-5,171492e-016	-0,000000e+000	1,875342e-019	3,147260e+000	7,969686e+003
1594	4;1*5;2*9;3*6;7*11;8*10	6,362341	0,002714	0,001569	73560064000	17826871316	7154923	540	0	0	557	6,177704e+000	1,597934e-001	8,664218e-016	-0,000000e+000	2,435975e-020	7,691031e+000	3,142734e+004
1595	4;1*5;2*9;3*7;6*10;8*11	0,504759	0,000290	0,000187	9416704000	2416024443	3052599	182	0	0	52	4,543769e-001	9,038318e-003	1,161299e-010	-0,000000e+000	9,430802e-024	6,358602e-001	6,497926e+003
1596	4;1*5;2*9;3*7;6*11;8*10	0,199615	0,000703	0,000407	13840384000	3150964983	2508260	90	0	0	106	1,618517e-001	-1,368941e-002	3,903278e-013	-0,000000e+000	1,401182e-024	1,516888e+000	7,451237e+003
1597	4;1*5;2*9;3*8;6*10;7*11	-0,081314	0,000325	0,000178	12181504000	3349363027	5130925	274	0	0	74	-9,728581e-002	-9,586423e-003	-1,408645e-014	-0,000000e+000	7,641801e-026	5,391906e-001	7,471429e+003
1598	4;1*5;2*9;3*8;6*11;7*10	0,690304	0,000475	0,000297	8310784000	1827606086	1773874	105	0	0	54	5,757267e-001	1,863699e-002	1,944967e-030	-0,000000e+000	1,356037e-024	8,184928e-001	3,777245e+003
1599	4;1*5;2*9;3*10;6*7;8*11	-1,079262	0,000693	0,000441	18817024000	3941402680	4920440	171	0	0	116	-9,511991e-001	-4,379961e-002	6,845208e-010	-0,000000e+000	-1,888636e-019	1,562823e+000	6,036553e+003
1600	4;1*5;2*9;3*10;6*8;7*11	1,231850	0,000968	0,000613	15499264000	3798822455	5621687	399	0	0	130	1,118160e+000	8,631323e-002	3,075241e-011	-0,000000e+000	2,535425e-022	1,719708e+000	9,213618e+003
1601	4;1*5;2*9;3*10;6*11;7*8	-1,294618	0,000840	0,000567	15499264000	3366537291	8096834	401	0	0	108	-1,143899e+000	-1,249447e-001	-1,586220e-010	-0,000000e+000	-1,432866e-023	1,947864e+000	7,686251e+003
1602	4;1*5;2*9;3*11;6*7;8*10	-2,543879	0,000741	0,000641	14393344000	3091217193	8741398	551	0	0	101	-2,295050e+000	-9,261916e-002	8,402762e-006	-0,000000e+000	-5,265147e-021	3,349545e+000	6,124973e+003
1603	4;1*5;2*9;3*11;6*8;7*10	1,040854	0,000757	0,000484	14393344000	2576367584	4578838	692	0	0	97	9,262180e-001	4,760448e-004	-1,316818e-005	-0,000000e+000	5,480432e-021	1,816890e+000	5,789501e+003
1604	4;1*5;2*9;3*11;6*10;7*8	-1,085663	0,000736	0,000553	11075584000	2031446466	5890366	494	0	0	75	-9,831407e-001	4,179128e-003	6,581191e-006	-0,000000e+000	-1,135155e-021	2,054418e+000	4,973077e+003
1605	4;1*5;2*10;3*6;7*8;9*11	-15,201946	0,003564	0,002431	122220544000	32808208089	93385862	206	0	0	901	-1,499228e+001	-2,449034e+000	-1,174503e-005	-0,000000e+000	-4,021889e-020	1,674199e+001	5,416666e+004
1606	4;1*5;2*10;3*6;7*9;8*11	6,459697	0,002701	0,001551	84066304000	20886692581	7773144	417	0	0	591	6,389071e+000	1,733505e-001	-1,396999e-007	-0,000000e+000	2,353126e-022	8,239743e+000	3,770036e+004
1607	4;1*5;2*10;3*6;7*11;8*9	-8,563317	0,002657	0,001623	80195584000	19022737710	24038931	433	0	0	551	-8,255987e+000	-7,005761e-001	-2,877734e-011	-0,000000e+000	-2,232844e-020	9,756566e+000	3,345353e+004
1608	4;1*5;2*10;3*7;6*8;9*11	7,916145	0,002101	0,001747	40935424000	9585243586	4258171	225	0	0	279	7,574686e+000	1,483037e-001	-1,686219e-010	-0,000000e+000	3,506168e-021	1,000999e+001	2,113912e+004
1609	4;1*5;2*10;3*7;6*9;8*11	0,134184	0,000383	0,000169	12734464000	3767960563	1629193	26	0	0	74	1,025583e-001	-4,937388e-004	1,141266e-015	-0,000000e+000	2,189344e-024	5,935482e-001	8,053249e+003
1610	4;1*5;2*10;3*7;6*11;8*9	-0,929668	0,000632	0,000441	9969664000	1936614307	2952800	242	0	0	59	-7,373396e-001	3,972353e-003	3,012202e-016	-0,000000e+000	-6,271538e-023	1,748568e+000	5,311450e+003
1611	4;1*5;2*10;3*8;6*7;9*11	-8,852647	0,001994	0,001425	48123904000	10377546687	18314787	370	0	0	369	-8,132515e+000	-5,531693e-001	-8,380180e-012	-0,000000e+000	-3,481283e-020	1,018431e+001	1,893001e+004
1612	4;1*5;2*10;3*8;6*9;7*11	0,512051	0,000361	0,000187	8310784000	2723956280	1771638	36	0	0	47	4,839980e-001	2,244296e-003	-1,259490e-017	-0,000000e+000	-1,423411e-024	6,236231e-001	6,403694e+003
1613	4;1*5;2*10;3*8;6*11;7*9	-0,269423	0,001019	0,000546	11075584000	2645148927	6630560	1029	0	0	77	-2,671718e-001	-9,538783e-003	-1,090110e-008	-0,000000e+000	1,631071e-023	1,512979e+000	9,250505e+003
1614	4;1*5;2*10;3*9;6*7;8*11	-0,692168	0,000673	0,000352	23793664000	5926153124	8867408	197	0	0	148	-5,297073e-001	1,337651e-002	-9,877643e-010	-0,000000e+000	-1,788313e-019	1,547462e+000	9,828598e+003
1615	4;1*5;2*10;3*9;6*8;7*11	-0,190822	0,000587	0,000388	12734464000	3074270954	3276024	126	0	0	71	-2,084661e-001	-1,098273e-002	3,740260e-015	-0,000000e+000	7,359737e-023	1,430629e+000	6,719146e+003
1616	4;1*5;2*10;3*9;6*11;7*8	0,384634	0,000690	0,000428	9416704000	2587177315	8025235	408	0	0	47	3,709490e-001	1,184465e-002	-3,381735e-008	-0,000000e+000	-4,680597e-025	1,668973e+000	6,852726e+003
1617	4;1*5;2*10;3*11;6*7;8*9	2,774719	0,000792	0,000570	16605184000	3344248322	32825809	203	0	0	106	2,456491e+000	3,383372e-001	5,943553e-005	-0,000000e+000	5,532462e-021	3,664133e+000	4,891988e+003
1618	4;1*5;2*10;3*11;6*8;7*9	-3,459618	0,000921	0,000723	21581824000	4956850123	7443597	255	0	0	159	-2,878078e+000	-1,287953e-001	-5,861447e-006	-0,000000e+000	-2,182117e-020	4,522485e+000	5,789228e+003
1619	4;1*5;2*10;3*11;6*9;7*8	1,698975	0,000857	0,000568	19922944000	4914987820	15512520	232	0	0	151	1,497835e+000	1,014785e-001	2,603901e-014	-0,000000e+000	3,670710e-020	3,354654e+000	4,852142e+003
1620	4;1*5;2*11;3*6;7*8;9*10	14,687357	0,004639	0,002791	118349824000	30936771000	561591390	3881	0	0	826	1,467875e+001	4,892176e+000	2,073270e-003	-0,000000e+000	5,804850e-018	1,665024e+001	9,155479e+004
1621	4;1*5;2*11;3*6;7*9;8*10	-17,523715	0,003910	0,002792	157057024000	41171335566	48550797	621	0	0	1175	-1,698970e+001	-1,609942e+000	-5,970863e-006	-0,000000e+000	-4,322946e-020	1,981446e+001	6,585072e+004
1622	4;1*5;2*11;3*6;7*10;8*9	12,602262	0,003536	0,002256	128303104000	36395901165	137207345	507	0	0	891	1,214322e+001	2,025232e+000	9,223022e-005	-0,000000e+000	-2,006620e-022	1,462898e+001	5,231726e+004
1623	4;1*5;2*11;3*7;6*8;9*10	-7,715432	0,002598	0,001818	64712704000	15273678717	33607025	148	0	0	404	-7,563284e+000	-1,058188e+000	-7,896931e-006	-0,000000e+000	-4,053449e-023	9,422089e+000	3,146245e+004
1624	4;1*5;2*11;3*7;6*9;8*10	1,905036	0,001196	0,000943	19369984000	3978768016	2590100	121	0	0	144	1,965685e+000	3,316245e-002	3,306628e-013	-0,000000e+000	9,296668e-023	3,850891e+000	1,001853e+004
1625	4;1*5;2*11;3*7;6*10;8*9	-3,748770	0,001578	0,000923	33193984000	5620056754	7584165	182	0	0	228	-3,343082e+000	-1,296124e-001	1,059379e-011	-0,000000e+000	-1,333295e-023	4,767486e+000	1,360647e+004
1626	4;1*5;2*11;3*8;6*7;9*10	8,749399	0,002290	0,001628	50888704000	10978987438	124105785	435	0	0	353	8,296820e+000	1,574228e+000	2,289130e-004	-0,000000e+000	1,149267e-020	9,674416e+000	2,799543e+004
1627	4;1*5;2*11;3*8;6*9;7*10	1,468183	0,000718	0,000521	14393344000	2868115989	2046202	147	0	0	80	1,121966e+000	2,090724e-003	-6,122142e-019	-0,000000e+000	2,595270e-021	2,054667e+000	7,520533e+003
1628	4;1*5;2*11;3*8;6*10;7*9	1,482562	0,001419	0,000951	21028864000	3820191571	6468889	725	0	0	173	1,369659e+000	3,055343e-002	1,384387e-007	-0,000000e+000	2,492812e-021	3,039142e+000	1,135093e+004
1629	4;1*5;2*11;3*9;6*7;8*10	-5,877181	0,001603	0,001175	37617664000	7498652802	12466735	271	0	0	270	-5,228211e+000	-3,287689e-001	-1,970654e-012	-0,000000e+000	-3,295248e-023	6,883747e+000	1,606787e+004
1630	4;1*5;2*11;3*9;6*8;7*10	0,759685	0,001565	0,000840	24346624000	5090524822	3807559	165	0	0	197	8,718794e-001	3,008916e-002	5,407417e-014	-0,000000e+000	-4,072915e-022	3,221410e+000	1,297647e+004
1631	4;1*5;2*11;3*9;6*10;7*8	-2,475587	0,001049	0,000832	19922944000	3434486030	4561301	139	0	0	141	-2,114924e+000	-1,015416e-001	-3,714080e-017	-0,000000e+000	-1,219160e-023	3,733280e+000	8,492685e+003
1632	4;1*5;2*11;3*10;6*7;8*9	6,696264	0,001932	0,001219	47017984000	9097932278	72798909	643	0	0	386	5,985676e+000	6,305301e-001	5,517617e-005	-0,000000e+000	6,985014e-022	8,002723e+000	1,773517e+004
1633	4;1*5;2*11;3*10;6*8;7*9	-7,358120	0,001890	0,001483	45912064000	10103004686	13633546	593	0	0	339	-6,274229e+000	-3,036819e-001	-5,172495e-012	-0,000000e+000	-1,403734e-021	9,473458e+000	1,673353e+004
1634	4;1*5;2*11;3*10;6*9;7*8	5,404105	0,001581	0,001041	38170624000	9521697026	26071501	482	0	0	266	4,767266e+000	2,655300e-001	-2,157770e-007	-0,000000e+000	4,855915e-021	7,226405e+000	1,287706e+004
1635	4;1*6;2*5;3*8;7*10;9*11	6,856212	0,002342	0,001723	63606784000	15935628984	5324071	297	0	0	434	6,562991e+000	1,461444e-001	4,331241e-017	-0,000000e+000	3,886334e-020	9,631620e+000	2,496929e+004
1636	4;1*6;2*5;3*8;7*11;9*10	-8,529823	0,002543	0,001854	76877824000	17845407421	28973463	330	0	0	537	-8,038777e+000	-7,988174e-001	-1,041459e-004	-0,000000e+000	-1,834198e-022	1,011914e+001	2,980548e+004
1637	4;1*6;2*5;3*9;7*10;8*11	2,872974	0,000830	0,000564	14946304000	3864317678	1843366	105	0	0	117	2,486725e+000	1,570408e-002	-9,373935e-013	-0,000000e+000	1,008531e-023	3,131757e+000	5,579449e+003
1638	4;1*6;2*5;3*9;7*11;8*10	5,089122	0,002507	0,001434	73007104000	16997980188	7043924	560	0	0	570	4,787202e+000	1,285893e-001	-9,974492e-013	-0,000000e+000	8,136742e-022	6,651269e+000	2,686793e+004
1639	4;1*6;2*5;3*10;7*8;9*11	-13,183741	0,003460	0,002090	142127104000	36517006244	96564539	487	0	0	961	-1,241229e+001	-1,980339e+000	-2,872155e-006	-0,000000e+000	-6,324199e-021	1,443468e+001	5,028887e+004
1640	4;1*6;2*5;3*10;7*9;8*11	5,074601	0,002454	0,001387	80748544000	19388173481	7589474	400	0	0	577	4,953188e+000	1,508387e-001	3,601364e-012	-0,000000e+000	3,366164e-019	7,198785e+000	3,144129e+004
1641	4;1*6;2*5;3*10;7*11;8*9	-7,055396	0,002495	0,001452	85172224000	19755240987	25110702	431	0	0	629	-6,636682e+000	-5,898083e-001	9,907613e-013	-0,000000e+000	-9,123871e-021	8,639710e+000	2,897080e+004
1642	4;1*6;2*5;3*11;7*8;9*10	12,688578	0,004491	0,002341	153186304000	39964638000	658242794	5131	0	0	1107	1,206248e+001	3,932351e+000	2,030156e-003	-0,000000e+000	7,584559e-020	1,422532e+001	8,412051e+004
1643	4;1*6;2*5;3*11;7*9;8*10	-14,897756	0,003587	0,002558	148762624000	39508793567	48291463	943	0	0	1104	-1,379696e+001	-1,349555e+000	-1,946722e-005	-0,000000e+000	-1,678928e-017	1,699717e+001	5,323693e+004
1644	4;1*6;2*5;3*11;7*10;8*9	10,909953	0,003060	0,002004	124985344000	35072721826	120939689	805	0	0	861	1,014180e+001	1,559677e+000	6,648332e-006	-0,000000e+000	1,141261e-019	1,302453e+001	3,933291e+004
1645	4;1*6;2*7;3*8;5*10;9*11	-4,167171	0,001859	0,001043	57524224000	13263263834	16369909	915	0	0	383	-3,874431e+000	-2,520605e-001	4,141018e-009	-0,000000e+000	-8,670851e-021	4,511519e+000	2,288447e+004
1646	4;1*6;2*7;3*8;5*11;9*10	3,398269	0,001732	0,001072	54206464000	12225024058	25642804	683	0	0	371	3,160648e+000	3,764383e-001	2,406944e-008	-0,000000e+000	6,146411e-017	3,610321e+000	1,623866e+004
1647	4;1*6;2*7;3*9;5*10;8*11	0,359170	0,000301	0,000177	10522624000	2433499355	2375937	168	0	0	72	3,370906e-001	2,474521e-003	-9,095681e-015	-0,000000e+000	5,745615e-026	6,684090e-001	4,730783e+003
1648	4;1*6;2*7;3*9;5*11;8*10	-0,840772	0,001066	0,000708	21581824000	4053687455	7395636	380	0	0	135	-7,003567e-001	-5,741693e-002	-3,829293e-007	-0,000000e+000	-2,983063e-023	1,828216e+000	8,590769e+003
1649	4;1*6;2*7;3*10;5*8;9*11	-1,795201	0,001532	0,000684	37064704000	9548506406	9967439	1037	0	0	222	-1,677142e+000	-5,100737e-002	-2,679739e-012	-0,000000e+000	-1,750870e-023	1,960770e+000	1,928735e+004
1650	4;1*6;2*7;3*10;5*9;8*11	-0,216913	0,000329	0,000197	4993024000	1076116581	1657399	162	0	0	34	-1,681776e-001	1,471258e-003	-2,822230e-011	-0,000000e+000	-1,184457e-026	4,703979e-001	2,972190e+003
1651	4;1*6;2*7;3*10;5*11;8*9	0,770513	0,001082	0,000631	22134784000	4336408288	11196563	275	0	0	147	6,345897e-001	5,146425e-002	3,764473e-007	-0,000000e+000	8,926884e-021	1,611810e+000	7,038014e+003
1652	4;1*6;2*7;3*11;5*8;9*10	1,193736	0,001705	0,000727	43700224000	12692380946	17756164	357	0	0	279	1,168445e+000	1,044415e-001	-7,540569e-012	-0,000000e+000	6,216433e-020	1,496437e+000	1,758188e+004
1653	4;1*6;2*7;3*11;5*9;8*10	-0,992245	0,000801	0,000471	9416704000	2132769983	3020826	240	0	0	74	-8,620508e-001	-1,740111e-002	8,332946e-012	-0,000000e+000	-8,364093e-024	1,202157e+000	5,393602e+003
1654	4;1*6;2*7;3*11;5*10;8*9	0,937919	0,000663	0,000386	12734464000	2773860150	5952942	253	0	0	87	7,951834e-001	6,469797e-003	-7,181935e-011	-0,000000e+000	9,728961e-022	1,222187e+000	5,123819e+003
1655	4;1*6;2*8;3*5;7*10;9*11	-7,503471	0,002333	0,002015	84619264000	21813054992	9181766	140	0	0	692	-6,975058e+000	-6,256150e-001	1,527601e-025	-0,000000e+000	6,717816e-020	1,511047e+001	2,382259e+004
1656	4;1*6;2*8;3*5;7*11;9*10	8,980350	0,002567	0,002034	93466624000	22059466669	72000767	271	0	0	722	8,261911e+000	1,704490e+000	1,521230e-004	-0,000000e+000	1,076298e-019	1,545195e+001	2,906297e+004
1657	4;1*6;2*8;3*7;5*10;9*11	1,200356	0,001062	0,000644	14393344000	3760861138	5701485	624	0	0	107	1,107780e+000	5,093114e-002	3,111583e-007	-0,000000e+000	7,037005e-024	1,997209e+000	9,937079e+003
1658	4;1*6;2*8;3*7;5*11;9*10	-0,745339	0,001144	0,000609	22687744000	5712756391	8946144	208	0	0	150	-6,837824e-001	-4,755008e-002	-2,419564e-011	-0,000000e+000	1,879874e-023	1,570197e+000	8,642498e+003
1659	4;1*6;2*8;3*9;5*10;7*11	0,118147	0,000478	0,000289	5545984000	1281272078	4146417	214	0	0	26	1,323767e-001	3,352499e-002	1,539641e-009	-0,000000e+000	-5,816438e-027	7,872927e-001	3,784018e+003
1660	4;1*6;2*8;3*9;5*11;7*10	0,035268	0,000509	0,000315	8863744000	1598551967	1706834	114	0	0	48	7,764927e-002	2,210667e-002	-3,373760e-017	-0,000000e+000	-2,304211e-020	5,770118e-001	3,159654e+003
1661	4;1*6;2*8;3*10;5*7;9*11	0,612847	0,000946	0,000765	17711104000	3969418236	5419909	662	0	0	112	5,174602e-001	3,228721e-002	3,931930e-007	-0,000000e+000	5,326676e-024	2,046681e+000	9,326419e+003
1662	4;1*6;2*8;3*10;5*9;7*11	-0,180300	0,000202	0,000127	8863744000	1985757541	1380814	109	0	0	52	-1,643897e-001	-1,404512e-003	2,202202e-026	-0,000000e+000	-9,420933e-025	3,167046e-001	4,258803e+003
1663	4;1*6;2*8;3*10;5*11;7*9	-1,139923	0,001357	0,000615	42041344000	7482397137	17298890	876	0	0	268	-9,410762e-001	-8,753693e-002	-3,174322e-006	-0,000000e+000	-1,080166e-025	1,934528e+000	1,679650e+004
1664	4;1*6;2*8;3*11;5*7;9*10	-0,422946	0,001070	0,000586	31535104000	7489591652	18315274	199	0	0	230	-4,118695e-001	-3,289504e-002	-1,015204e-010	-0,000000e+000	-9,819817e-020	1,636057e+000	1,077046e+004
1665	4;1*6;2*8;3*11;5*9;7*10	0,309278	0,000326	0,000175	6651904000	2224768809	1615480	34	0	0	39	2,977041e-001	2,647539e-003	1,454565e-024	-0,000000e+000	-1,600400e-025	4,808226e-001	5,328641e+003
1666	4;1*6;2*8;3*11;5*10;7*9	-1,007450	0,001191	0,000553	17158144000	3409565097	7963241	578	0	0	117	-8,576041e-001	-4,209840e-002	2,880395e-011	-0,000000e+000	-9,540255e-025	1,198206e+000	9,247941e+003
1667	4;1*6;2*9;3*5;7*10;8*11	-2,769412	0,000835	0,000632	21028864000	5460069134	2545558	86	0	0	149	-2,341680e+000	-6,130277e-002	-1,569776e-019	-0,000000e+000	-1,091206e-019	3,963227e+000	5,066807e+003
1668	4;1*6;2*9;3*5;7*11;8*10	-5,605168	0,002116	0,001733	87937024000	21544729382	9454683	355	0	0	653	-5,297986e+000	-5,025212e-001	-1,324847e-022	-0,000000e+000	1,546509e-018	1,028635e+001	2,274241e+004
1669	4;1*6;2*9;3*7;5*10;8*11	-0,461988	0,000270	0,000160	12181504000	4129195951	3527303	85	0	0	82	-4,455812e-001	-8,689248e-003	4,641828e-014	-0,000000e+000	-4,506998e-025	5,302679e-001	1,178492e+004
1670	4;1*6;2*9;3*7;5*11;8*10	0,152402	0,000676	0,000406	10522624000	2327903440	2526199	122	0	0	84	1,196644e-001	9,088222e-003	-1,278647e-014	-0,000000e+000	-4,043462e-026	1,064778e+000	5,066963e+003
1671	4;1*6;2*9;3*8;5*10;7*11	0,307967	0,000260	0,000186	4993024000	1295709590	3462223	112	0	0	37	2,988475e-001	1,811669e-002	1,443008e-011	-0,000000e+000	1,273387e-025	4,803050e-001	4,139436e+003
1672	4;1*6;2*9;3*8;5*11;7*10	-0,515974	0,000307	0,000203	8310784000	1678212134	1554370	80	0	0	52	-4,529773e-001	-1,612850e-002	-5,935496e-012	-0,000000e+000	-1,162794e-024	6,209763e-001	3,264199e+003
1673	4;1*6;2*9;3*10;5*7;8*11	1,166868	0,001034	0,000645	16052224000	3449954204	3532631	162	0	0	116	1,011138e+000	5,026750e-002	-1,639018e-014	-0,000000e+000	-2,077826e-024	1,718904e+000	7,612351e+003
1674	4;1*6;2*9;3*10;5*8;7*11	-0,385125	0,000226	0,000188	7757824000	2191572442	5242159	190	0	0	48	-3,569817e-001	-1,130713e-002	8,789098e-010	-0,000000e+000	-4,340433e-026	5,559095e-001	6,906292e+003
1675	4;1*6;2*9;3*10;5*11;7*8	1,183980	0,001072	0,000611	21028864000	4081431732	14420453	393	0	0	141	9,948402e-001	7,195203e-002	2,706114e-010	-0,000000e+000	5,514989e-024	1,861128e+000	7,586332e+003
1676	4;1*6;2*9;3*11;5*7;8*10	0,354177	0,000873	0,000594	9416704000	2141223012	6657520	959	0	0	56	3,131849e-001	-1,837847e-002	-3,743699e-007	-0,000000e+000	-2,911120e-024	1,559489e+000	5,859089e+003
1677	4;1*6;2*9;3*11;5*8;7*10	-0,095475	0,000218	0,000153	5545984000	2017151968	3793184	315	0	0	27	-1,017956e-001	-8,105334e-003	-2,598388e-009	-0,000000e+000	3,067210e-028	3,888015e-001	6,606408e+003
1678	4;1*6;2*9;3*11;5*10;7*8	0,568540	0,000776	0,000437	13287424000	3357674690	11307137	241	0	0	83	5,156138e-001	2,814506e-002	-3,047892e-007	-0,000000e+000	6,246675e-025	1,035253e+000	7,867673e+003
1679	4;1*6;2*10;3*5;7*8;9*11	14,716925	0,003235	0,002554	139915264000	36126259371	208861081	1557	0	0	968	1,389525e+001	3,677090e+000	7,821860e-004	-0,000000e+000	-4,425929e-020	2,174499e+001	4,879826e+004
1680	4;1*6;2*10;3*5;7*9;8*11	-5,647921	0,002157	0,001881	76877824000	18476617676	8019535	161	0	0	593	-5,500226e+000	-5,390900e-001	8,068550e-023	-0,000000e+000	-4,798934e-022	1,095926e+001	2,036610e+004
1681	4;1*6;2*10;3*5;7*11;8*9	8,052137	0,002308	0,001644	85725184000	19979938873	56430843	233	0	0	641	7,300823e+000	1,355422e+000	6,678181e-005	-0,000000e+000	-1,823338e-021	1,292213e+001	2,399163e+004
1682	4;1*6;2*10;3*7;5*8;9*11	-1,655405	0,001087	0,000654	12734464000	4203921467	2859409	130	0	0	90	-1,588412e+000	-6,713656e-003	-2,660157e-017	-0,000000e+000	-6,548092e-024	2,226561e+000	9,201374e+003
1683	4;1*6;2*10;3*7;5*9;8*11	0,898597	0,000449	0,000339	5545984000	1575661618	1300914	31	0	0	24	8,368673e-001	7,112069e-003	4,930629e-018	-0,000000e+000	8,835043e-025	9,763581e-001	4,991622e+003
1684	4;1*6;2*10;3*7;5*11;8*9	0,020383	0,000626	0,000367	10522624000	2338772787	3283678	49	0	0	70	4,089192e-002	-8,472328e-003	6,477727e-013	-0,000000e+000	4,445700e-021	9,778056e-001	4,299367e+003
1685	4;1*6;2*10;3*8;5*7;9*11	2,205467	0,001333	0,000846	25452544000	5974795139	5230117	340	0	0	179	1,917710e+000	1,063170e-002	-1,465814e-009	-0,000000e+000	-2,624107e-023	3,885110e+000	1,185925e+004
1686	4;1*6;2*10;3*8;5*9;7*11	-0,975523	0,000569	0,000336	4440064000	1221339632	1948749	103	0	0	21	-9,330385e-001	-1,166263e-002	-1,935210e-015	-0,000000e+000	-2,730370e-024	9,949898e-001	4,390001e+003
1687	4;1*6;2*10;3*8;5*11;7*9	0,554916	0,000798	0,000462	10522624000	2123888243	4604190	335	0	0	61	4,629275e-001	9,997932e-003	6,075992e-008	-0,000000e+000	2,145260e-024	1,171018e+000	7,638151e+003
1688	4;1*6;2*10;3*9;5*7;8*11	-0,222818	0,000635	0,000400	14393344000	3316293910	4097519	170	0	0	111	-2,303573e-001	-1,766533e-002	1,179505e-010	-0,000000e+000	8,988455e-026	1,202753e+000	7,133494e+003
1689	4;1*6;2*10;3*9;5*8;7*11	0,106388	0,000406	0,000223	4440064000	1460972198	2894203	133	0	0	25	1,024456e-001	1,342298e-002	-1,303190e-009	-0,000000e+000	-2,457209e-026	4,427067e-001	4,321936e+003
1690	4;1*6;2*10;3*9;5*11;7*8	-0,547521	0,000572	0,000337	11075584000	2634442025	8523757	388	0	0	74	-4,743973e-001	-1,031445e-002	2,258149e-007	-0,000000e+000	1,616350e-021	1,031654e+000	6,747865e+003
1691	4;1*6;2*10;3*11;5*7;8*9	-0,188272	0,000702	0,000487	12181504000	2902288239	9087698	402	0	0	92	-1,273950e-001	-3,334176e-003	1,443783e-007	-0,000000e+000	5,093485e-024	1,701872e+000	5,849198e+003
1692	4;1*6;2*10;3*11;5*8;7*9	-0,219357	0,000761	0,000464	9416704000	2124857169	4221463	369	0	0	72	-1,825148e-001	-8,931816e-004	5,081236e-011	-0,000000e+000	-2,116051e-022	1,257876e+000	5,575060e+003
1693	4;1*6;2*10;3*11;5*9;7*8	0,272132	0,000804	0,000447	12181504000	2372624013	7224805	413	0	0	84	2,687977e-001	3,549022e-002	-6,507389e-008	-0,000000e+000	-4,908382e-022	1,065774e+000	7,059081e+003
1694	4;1*6;2*11;3*5;7*8;9*10	-16,418594	0,003587	0,003005	102313984000	26957400253	715254956	55975	0	0	717	-1,540272e+001	-6,450699e+000	-9,675278e-003	-0,000000e+000	-1,801496e-019	2,278392e+001	5,466873e+004
1695	4;1*6;2*11;3*5;7*9;8*10	19,407666	0,003453	0,003062	191893504000	51373111594	140889069	1166	0	0	1422	1,758672e+001	3,318346e+000	1,823405e-004	-0,000000e+000	6,251478e-016	2,667742e+001	4,959120e+004
1696	4;1*6;2*11;3*5;7*10;8*9	-13,056915	0,002793	0,002335	120008704000	32695451473	265336881	2249	0	0	867	-1,187169e+001	-3,190448e+000	-7,249223e-004	-0,000000e+000	-5,456430e-020	1,956795e+001	3,419550e+004
1697	4;1*6;2*11;3*7;5*8;9*10	1,886789	0,001258	0,000633	29876224000	7969753389	8545277	181	0	0	187	1,745173e+000	4,180294e-002	-2,613771e-032	-0,000000e+000	2,557536e-024	2,220206e+000	9,817000e+003
1698	4;1*6;2*11;3*7;5*9;8*10	-0,318117	0,000781	0,000468	9416704000	2230081500	1110691	80	0	0	63	-2,766586e-001	1,931741e-004	-8,582158e-022	-0,000000e+000	-2,754426e-022	1,287586e+000	5,182073e+003
1699	4;1*6;2*11;3*7;5*10;8*9	-1,065390	0,000810	0,000495	18264064000	4426155684	4791002	76	0	0	162	-9,997798e-001	-1,008399e-002	3,122459e-016	-0,000000e+000	5,445215e-022	1,841364e+000	8,161887e+003
1700	4;1*6;2*11;3*8;5*7;9*10	-1,877651	0,001214	0,000956	24899584000	5907747513	17450947	178	0	0	164	-1,727107e+000	-7,594506e-002	3,206742e-013	-0,000000e+000	-9,503675e-026	3,319472e+000	1,091131e+004
1701	4;1*6;2*11;3*8;5*9;7*10	-0,858982	0,000580	0,000352	8863744000	2638948680	2669028	159	0	0	67	-8,173721e-001	-7,727463e-003	-1,513663e-013	-0,000000e+000	-4,023517e-025	1,050410e+000	7,410296e+003
1702	4;1*6;2*11;3*8;5*10;7*9	-0,001411	0,000763	0,000404	10522624000	2789841400	3835453	141	0	0	75	7,455026e-003	-2,100736e-003	-3,623818e-014	-0,000000e+000	-7,549789e-024	1,023437e+000	9,267514e+003
1703	4;1*6;2*11;3*9;5*7;8*10	1,269039	0,001006	0,000662	15499264000	3340224060	3853900	217	0	0	127	9,558748e-001	3,787367e-003	1,091962e-017	-0,000000e+000	2,073909e-023	2,643923e+000	8,186959e+003
1704	4;1*6;2*11;3*9;5*8;7*10	0,293312	0,000358	0,000229	4440064000	1329469456	1366882	100	0	0	24	2,856689e-001	1,725669e-003	1,257684e-012	-0,000000e+000	6,154151e-023	5,440468e-001	4,033045e+003
1705	4;1*6;2*11;3*9;5*10;7*8	1,479179	0,000820	0,000597	9416704000	2234231362	3559933	107	0	0	59	1,388721e+000	1,716487e-002	1,545156e-016	-0,000000e+000	3,650149e-018	1,820230e+000	5,484875e+003
1706	4;1*6;2*11;3*10;5*7;8*9	-1,859913	0,001436	0,000820	30429184000	6079194100	14558301	322	0	0	210	-1,481297e+000	-3,046082e-002	1,014665e-011	-0,000000e+000	-1,749361e-022	3,358976e+000	1,107992e+004
1707	4;1*6;2*11;3*10;5*8;7*9	-0,971629	0,000695	0,000523	16052224000	3110752017	4724786	283	0	0	119	-7,451248e-001	-5,052185e-003	1,515653e-013	-0,000000e+000	-1,691823e-023	2,298711e+000	8,084288e+003
1708	4;1*6;2*11;3*10;5*9;7*8	-1,811330	0,000859	0,000608	14393344000	2223730649	5288784	287	0	0	94	-1,426991e+000	-2,238953e-002	-7,101890e-014	-0,000000e+000	-2,903112e-023	2,329449e+000	4,991973e+003
1709	4;1*7;2*5;3*8;6*10;9*11	0,578244	0,000790	0,000626	11628544000	3045361489	2142036	245	0	0	78	6,329243e-001	5,636790e-003	-8,550638e-014	-0,000000e+000	5,287993e-022	2,757172e+000	7,764223e+003
1710	4;1*7;2*5;3*8;6*11;9*10	-0,911145	0,001026	0,000675	12734464000	3117512104	3993340	219	0	0	86	-9,542410e-001	-8,430111e-002	-3,414860e-014	-0,000000e+000	6,867982e-022	2,438071e+000	6,985996e+003
1711	4;1*7;2*5;3*9;6*10;8*11	0,163844	0,000224	0,000133	13840384000	4273586660	4051243	188	0	0	84	1,431565e-001	-5,726419e-003	-4,088796e-011	-0,000000e+000	3,153798e-024	6,346697e-001	9,073715e+003
1712	4;1*7;2*5;3*9;6*11;8*10	0,398458	0,000725	0,000495	11628544000	2336735345	2813594	371	0	0	82	4,557460e-001	-1,159777e-003	1,683648e-011	-0,000000e+000	4,006635e-024	1,907941e+000	6,034928e+003
1713	4;1*7;2*5;3*10;6*8;9*11	8,302609	0,002404	0,001715	65818624000	16257620830	6750345	339	0	0	470	7,832694e+000	2,291085e-001	-7,774521e-012	-0,000000e+000	1,615344e-021	9,609530e+000	2,761286e+004
1714	4;1*7;2*5;3*10;6*9;8*11	0,377930	0,000199	0,000142	6651904000	1885448458	729915	15	0	0	40	3,527830e-001	8,641300e-004	5,745104e-037	-0,000000e+000	1,341943e-024	6,041276e-001	3,809214e+003
1715	4;1*7;2*5;3*10;6*11;8*9	-0,770619	0,000846	0,000421	22687744000	4887710668	8796235	514	0	0	150	-6,980620e-001	-4,812776e-002	-3,091584e-011	-0,000000e+000	-1,628676e-023	2,077554e+000	1,018885e+004
1716	4;1*7;2*5;3*11;6*8;9*10	-8,161850	0,002901	0,001869	92360704000	22870254994	59033268	402	0	0	652	-7,719923e+000	-1,434695e+000	-3,261902e-004	-0,000000e+000	-7,033017e-022	9,263620e+000	3,776920e+004
1717	4;1*7;2*5;3*11;6*9;8*10	2,234077	0,002060	0,001198	37617664000	8855332126	4868011	234	0	0	269	2,310001e+000	8,715591e-002	9,540564e-011	-0,000000e+000	6,723283e-023	3,996633e+000	1,904780e+004
1718	4;1*7;2*5;3*11;6*10;8*9	-4,443395	0,001787	0,001112	43147264000	8816584268	10111136	274	0	0	299	-4,056317e+000	-2,854820e-001	1,000058e-013	-0,000000e+000	-2,928744e-020	4,798902e+000	1,609903e+004
1719	4;1*7;2*6;3*8;5*10;9*11	2,933301	0,001131	0,000792	15499264000	3284627032	4979391	679	0	0	92	2,597596e+000	6,079268e-002	-2,228895e-007	-0,000000e+000	1,114376e-024	3,201650e+000	8,840215e+003
1720	4;1*7;2*6;3*8;5*11;9*10	-2,074929	0,001293	0,000669	35405824000	8149838340	14373037	275	0	0	243	-1,927930e+000	-7,663842e-002	-1,460540e-013	-0,000000e+000	9,414262e-023	2,350912e+000	1,109372e+004
1721	4;1*7;2*6;3*9;5*10;8*11	-0,286737	0,000273	0,000171	6651904000	1492790496	3892830	348	0	0	41	-2,600047e-001	-5,082557e-003	9,470334e-012	-0,000000e+000	-2,862075e-025	4,978852e-001	3,692842e+003
1722	4;1*7;2*6;3*9;5*11;8*10	1,495885	0,000836	0,000561	9416704000	1872296110	6582979	837	0	0	59	1,239453e+000	3,750287e-002	4,270503e-007	-0,000000e+000	7,648951e-026	1,760016e+000	5,542858e+003
1723	4;1*7;2*6;3*10;5*8;9*11	0,988453	0,001075	0,000606	18817024000	4545974808	3204879	245	0	0	120	9,175570e-001	-7,470171e-003	5,089456e-013	-0,000000e+000	-6,818343e-025	1,862224e+000	8,346918e+003
1724	4;1*7;2*6;3*10;5*9;8*11	0,493293	0,000418	0,000218	8863744000	1893454449	1910852	130	0	0	54	4,160044e-001	1,165589e-003	-5,553298e-014	-0,000000e+000	4,750795e-025	6,388443e-001	4,492554e+003
1725	4;1*7;2*6;3*10;5*11;8*9	-1,300852	0,000634	0,000420	12734464000	2644946089	4622990	165	0	0	93	-1,162863e+000	-2,622255e-002	3,747786e-013	-0,000000e+000	2,660750e-024	1,567609e+000	4,431091e+003
1726	4;1*7;2*6;3*11;5*8;9*10	-0,663330	0,000989	0,000604	19922944000	4727125383	7933498	158	0	0	130	-6,364207e-001	2,558882e-003	9,659317e-014	-0,000000e+000	-4,801121e-024	1,465551e+000	6,857472e+003
1727	4;1*7;2*6;3*11;5*9;8*10	0,329700	0,000760	0,000397	13287424000	3256798219	4086435	161	0	0	97	2,843908e-001	-2,131483e-002	-3,587671e-012	-0,000000e+000	-3,453801e-023	1,127426e+000	7,149802e+003
1728	4;1*7;2*6;3*11;5*10;8*9	0,001070	0,000615	0,000391	9969664000	1966695520	3296067	131	0	0	65	2,374258e-002	1,718131e-002	-4,586533e-013	-0,000000e+000	6,972461e-025	9,985091e-001	3,422556e+003
1729	4;1*7;2*8;3*5;6*10;9*11	-2,443963	0,001308	0,000831	37617664000	10287036794	4538093	261	0	0	263	-2,104119e+000	-5,909156e-002	-9,165492e-017	-0,000000e+000	-1,043926e-021	5,169633e+000	1,127551e+004
1730	4;1*7;2*8;3*5;6*11;9*10	1,535293	0,001285	0,000781	38723584000	10089144089	29947541	283	0	0	266	1,322302e+000	1,942470e-001	3,131817e-005	-0,000000e+000	-3,625405e-021	4,083716e+000	9,709829e+003
1731	4;1*7;2*8;3*6;5*10;9*11	-1,038980	0,000670	0,000413	11628544000	3503191385	3110135	95	0	0	87	-9,324743e-001	-3,445102e-003	-4,925785e-013	-0,000000e+000	-5,390924e-023	1,506448e+000	5,369616e+003
1732	4;1*7;2*8;3*6;5*11;9*10	0,717515	0,000759	0,000430	13287424000	3688054412	7497880	130	0	0	82	6,234821e-001	-1,490598e-002	-3,480129e-014	-0,000000e+000	4,069195e-021	1,295778e+000	5,049489e+003
1733	4;1*7;2*8;3*9;5*10;6*11	0,752866	0,000868	0,000561	19922944000	3599313582	15623838	574	0	0	122	7,132385e-001	5,155406e-002	2,219802e-010	-0,000000e+000	2,429232e-023	1,491174e+000	6,228895e+003
1734	4;1*7;2*8;3*9;5*11;6*10	-0,258184	0,000478	0,000298	14393344000	2208749081	4904637	360	0	0	99	-2,110350e-001	2,680912e-002	8,240288e-012	-0,000000e+000	-2,631945e-023	7,656475e-001	3,908425e+003
1735	4;1*7;2*8;3*10;5*6;9*11	0,098168	0,001130	0,000654	28217344000	6233079515	14508055	359	0	0	184	6,791040e-002	-5,609902e-003	2,332644e-009	-0,000000e+000	-1,684594e-021	1,995296e+000	8,483080e+003
1736	4;1*7;2*8;3*10;5*9;6*11	-0,054228	0,000274	0,000161	14393344000	2682859909	2651243	249	0	0	93	-4,311623e-002	-1,421749e-002	9,659718e-018	-0,000000e+000	-2,690334e-026	5,230128e-001	4,058890e+003
1737	4;1*7;2*8;3*10;5*11;6*9	0,452664	0,000409	0,000213	13840384000	2821839793	3004287	243	0	0	81	4,106101e-001	3,591789e-002	-3,803875e-013	-0,000000e+000	7,728221e-026	5,708666e-001	3,849510e+003
1738	4;1*7;2*8;3*11;5*6;9*10	-0,378751	0,001163	0,000702	23793664000	5337209539	50552253	312	0	0	178	-2,642289e-001	-9,623474e-003	-1,693811e-011	-0,000000e+000	-7,487991e-023	1,601380e+000	8,387098e+003
1739	4;1*7;2*8;3*11;5*9;6*10	-0,852776	0,000609	0,000380	7757824000	1890105623	2202911	150	0	0	51	-8,058480e-001	-1,130714e-002	1,340008e-019	-0,000000e+000	-4,002155e-024	9,245921e-001	3,744488e+003
1740	4;1*7;2*8;3*11;5*10;6*9	0,691298	0,000554	0,000304	12734464000	2859085691	2447801	297	0	0	85	6,361694e-001	4,086367e-002	1,471986e-011	-0,000000e+000	3,965727e-025	7,774044e-001	4,088280e+003
1741	4;1*7;2*9;3*5;6*10;8*11	0,330683	0,000309	0,000225	8310784000	1805728196	447868	27	0	0	55	2,763604e-001	1,069459e-003	-1,198342e-031	-0,000000e+000	1,155049e-022	1,025506e+000	1,863456e+003
1742	4;1*7;2*9;3*5;6*11;8*10	-0,573267	0,000952	0,000677	26005504000	6295930706	3798733	196	0	0	202	-5,207593e-001	-2,639012e-002	1,744947e-012	-0,000000e+000	2,463347e-021	2,707246e+000	7,227917e+003
1743	4;1*7;2*9;3*6;5*10;8*11	-0,036610	0,000290	0,000183	5545984000	1109040591	882097	29	0	0	40	1,985956e-003	-6,412888e-003	-6,431193e-013	-0,000000e+000	-7,648144e-025	5,175694e-001	2,712433e+003
1744	4;1*7;2*9;3*6;5*11;8*10	-0,383918	0,000489	0,000221	25452544000	6846797278	9355839	299	0	0	159	-3,287174e-001	-1,761119e-002	1,258972e-007	-0,000000e+000	-5,818834e-023	1,090658e+000	1,212385e+004
1745	4;1*7;2*9;3*8;5*10;6*11	-0,641550	0,000513	0,000267	19369984000	3970908354	9736134	390	0	0	108	-6,214649e-001	-5,416350e-002	-7,173293e-011	-0,000000e+000	-6,732455e-024	8,517783e-001	7,623181e+003
1746	4;1*7;2*9;3*8;5*11;6*10	0,307074	0,000294	0,000185	9416704000	1557192041	2532305	186	0	0	63	2,238447e-001	-8,924120e-003	8,791593e-013	-0,000000e+000	9,558517e-026	6,396769e-001	3,317710e+003
1747	4;1*7;2*9;3*10;5*6;8*11	-0,929401	0,000795	0,000510	24899584000	4610296931	7822587	263	0	0	165	-8,334603e-001	-3,468004e-002	-1,465587e-012	-0,000000e+000	1,147590e-021	1,627721e+000	7,127609e+003
1748	4;1*7;2*9;3*10;5*8;6*11	-0,505780	0,000381	0,000248	4440064000	1406079665	3336349	197	0	0	27	-4,849677e-001	-4,188412e-002	-7,226022e-009	-0,000000e+000	-6,359495e-026	6,709279e-001	4,070664e+003
1749	4;1*7;2*9;3*10;5*11;6*8	-0,323616	0,000930	0,000681	23240704000	3558061311	5334912	587	0	0	158	-2,170043e-001	-4,025048e-002	-2,969084e-011	-0,000000e+000	-4,698051e-024	1,881395e+000	6,375505e+003
1750	4;1*7;2*9;3*11;5*6;8*10	-0,074973	0,000849	0,000571	20475904000	4002173691	8695126	305	0	0	149	-1,302121e-001	1,643879e-002	3,766322e-008	-0,000000e+000	-9,627081e-024	1,618251e+000	6,464629e+003
1751	4;1*7;2*9;3*11;5*8;6*10	0,523326	0,000346	0,000223	4440064000	1269758825	1493456	86	0	0	25	4,836287e-001	1,134254e-003	9,263576e-012	-0,000000e+000	-4,671645e-028	5,857595e-001	3,097743e+003
1752	4;1*7;2*9;3*11;5*10;6*8	-0,888945	0,000809	0,000464	17711104000	2944726312	2552442	311	0	0	125	-7,317796e-001	-3,752342e-002	6,092763e-010	-0,000000e+000	-2,781870e-023	1,086703e+000	5,402487e+003
1753	4;1*7;2*10;3*5;6*8;9*11	-8,141648	0,002482	0,002298	74113024000	19586556547	13293943	459	0	0	601	-7,736791e+000	-7,838548e-001	-2,729793e-005	-0,000000e+000	-7,102138e-020	1,472234e+001	2,678961e+004
1754	4;1*7;2*10;3*5;6*9;8*11	-0,372165	0,000366	0,000224	9416704000	2481480568	887676	22	0	0	67	-2,684567e-001	-9,836579e-004	7,083125e-017	-0,000000e+000	1,900493e-023	9,973506e-001	2,740544e+003
1755	4;1*7;2*10;3*5;6*11;8*9	0,645828	0,000983	0,000607	23793664000	6292373959	16925164	268	0	0	153	5,788800e-001	1,049108e-001	2,067088e-005	-0,000000e+000	2,061042e-020	3,170192e+000	7,396567e+003
1756	4;1*7;2*10;3*6;5*8;9*11	-2,579672	0,001408	0,000825	21028864000	5569091300	3053248	341	0	0	139	-2,449760e+000	-1,558338e-002	-2,676249e-013	-0,000000e+000	-6,989649e-021	3,168084e+000	1,061196e+004
1757	4;1*7;2*10;3*6;5*9;8*11	-0,316756	0,000342	0,000213	7204864000	2048625853	2756710	1154	0	0	46	-2,935065e-001	-9,152723e-003	-8,472137e-010	-0,000000e+000	-2,852723e-024	5,733083e-001	6,115007e+003
1758	4;1*7;2*10;3*6;5*11;8*9	0,621960	0,000510	0,000289	13287424000	3934241458	6830587	70	0	0	109	5,673421e-001	2,256920e-002	1,778322e-008	-0,000000e+000	5,800472e-022	1,046053e+000	6,120333e+003
1759	4;1*7;2*10;3*8;5*6;9*11	-0,516154	0,002649	0,001695	64159744000	15371915118	40125173	7173	1	0	463	-5,821298e-001	5,381031e-002	1,120609e-010	-8,053845e-031	-3,940909e-023	6,635249e+000	3,141576e+004
1760	4;1*7;2*10;3*8;5*9;6*11	0,550112	0,000348	0,000220	4993024000	1343580248	2386865	128	0	0	36	5,204811e-001	1,304081e-002	-1,674952e-016	-0,000000e+000	1,861778e-025	7,155110e-001	3,415932e+003
1761	4;1*7;2*10;3*8;5*11;6*9	-0,241302	0,000198	0,000113	7204864000	2411562932	3164556	97	0	0	44	-2,190609e-001	-2,041411e-004	2,286056e-014	-0,000000e+000	-1,101756e-024	4,216642e-001	6,957813e+003
1762	4;1*7;2*10;3*9;5*6;8*11	0,173611	0,001255	0,000635	17711104000	3783927939	14189631	2889	0	0	125	1,187706e-001	-1,533321e-002	-2,259155e-009	-0,000000e+000	-1,492103e-024	1,412175e+000	1,047384e+004
1763	4;1*7;2*10;3*9;5*8;6*11	0,312266	0,000262	0,000164	4993024000	1590464159	3081298	194	0	0	29	2,933652e-001	1,376463e-002	3,715564e-011	-0,000000e+000	1,909013e-026	4,131995e-001	4,299794e+003
1764	4;1*7;2*10;3*9;5*11;6*8	0,292040	0,000753	0,000421	10522624000	2361471703	3493889	169	0	0	62	2,500911e-001	3,788354e-003	-6,568151e-013	-0,000000e+000	5,723092e-024	1,038414e+000	5,515066e+003
1765	4;1*7;2*10;3*11;5*6;8*9	-0,252054	0,000746	0,000504	16605184000	3194802582	28245257	236	0	0	113	-2,028405e-001	-2,394978e-003	-3,585128e-011	-0,000000e+000	4,708821e-025	1,480759e+000	5,283797e+003
1766	4;1*7;2*10;3*11;5*8;6*9	-0,121141	0,000568	0,000339	10522624000	2189002592	4136333	200	0	0	83	-1,336197e-001	-1,489643e-002	-1,679881e-013	-0,000000e+000	-8,321479e-023	8,401081e-001	4,389872e+003
1767	4;1*7;2*10;3*11;5*9;6*8	0,110113	0,000560	0,000345	13840384000	3042019154	3226738	247	0	0	113	1,074629e-001	2,711225e-003	-1,785309e-009	-0,000000e+000	-5,339961e-025	8,651692e-001	4,743978e+003
1768	4;1*7;2*11;3*5;6*8;9*10	9,655717	0,002856	0,002523	92360704000	24132981972	116463952	1022	0	0	700	9,139386e+000	2,472538e+000	7,973964e-004	-0,000000e+000	1,369212e-021	1,478792e+001	3,551587e+004
1769	4;1*7;2*11;3*5;6*9;8*10	-2,634575	0,001680	0,001446	49782784000	11978749537	5811622	152	0	0	378	-2,665835e+000	-3,067843e-001	-1,047389e-004	-0,000000e+000	6,272205e-023	6,136546e+000	1,533753e+004
1770	4;1*7;2*11;3*5;6*10;8*9	4,816226	0,001545	0,001382	44806144000	9720689776	22067627	163	0	0	340	4,205971e+000	6,587528e-001	6,416839e-005	-0,000000e+000	7,950287e-020	6,982587e+000	1,243813e+004
1771	4;1*7;2*11;3*6;5*8;9*10	2,660087	0,001363	0,000880	29323264000	7909282115	8124218	57	0	0	188	2,503777e+000	1,357148e-001	2,943624e-023	-0,000000e+000	1,356111e-023	3,065739e+000	1,060093e+004
1772	4;1*7;2*11;3*6;5*9;8*10	-0,728460	0,000978	0,000482	24899584000	5787713705	2089084	100	0	0	171	-6,353306e-001	-5,200870e-003	-6,654574e-016	-0,000000e+000	-9,701644e-024	1,664419e+000	9,897567e+003
1773	4;1*7;2*11;3*6;5*10;8*9	0,155981	0,001123	0,000560	16052224000	4574485424	4848483	186	0	0	118	1,649074e-001	8,575681e-003	-6,166050e-012	-0,000000e+000	-3,525211e-023	1,543436e+000	9,286148e+003
1774	4;1*7;2*11;3*8;5*6;9*10	-0,040380	0,002573	0,001651	80195584000	15704519023	136285264	616	0	0	522	3,166588e-001	5,564000e-002	-1,333057e-009	-0,000000e+000	-5,759388e-022	6,344285e+000	2,841668e+004
1775	4;1*7;2*11;3*8;5*9;6*10	1,522919	0,000737	0,000457	15499264000	3255841873	1586020	240	0	0	89	1,420313e+000	1,179272e-002	4,277286e-019	-0,000000e+000	-5,663540e-025	1,668027e+000	5,306967e+003
1776	4;1*7;2*11;3*8;5*10;6*9	-0,390599	0,000465	0,000253	10522624000	2818237760	1051492	136	0	0	76	-3,652475e-001	4,508225e-003	-3,614266e-028	-0,000000e+000	-9,081511e-025	6,268491e-001	4,862538e+003
1777	4;1*7;2*11;3*9;5*6;8*10	1,124790	0,002333	0,001559	47570944000	9404834928	28967433	5210	0	0	311	9,865790e-001	6,926171e-002	-1,923417e-010	-0,000000e+000	-6,927790e-023	5,017883e+000	2,412330e+004
1778	4;1*7;2*11;3*9;5*8;6*10	-0,769192	0,000407	0,000282	8863744000	2354289606	1198771	107	0	0	62	-7,196775e-001	9,005953e-004	1,659378e-025	-0,000000e+000	-1,033864e-023	8,801114e-001	5,238798e+003
1779	4;1*7;2*11;3*9;5*10;6*8	0,172531	0,000476	0,000266	23793664000	5527512019	2641525	343	0	0	165	1,745972e-001	1,092280e-003	-1,566969e-024	-0,000000e+000	-5,141271e-025	9,927214e-001	8,383919e+003
1780	4;1*7;2*11;3*10;5*6;8*9	0,551123	0,001686	0,001058	28770304000	6289964064	53698167	1734	0	0	221	4,343455e-001	-3,711583e-002	1,655869e-011	-0,000000e+000	4,928363e-022	3,350420e+000	1,394694e+004
1781	4;1*7;2*11;3*10;5*8;6*9	1,464120	0,000627	0,000430	14946304000	3319380185	4095725	265	0	0	98	1,168313e+000	1,530871e-002	6,533975e-015	-0,000000e+000	1,195250e-022	1,894696e+000	6,907129e+003
1782	4;1*7;2*11;3*10;5*9;6*8	0,184014	0,000767	0,000486	11075584000	2406026951	4591827	268	0	0	82	1,790606e-001	7,315345e-003	-5,792287e-017	-0,000000e+000	1,400189e-024	1,493603e+000	4,994367e+003
1783	4;1*8;2*5;3*6;7*10;9*11	-26,525177	0,004152	0,002971	180281344000	47556986913	34419047	682	0	0	1363	-2,394724e+001	-1,460316e+000	-2,099907e-006	-0,000000e+000	-1,155268e-019	2,838716e+001	7,246629e+004
1784	4;1*8;2*5;3*6;7*11;9*10	28,109962	0,005017	0,002844	273731584000	66229204298	286042509	2354	0	0	1997	2,554538e+001	4,469423e+000	4,866049e-004	-0,000000e+000	2,108115e-020	2,875576e+001	1,014016e+005
1785	4;1*8;2*5;3*7;6*10;9*11	7,216240	0,001986	0,001389	38170624000	9420130891	2751687	106	0	0	243	6,773453e+000	6,602996e-002	-4,041433e-017	-0,000000e+000	2,361088e-018	7,641840e+000	1,948247e+004
1786	4;1*8;2*5;3*7;6*11;9*10	-6,783786	0,003098	0,001364	95678464000	22743798851	29015245	219	0	0	617	-6,469224e+000	-4,930880e-001	-7,084278e-005	-0,000000e+000	-1,163372e-020	7,182299e+000	4,148714e+004
1787	4;1*8;2*5;3*9;6*10;7*11	0,022535	0,000482	0,000270	9969664000	2667651651	2643783	166	0	0	76	1,573176e-003	-8,358550e-003	-5,520321e-012	-0,000000e+000	1,198309e-023	6,732612e-001	4,695860e+003
1788	4;1*8;2*5;3*9;6*11;7*10	0,473968	0,000226	0,000149	8310784000	2152161187	1418633	68	0	0	44	4,092336e-001	7,112223e-003	9,110450e-015	-0,000000e+000	-2,857650e-024	5,780190e-001	3,386610e+003
1789	4;1*8;2*5;3*10;6*7;9*11	-8,459370	0,002249	0,001734	77430784000	16454914385	26981128	189	0	0	572	-8,091069e+000	-1,140661e+000	-4,600000e-005	-0,000000e+000	-2,198897e-019	1,119591e+001	2,226993e+004
1790	4;1*8;2*5;3*10;6*9;7*11	0,033192	0,000211	0,000150	4993024000	1559536730	726192	12	0	0	37	1,380978e-002	-3,178932e-003	-2,607593e-015	-0,000000e+000	7,474804e-024	5,094107e-001	3,734978e+003
1791	4;1*8;2*5;3*10;6*11;7*9	0,181502	0,000784	0,000531	8863744000	2015596463	2926500	343	0	0	66	2,262742e-001	-2,777268e-003	-2,238687e-011	-0,000000e+000	1,345480e-023	1,744992e+000	5,297866e+003
1792	4;1*8;2*5;3*11;6*7;9*10	9,005889	0,002731	0,002088	70242304000	14401045973	194295982	739	0	0	508	8,518432e+000	2,678152e+000	8,268525e-004	-0,000000e+000	1,056232e-019	1,062309e+001	3,160543e+004
1793	4;1*8;2*5;3*11;6*9;7*10	1,774171	0,000734	0,000509	10522624000	2941286728	1756559	94	0	0	63	1,540336e+000	4,722675e-003	7,190958e-009	-0,000000e+000	8,151708e-024	2,192925e+000	5,872143e+003
1794	4;1*8;2*5;3*11;6*10;7*9	2,151668	0,001605	0,000956	44806144000	10304929583	7035024	471	0	0	313	2,086523e+000	8,089044e-002	5,026373e-010	-0,000000e+000	1,314808e-020	3,115305e+000	1,951787e+004
1795	4;1*8;2*6;3*5;7*10;9*11	14,574490	0,003270	0,002938	192999424000	49263547102	78066428	695	0	0	1612	1,281375e+001	1,988054e+000	2,178408e-004	-0,000000e+000	1,305153e-022	2,399045e+001	4,490806e+004
1796	4;1*8;2*6;3*5;7*11;9*10	-15,109505	0,003282	0,002968	165351424000	39419382070	312235814	3301	0	0	1320	-1,331243e+001	-3,985206e+000	-1,013114e-003	-0,000000e+000	-7,729637e-022	2,368932e+001	4,469108e+004
1797	4;1*8;2*6;3*7;5*10;9*11	-4,674384	0,001929	0,000860	47570944000	11803400918	3933679	300	0	0	331	-4,315557e+000	-1,411130e-002	-4,734125e-015	-0,000000e+000	-6,486938e-021	5,245475e+000	2,122452e+004
1798	4;1*8;2*6;3*7;5*11;9*10	4,072418	0,001593	0,000992	45359104000	11094293758	14830703	261	0	0	301	3,794361e+000	1,194256e-001	-2,016787e-010	-0,000000e+000	3,203644e-022	4,594876e+000	1,584276e+004
1799	4;1*8;2*6;3*9;5*10;7*11	-0,114643	0,000170	0,000085	14946304000	4755308202	13435819	503	0	0	93	-1,020064e-001	4,420109e-003	-3,901954e-011	-0,000000e+000	-3,334162e-025	3,830255e-001	1,221363e+004
1800	4;1*8;2*6;3*9;5*11;7*10	-0,330773	0,000398	0,000217	3887104000	1042438458	1086640	65	0	0	26	-2,881303e-001	-2,888196e-003	-4,489610e-014	-0,000000e+000	-2,626772e-024	4,942825e-001	2,546996e+003
1801	4;1*8;2*6;3*10;5*7;9*11	-0,073737	0,001818	0,001001	38170624000	8083090181	4446934	282	0	0	274	-3,894363e-001	-2,803765e-002	-1,480079e-014	-0,000000e+000	1,648695e-022	4,025255e+000	1,586979e+004
1802	4;1*8;2*6;3*10;5*9;7*11	-0,401421	0,000286	0,000173	6098944000	1542613338	2543731	111	0	0	36	-3,650363e-001	-8,325958e-003	-3,366487e-011	-0,000000e+000	-2,417507e-025	4,639874e-001	4,932110e+003
1803	4;1*8;2*6;3*10;5*11;7*9	1,450432	0,000764	0,000504	13287424000	2230996234	2734254	185	0	0	79	1,171273e+000	2,737138e-002	1,587482e-009	-0,000000e+000	-4,699468e-024	1,863191e+000	4,887613e+003
1804	4;1*8;2*6;3*11;5*7;9*10	-0,419672	0,001846	0,001044	46465024000	10483728983	24155487	261	0	0	318	-3,771901e-002	7,196616e-002	-3,587684e-008	-0,000000e+000	1,706011e-022	3,463325e+000	1,815283e+004
1805	4;1*8;2*6;3*11;5*9;7*10	0,010141	0,000353	0,000185	7757824000	2234065966	2319100	104	0	0	47	3,228352e-002	3,096485e-003	3,334917e-012	-0,000000e+000	-8,593447e-024	4,173324e-001	5,140320e+003
1806	4;1*8;2*6;3*11;5*10;7*9	0,139911	0,000730	0,000433	11075584000	2346285641	2891964	159	0	0	81	1,107352e-001	-2,399199e-002	1,215161e-009	-0,000000e+000	9,579049e-023	1,117672e+000	5,017497e+003
1807	4;1*8;2*7;3*5;6*10;9*11	-4,215927	0,001471	0,001169	44253184000	11495141240	5114428	308	0	0	340	-3,651675e+000	-1,611560e-001	5,406661e-015	-0,000000e+000	-6,219200e-020	7,320016e+000	1,180020e+004
1808	4;1*8;2*7;3*5;6*11;9*10	2,509918	0,001634	0,001172	45359104000	11592707748	37397511	342	0	0	353	2,265841e+000	5,077659e-001	2,429146e-004	-0,000000e+000	3,034434e-023	6,019234e+000	1,302967e+004
1809	4;1*8;2*7;3*6;5*10;9*11	0,100255	0,001710	0,000952	44253184000	10459527170	4396933	400	0	0	298	-1,969435e-002	5,370428e-002	2,558817e-015	-0,000000e+000	-1,973323e-022	3,261628e+000	1,438690e+004
1810	4;1*8;2*7;3*6;5*11;9*10	0,471289	0,001906	0,001001	64712704000	15039997120	23969438	634	0	0	438	4,646997e-001	9,968221e-003	7,637861e-008	-0,000000e+000	-3,931969e-023	3,047661e+000	1,774438e+004
1811	4;1*8;2*7;3*9;5*10;6*11	0,330183	0,000463	0,000255	10522624000	1945479120	6159339	265	0	0	59	2,915283e-001	3,750323e-002	1,050649e-012	-0,000000e+000	2,859839e-025	6,924916e-001	3,641851e+003
1812	4;1*8;2*7;3*9;5*11;6*10	-0,224393	0,000386	0,000246	4440064000	901437776	3567942	189	0	0	30	-2,369116e-001	-4,390519e-002	-2,728544e-007	-0,000000e+000	3,211485e-026	5,137659e-001	2,086984e+003
1813	4;1*8;2*7;3*10;5*6;9*11	-2,624976	0,002563	0,001089	155398144000	30982447374	48469209	1292	0	0	1145	-2,039708e+000	-3,235841e-002	4,126552e-013	-0,000000e+000	-2,221217e-021	5,530357e+000	4,310420e+004
1814	4;1*8;2*7;3*10;5*9;6*11	0,289268	0,000237	0,000172	5545984000	1006105847	2346922	160	0	0	37	2,492811e-001	2,072228e-002	4,270340e-011	-0,000000e+000	9,119272e-026	4,927136e-001	3,389784e+003
1815	4;1*8;2*7;3*10;5*11;6*9	-0,458150	0,000416	0,000241	4993024000	1200144587	3343817	252	0	0	25	-4,202616e-001	-2,462816e-002	-4,018629e-007	-0,000000e+000	-3,279170e-026	6,060284e-001	3,025774e+003
1816	4;1*8;2*7;3*11;5*6;9*10	2,331412	0,002349	0,001472	80195584000	16697939038	154322935	1107	0	0	527	1,788491e+000	6,803416e-003	-9,895263e-010	-0,000000e+000	-3,867499e-019	4,907366e+000	2,694325e+004
1817	4;1*8;2*7;3*11;5*9;6*10	0,285150	0,000457	0,000269	8863744000	2352554621	4063138	136	0	0	50	2,716142e-001	-2,597093e-003	1,099838e-007	-0,000000e+000	-1,387680e-024	5,435270e-001	4,932279e+003
1818	4;1*8;2*7;3*11;5*10;6*9	0,184160	0,000562	0,000290	7757824000	1843984217	2765337	156	0	0	56	1,497950e-001	2,652876e-002	3,003880e-014	-0,000000e+000	-3,691648e-025	5,135843e-001	3,347777e+003
1819	4;1*8;2*9;3*5;6*10;7*11	-0,318211	0,000553	0,000330	27111424000	6939230430	4599521	325	0	0	177	-1,755604e-001	1,367563e-002	2,860716e-014	-0,000000e+000	-1,469348e-024	1,290678e+000	5,632694e+003
1820	4;1*8;2*9;3*5;6*11;7*10	-0,120984	0,000585	0,000380	15499264000	4004319549	2248968	164	0	0	112	-1,007428e-001	5,095116e-003	-1,257451e-017	-0,000000e+000	4,305776e-024	1,056975e+000	3,889633e+003
1821	4;1*8;2*9;3*6;5*10;7*11	-0,274015	0,000415	0,000248	6651904000	1466609317	3423974	291	0	0	40	-2,565317e-001	-2,920336e-002	-9,146950e-010	-0,000000e+000	-3,579855e-026	6,037695e-001	3,303100e+003
1822	4;1*8;2*9;3*6;5*11;7*10	-0,386058	0,000396	0,000160	13840384000	3569719943	1854172	135	0	0	83	-3,580214e-001	-5,936510e-003	-1,645085e-014	-0,000000e+000	-7,095074e-025	5,032427e-001	4,797767e+003
1823	4;1*8;2*9;3*7;5*10;6*11	0,050815	0,000365	0,000208	11628544000	2883941170	8041292	243	0	0	74	6,181235e-002	3,141474e-002	2,056135e-012	-0,000000e+000	-7,295015e-025	4,293173e-001	5,272706e+003
1824	4;1*8;2*9;3*7;5*11;6*10	-0,026633	0,000257	0,000166	6651904000	1266149181	1594399	97	0	0	37	5,258618e-004	1,049897e-002	-8,761304e-028	-0,000000e+000	-7,639878e-024	4,806233e-001	2,198822e+003
1825	4;1*8;2*9;3*10;5*6;7*11	0,757629	0,000992	0,000550	27664384000	4334745857	14632195	533	0	0	165	6,026954e-001	2,109096e-002	5,102111e-009	-0,000000e+000	1,517864e-023	1,629634e+000	7,243857e+003
1826	4;1*8;2*9;3*10;5*7;6*11	0,121351	0,001132	0,000650	22134784000	4446801397	12430032	558	0	0	154	1,769657e-001	7,187061e-002	1,661089e-009	-0,000000e+000	-1,505844e-025	1,905562e+000	9,416572e+003
1827	4;1*8;2*9;3*10;5*11;6*7	0,148578	0,000861	0,000581	19369984000	4147607611	16248979	583	0	0	120	8,481946e-002	-7,375737e-002	-3,607805e-008	-0,000000e+000	3,218118e-024	1,571857e+000	6,655012e+003
1828	4;1*8;2*9;3*11;5*6;7*10	0,779887	0,000565	0,000351	16052224000	3387157427	6722312	188	0	0	121	6,701868e-001	1,899966e-002	3,014713e-013	-0,000000e+000	1,052588e-022	9,758867e-001	4,236424e+003
1829	4;1*8;2*9;3*11;5*7;6*10	-0,859463	0,000705	0,000455	12734464000	2398160263	3570372	234	0	0	75	-7,317619e-001	-4,373397e-002	-8,554050e-012	-0,000000e+000	-2,246921e-023	1,103226e+000	4,985576e+003
1830	4;1*8;2*9;3*11;5*10;6*7	1,160768	0,000605	0,000347	22687744000	4487983979	8385372	492	0	0	153	1,031406e+000	4,687922e-002	1,300885e-018	-0,000000e+000	1,197093e-024	1,247598e+000	6,805894e+003
1831	4;1*8;2*10;3*5;6*7;9*11	9,375121	0,002503	0,002135	85172224000	21564873538	95333498	1255	0	0	679	8,984194e+000	2,109122e+000	3,865039e-004	-0,000000e+000	1,862969e-021	1,765792e+001	2,862850e+004
1832	4;1*8;2*10;3*5;6*9;7*11	-0,364513	0,000346	0,000220	10522624000	2715836037	797145	58	0	0	68	-3,041912e-001	-1,781750e-003	6,731978e-023	-0,000000e+000	2,815735e-022	1,009328e+000	2,610851e+003
1833	4;1*8;2*10;3*5;6*11;7*9	-0,241565	0,000966	0,000693	22687744000	5367966653	3020134	197	0	0	165	-2,412968e-001	-2,612638e-002	-7,113825e-016	-0,000000e+000	-6,064215e-022	2,542131e+000	5,350683e+003
1834	4;1*8;2*10;3*6;5*7;9*11	1,447056	0,001754	0,001281	43700224000	10991245213	7669019	473	0	0	334	1,931247e+000	1,470176e-001	-7,682486e-016	-0,000000e+000	6,597849e-022	7,365085e+000	1,600659e+004
1835	4;1*8;2*10;3*6;5*9;7*11	-0,091773	0,000327	0,000182	9969664000	2839155729	3534381	224	0	0	62	-9,460050e-002	4,094143e-003	9,562047e-011	-0,000000e+000	2,649113e-025	4,857339e-001	7,705100e+003
1836	4;1*8;2*10;3*6;5*11;7*9	-0,674585	0,000609	0,000307	14393344000	3790394595	2761948	155	0	0	100	-5,838670e-001	-1,393444e-002	-3,818861e-011	-0,000000e+000	3,196991e-024	9,905159e-001	6,496564e+003
1837	4;1*8;2*10;3*7;5*6;9*11	-4,185305	0,001041	0,000961	26558464000	5485129161	15714691	269	0	0	202	-3,822563e+000	-1,838460e-001	-2,972202e-011	-0,000000e+000	3,020705e-020	6,721783e+000	6,576134e+003
1838	4;1*8;2*10;3*7;5*9;6*11	0,521301	0,000326	0,000205	11628544000	3107267520	4415210	199	0	0	75	4,981490e-001	7,590949e-003	3,879541e-012	-0,000000e+000	1,141989e-025	5,863473e-001	9,090303e+003
1839	4;1*8;2*10;3*7;5*11;6*9	-0,478110	0,000279	0,000175	5545984000	1278201517	875907	69	0	0	34	-4,217360e-001	-1,023501e-003	2,825368e-014	-0,000000e+000	2,754402e-026	5,278763e-001	2,590218e+003
1840	4;1*8;2*10;3*9;5*6;7*11	-0,309279	0,000699	0,000414	22134784000	3866599215	8625988	307	0	0	157	-2,039903e-001	4,484075e-002	2,314009e-010	-0,000000e+000	2,386000e-013	1,123189e+000	7,731557e+003
1841	4;1*8;2*10;3*9;5*7;6*11	-0,029948	0,000559	0,000355	14393344000	3213064457	4766194	234	0	0	94	-4,124616e-002	-9,841814e-004	2,409361e-012	-0,000000e+000	-8,997243e-025	1,158572e+000	7,315887e+003
1842	4;1*8;2*10;3*9;5*11;6*7	0,239698	0,000586	0,000383	15499264000	3238949033	6630341	269	0	0	100	1,987667e-001	-1,094279e-002	-1,999425e-010	-0,000000e+000	2,104632e-020	1,064459e+000	5,866504e+003
1843	4;1*8;2*10;3*11;5*6;7*9	0,343782	0,000694	0,000491	25452544000	4841697151	11942259	440	0	0	192	2,302856e-001	4,668453e-003	-1,006265e-013	-0,000000e+000	2,905000e-023	1,768418e+000	6,894845e+003
1844	4;1*8;2*10;3*11;5*7;6*9	0,307570	0,000537	0,000453	8310784000	1719397608	2247893	122	0	0	58	3,227380e-001	2,806650e-003	1,898017e-017	-0,000000e+000	1,741317e-025	1,102566e+000	3,309543e+003
1845	4;1*8;2*10;3*11;5*9;6*7	-0,013591	0,000528	0,000378	13840384000	2469944016	4425412	204	0	0	100	-7,327880e-004	2,261521e-002	7,308309e-011	-0,000000e+000	-5,573764e-024	9,985206e-001	4,031695e+003
1846	4;1*8;2*11;3*5;6*7;9*10	-11,518684	0,002980	0,002399	74113024000	18757834228	396627662	27944	0	0	578	-1,098813e+001	-4,073727e+000	-5,021604e-003	-0,000000e+000	-4,349657e-018	1,723297e+001	3,904867e+004
1847	4;1*8;2*11;3*5;6*9;7*10	-1,766719	0,000885	0,000547	23793664000	6521206636	3888387	139	0	0	203	-1,496545e+000	-5,176147e-002	2,597121e-020	-0,000000e+000	-7,548662e-021	2,861570e+000	7,068027e+003
1848	4;1*8;2*11;3*5;6*10;7*9	-2,526020	0,001552	0,001323	47570944000	11173488114	5618852	325	0	0	357	-2,334775e+000	-2,687828e-001	-1,310889e-016	-0,000000e+000	-6,771433e-023	4,780305e+000	1,218522e+004
1849	4;1*8;2*11;3*6;5*7;9*10	-1,874599	0,002022	0,001439	54759424000	14404531111	59169567	383	0	0	365	-2,231052e+000	-5,401120e-001	-1,751714e-005	-0,000000e+000	2,104919e-021	6,406733e+000	1,874620e+004
1850	4;1*8;2*11;3*6;5*9;7*10	-0,577102	0,000581	0,000335	9969664000	2633763027	1152697	30	0	0	64	-5,734786e-001	-3,103374e-003	-6,004561e-026	-0,000000e+000	-1,635704e-024	8,481746e-001	4,941446e+003
1851	4;1*8;2*11;3*6;5*10;7*9	-0,727389	0,000676	0,000433	9969664000	2700019356	3631625	405	0	0	66	-6,750462e-001	-1,026704e-002	4,318893e-010	-0,000000e+000	-1,445530e-023	1,253390e+000	6,863158e+003
1852	4;1*8;2*11;3*7;5*6;9*10	3,095394	0,001257	0,001081	32641024000	6560580328	110950052	761	0	0	252	2,992331e+000	5,441747e-001	5,905363e-005	-0,000000e+000	2,714202e-024	5,801191e+000	1,079866e+004
1853	4;1*8;2*11;3*7;5*9;6*10	-0,674847	0,000622	0,000399	11628544000	2292124508	1577510	169	0	0	72	-5,951084e-001	-7,708669e-003	1,029589e-011	-0,000000e+000	-5,523233e-025	9,213860e-001	4,461512e+003
1854	4;1*8;2*11;3*7;5*10;6*9	-0,046764	0,000517	0,000327	6098944000	1678439275	2119146	145	0	0	44	-4,183972e-002	2,958008e-002	1,329979e-007	-0,000000e+000	-3,195816e-024	6,548012e-001	5,014994e+003
1855	4;1*8;2*11;3*9;5*6;7*10	-0,085628	0,000590	0,000329	15499264000	3311724340	2792587	93	0	0	103	-1,105631e-001	6,562713e-004	-3,699884e-029	-0,000000e+000	7,050603e-024	1,145851e+000	4,366383e+003
1856	4;1*8;2*11;3*9;5*7;6*10	0,146061	0,000562	0,000329	19922944000	4461901985	2326386	237	0	0	136	1,511101e-001	1,152817e-003	3,429120e-019	-0,000000e+000	9,341316e-024	1,064628e+000	9,316086e+003
1857	4;1*8;2*11;3*9;5*10;6*7	-0,868945	0,000500	0,000366	13840384000	2537920034	1863634	195	0	0	100	-7,805505e-001	-2,109564e-003	-5,173546e-020	-0,000000e+000	3,322924e-020	1,302454e+000	4,136796e+003
1858	4;1*8;2*11;3*10;5*6;7*9	1,027612	0,002158	0,001231	63606784000	10618971722	17609813	794	0	0	471	1,066280e+000	5,680682e-002	5,518732e-013	-0,000000e+000	6,234440e-019	4,451786e+000	2,109745e+004
1859	4;1*8;2*11;3*10;5*7;6*9	-0,152837	0,000799	0,000551	13840384000	2654489500	3225153	204	0	0	109	3,926321e-002	1,523492e-002	2,175497e-012	-0,000000e+000	-3,549282e-024	2,084687e+000	5,345227e+003
1860	4;1*8;2*11;3*10;5*9;6*7	-1,634126	0,000753	0,000530	15499264000	2433937191	4285498	331	0	0	97	-1,318959e+000	-1,805515e-002	7,644829e-015	-0,000000e+000	-3,783836e-020	2,188130e+000	4,109966e+003
1861	4;1*9;2*5;3*6;7*10;8*11	-7,315562	0,001339	0,001042	30982144000	8398031457	6200455	242	0	0	240	-6,218486e+000	-1,213837e-001	-3,898207e-007	-0,000000e+000	-5,705742e-022	7,777834e+000	9,106339e+003
1862	4;1*9;2*5;3*6;7*11;8*10	-16,662246	0,003528	0,002781	136597504000	34723000205	26219774	950	0	0	1024	-1,550221e+001	-1,103449e+000	4,336964e-017	-0,000000e+000	-4,621220e-021	1,847453e+001	5,134014e+004
1863	4;1*9;2*5;3*7;6*10;8*11	0,909455	0,000446	0,000305	12181504000	2447378704	1732200	106	0	0	61	7,288971e-001	-1,706995e-003	-3,854741e-012	-0,000000e+000	6,004727e-024	1,341304e+000	5,215397e+003
1864	4;1*9;2*5;3*7;6*11;8*10	4,288576	0,001805	0,001161	27664384000	6059621145	2315110	92	0	0	193	3,966861e+000	4,264021e-002	-1,956897e-018	-0,000000e+000	3,133737e-022	4,770360e+000	1,792709e+004
1865	4;1*9;2*5;3*8;6*10;7*11	-0,072637	0,000470	0,000289	5545984000	1342860786	1133599	78	0	0	35	-4,985093e-002	2,668341e-003	-8,290449e-015	-0,000000e+000	-1,338113e-024	7,013813e-001	3,167280e+003
1866	4;1*9;2*5;3*8;6*11;7*10	0,094893	0,000403	0,000202	7757824000	2178185091	1312837	54	0	0	50	7,010774e-002	9,146333e-004	-1,139324e-020	-0,000000e+000	2,760497e-025	5,875167e-001	4,255112e+003
1867	4;1*9;2*5;3*10;6*7;8*11	-0,839487	0,000643	0,000446	13287424000	2920773279	1900335	31	0	0	88	-7,813814e-001	-5,203969e-002	-4,243451e-038	-0,000000e+000	-4,863743e-024	1,869323e+000	4,025254e+003
1868	4;1*9;2*5;3*10;6*8;7*11	-0,055806	0,000612	0,000445	12181504000	2130326823	2197313	231	0	0	72	8,152030e-002	-3,635482e-003	2,892627e-014	-0,000000e+000	6,449619e-022	1,763469e+000	4,756773e+003
1869	4;1*9;2*5;3*10;6*11;7*8	-0,089252	0,000658	0,000401	14393344000	3112906646	4293029	223	0	0	111	-1,781959e-001	-3,089436e-002	3,212061e-011	-0,000000e+000	-3,162885e-022	2,009811e+000	5,828512e+003
1870	4;1*9;2*5;3*11;6*7;8*10	-5,881172	0,002438	0,001699	51994624000	12721380970	27060644	2027	0	0	363	-5,784842e+000	-9,229079e-001	-1,278961e-011	-0,000000e+000	-7,673178e-023	7,447410e+000	2,749485e+004
1871	4;1*9;2*5;3*11;6*8;7*10	1,985755	0,001790	0,001111	39276544000	8427428077	4855162	248	0	0	273	2,060451e+000	7,805370e-002	-2,328566e-010	-0,000000e+000	1,458774e-019	3,725257e+000	1,672456e+004
1872	4;1*9;2*5;3*11;6*10;7*8	-3,865308	0,001935	0,001181	33746944000	7825596556	13036930	841	0	0	267	-3,619054e+000	-2,854150e-001	1,834965e-012	-0,000000e+000	-1,131433e-021	4,445011e+000	1,744329e+004
1873	4;1*9;2*6;3*5;7*10;8*11	4,621258	0,001247	0,001011	47017984000	12709319513	18395587	331	0	0	366	3,876711e+000	2,438681e-001	-8,051015e-009	-0,000000e+000	5,608458e-022	7,072204e+000	8,501200e+003
1874	4;1*9;2*6;3*5;7*11;8*10	8,993060	0,003147	0,002573	199081984000	50696355514	73592380	1332	0	0	1575	8,311393e+000	1,513480e+000	3,363239e-005	-0,000000e+000	4,760351e-024	1,560524e+001	4,197463e+004
1875	4;1*9;2*6;3*7;5*10;8*11	-0,088691	0,000461	0,000309	9969664000	1861326595	1423009	152	0	0	87	-8,807875e-002	1,375711e-003	-4,818692e-012	-0,000000e+000	-1,169878e-022	9,894648e-001	3,402930e+003
1876	4;1*9;2*6;3*7;5*11;8*10	-1,857945	0,001079	0,000666	22134784000	4953122585	1828723	202	0	0	133	-1,700703e+000	-1,039694e-002	8,322525e-007	-0,000000e+000	-2,940513e-022	2,834767e+000	8,447158e+003
1877	4;1*9;2*6;3*8;5*10;7*11	0,389641	0,000362	0,000250	5545984000	1484389159	1822517	40	0	0	23	3,767276e-001	9,390938e-003	1,230060e-015	-0,000000e+000	-2,008199e-028	6,303227e-001	4,723788e+003
1878	4;1*9;2*6;3*8;5*11;7*10	-0,419193	0,000249	0,000170	4993024000	1146507025	1071421	40	0	0	45	-3,683904e-001	-1,793707e-003	1,673738e-015	-0,000000e+000	-4,203942e-022	4,956070e-001	2,835349e+003
1879	4;1*9;2*6;3*10;5*7;8*11	-0,467621	0,000632	0,000375	9969664000	2222612631	2803133	231	0	0	82	-4,163758e-001	1,439581e-003	9,285317e-012	-0,000000e+000	-3,686544e-024	1,208980e+000	5,145534e+003
1880	4;1*9;2*6;3*10;5*8;7*11	0,297443	0,000280	0,000176	6098944000	1713402375	2549505	197	0	0	50	2,711162e-001	-3,253085e-003	-1,628254e-011	-0,000000e+000	3,637685e-025	4,538536e-001	5,484016e+003
1881	4;1*9;2*6;3*10;5*11;7*8	-1,609071	0,000713	0,000412	15499264000	2923948497	5475175	222	0	0	82	-1,397360e+000	-3,660142e-002	1,737530e-012	-0,000000e+000	2,135048e-024	1,842622e+000	5,152337e+003
1882	4;1*9;2*6;3*11;5*7;8*10	0,528590	0,001440	0,000702	34299904000	8308576291	15065422	2425	0	0	250	2,837932e-001	-3,282693e-002	-9,770373e-007	-0,000000e+000	-3,036138e-023	2,498519e+000	2,341028e+004
1883	4;1*9;2*6;3*11;5*8;7*10	-0,255467	0,000296	0,000190	6651904000	1851522701	1437315	64	0	0	40	-2,412611e-001	-1,587055e-003	-7,132621e-015	-0,000000e+000	1,694113e-025	4,977229e-001	4,549229e+003
1884	4;1*9;2*6;3*11;5*10;7*8	-0,501029	0,000723	0,000454	9969664000	2522640889	8780774	367	0	0	64	-4,808117e-001	1,339074e-002	1,776284e-007	-0,000000e+000	1,004780e-024	1,311378e+000	6,771113e+003
1885	4;1*9;2*7;3*5;6*10;8*11	-0,957260	0,000432	0,000306	12181504000	3159405421	1303339	41	0	0	74	-7,355839e-001	-7,216586e-003	1,437756e-025	-0,000000e+000	-2,180842e-024	1,732808e+000	3,182940e+003
1886	4;1*9;2*7;3*5;6*11;8*10	-2,060204	0,001258	0,000943	38170624000	9252092461	4179473	243	0	0	274	-1,849490e+000	-1,052531e-001	9,517824e-011	-0,000000e+000	-1,505455e-021	4,136984e+000	9,878119e+003
1887	4;1*9;2*7;3*6;5*10;8*11	-0,071211	0,000431	0,000238	7204864000	2090309605	2084361	91	0	0	43	-6,580543e-002	1,671497e-003	5,312870e-010	-0,000000e+000	-2,511033e-024	6,080386e-001	4,024337e+003
1888	4;1*9;2*7;3*6;5*11;8*10	-0,232537	0,001197	0,000711	26558464000	5922167440	2536935	273	0	0	170	-2,158312e-001	2,057889e-002	-1,684113e-011	-0,000000e+000	1,016618e-024	1,999361e+000	8,705503e+003
1889	4;1*9;2*7;3*8;5*10;6*11	-0,855259	0,000784	0,000444	14393344000	2984373371	5841188	280	0	0	70	-7,952629e-001	-3,363140e-002	-1,046086e-012	-0,000000e+000	-1,528023e-025	1,034692e+000	6,072043e+003
1890	4;1*9;2*7;3*8;5*11;6*10	0,330031	0,000376	0,000249	8863744000	1276286527	1467050	156	0	0	59	3,094858e-001	7,366559e-003	-2,050631e-026	-0,000000e+000	1,921139e-025	6,155903e-001	2,679458e+003
1891	4;1*9;2*7;3*10;5*6;8*11	0,928923	0,000394	0,000345	10522624000	1665203659	1490420	36	0	0	64	7,353161e-001	5,580283e-003	-4,634391e-026	-0,000000e+000	3,772670e-025	1,255508e+000	2,665550e+003
1892	4;1*9;2*7;3*10;5*8;6*11	-0,067856	0,000206	0,000137	6651904000	2009543261	2711262	125	0	0	37	-6,588446e-002	-1,286196e-003	2,234289e-013	-0,000000e+000	-3,402410e-023	3,211119e-001	5,867422e+003
1893	4;1*9;2*7;3*10;5*11;6*8	1,728309	0,000633	0,000516	15499264000	2767394170	6362672	336	0	0	92	1,452926e+000	4,413877e-002	4,041427e-012	-0,000000e+000	-2,022069e-022	2,016524e+000	7,196630e+003
1894	4;1*9;2*7;3*11;5*6;8*10	-2,103975	0,002091	0,000996	44253184000	10109761127	30632241	4592	0	0	333	-1,594847e+000	-4,093365e-002	-3,155276e-010	-0,000000e+000	3,794044e-022	3,850155e+000	2,107843e+004
1895	4;1*9;2*7;3*11;5*8;6*10	0,059197	0,000253	0,000169	7204864000	2427851451	2307919	99	0	0	47	6,136987e-002	-1,201486e-003	1,433117e-013	-0,000000e+000	-6,831362e-024	4,014454e-001	5,778827e+003
1896	4;1*9;2*7;3*11;5*10;6*8	0,468443	0,000828	0,000482	11628544000	2836944770	3942721	244	0	0	85	4,030916e-001	-2,553945e-002	8,360839e-013	-0,000000e+000	-1,601155e-025	1,179736e+000	6,507215e+003
1897	4;1*9;2*8;3*5;6*10;7*11	-0,019496	0,000664	0,000350	18264064000	4950690737	3234713	224	0	0	118	-3,234127e-002	9,952222e-004	2,353589e-019	-0,000000e+000	-9,037669e-022	1,136313e+000	4,896538e+003
1898	4;1*9;2*8;3*5;6*11;7*10	-0,194037	0,000496	0,000321	10522624000	2781791069	1387995	136	0	0	59	-1,477540e-001	-5,409187e-003	-1,482809e-008	-0,000000e+000	-4,466569e-022	9,470882e-001	2,641568e+003
1899	4;1*9;2*8;3*6;5*10;7*11	0,205771	0,000200	0,000148	6651904000	1478346075	1829871	86	0	0	44	2,001131e-001	6,079251e-003	-7,621221e-028	-0,000000e+000	-2,219439e-025	5,087245e-001	2,759936e+003
1900	4;1*9;2*8;3*6;5*11;7*10	0,104335	0,000342	0,000186	9969664000	2198659053	1106926	109	0	0	56	9,996546e-002	-1,554200e-003	-6,038650e-031	-0,000000e+000	-5,750475e-026	4,847510e-001	3,181847e+003
1901	4;1*9;2*8;3*7;5*10;6*11	-0,197755	0,000421	0,000281	10522624000	2122747783	6710526	253	0	0	60	-1,908353e-001	-2,714001e-002	-1,506458e-009	-0,000000e+000	3,958971e-025	7,367615e-001	4,028235e+003
1902	4;1*9;2*8;3*7;5*11;6*10	0,532217	0,000450	0,000266	9416704000	1328297053	1791747	207	0	0	60	4,049586e-001	-4,647684e-003	8,224384e-009	-0,000000e+000	2,479884e-024	8,508945e-001	2,440024e+003
1903	4;1*9;2*8;3*10;5*6;7*11	-1,087608	0,000995	0,000534	19369984000	4354828130	28285612	3063	0	0	115	-9,956438e-001	-1,023385e-002	1,928351e-008	-0,000000e+000	1,057454e-022	1,517106e+000	9,818163e+003
1904	4;1*9;2*8;3*10;5*7;6*11	1,250701	0,000769	0,000535	11628544000	2062659550	3799347	206	0	0	65	1,041093e+000	2,482418e-002	-5,203437e-013	-0,000000e+000	2,689328e-023	1,895496e+000	4,703963e+003
1905	4;1*9;2*8;3*10;5*11;6*7	-1,505792	0,000677	0,000443	17711104000	3442728744	9472262	398	0	0	115	-1,359842e+000	-4,338381e-002	1,063626e-011	-0,000000e+000	-2,475062e-024	1,724347e+000	6,108619e+003
1906	4;1*9;2*8;3*11;5*6;7*10	-0,081103	0,000761	0,000514	11075584000	2616818338	11144021	1996	0	0	83	-5,272622e-002	7,432570e-002	7,000040e-010	-0,000000e+000	-1,508963e-024	1,135237e+000	5,666276e+003
1907	4;1*9;2*8;3*11;5*7;6*10	0,587704	0,000873	0,000531	8310784000	2015611330	3271376	286	0	0	60	5,039791e-001	-1,536493e-002	1,184830e-010	-0,000000e+000	-1,496528e-026	1,209687e+000	5,021235e+003
1908	4;1*9;2*8;3*11;5*10;6*7	-0,853366	0,000681	0,000429	8863744000	2245663671	11006646	1010	0	0	59	-7,834793e-001	-2,744525e-002	-1,274646e-007	-0,000000e+000	-4,870269e-022	1,174204e+000	7,210419e+003
1909	4;1*9;2*10;3*5;6*7;8*11	0,975392	0,000780	0,000585	21581824000	5524587564	14715611	210	0	0	164	7,679902e-001	9,455037e-002	3,088293e-006	-0,000000e+000	-8,877288e-022	3,169283e+000	5,882823e+003
1910	4;1*9;2*10;3*5;6*8;7*11	-0,240459	0,000981	0,000659	23793664000	6128032094	3808941	214	0	0	185	-2,371091e-001	-2,024365e-002	-9,184297e-019	-0,000000e+000	-2,929650e-021	2,824851e+000	6,885737e+003
1911	4;1*9;2*10;3*5;6*11;7*8	0,307868	0,000825	0,000616	21028864000	5086329856	11667237	229	0	0	175	2,499110e-001	9,345556e-002	6,376882e-007	-0,000000e+000	-1,051136e-023	3,034201e+000	4,918955e+003
1912	4;1*9;2*10;3*6;5*7;8*11	1,485164	0,000702	0,000448	24899584000	6909341970	6774006	323	0	0	171	1,228057e+000	1,997766e-004	7,852409e-012	-0,000000e+000	2,157974e-024	2,282191e+000	7,392530e+003
1913	4;1*9;2*10;3*6;5*8;7*11	-0,323538	0,000303	0,000201	6651904000	2110678644	2157882	117	0	0	41	-2,851679e-001	-4,248552e-004	2,304930e-016	-0,000000e+000	-4,687237e-025	6,213815e-001	4,736518e+003
1914	4;1*9;2*10;3*6;5*11;7*8	1,078489	0,000545	0,000349	7204864000	2009905966	2524397	79	0	0	47	9,646557e-001	2,192352e-002	1,079208e-013	-0,000000e+000	2,537350e-025	1,243921e+000	2,914208e+003
1915	4;1*9;2*10;3*7;5*6;8*11	1,103137	0,000572	0,000529	19369984000	3813695160	7671833	233	0	0	141	8,772639e-001	8,337731e-003	2,139913e-015	-0,000000e+000	-5,379626e-023	2,298591e+000	3,571186e+003
1916	4;1*9;2*10;3*7;5*8;6*11	-0,488328	0,000280	0,000206	8310784000	2041267695	2927674	257	0	0	56	-4,444155e-001	-1,218651e-002	-2,653286e-011	-0,000000e+000	4,325099e-025	6,828683e-001	3,756363e+003
1917	4;1*9;2*10;3*7;5*11;6*8	-0,035542	0,000490	0,000321	9969664000	2351784124	7730718	894	0	0	78	1,522454e-002	-1,300986e-002	-5,627406e-007	-0,000000e+000	2,791680e-025	1,192319e+000	6,600709e+003
1918	4;1*9;2*10;3*8;5*6;7*11	1,425121	0,000981	0,000528	29323264000	5258841655	8608634	387	0	0	183	1,182216e+000	6,093043e-002	-2,022362e-014	-0,000000e+000	6,244119e-022	1,757929e+000	8,575216e+003
1919	4;1*9;2*10;3*8;5*7;6*11	-0,521464	0,000457	0,000310	9416704000	2397417700	3303467	174	0	0	70	-4,523359e-001	-2,635528e-002	-5,784659e-011	-0,000000e+000	-1,550662e-025	9,779864e-001	4,521997e+003
1920	4;1*9;2*10;3*8;5*11;6*7	0,113440	0,000601	0,000363	12734464000	2979338048	5109059	187	0	0	92	7,164434e-002	-1,792797e-002	-1,053491e-012	-0,000000e+000	5,571750e-022	9,457742e-001	6,258369e+003
1921	4;1*9;2*10;3*11;5*6;7*8	-1,057988	0,000736	0,000621	19922944000	3773277620	33679328	451	0	0	156	-7,546575e-001	-1,637966e-002	-6,669398e-011	-0,000000e+000	1,348286e-020	2,192605e+000	5,168097e+003
1922	4;1*9;2*10;3*11;5*7;6*8	1,283305	0,000934	0,000604	28217344000	7075173641	15353316	666	0	0	201	9,804035e-001	1,464802e-002	-1,732802e-012	-0,000000e+000	6,658222e-021	2,608583e+000	8,230345e+003
1923	4;1*9;2*10;3*11;5*8;6*7	-0,835687	0,000938	0,000629	23240704000	5564411521	16154992	578	0	0	168	-6,810309e-001	-3,374173e-002	-4,879433e-015	-0,000000e+000	-6,629402e-022	1,861549e+000	6,147002e+003
1924	4;1*9;2*11;3*5;6*7;8*10	6,483668	0,002364	0,001965	75218944000	18569881732	75721984	1105	0	0	544	6,286629e+000	1,662912e+000	3,102679e-004	-0,000000e+000	1,293395e-022	1,267313e+001	2,434329e+004
1925	4;1*9;2*11;3*5;6*8;7*10	-2,090018	0,001951	0,001270	65818624000	16305821250	8565157	214	0	0	496	-2,195265e+000	-3,181943e-001	3,228688e-017	-0,000000e+000	6,372571e-022	5,585033e+000	2,030910e+004
1926	4;1*9;2*11;3*5;6*10;7*8	4,301285	0,001422	0,001316	44253184000	9102763404	18656605	197	0	0	343	3,661173e+000	5,899775e-001	4,653797e-005	-0,000000e+000	4,858661e-018	6,539495e+000	1,137526e+004
1927	4;1*9;2*11;3*6;5*7;8*10	1,980824	0,001484	0,000929	33746944000	8548112516	8386851	382	0	0	262	1,922222e+000	7,457959e-002	-4,703746e-014	-0,000000e+000	5,908988e-022	4,066125e+000	1,208524e+004
1928	4;1*9;2*11;3*6;5*8;7*10	0,492881	0,000467	0,000253	30982144000	8708416986	2844192	98	0	0	194	4,565399e-001	-9,757916e-004	-1,138964e-018	-0,000000e+000	1,826590e-022	1,025442e+000	1,255177e+004
1929	4;1*9;2*11;3*6;5*10;7*8	2,571598	0,000990	0,000691	16052224000	3495050378	4727106	291	0	0	117	2,345793e+000	2,098212e-002	8,762895e-012	-0,000000e+000	5,771740e-022	2,677999e+000	7,903790e+003
1930	4;1*9;2*11;3*7;5*6;8*10	-1,283668	0,000774	0,000705	19369984000	3912088084	11302203	233	0	0	170	-1,350416e+000	-1,015371e-001	-1,471042e-020	-0,000000e+000	-2,451054e-023	3,554949e+000	4,419706e+003
1931	4;1*9;2*11;3*7;5*8;6*10	-0,504873	0,000631	0,000317	17158144000	4408355848	1880264	133	0	0	124	-4,939703e-001	-3,643181e-003	-7,158911e-019	-0,000000e+000	-9,333740e-023	9,035618e-001	6,652683e+003
1932	4;1*9;2*11;3*7;5*10;6*8	-0,372018	0,000929	0,000458	11628544000	2653232746	4959842	492	0	0	98	-3,096047e-001	-4,858902e-003	-7,050746e-011	-0,000000e+000	-4,710627e-023	1,396888e+000	7,966478e+003
1933	4;1*9;2*11;3*8;5*6;7*10	1,976900	0,001029	0,000589	30982144000	5671649497	4418672	140	0	0	205	1,667732e+000	5,613401e-003	1,055614e-016	-0,000000e+000	3,253470e-022	2,431134e+000	8,731565e+003
1934	4;1*9;2*11;3*8;5*7;6*10	-0,436687	0,000640	0,000449	11075584000	1925753596	1136683	129	0	0	78	-3,123826e-001	-3,255485e-003	-4,595426e-021	-0,000000e+000	4,047176e-025	1,405297e+000	4,126785e+003
1935	4;1*9;2*11;3*8;5*10;6*7	-0,068009	0,000869	0,000572	11075584000	2892775421	4696283	342	0	0	76	-6,159175e-002	-7,525943e-003	-5,661661e-011	-0,000000e+000	-3,580159e-022	1,650692e+000	6,802853e+003
1936	4;1*9;2*11;3*10;5*6;7*8	-3,164161	0,002185	0,001427	97890304000	14648543058	102703835	1434	0	0	643	-2,687037e+000	-9,203035e-002	-3,132366e-010	-0,000000e+000	5,304040e-020	6,717319e+000	2,128395e+004
1937	4;1*9;2*11;3*10;5*7;6*8	3,100243	0,002132	0,001650	76877824000	14899126203	17480557	1237	0	0	587	2,710642e+000	7,045913e-002	1,682588e-014	-0,000000e+000	1,648143e-022	7,221161e+000	2,131607e+004
1938	4;1*9;2*11;3*10;5*8;6*7	2,678988	0,001772	0,001179	68583424000	15189969446	30400031	1049	0	0	493	2,192024e+000	1,986718e-002	-5,114716e-011	-0,000000e+000	3,445100e-023	4,966016e+000	1,622362e+004
1939	4;1*10;2*5;3*6;7*8;9*11	41,283444	0,005355	0,004131	232812544000	66004806295	517483528	9604	0	0	1795	3,845307e+001	8,379358e+000	1,057527e-003	-0,000000e+000	2,127459e-018	4,373897e+001	1,158164e+005
1940	4;1*10;2*5;3*6;7*9;8*11	-16,774416	0,004187	0,002638	191893504000	49506384702	38280388	957	0	0	1505	-1,615126e+001	-1,247080e+000	-1,027358e-005	-0,000000e+000	-4,158242e-020	2,044469e+001	7,501861e+004
1941	4;1*10;2*5;3*6;7*11;8*9	22,747153	0,003711	0,002748	159268864000	37210278078	140929488	1402	0	0	1216	2,039216e+001	3,267650e+000	2,828766e-004	-0,000000e+000	1,066522e-018	2,421554e+001	5,653908e+004
1942	4;1*10;2*5;3*7;6*8;9*11	-47,486374	0,004476	0,003765	221200384000	51862324084	36666514	989	0	0	1715	-4,188125e+001	-1,846298e+000	-1,445254e-015	-0,000000e+000	-2,944251e-019	4,906457e+001	8,438164e+004
1943	4;1*10;2*5;3*7;6*9;8*11	2,434175	0,001476	0,000699	27664384000	6654617701	2049378	38	0	0	171	2,281964e+000	1,283745e-002	-5,253689e-017	-0,000000e+000	1,830714e-022	2,772046e+000	1,390197e+004
1944	4;1*10;2*5;3*7;6*11;8*9	-4,492293	0,001879	0,001103	53100544000	11049552318	16163661	814	0	0	371	-4,184945e+000	-2,646938e-001	4,276383e-011	-0,000000e+000	-1,652200e-021	5,673584e+000	2,400205e+004
1945	4;1*10;2*5;3*8;6*7;9*11	37,443527	0,004443	0,003507	263225344000	55302782248	204741797	758	0	0	1943	3,319738e+001	5,335346e+000	1,580773e-004	-0,000000e+000	3,635591e-017	4,065191e+001	8,093694e+004
1946	4;1*10;2*5;3*8;6*9;7*11	0,557540	0,000380	0,000314	7204864000	2012997560	788475	27	0	0	46	5,156208e-001	4,883593e-003	-6,318334e-021	-0,000000e+000	7,429986e-022	9,910241e-001	4,204635e+003
1947	4;1*10;2*5;3*8;6*11;7*9	2,670793	0,001482	0,000917	22134784000	4658388068	4720002	456	0	0	138	2,397336e+000	1,802517e-002	-3,268312e-010	-0,000000e+000	1,572478e-023	3,453491e+000	1,208184e+004
1948	4;1*10;2*5;3*9;6*7;8*11	-2,962278	0,001234	0,000768	27664384000	6170179768	4503710	59	0	0	188	-2,705169e+000	-1,292572e-001	2,395624e-016	-0,000000e+000	-6,918718e-023	3,646610e+000	1,116129e+004
1949	4;1*10;2*5;3*9;6*8;7*11	2,506169	0,001256	0,000663	37617664000	9085037654	4699292	174	0	0	236	2,284679e+000	3,148644e-002	-4,017669e-016	-0,000000e+000	3,675763e-022	3,064422e+000	1,932334e+004
1950	4;1*10;2*5;3*9;6*11;7*8	-3,722069	0,001329	0,000839	24899584000	5640463266	7929751	760	0	0	157	-3,438358e+000	-1,282932e-001	-3,232668e-012	-0,000000e+000	-9,874052e-022	3,985366e+000	1,276025e+004
1951	4;1*10;2*5;3*11;6*7;8*9	6,367677	0,002295	0,001589	68583424000	13204395741	135554172	589	0	0	492	6,466806e+000	1,904630e+000	6,827640e-004	-0,000000e+000	2,679327e-020	8,772309e+000	2,417423e+004
1952	4;1*10;2*5;3*11;6*8;7*9	-7,679559	0,003180	0,001780	110055424000	24628862031	41747094	7224	0	0	812	-7,378290e+000	-7,327914e-001	-1,418346e-006	-0,000000e+000	-3,945789e-019	1,093618e+001	4,362108e+004
1953	4;1*10;2*5;3*11;6*9;7*8	7,253449	0,002231	0,001449	64712704000	16445401166	57347402	3353	0	0	453	6,774134e+000	8,644006e-001	-3,468907e-006	-0,000000e+000	1,253055e-020	8,599952e+000	2,261262e+004
1954	4;1*10;2*6;3*5;7*8;9*11	-24,601748	0,004706	0,004081	248295424000	69713486355	916409592	31770	0	0	1902	-2,269761e+001	-7,785853e+000	-2,837007e-003	-0,000000e+000	-1,495987e-019	3,777888e+001	9,078579e+004
1955	4;1*10;2*6;3*5;7*9;8*11	9,525744	0,003043	0,002826	176963584000	44229979222	67277550	742	0	0	1392	9,169327e+000	1,715988e+000	7,321786e-005	-0,000000e+000	-1,971480e-020	1,776898e+001	3,916213e+004
1956	4;1*10;2*6;3*5;7*11;8*9	-11,924047	0,002865	0,002673	141574144000	33253334169	238033243	2528	0	0	1135	-1,045241e+001	-3,169054e+000	-5,116489e-004	-0,000000e+000	-1,469369e-020	2,067283e+001	3,639709e+004
1957	4;1*10;2*6;3*7;5*8;9*11	8,891458	0,002202	0,001292	90148864000	20835981121	12032424	866	0	0	628	7,714885e+000	1,940191e-001	5,097097e-011	-0,000000e+000	9,146449e-021	9,580202e+000	2,095090e+004
1958	4;1*10;2*6;3*7;5*9;8*11	-1,623554	0,000984	0,000644	17711104000	3366778219	1037146	92	0	0	119	-1,484093e+000	-1,530172e-002	9,251775e-024	-0,000000e+000	-6,483889e-024	1,943575e+000	6,143829e+003
1959	4;1*10;2*6;3*7;5*11;8*9	2,250285	0,001311	0,000816	25452544000	5096043908	8449250	486	0	0	177	2,110575e+000	5,474675e-002	4,625401e-006	-0,000000e+000	4,229922e-022	3,193388e+000	1,149307e+004
1960	4;1*10;2*6;3*8;5*7;9*11	-2,722888	0,002492	0,001308	66924544000	16554391724	17617164	719	0	0	464	-2,323260e+000	-5,896992e-002	-6,221439e-007	-0,000000e+000	-3,919599e-024	6,711772e+000	2,917587e+004
1961	4;1*10;2*6;3*8;5*9;7*11	-0,637861	0,000574	0,000372	7204864000	1524937324	1975700	154	0	0	49	-6,024450e-001	-2,464184e-003	-4,345338e-014	-0,000000e+000	-2,759315e-025	8,557732e-001	4,839870e+003
1962	4;1*10;2*6;3*8;5*11;7*9	-1,303354	0,001193	0,000731	13840384000	2838375984	6979979	746	0	0	103	-1,126693e+000	-2,365515e-002	5,469678e-007	-0,000000e+000	-8,790197e-026	2,326587e+000	1,004927e+004
1963	4;1*10;2*6;3*9;5*7;8*11	0,935596	0,001142	0,000649	21028864000	4394944518	2802942	114	0	0	128	7,469813e-001	-2,193830e-003	-2,230718e-015	-0,000000e+000	5,715319e-024	2,268824e+000	1,118123e+004
1964	4;1*10;2*6;3*9;5*8;7*11	-0,515557	0,000515	0,000267	9416704000	2616746038	3058738	204	0	0	57	-4,742402e-001	-2,592119e-003	-1,030611e-012	-0,000000e+000	-5,650022e-023	7,008995e-001	7,756635e+003
1965	4;1*10;2*6;3*9;5*11;7*8	2,088531	0,000968	0,000512	18817024000	4080895756	4840204	100	0	0	106	1,878924e+000	2,543990e-002	-2,798692e-012	-0,000000e+000	1,067136e-022	2,319120e+000	7,696658e+003
1966	4;1*10;2*6;3*11;5*7;8*9	-0,016882	0,001349	0,000879	20475904000	4420884870	10452522	651	0	0	158	1,059083e-001	3,952978e-002	2,363654e-006	-0,000000e+000	-4,162115e-024	2,565929e+000	1,208348e+004
1967	4;1*10;2*6;3*11;5*8;7*9	-0,839121	0,000897	0,000641	16052224000	2729387111	4617617	609	0	0	115	-6,340659e-001	-1,399191e-002	-5,343307e-007	-0,000000e+000	-6,887424e-023	2,400114e+000	8,083352e+003
1968	4;1*10;2*6;3*11;5*9;7*8	-0,952681	0,001226	0,000747	19369984000	3186259599	8407633	698	0	0	130	-6,807098e-001	3,002740e-002	6,367332e-007	-0,000000e+000	-1,894025e-021	2,446141e+000	9,802923e+003
1969	4;1*10;2*7;3*5;6*8;9*11	32,389039	0,004342	0,003890	302485504000	79094755279	137681211	2178	0	0	2372	2,803218e+001	3,816841e+000	1,594637e-005	-0,000000e+000	4,339317e-021	4,519358e+001	7,596529e+004
1970	4;1*10;2*7;3*5;6*9;8*11	-1,936146	0,000824	0,000566	18264064000	4884191393	1151808	38	0	0	128	-1,639235e+000	-2,513134e-002	-1,076652e-018	-0,000000e+000	-1,003407e-022	2,695873e+000	5,168852e+003
1971	4;1*10;2*7;3*5;6*11;8*9	2,751693	0,001382	0,001027	30982144000	7966135470	20845981	254	0	0	240	2,482801e+000	3,550771e-001	2,359925e-005	-0,000000e+000	3,142753e-020	5,330846e+000	1,060389e+004
1972	4;1*10;2*7;3*6;5*8;9*11	3,117388	0,002110	0,001363	75218944000	17124193443	7550012	475	0	0	611	2,792872e+000	1,283866e-001	1,261216e-011	-0,000000e+000	3,006830e-022	7,818795e+000	2,017355e+004
1973	4;1*10;2*7;3*6;5*9;8*11	1,033026	0,000870	0,000467	17711104000	3859593712	1614027	95	0	0	99	8,696867e-001	3,988841e-004	-3,565431e-026	-0,000000e+000	6,426291e-024	1,628598e+000	6,489720e+003
1974	4;1*10;2*7;3*6;5*11;8*9	-0,076249	0,001426	0,000700	43700224000	11995896603	17630012	262	0	0	323	-7,634250e-002	-1,762138e-002	-7,541774e-007	-0,000000e+000	3,326528e-023	2,390248e+000	1,761399e+004
1975	4;1*10;2*7;3*8;5*6;9*11	-0,230307	0,002849	0,001650	129961984000	27179878285	85925893	1246	0	0	951	6,859213e-002	-2,053490e-003	-4,583283e-007	-0,000000e+000	5,502231e-025	7,549846e+000	3,573015e+004
1976	4;1*10;2*7;3*8;5*9;6*11	1,345285	0,000944	0,000555	11628544000	2759308831	4270058	256	0	0	78	1,291724e+000	5,050222e-002	1,859307e-014	-0,000000e+000	-1,416326e-025	1,500795e+000	6,633205e+003
1977	4;1*10;2*7;3*8;5*11;6*9	-0,353333	0,000562	0,000319	15499264000	3601049435	2521513	170	0	0	100	-2,988411e-001	6,626839e-003	3,289156e-010	-0,000000e+000	-9,961537e-025	8,213612e-001	6,477729e+003
1978	4;1*10;2*7;3*9;5*6;8*11	-0,700290	0,000903	0,000563	21028864000	3922821658	2988420	98	0	0	127	-5,354771e-001	2,091363e-003	-4,064299e-031	-0,000000e+000	1,188324e-024	2,193200e+000	6,138418e+003
1979	4;1*10;2*7;3*9;5*8;6*11	-0,343650	0,000498	0,000251	5545984000	1809632563	3161067	264	0	0	33	-3,264735e-001	-1,483770e-002	-1,622089e-011	-0,000000e+000	-8,542050e-025	5,712495e-001	6,186357e+003
1980	4;1*10;2*7;3*9;5*11;6*8	-1,591402	0,001034	0,000701	13840384000	2671984716	3274643	164	0	0	81	-1,385269e+000	-2,808714e-002	-5,346983e-013	-0,000000e+000	1,033839e-024	2,411784e+000	7,331341e+003
1981	4;1*10;2*7;3*11;5*6;8*9	1,798719	0,001469	0,000977	42041344000	7530626132	62628999	300	0	0	292	1,289196e+000	-2,234940e-002	-2,360408e-008	-0,000000e+000	1,722606e-022	3,715407e+000	1,413602e+004
1982	4;1*10;2*7;3*11;5*8;6*9	0,976749	0,000863	0,000525	14946304000	2877535870	2398427	148	0	0	83	6,467952e-001	5,586206e-003	-2,688326e-019	-0,000000e+000	2,579789e-023	1,736807e+000	5,628715e+003
1983	4;1*10;2*7;3*11;5*9;6*8	-0,316694	0,001573	0,000777	20475904000	4145044101	9914606	1426	0	0	174	-2,915391e-001	-2,383859e-003	-1,699531e-006	-0,000000e+000	-9,409442e-022	1,735331e+000	1,363695e+004
1984	4;1*10;2*8;3*5;6*7;9*11	-27,824143	0,004434	0,004059	289214464000	69710484114	756759246	21303	0	0	2323	-2,422122e+001	-7,300537e+000	-1,930430e-003	-0,000000e+000	6,940025e-018	4,278836e+001	8,729655e+004
1985	4;1*10;2*8;3*5;6*9;7*11	-0,196704	0,000536	0,000328	18817024000	5281062756	1555784	67	0	0	138	-1,136359e-001	-4,393815e-003	3,331268e-022	-0,000000e+000	8,012777e-023	1,394466e+000	4,790126e+003
1986	4;1*10;2*8;3*5;6*11;7*9	-1,033903	0,001208	0,000913	28217344000	6968872153	3340520	201	0	0	188	-9,477553e-001	-8,158421e-002	-6,192793e-011	-0,000000e+000	-1,110359e-021	3,495695e+000	9,271480e+003
1987	4;1*10;2*8;3*6;5*7;9*11	-4,968665	0,003078	0,001700	155951104000	40220111033	59806358	2118	0	0	1188	-4,648401e+000	-4,691842e-001	-1,458855e-006	-0,000000e+000	-1,338443e-023	9,782779e+000	3,970251e+004
1988	4;1*10;2*8;3*6;5*9;7*11	-0,829483	0,000571	0,000345	7204864000	1870835101	1762687	96	0	0	51	-7,795093e-001	-5,757118e-003	-1,915643e-013	-0,000000e+000	-1,619652e-023	9,532883e-001	5,408824e+003
1989	4;1*10;2*8;3*6;5*11;7*9	-0,297006	0,001234	0,000749	19369984000	4859294261	4959165	292	0	0	128	-2,959085e-001	3,634483e-002	-6,047322e-007	-0,000000e+000	2,598474e-023	1,906727e+000	1,083417e+004
1990	4;1*10;2*8;3*7;5*6;9*11	6,065944	0,001294	0,001260	39829504000	8483234250	62668062	697	0	0	322	5,011582e+000	4,864591e-001	2,475400e-006	-0,000000e+000	2,839906e-020	8,666180e+000	8,999331e+003
1991	4;1*10;2*8;3*7;5*9;6*11	0,174751	0,000611	0,000366	6651904000	1685599177	2311994	125	0	0	37	1,680210e-001	1,857936e-002	6,137564e-014	-0,000000e+000	-2,292880e-024	7,011161e-001	4,632792e+003
1992	4;1*10;2*8;3*7;5*11;6*9	-0,571806	0,000440	0,000303	9969664000	2235519316	2533577	193	0	0	76	-5,218183e-001	-1,949204e-002	3,543760e-008	-0,000000e+000	-5,436013e-025	8,698800e-001	4,623324e+003
1993	4;1*10;2*8;3*9;5*6;7*11	2,231486	0,001099	0,000664	27111424000	4707645651	7279159	333	0	0	182	1,909781e+000	6,628384e-002	-1,148986e-013	-0,000000e+000	5,040378e-021	2,539715e+000	8,037798e+003
1994	4;1*10;2*8;3*9;5*7;6*11	-1,262927	0,001010	0,000590	16605184000	3807502334	5309694	266	0	0	116	-1,115801e+000	-2,264020e-002	4,746104e-012	-0,000000e+000	-1,420016e-023	2,264796e+000	8,330345e+003
1995	4;1*10;2*8;3*9;5*11;6*7	1,494117	0,000961	0,000594	16605184000	3530285769	6236279	238	0	0	116	1,330224e+000	-3,000760e-002	1,210737e-009	-0,000000e+000	1,696350e-020	2,286778e+000	6,863713e+003
1996	4;1*10;2*8;3*11;5*6;7*9	-2,057198	0,001262	0,001063	31535104000	5616727258	8164837	319	0	0	208	-1,598478e+000	-3,240674e-002	-2,683140e-009	-0,000000e+000	-1,978161e-023	4,194195e+000	9,984009e+003
1997	4;1*10;2*8;3*11;5*7;6*9	-0,856066	0,000958	0,000615	18817024000	3524913627	3432602	175	0	0	136	-6,117292e-001	1,304696e-003	-9,968481e-013	-0,000000e+000	-4,792609e-025	2,273505e+000	7,590570e+003
1998	4;1*10;2*8;3*11;5*9;6*7	-0,450208	0,001163	0,000621	17711104000	3094690779	7095846	548	0	0	125	-2,095624e-001	-1,922354e-003	-1,238529e-011	-0,000000e+000	-2,106503e-021	2,341802e+000	8,400980e+003
1999	4;1*10;2*9;3*5;6*7;8*11	3,906038	0,001706	0,001214	62500864000	14825110013	34534130	607	0	0	435	3,248263e+000	2,816934e-001	7,668786e-006	-0,000000e+000	-1,663343e-020	6,177267e+000	1,497033e+004
2000	4;1*10;2*9;3*5;6*8;7*11	-1,863923	0,001156	0,000848	34299904000	8276393602	4826258	304	0	0	234	-1,620451e+000	-9,634746e-002	7,673110e-019	-0,000000e+000	8,304449e-024	3,605801e+000	8,755129e+003
2001	4;1*10;2*9;3*5;6*11;7*8	1,226516	0,001210	0,000952	33746944000	8398783467	19631763	363	0	0	238	1,012427e+000	1,539573e-001	1,024886e-005	-0,000000e+000	4,341724e-017	4,706538e+000	1,063635e+004
2002	4;1*10;2*9;3*6;5*7;8*11	1,387454	0,000902	0,000620	18264064000	4755525699	3271325	254	0	0	122	1,219984e+000	2,112693e-002	-7,648920e-014	-0,000000e+000	-1,595262e-023	2,597991e+000	6,575694e+003
2003	4;1*10;2*9;3*6;5*8;7*11	-0,056808	0,000682	0,000494	9416704000	2514450639	1763743	106	0	0	61	-8,193012e-002	1,109349e-002	8,529389e-018	-0,000000e+000	3,626257e-024	8,762619e-001	5,378370e+003
2004	4;1*10;2*9;3*6;5*11;7*8	-0,447183	0,001076	0,000527	27111424000	7123925587	10287843	275	0	0	172	-3,687287e-001	-5,327020e-002	6,309990e-010	-0,000000e+000	1,432178e-023	1,701456e+000	1,077051e+004
2005	4;1*10;2*9;3*7;5*6;8*11	-1,127334	0,000584	0,000437	23240704000	4536938031	9049374	295	0	0	167	-9,094391e-001	-2,484927e-002	-8,158856e-006	-0,000000e+000	-2,530225e-022	2,507356e+000	4,627205e+003
2006	4;1*10;2*9;3*7;5*8;6*11	0,330271	0,000724	0,000406	11075584000	3263682707	3375675	195	0	0	73	3,100186e-001	-7,084939e-004	1,590416e-014	-0,000000e+000	1,310034e-024	8,213346e-001	6,677033e+003
2007	4;1*10;2*9;3*7;5*11;6*8	0,238050	0,001203	0,000695	23240704000	5283368466	6303572	371	0	0	145	1,975578e-001	3,720404e-002	2,317642e-006	-0,000000e+000	-2,232840e-024	1,831456e+000	1,182306e+004
2008	4;1*10;2*9;3*8;5*6;7*11	-4,473039	0,002748	0,001826	141021184000	18499013661	34715477	2521	0	0	955	-3,952603e+000	-3,755397e-001	-5,184959e-010	-0,000000e+000	-6,299206e-021	6,396082e+000	3,228830e+004
2009	4;1*10;2*9;3*8;5*7;6*11	0,126082	0,001026	0,000595	19369984000	3775157422	4267769	441	0	0	122	8,085210e-002	-2,213690e-003	9,824703e-011	-0,000000e+000	1,023629e-023	1,732124e+000	6,243370e+003
2010	4;1*10;2*9;3*8;5*11;6*7	2,535271	0,002081	0,001324	64159744000	11855016897	23778061	1228	0	0	424	2,434826e+000	2,767500e-001	1,561786e-008	-0,000000e+000	4,038249e-021	4,526250e+000	2,170594e+004
2011	4;1*10;2*9;3*11;5*6;7*8	3,025466	0,001485	0,001125	47017984000	7607305741	53651318	739	0	0	343	2,236327e+000	4,938559e-002	-2,837964e-011	-0,000000e+000	3,819419e-017	5,510242e+000	1,119495e+004
2012	4;1*10;2*9;3*11;5*7;6*8	-2,614291	0,001662	0,001176	53653504000	11118709425	13811819	857	0	0	411	-2,166787e+000	-4,575576e-002	-4,840856e-014	-0,000000e+000	4,450917e-020	6,091396e+000	1,501852e+004
2013	4;1*10;2*9;3*11;5*8;6*7	2,088552	0,001229	0,000890	35405824000	8401658541	17570795	560	0	0	261	1,647416e+000	-5,251046e-003	-1,457441e-014	-0,000000e+000	9,254357e-022	4,104016e+000	8,823815e+003
2014	4;1*10;2*11;3*5;6*7;8*9	-7,835921	0,002382	0,001776	77430784000	19050850236	340597430	24015	0	0	600	-7,418179e+000	-2,915386e+000	-3,274228e-003	-0,000000e+000	-8,695130e-020	1,599057e+001	2,774501e+004
2015	4;1*10;2*11;3*5;6*8;7*9	9,957171	0,002652	0,002396	108949504000	29481076488	64499975	1562	0	0	797	8,956344e+000	1,654949e+000	8,430565e-005	-0,000000e+000	-1,883903e-019	1,879423e+001	3,109313e+004
2016	4;1*10;2*11;3*5;6*9;7*8	-8,821661	0,001915	0,001744	64159744000	17812562067	108847685	1486	0	0	465	-7,522304e+000	-1,522629e+000	-1,775318e-004	-0,000000e+000	-6,069735e-019	1,381775e+001	1,826152e+004
2017	4;1*10;2*11;3*6;5*7;8*9	-3,168611	0,001747	0,001053	47570944000	12469958638	41453571	660	0	0	360	-2,836147e+000	-2,285077e-001	-1,813595e-006	-0,000000e+000	-8,073125e-022	5,681809e+000	1,524571e+004
2018	4;1*10;2*11;3*6;5*8;7*9	5,207602	0,002155	0,001106	65265664000	14157666027	11040662	890	0	0	515	4,237685e+000	7,547444e-002	8,871100e-016	-0,000000e+000	8,056576e-022	6,923097e+000	2,147462e+004
2019	4;1*10;2*11;3*6;5*9;7*8	-1,805084	0,001888	0,001128	55865344000	10624802760	28192752	641	0	0	397	-1,877696e+000	-1,039668e-001	4,460055e-011	-0,000000e+000	4,000228e-021	4,638878e+000	1,616756e+004
2020	4;1*10;2*11;3*7;5*6;8*9	1,898482	0,001078	0,000923	24899584000	4728071239	67567126	620	0	0	177	1,848824e+000	2,787138e-001	2,264848e-005	-0,000000e+000	2,060551e-020	4,832931e+000	7,380560e+003
2021	4;1*10;2*11;3*7;5*8;6*9	0,076111	0,001138	0,000667	38723584000	7687743115	5865136	746	0	0	260	2,065024e-001	1,323680e-002	-2,621889e-022	-0,000000e+000	-3,055895e-023	2,442324e+000	8,597273e+003
2022	4;1*10;2*11;3*7;5*9;6*8	0,607975	0,001325	0,000705	34852864000	8274164664	10417554	707	0	0	271	6,248460e-001	1,455381e-002	1,166786e-016	-0,000000e+000	-2,809838e-022	2,989378e+000	1,409185e+004
2023	4;1*10;2*11;3*8;5*6;7*9	-1,330805	0,002363	0,001028	91254784000	18007794552	96120983	1426	0	0	655	-1,102639e+000	-3,139131e-002	-3,178748e-009	-0,000000e+000	-1,327345e-020	5,142036e+000	2,779985e+004
2024	4;1*10;2*11;3*8;5*7;6*9	0,916172	0,001111	0,000740	25452544000	5488234249	5299273	523	0	0	181	6,769184e-001	-3,584525e-003	1,136918e-016	-0,000000e+000	1,211011e-023	3,698587e+000	8,278906e+003
2025	4;1*10;2*11;3*8;5*9;6*7	-2,143905	0,001744	0,000881	47570944000	9979574553	41159864	1138	0	0	362	-2,218670e+000	-8,262955e-002	-6,560018e-010	-0,000000e+000	1,492687e-022	4,592894e+000	1,777317e+004
2026	4;1*10;2*11;3*9;5*6;7*8	3,255435	0,000951	0,000788	19922944000	3367312235	105732982	3509	0	0	145	2,766119e+000	1,430302e-001	5,445546e-006	-0,000000e+000	-2,136112e-020	5,219329e+000	6,467874e+003
2027	4;1*10;2*11;3*9;5*7;6*8	-4,295131	0,001098	0,000860	26558464000	6234470019	13860032	502	0	0	208	-3,396349e+000	-7,637759e-002	-1,461255e-017	-0,000000e+000	-9,308301e-020	6,489911e+000	8,060791e+003
2028	4;1*10;2*11;3*9;5*8;6*7	1,033436	0,000855	0,000732	22134784000	5000469243	27018661	530	0	0	182	8,438255e-001	3,599259e-002	-4,449214e-008	-0,000000e+000	2,829665e-022	4,014741e+000	4,717300e+003
2029	4;1*11;2*5;3*6;7*8;9*10	-43,123088	0,007853	0,003911	361652224000	102987774216	3737088178	722067	2	0	2608	-3,981338e+001	-1,521966e+001	-1,729458e-002	-4,696954e-009	-1,224137e-017	4,530372e+001	2,488069e+005
2030	4;1*11;2*5;3*6;7*9;8*10	51,375254	0,005925	0,004507	362758144000	103511049564	421276084	6056	0	0	2884	4,614453e+001	7,049205e+000	2,126900e-004	-0,000000e+000	2,976935e-018	5,286292e+001	1,405653e+005
2031	4;1*11;2*5;3*6;7*10;8*9	-34,266519	0,005065	0,003629	244424704000	70590202784	749482286	13762	0	0	1856	-3,083765e+001	-7,531774e+000	-1,195543e-003	-0,000000e+000	-3,790211e-019	3,899259e+001	1,046693e+005
2032	4;1*11;2*5;3*7;6*8;9*10	50,878733	0,005153	0,004108	243318784000	58649010253	395094409	4589	0	0	1762	4,570666e+001	7,701142e+000	5,253798e-004	-0,000000e+000	6,954011e-019	5,181139e+001	1,071256e+005
2033	4;1*11;2*5;3*7;6*9;8*10	-44,380546	0,005159	0,003505	247189504000	53461880332	32876708	1180	0	0	1816	-4,018464e+001	-1,257093e+000	-4,913942e-017	-0,000000e+000	-1,198322e-020	4,591019e+001	1,085799e+005
2034	4;1*11;2*5;3*7;6*10;8*9	43,990275	0,005142	0,003618	319074304000	56821109749	194272438	1387	0	0	2396	4,006893e+001	5,095035e+000	5,687252e-004	-0,000000e+000	1,943986e-020	4,490510e+001	1,094672e+005
2035	4;1*11;2*5;3*8;6*7;9*10	-40,020521	0,008415	0,003049	504868864000	105009714101	2574496160	46669	0	0	3814	-3,617764e+001	-1,175849e+001	-4,430857e-003	-0,000000e+000	3,235350e-019	4,269006e+001	2,827962e+005
2036	4;1*11;2*5;3*8;6*9;7*10	-8,839077	0,001812	0,001236	34852864000	8419990654	5656833	296	0	0	263	-7,688461e+000	-1,330400e-001	-1,936435e-015	-0,000000e+000	-1,609175e-019	9,823406e+000	1,717269e+004
2037	4;1*11;2*5;3*8;6*10;7*9	-24,751352	0,003787	0,002975	160927744000	32340272245	25025785	1474	0	0	1237	-2,224286e+001	-9,612251e-001	-3,392961e-017	-0,000000e+000	-1,105600e-015	2,662880e+001	5,889237e+004
2038	4;1*11;2*5;3*9;6*7;8*10	52,988147	0,006431	0,003749	378241024000	79651093109	411645031	1159	0	0	2872	4,858544e+001	8,816775e+000	5,057764e-005	-0,000000e+000	1,400784e-020	5,535348e+001	1,658309e+005
2039	4;1*11;2*5;3*9;6*8;7*10	-23,549790	0,004300	0,002962	169222144000	35588412375	25095313	1080	0	0	1366	-2,178449e+001	-1,040504e+000	6,027541e-017	-0,000000e+000	-2,624377e-020	2,676257e+001	7,850080e+004
2040	4;1*11;2*5;3*9;6*10;7*8	30,609022	0,005253	0,002748	238342144000	48150532706	170142689	5339	0	0	1736	2,818215e+001	3,668005e+000	1,771268e-005	-0,000000e+000	9,607985e-020	3,214044e+001	1,127632e+005
2041	4;1*11;2*5;3*10;6*7;8*9	-45,818104	0,006261	0,004320	323497984000	55013089650	1739464066	25293	0	0	2388	-4,237215e+001	-1,511864e+001	-6,563824e-003	-0,000000e+000	-1,254430e-019	5,202749e+001	1,575664e+005
2042	4;1*11;2*5;3*10;6*8;7*9	54,937483	0,005272	0,004302	462290944000	99840923889	234504815	3220	0	0	3662	4,791514e+001	6,278996e+000	3,170926e-005	-0,000000e+000	4,153847e-019	6,015037e+001	1,119154e+005
2043	4;1*11;2*5;3*10;6*9;7*8	-37,893367	0,004726	0,003226	366075904000	83112303281	612752406	2741	0	0	2761	-3,418657e+001	-7,128299e+000	-9,540257e-004	-0,000000e+000	-2,787131e-018	4,361746e+001	9,145398e+004
2044	4;1*11;2*6;3*5;7*8;9*10	24,436001	0,004716	0,004317	175857664000	51052658548	2397266104	750375	7	0	1364	2,277243e+001	1,170416e+001	2,777086e-002	1,763854e-005	7,246626e-020	3,948400e+001	9,366190e+004
2045	4;1*11;2*6;3*5;7*9;8*10	-29,396336	0,005192	0,004920	341192704000	97359243219	688165393	14654	0	0	2835	-2,634989e+001	-7,396581e+000	-1,045831e-003	-0,000000e+000	1,259698e-021	4,553964e+001	1,098782e+005
2046	4;1*11;2*6;3*5;7*10;8*9	21,349074	0,003814	0,003672	185257984000	53423266159	957621930	31123	0	0	1470	1,872051e+001	6,699711e+000	3,275925e-003	-0,000000e+000	-1,935778e-016	3,481784e+001	6,109708e+004
2047	4;1*11;2*6;3*7;5*8;9*10	-10,454410	0,002481	0,001461	107290624000	25588392921	147308899	1631	0	0	832	-8,887775e+000	-7,042999e-001	-1,086404e-005	-0,000000e+000	-4,564747e-022	1,075107e+001	2,626365e+004
2048	4;1*11;2*6;3*7;5*9;8*10	11,859030	0,002606	0,001678	96231424000	19489905901	9730053	994	0	0	682	9,879562e+000	1,083520e-001	1,831346e-011	-0,000000e+000	5,582892e-023	1,223205e+001	3,228158e+004
2049	4;1*11;2*6;3*7;5*10;8*9	-8,267274	0,002658	0,001619	109502464000	25258859627	82061918	754	0	0	811	-7,486144e+000	-2,813354e-001	-5,387512e-009	-0,000000e+000	-1,413579e-019	9,225251e+000	3,238612e+004
2050	4;1*11;2*6;3*8;5*7;9*10	3,655686	0,002728	0,001515	76877824000	19076267738	126982244	1342	0	0	590	2,964215e+000	1,782226e-001	6,534186e-006	-0,000000e+000	-2,248146e-020	7,225481e+000	3,396191e+004
2051	4;1*11;2*6;3*8;5*9;7*10	0,559912	0,000949	0,000565	16605184000	3780917637	9818588	236	0	0	118	5,496010e-001	1,299720e-002	-3,184194e-008	-0,000000e+000	7,310611e-017	1,744854e+000	9,062753e+003
2052	4;1*11;2*6;3*8;5*10;7*9	3,025719	0,001602	0,000920	31535104000	7255235965	12014381	568	0	0	253	2,597306e+000	9,211221e-002	8,628849e-012	-0,000000e+000	8,957993e-024	4,025272e+000	1,475501e+004
2053	4;1*11;2*6;3*9;5*7;8*10	-4,408957	0,003204	0,001664	84066304000	19311585476	21305328	913	0	0	664	-3,247183e+000	-2,634593e-002	-1,115579e-015	-0,000000e+000	7,016615e-023	9,892533e+000	4,502382e+004
2054	4;1*11;2*6;3*9;5*8;7*10	0,135678	0,000690	0,000433	13840384000	3775000353	8611913	207	0	0	109	1,080432e-001	-4,572105e-003	9,068953e-010	-0,000000e+000	-8,667721e-023	1,576373e+000	9,182793e+003
2055	4;1*11;2*6;3*9;5*10;7*8	-3,483415	0,001264	0,000861	27664384000	5923675160	19551843	319	0	0	195	-2,981481e+000	-1,462331e-001	-8,844850e-011	-0,000000e+000	-2,091565e-025	4,533346e+000	9,743384e+003
2056	4;1*11;2*6;3*10;5*7;8*9	0,362628	0,003115	0,001471	115585024000	23679600814	143071915	569	0	0	823	-2,763143e-001	-1,651902e-001	-8,415094e-009	-0,000000e+000	4,495931e-019	7,422600e+000	4,766331e+004
2057	4;1*11;2*6;3*10;5*8;7*9	3,820173	0,001806	0,001142	32088064000	6394051143	9186037	412	0	0	259	3,154278e+000	3,728408e-002	-3,252339e-015	-0,000000e+000	-4,685771e-023	6,191738e+000	1,610762e+004
2058	4;1*11;2*6;3*10;5*9;7*8	1,576079	0,001774	0,000896	43147264000	7052812841	25570773	582	0	0	317	1,209535e+000	1,525678e-002	1,061742e-015	-0,000000e+000	4,216685e-024	4,114867e+000	1,671577e+004
2059	4;1*11;2*7;3*5;6*8;9*10	-34,630588	0,004692	0,004444	255483904000	67507022843	733665798	20690	0	0	2042	-3,024452e+001	-8,681421e+000	-2,532758e-003	-0,000000e+000	-2,156725e-020	4,730634e+001	8,915602e+004
2060	4;1*11;2*7;3*5;6*9;8*10	33,592431	0,004359	0,003849	282578944000	66730842396	96430683	842	0	0	2268	2,849336e+001	3,231846e+000	8,788399e-006	-0,000000e+000	2,454584e-022	4,520455e+001	7,838712e+004
2061	4;1*11;2*7;3*5;6*10;8*9	-33,045048	0,004559	0,003924	327368704000	67258485426	532803517	4750	0	0	2620	-2,830540e+001	-7,515620e+000	-1,466293e-003	-0,000000e+000	-1,426665e-020	4,455186e+001	8,602947e+004
2062	4;1*11;2*7;3*6;5*8;9*10	-3,510713	0,002196	0,001586	78536704000	18482563733	97419991	1011	0	0	521	-3,078151e+000	-4,628087e-001	-2,696731e-005	-0,000000e+000	-2,317252e-019	8,381089e+000	2,181856e+004
2063	4;1*11;2*7;3*6;5*9;8*10	0,284433	0,002840	0,001388	122220544000	25860650732	9869299	901	0	0	866	5,809979e-001	9,070521e-002	6,359201e-013	-0,000000e+000	2,517109e-018	9,591219e+000	3,436470e+004
2064	4;1*11;2*7;3*6;5*10;8*9	0,199643	0,003500	0,001475	180834304000	42949973775	124165596	1223	0	0	1293	-1,516246e-001	-2,163595e-001	2,234479e-008	-0,000000e+000	-1,367917e-021	7,743169e+000	7,229683e+004
2065	4;1*11;2*7;3*8;5*6;9*10	-1,050133	0,004146	0,001997	181940224000	36737287116	761401314	6127	0	0	1354	-1,055820e+000	1,943539e-002	9,563166e-006	-0,000000e+000	-1,017257e-019	7,995811e+000	6,964933e+004
2066	4;1*11;2*7;3*8;5*9;6*10	-1,415033	0,001650	0,000973	35405824000	8346451363	28870224	1726	0	0	242	-1,527294e+000	-9,768946e-002	-1,806432e-007	-0,000000e+000	-1,459852e-023	2,750788e+000	1,393049e+004
2067	4;1*11;2*7;3*8;5*10;6*9	0,365968	0,001045	0,000564	22134784000	5313288077	3687136	349	0	0	177	2,425634e-001	-7,437304e-002	-1,957761e-029	-0,000000e+000	7,275652e-025	1,546332e+000	6,943938e+003
2068	4;1*11;2*7;3*9;5*6;8*10	2,965035	0,002841	0,002035	68583424000	14493210332	95924084	10281	0	0	515	2,096395e+000	7,596767e-003	4,774441e-011	-0,000000e+000	2,006584e-020	1,054875e+001	3,485181e+004
2069	4;1*11;2*7;3*9;5*8;6*10	1,293692	0,000997	0,000608	12734464000	3217664389	5666633	312	0	0	85	1,236754e+000	5,117910e-002	6,537274e-013	-0,000000e+000	2,052272e-025	1,582472e+000	7,283173e+003
2070	4;1*11;2*7;3*9;5*10;6*8	1,493150	0,001281	0,000829	32641024000	6298475342	4565160	531	0	0	221	1,160961e+000	6,018405e-002	5,294887e-011	-0,000000e+000	-5,890714e-022	3,859133e+000	8,840049e+003
2071	4;1*11;2*7;3*10;5*6;8*9	0,753857	0,003374	0,001801	103972864000	16974073616	452725916	4835	0	0	776	1,153357e+000	3,605498e-001	1,257501e-005	-0,000000e+000	-2,827968e-020	7,426779e+000	4,842325e+004
2072	4;1*11;2*7;3*10;5*8;6*9	-2,044614	0,001231	0,000791	21581824000	4486596563	5375320	312	0	0	140	-1,547061e+000	-6,621327e-002	3,428785e-017	-0,000000e+000	7,629180e-024	3,144842e+000	9,026166e+003
2073	4;1*11;2*7;3*10;5*9;6*8	0,573374	0,001527	0,000934	36511744000	7597029692	14673129	783	0	0	281	5,094004e-001	1,100288e-002	-5,182043e-014	-0,000000e+000	-2,847659e-022	2,720071e+000	1,632505e+004
2074	4;1*11;2*8;3*5;6*7;9*10	30,912445	0,004841	0,004595	205717504000	50302566249	1809710705	232488	0	0	1638	2,714744e+001	1,171228e+001	1,785364e-002	-0,000000e+000	3,615664e-020	4,557621e+001	9,518685e+004
2075	4;1*11;2*8;3*5;6*9;7*10	7,753001	0,001390	0,001154	65818624000	17491941260	22760868	360	0	0	484	6,531002e+000	3,605157e-001	-2,893228e-008	-0,000000e+000	1,031296e-022	1,065623e+001	1,266217e+004
2076	4;1*11;2*8;3*5;6*10;7*9	19,319522	0,003828	0,003535	207929344000	48892560889	67429077	1423	0	0	1721	1,702999e+001	2,343539e+000	5,607862e-006	-0,000000e+000	-1,085466e-021	2,768005e+001	6,063348e+004
2077	4;1*11;2*8;3*6;5*7;9*10	4,693755	0,003391	0,002135	143233024000	37631535623	374981776	5128	0	0	1169	4,675873e+000	1,127941e+000	1,499902e-004	-0,000000e+000	5,536462e-022	1,084975e+001	4,789893e+004
2078	4;1*11;2*8;3*6;5*9;7*10	3,204065	0,001178	0,000696	19922944000	4735240938	5763608	450	0	0	128	2,703905e+000	2,052973e-002	-5,304861e-012	-0,000000e+000	8,190447e-021	3,465502e+000	8,876468e+003
2079	4;1*11;2*8;3*6;5*10;7*9	1,006420	0,002105	0,001124	45912064000	10585428960	14570550	1451	0	0	355	1,038327e+000	8,149606e-002	4,245693e-007	-0,000000e+000	1,019632e-023	4,350166e+000	2,414676e+004
2080	4;1*11;2*8;3*7;5*6;9*10	-7,912526	0,001780	0,001622	40935424000	8885983562	315696590	6229	0	0	327	-6,787388e+000	-1,234531e+000	-2,092558e-004	-0,000000e+000	-7,672646e-022	1,019492e+001	1,568616e+004
2081	4;1*11;2*8;3*7;5*9;6*10	0,073709	0,001181	0,000732	20475904000	5373316965	13674573	426	0	0	146	1,443163e-001	-3,132587e-002	1,704641e-007	-0,000000e+000	1,474201e-023	2,036997e+000	1,101979e+004
2082	4;1*11;2*8;3*7;5*10;6*9	0,524220	0,000887	0,000544	15499264000	4111667324	16894968	452	0	0	108	5,345400e-001	-1,829418e-002	-1,016257e-006	-0,000000e+000	7,555621e-022	1,630643e+000	9,490524e+003
2083	4;1*11;2*8;3*9;5*6;7*10	-3,483865	0,001492	0,000666	54206464000	11302801220	32362311	565	0	0	403	-2,683628e+000	6,188467e-003	-5,889140e-016	-0,000000e+000	-2,722553e-020	4,502240e+000	1,336474e+004
2084	4;1*11;2*8;3*9;5*7;6*10	1,874483	0,001663	0,000902	27664384000	6582122155	14800425	530	0	0	212	1,564265e+000	4,542817e-002	1,459898e-011	-0,000000e+000	-5,744364e-024	3,730233e+000	1,377785e+004
2085	4;1*11;2*8;3*9;5*10;6*7	-2,579470	0,001384	0,000793	33746944000	7554440461	27025120	715	0	0	269	-2,172905e+000	-1,038019e-002	-1,067045e-012	-0,000000e+000	-8,048888e-023	4,088819e+000	1,053940e+004
2086	4;1*11;2*8;3*10;5*6;7*9	-0,222201	0,001962	0,001287	60289024000	10718748189	44827555	676	0	0	482	-1,559484e-001	-2,215092e-002	-5,045568e-008	-0,000000e+000	-1,416622e-021	6,753260e+000	1,849083e+004
2087	4;1*11;2*8;3*10;5*7;6*9	0,137263	0,001353	0,000989	27664384000	5291890022	6985709	368	0	0	191	-3,047311e-001	-4,270254e-002	3,920066e-019	-0,000000e+000	2,796274e-024	4,277256e+000	1,048244e+004
2088	4;1*11;2*8;3*10;5*9;6*7	0,446044	0,001219	0,000809	28217344000	4319083470	11276392	458	0	0	215	1,105880e-001	-1,797193e-002	7,350295e-017	-0,000000e+000	-6,651400e-024	3,894333e+000	7,821411e+003
2089	4;1*11;2*9;3*5;6*7;8*10	-44,423346	0,005367	0,005280	287002624000	70225365151	899878992	29134	0	0	2272	-3,837159e+001	-1,204709e+001	-3,235166e-003	-0,000000e+000	4,747069e-020	6,356203e+001	1,159348e+005
2090	4;1*11;2*9;3*5;6*8;7*10	18,668165	0,003896	0,003492	228388864000	52672692166	77281384	1021	0	0	1901	1,684239e+001	2,709478e+000	2,394240e-005	-0,000000e+000	2,060909e-021	2,932296e+001	6,246879e+004
2091	4;1*11;2*9;3*5;6*10;7*8	-26,700814	0,003541	0,003378	207376384000	42834355767	299298738	3030	0	0	1680	-2,219175e+001	-5,379020e+000	-7,409715e-004	-0,000000e+000	-1,204006e-020	3,587767e+001	5,333868e+004
2092	4;1*11;2*9;3*6;5*7;8*10	-6,975393	0,003670	0,001941	199081984000	51827121134	71250959	2592	0	0	1611	-6,573972e+000	-4,925641e-001	-7,178895e-007	-0,000000e+000	-2,972357e-021	1,367075e+001	5,596414e+004
2093	4;1*11;2*9;3*6;5*8;7*10	1,175735	0,001584	0,001103	24346624000	5505271566	3546699	152	0	0	181	1,173433e+000	2,423806e-002	1,302920e-014	-0,000000e+000	4,169164e-022	3,622711e+000	1,286405e+004
2094	4;1*11;2*9;3*6;5*10;7*8	-4,037759	0,001753	0,001349	40382464000	7878931048	26358118	980	0	0	304	-3,711606e+000	-2,020526e-001	-8,789446e-006	-0,000000e+000	-9,468302e-021	5,823366e+000	1,729053e+004
2095	4;1*11;2*9;3*7;5*6;8*10	6,575511	0,001632	0,001431	51994624000	10967699181	84976354	922	0	0	412	5,763344e+000	6,917127e-001	9,009656e-006	-0,000000e+000	2,814462e-022	1,127579e+001	1,434945e+004
2096	4;1*11;2*9;3*7;5*8;6*10	-0,664550	0,001876	0,000886	35958784000	9067534310	9192840	452	0	0	241	-6,316675e-001	4,750418e-003	6,115343e-015	-0,000000e+000	-6,558392e-023	2,233281e+000	1,652446e+004
2097	4;1*11;2*9;3*7;5*10;6*8	-0,700425	0,001517	0,000975	27111424000	5548820201	11184954	1003	0	0	204	-6,407700e-001	6,288329e-002	1,353641e-006	-0,000000e+000	-1,837627e-024	3,867802e+000	1,429138e+004
2098	4;1*11;2*9;3*8;5*6;7*10	-3,355342	0,003168	0,001889	180834304000	27069007159	64069761	2124	0	0	1379	-3,073646e+000	-1,674367e-001	-2,525758e-012	-0,000000e+000	2,441146e-024	7,384675e+000	4,175675e+004
2099	4;1*11;2*9;3*8;5*7;6*10	-0,330200	0,001348	0,000810	29876224000	5904988824	5180919	562	0	0	255	-2,905559e-001	1,191301e-002	-3,022950e-020	-0,000000e+000	-4,402720e-025	3,501678e+000	1,053810e+004
2100	4;1*11;2*9;3*8;5*10;6*7	1,446454	0,002422	0,001421	86831104000	15814637425	44281150	1222	0	0	647	1,240486e+000	1,741286e-001	3,998161e-011	-0,000000e+000	-4,027807e-023	7,309803e+000	3,017546e+004
2101	4;1*11;2*9;3*10;5*6;7*8	3,227623	0,002437	0,001559	82960384000	12644149985	278142399	3615	0	0	623	2,016055e+000	1,879328e-001	8,506254e-006	-0,000000e+000	3,463966e-022	1,149125e+001	2,640209e+004
2102	4;1*11;2*9;3*10;5*7;6*8	-4,920846	0,002300	0,001693	83513344000	17920681515	39596725	1533	0	0	698	-3,079772e+000	-6,473596e-002	4,213324e-015	-0,000000e+000	-9,196772e-022	1,363281e+001	2,308913e+004
2103	4;1*11;2*9;3*10;5*8;6*7	-0,360272	0,002191	0,001117	79089664000	19112770913	113273211	1443	0	0	582	-6,237210e-001	2,143855e-002	-2,090843e-008	-0,000000e+000	-3,460314e-022	6,647478e+000	2,130866e+004
2104	4;1*11;2*10;3*5;6*7;8*9	45,020004	0,005724	0,005621	242212864000	57772025024	2873141769	821735	2	0	1851	3,824258e+001	1,782508e+001	3,190280e-002	-1,043688e-009	-1,493637e-018	6,627600e+001	1,329302e+005
2105	4;1*11;2*10;3*5;6*8;7*9	-52,916758	0,006193	0,005738	458420224000	119551628676	793613185	19371	0	0	3889	-4,401832e+001	-1,066237e+001	-1,471350e-003	-0,000000e+000	5,901803e-010	7,324285e+001	1,536288e+005
2106	4;1*11;2*10;3*5;6*9;7*8	33,103699	0,004758	0,004613	264884224000	70315378195	1192621338	36665	0	0	2107	2,796341e+001	1,010778e+001	3,477173e-003	-0,000000e+000	-9,307005e-019	5,282282e+001	9,275065e+004
2107	4;1*11;2*10;3*6;5*7;8*9	6,043506	0,003722	0,002300	163139584000	40910844850	382212470	5741	0	0	1301	5,841953e+000	1,140759e+000	1,588993e-004	-0,000000e+000	4,341199e-021	1,368236e+001	5,847137e+004
2108	4;1*11;2*10;3*6;5*8;7*9	-13,234046	0,003681	0,002166	215117824000	42806042083	61477362	3373	0	0	1693	-1,103496e+001	-3,746044e-001	1,747930e-015	-0,000000e+000	3,580270e-023	1,649024e+001	5,545350e+004
2109	4;1*11;2*10;3*6;5*9;7*8	5,175800	0,004990	0,001851	530305024000	98068538486	685290040	7239	0	0	4402	4,777129e+000	6,257615e-001	-2,960891e-007	-0,000000e+000	4,182844e-020	1,065523e+001	1,411977e+005
2110	4;1*11;2*10;3*7;5*6;8*9	-3,835292	0,001764	0,001698	37617664000	7272844845	291704432	5633	0	0	295	-3,867828e+000	-1,257984e+000	-9,578435e-005	-0,000000e+000	2,669546e-017	1,069027e+001	1,553532e+004
2111	4;1*11;2*10;3*7;5*8;6*9	0,626791	0,002140	0,001077	131620864000	26817943419	37642568	2710	0	0	1032	4,134089e-001	-4,740081e-003	6,484837e-017	-0,000000e+000	1,625578e-020	4,466596e+000	2,225687e+004
2112	4;1*11;2*10;3*7;5*9;6*8	-1,674373	0,001994	0,001251	65818624000	14080150842	28492584	1380	0	0	546	-1,412516e+000	-7,522391e-002	5,010626e-014	-0,000000e+000	6,528738e-022	5,219238e+000	2,030469e+004
2113	4;1*11;2*10;3*8;5*6;7*9	4,336599	0,003818	0,002079	196317184000	38210268702	468179638	4124	0	0	1594	3,026479e+000	1,471634e-001	7,960810e-009	-0,000000e+000	9,917478e-021	9,516937e+000	5,962302e+004
2114	4;1*11;2*10;3*8;5*7;6*9	-0,454722	0,001833	0,001109	70242304000	14649395168	27231266	1483	0	0	548	-1,099905e-001	7,887876e-002	3,932847e-016	-0,000000e+000	-1,927183e-018	7,057387e+000	1,861055e+004
2115	4;1*11;2*10;3*8;5*9;6*7	6,157613	0,002609	0,001608	97890304000	19009092633	155115504	2900	0	0	803	5,703963e+000	3,442915e-001	4,619633e-010	-0,000000e+000	-2,156806e-023	9,302207e+000	2,930951e+004
2116	4;1*11;2*10;3*9;5*6;7*8	-11,382533	0,001353	0,001349	27111424000	4767935028	263478046	13943	0	0	205	-8,854227e+000	-6,215703e-001	-2,024556e-005	-0,000000e+000	3,635471e-025	1,214068e+001	1,105253e+004
2117	4;1*11;2*10;3*9;5*7;6*8	13,275928	0,001525	0,001380	43147264000	10302433425	55774239	1250	0	0	372	1,040661e+001	3,735351e-001	1,582297e-011	-0,000000e+000	4,067629e-020	1,447086e+001	1,186571e+004
2118	4;1*11;2*10;3*9;5*8;6*7	-3,226865	0,001071	0,001052	28217344000	7211986560	100725955	975	0	0	238	-2,402564e+000	-1,870544e-001	-6,701136e-008	-0,000000e+000	-2,513221e-024	9,002215e+000	7,949178e+003


==> anc/class_4_1_0_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2489	5;1*6;2*7;3*8;4*10;9*11	0,458967	0,001030	0,000599	78092288000	16419960713	27460113	2631	3	3	503	3,571435e-001	-4,520525e-002	-1,274310e-007	-0,000000e+000	2,572761e-023	2,089731e+000	2,360412e+004
2490	5;1*6;2*7;3*8;4*11;9*10	-0,465874	0,001042	0,000626	60848128000	13720461326	32154589	1357	0	0	380	-3,865932e-001	-2,371361e-002	-2,214854e-009	-0,000000e+000	-1,306632e-023	1,695480e+000	1,594784e+004
2491	5;1*6;2*7;3*9;4*10;8*11	0,064655	0,000447	0,000269	21035008000	3940870453	5469414	602	1	1	132	1,059050e-001	3,509595e-002	3,774863e-008	-0,000000e+000	-1,205784e-023	7,161871e-001	6,949270e+003
2492	5;1*6;2*7;3*9;4*11;8*10	-0,443361	0,000768	0,000532	45488128000	8078887404	16455461	1507	0	0	304	-4,527651e-001	-2,079902e-001	-7,927817e-008	-0,000000e+000	4,919746e-023	1,589282e+000	1,419338e+004
2493	5;1*6;2*7;3*10;4*8;9*11	0,633771	0,001017	0,000494	45836288000	10983217788	24498718	3744	0	0	315	5,849737e-001	4,642863e-002	-7,298759e-007	-0,000000e+000	4,536946e-019	1,614921e+000	2,571222e+004
2494	5;1*6;2*7;3*10;4*9;8*11	-0,088176	0,000337	0,000186	24987648000	5550116648	20898140	2687	0	0	166	-1,234494e-001	-3,749288e-002	-1,818743e-007	-0,000000e+000	1,324906e-024	5,793817e-001	1,400674e+004
2495	5;1*6;2*7;3*10;4*11;8*9	0,709588	0,000606	0,000397	52430848000	10027299552	26752209	1388	1	1	329	6,474955e-001	1,447171e-001	5,315985e-007	-0,000000e+000	-2,196729e-018	1,564497e+000	1,278439e+004
2496	5;1*6;2*7;3*11;4*8;9*10	-0,443829	0,000766	0,000397	91240448000	19879821301	29999222	1678	2	2	585	-4,197150e-001	-6,505680e-002	-8,281933e-011	-0,000000e+000	-4,206451e-024	1,309170e+000	3,112307e+004
2497	5;1*6;2*7;3*11;4*9;8*10	0,408447	0,000587	0,000343	17082368000	3339197438	8569487	1125	4	4	106	3,461091e-001	1,990050e-002	-1,295434e-007	-0,000000e+000	8,969549e-023	9,654398e-001	9,445911e+003
2498	5;1*6;2*7;3*11;4*10;8*9	-0,748784	0,000527	0,000287	17102848000	3183319380	11770340	769	1	1	99	-5,738763e-001	-4,131741e-002	8,585995e-008	-0,000000e+000	-2,177458e-024	1,064906e+000	7,347580e+003
2499	5;1*6;2*8;3*7;4*10;9*11	1,717780	0,000671	0,000382	15628288000	4109720686	7165087	787	0	0	101	1,539266e+000	-5,345234e-003	-3,319353e-007	-0,000000e+000	8,195758e-023	2,010964e+000	1,012889e+004
2500	5;1*6;2*8;3*7;4*11;9*10	-1,312828	0,000503	0,000300	25663488000	5526107685	9986339	440	0	0	163	-1,161364e+000	-8,162075e-003	2,995165e-011	-0,000000e+000	-8,437407e-023	1,639955e+000	7,239466e+003
2501	5;1*6;2*8;3*9;4*10;7*11	1,769241	0,001296	0,000765	32647168000	6659201657	31730684	3116	0	0	212	1,688173e+000	2,544619e-001	6,410985e-006	-0,000000e+000	3,033010e-023	2,171297e+000	2,517222e+004
2502	5;1*6;2*8;3*9;4*11;7*10	0,877518	0,000343	0,000218	19068928000	3793678867	15774784	2050	1	1	103	7,928345e-001	8,649968e-002	2,234818e-006	-0,000000e+000	5,875199e-024	9,102650e-001	9,742760e+003
2503	5;1*6;2*8;3*10;4*7;9*11	0,403219	0,000483	0,000339	28592128000	8342260010	12226305	1408	0	0	158	4,320040e-001	5,360691e-003	1,481690e-011	-0,000000e+000	7,302942e-022	1,939720e+000	1,747487e+004
2504	5;1*6;2*8;3*10;4*9;7*11	-0,472860	0,000334	0,000187	24045568000	3754511453	7309734	759	4	4	147	-4,724976e-001	-3,394023e-002	1,597932e-011	-0,000000e+000	-5,814772e-026	7,237475e-001	9,767917e+003
2505	5;1*6;2*8;3*10;4*11;7*9	-0,282895	0,000713	0,000468	56096768000	9438197818	26457033	2422	4	4	392	-3,117603e-001	-2,128151e-001	-3,934263e-009	-0,000000e+000	2,800013e-024	1,613652e+000	1,717805e+004
2506	5;1*6;2*8;3*11;4*7;9*10	-0,576285	0,000589	0,000370	36005888000	8791925546	10534412	263	5	5	218	-5,999388e-001	-8,114219e-002	3,961000e-011	-0,000000e+000	-5,188433e-024	1,744172e+000	1,135036e+004
2507	5;1*6;2*8;3*11;4*9;7*10	-0,204392	0,000254	0,000156	7641088000	1699445255	936187	56	0	0	48	-1,881569e-001	-7,988333e-004	2,679492e-023	-0,000000e+000	4,552442e-025	4,481214e-001	3,924646e+003
2508	5;1*6;2*8;3*11;4*10;7*9	0,738361	0,000720	0,000411	21956608000	3816700192	19119641	2991	0	0	149	6,509187e-001	7,051188e-002	3,134769e-007	-0,000000e+000	9,260946e-023	1,154708e+000	1,204631e+004
2509	5;1*6;2*9;3*7;4*10;8*11	0,319554	0,000145	0,000110	13744128000	3906164053	5029249	174	0	0	82	2,951300e-001	6,050553e-003	-6,587996e-013	-0,000000e+000	4,146126e-024	5,044675e-001	1,061211e+004
2510	5;1*6;2*9;3*7;4*11;8*10	1,046621	0,000286	0,000206	17266688000	3172077941	3274640	275	2	2	113	8,293453e-001	1,105634e-002	1,167491e-012	-0,000000e+000	1,990599e-019	1,238432e+000	5,460280e+003
2511	5;1*6;2*9;3*8;4*10;7*11	-0,750993	0,000397	0,000229	17205248000	4137434948	16291831	1276	0	0	108	-7,316891e-001	-5,471161e-002	8,827256e-008	-0,000000e+000	1,832790e-023	8,936966e-001	1,516463e+004
2512	5;1*6;2*9;3*8;4*11;7*10	0,056670	0,000082	0,000061	33835008000	9311274384	34160869	3806	0	0	199	3,915009e-002	-2,251459e-002	2,730724e-006	-0,000000e+000	6,657880e-025	3,912027e-001	2,023723e+004
2513	5;1*6;2*9;3*10;4*7;8*11	-0,423512	0,000403	0,000234	9566208000	2729823613	3071225	137	0	0	65	-4,057609e-001	-2,514615e-002	-6,044582e-010	-0,000000e+000	3,844783e-024	7,660120e-001	6,583842e+003
2514	5;1*6;2*9;3*10;4*8;7*11	-0,155730	0,000506	0,000271	11204608000	2907987711	11819756	1030	0	0	73	-1,459047e-001	-3,547739e-002	-2,498898e-007	-0,000000e+000	6,560572e-025	5,528540e-001	1,059679e+004
2515	5;1*6;2*9;3*10;4*11;7*8	-0,346536	0,000726	0,000493	28817408000	4906473828	18705551	878	1	1	185	-2,406760e-001	2,134689e-002	1,071490e-008	-0,000000e+000	-1,738139e-023	1,489988e+000	8,035022e+003
2516	5;1*6;2*9;3*11;4*7;8*10	0,364979	0,000327	0,000243	28264448000	7636007985	17525106	2257	0	0	197	3,951424e-001	8,783899e-003	8,475685e-011	-0,000000e+000	2,193886e-024	1,349037e+000	1,780005e+004
2517	5;1*6;2*9;3*11;4*8;7*10	-0,313684	0,000157	0,000108	11511808000	3264830847	8234275	767	0	0	72	-3,024462e-001	-2,533488e-003	2,019894e-009	-0,000000e+000	2,274495e-022	4,786857e-001	1,036788e+004
2518	5;1*6;2*9;3*11;4*10;7*8	-0,131550	0,000407	0,000260	37275648000	8106028240	28614044	1195	0	0	232	-1,299900e-001	-6,482914e-002	7,507120e-011	-0,000000e+000	-9,086315e-023	1,190537e+000	1,447308e+004
2519	5;1*6;2*10;3*7;4*8;9*11	4,146813	0,001175	0,000747	51857408000	15010724101	15679621	864	1	1	320	3,982791e+000	8,422807e-002	-1,865285e-011	-0,000000e+000	1,472194e-021	4,493614e+000	3,130771e+004
2520	5;1*6;2*10;3*7;4*9;8*11	-0,947915	0,000265	0,000181	14133248000	3255360408	4362983	152	0	0	91	-8,868842e-001	-7,207253e-003	-4,847214e-016	-0,000000e+000	5,775508e-022	1,077713e+000	9,135148e+003
2521	5;1*6;2*10;3*7;4*11;8*9	-1,342631	0,000219	0,000149	27199488000	5679810209	7976788	281	0	0	161	-1,138405e+000	-1,810218e-002	-2,053139e-009	-0,000000e+000	-1,596439e-022	1,420006e+000	7,802277e+003
2522	5;1*6;2*10;3*8;4*7;9*11	1,455046	0,001487	0,000987	35268608000	9131224656	8004377	555	0	0	231	1,426746e+000	4,274438e-002	7,115914e-009	-0,000000e+000	4,545792e-020	4,375236e+000	1,798934e+004
2523	5;1*6;2*10;3*8;4*9;7*11	0,169593	0,000430	0,000259	16672768000	4135920303	11937131	736	0	0	95	1,630022e-001	-3,284060e-002	-4,984727e-008	-0,000000e+000	8,678059e-024	6,105709e-001	1,401323e+004
2524	5;1*6;2*10;3*8;4*11;7*9	0,908515	0,000302	0,000203	18556928000	3789579135	10686811	1277	0	0	120	7,423297e-001	1,712559e-002	7,575297e-007	-0,000000e+000	1,817753e-021	1,266757e+000	9,577827e+003
2525	5;1*6;2*10;3*9;4*7;8*11	0,312800	0,000304	0,000155	17737728000	5559296554	6558347	259	0	0	103	2,893505e-001	1,253763e-003	-4,356221e-008	-0,000000e+000	3,603199e-024	6,080076e-001	1,100311e+004
2526	5;1*6;2*10;3*9;4*8;7*11	1,092368	0,000660	0,000390	14747648000	3616434761	11748657	991	1	1	104	9,997573e-001	6,242074e-002	-9,322349e-007	-0,000000e+000	1,853057e-023	1,251158e+000	1,275934e+004
2527	5;1*6;2*10;3*9;4*11;7*8	-0,831676	0,000323	0,000184	29759488000	6919396296	34157211	2846	0	0	214	-7,358952e-001	-4,218228e-002	-2,356283e-006	-0,000000e+000	-4,867708e-023	1,091483e+000	1,550237e+004
2528	5;1*6;2*10;3*11;4*7;8*9	-0,353327	0,000497	0,000329	16631808000	3787188804	7303260	507	0	0	106	-3,794178e-001	-3,177018e-002	-1,540171e-011	-0,000000e+000	-1,319008e-023	1,494832e+000	7,867253e+003
2529	5;1*6;2*10;3*11;4*8;7*9	0,362469	0,000408	0,000288	16467968000	3331499418	6649707	806	2	2	102	3,887938e-001	1,352428e-003	-5,253416e-012	-0,000000e+000	-2,656945e-025	1,349893e+000	9,725096e+003
2530	5;1*6;2*10;3*11;4*9;7*8	-0,515612	0,000621	0,000331	18720768000	4026144254	11287558	734	0	0	139	-5,002149e-001	-3,272913e-002	-6,481746e-010	-0,000000e+000	-1,043671e-022	1,184683e+000	9,140060e+003
2531	5;1*6;2*11;3*7;4*8;9*10	-3,835672	0,001192	0,000759	68200448000	16154720423	21986217	848	1	1	438	-3,586240e+000	-1,389811e-001	3,396530e-011	-0,000000e+000	-1,564039e-019	4,132766e+000	2,542474e+004
2532	5;1*6;2*11;3*7;4*9;8*10	1,929415	0,000686	0,000491	26687488000	4880492274	3634093	460	3	3	170	1,732354e+000	3,042893e-002	-6,339096e-010	-0,000000e+000	6,174893e-022	2,350453e+000	1,052679e+004
2533	5;1*6;2*11;3*7;4*10;8*9	-0,482523	0,000729	0,000397	30230528000	5599026364	5103860	197	1	1	212	-5,044290e-001	-3,240635e-002	-1,640944e-014	-0,000000e+000	-1,850633e-022	1,903817e+000	9,565905e+003
2534	5;1*6;2*11;3*8;4*7;9*10	-1,521770	0,001299	0,000825	78030848000	21717909876	49344356	1252	1	1	516	-1,541836e+000	-3,105113e-001	2,834182e-010	-0,000000e+000	-9,043044e-021	4,266034e+000	3,685909e+004
2535	5;1*6;2*11;3*8;4*9;7*10	-0,507845	0,000519	0,000289	34367488000	9203102506	14704498	1060	0	0	224	-5,090271e-001	-4,278505e-002	-7,017650e-009	-0,000000e+000	1,646655e-022	9,429999e-001	2,432921e+004
2536	5;1*6;2*11;3*8;4*10;7*9	1,449223	0,000816	0,000535	24229888000	4435977646	6565817	486	0	0	173	1,332251e+000	3,500971e-002	2,548343e-015	-0,000000e+000	-3,359963e-024	2,028457e+000	1,391339e+004
2537	5;1*6;2*11;3*9;4*7;8*10	0,337658	0,001077	0,000651	49727488000	12704297113	15394984	1161	0	0	339	3,971897e-001	4,223351e-002	-2,327666e-008	-0,000000e+000	2,807476e-020	2,764926e+000	2,996822e+004
2538	5;1*6;2*11;3*9;4*8;7*10	0,718718	0,000537	0,000320	13518848000	3583229704	6318990	440	1	1	90	6,611388e-001	-4,885263e-003	5,297118e-009	-0,000000e+000	3,265015e-018	9,705149e-001	1,072568e+004
2539	5;1*6;2*11;3*9;4*10;7*8	-2,042717	0,000616	0,000434	26871808000	5147621537	12944277	633	1	1	196	-1,863574e+000	-6,832264e-002	6,613484e-013	-0,000000e+000	-1,792047e-021	2,264367e+000	1,234008e+004
2540	5;1*6;2*11;3*10;4*7;8*9	-1,248394	0,000904	0,000559	53741568000	13148667491	25614563	1261	0	0	380	-1,206862e+000	-1,658579e-001	3,413787e-010	-0,000000e+000	-2,821057e-021	2,617599e+000	2,302615e+004
2541	5;1*6;2*11;3*10;4*8;7*9	0,220628	0,001107	0,000625	45979648000	9716860515	18615482	1559	2	2	266	2,340234e-001	3,821169e-002	-2,197607e-009	-0,000000e+000	4,292296e-022	2,611852e+000	2,662925e+004
2542	5;1*6;2*11;3*10;4*9;7*8	1,940008	0,001692	0,001089	92592128000	16380877259	44040287	3026	1	1	618	1,897299e+000	2,477410e-001	1,972692e-007	-0,000000e+000	-5,792571e-023	5,029443e+000	3,400504e+004
2543	5;1*7;2*6;3*8;4*10;9*11	0,788207	0,000741	0,000420	32688128000	7197404412	17071432	2355	0	0	233	6,466504e-001	1,839761e-002	-2,524007e-007	-0,000000e+000	3,210873e-022	1,596072e+000	1,724142e+004
2544	5;1*7;2*6;3*8;4*11;9*10	-0,653107	0,000518	0,000332	32933888000	7302147382	12657612	480	0	0	229	-5,722226e-001	-2,327907e-002	1,679283e-014	-0,000000e+000	-4,318901e-022	1,338612e+000	1,038295e+004
2545	5;1*7;2*6;3*9;4*10;8*11	-0,838990	0,000496	0,000321	21280768000	3728420772	15163308	1551	1	1	117	-7,822052e-001	-1,059664e-001	-3,753619e-010	-0,000000e+000	1,680441e-023	9,697114e-001	1,023772e+004
2546	5;1*7;2*6;3*9;4*11;8*10	0,363713	0,000631	0,000359	32995328000	6489682065	28305436	5263	0	0	206	3,220095e-001	2,653928e-002	-2,481280e-007	-0,000000e+000	2,693792e-025	1,225851e+000	1,772311e+004
2547	5;1*7;2*6;3*10;4*8;9*11	-1,017726	0,000881	0,000555	19929088000	3952019641	4783980	308	0	0	134	-9,314436e-001	-2,011756e-002	-2,760281e-008	-0,000000e+000	1,137867e-023	2,314211e+000	9,056963e+003
2548	5;1*7;2*6;3*10;4*9;8*11	-0,071167	0,000213	0,000171	16119808000	2849877099	6495415	488	1	1	83	-8,891929e-002	-1,182657e-002	2,182877e-013	-0,000000e+000	8,982091e-023	5,760186e-001	7,120344e+003
2549	5;1*7;2*6;3*10;4*11;8*9	-0,528644	0,000351	0,000234	30005248000	5502953927	10602856	872	0	0	191	-4,484078e-001	-3,852482e-002	-7,439666e-013	-0,000000e+000	-1,407308e-024	1,160768e+000	8,251165e+003
2550	5;1*7;2*6;3*11;4*8;9*10	0,628271	0,000697	0,000439	42293248000	8668212822	21687322	702	0	0	257	5,981882e-001	2,340547e-002	-1,175755e-011	-0,000000e+000	-1,891231e-023	1,917387e+000	1,585272e+004
2551	5;1*7;2*6;3*11;4*9;8*10	-0,665825	0,000603	0,000407	15341568000	2796566894	5442732	299	1	1	96	-5,426427e-001	-1,509845e-002	8,861567e-012	-0,000000e+000	-4,275846e-024	1,583291e+000	7,514636e+003
2552	5;1*7;2*6;3*11;4*10;8*9	0,669120	0,000459	0,000283	28162048000	4696104926	13426955	618	0	0	195	5,298709e-001	3,403067e-003	1,829648e-011	-0,000000e+000	-1,047802e-021	1,623162e+000	8,567490e+003
2553	5;1*7;2*8;3*6;4*10;9*11	-0,086902	0,000525	0,000353	39036928000	8941676574	6658971	764	1	1	212	-4,611016e-002	-2,207848e-002	-1,413236e-013	-0,000000e+000	1,561386e-022	2,293146e+000	1,310703e+004
2554	5;1*7;2*8;3*6;4*11;9*10	-0,529271	0,000510	0,000368	37787648000	9586333555	17678410	750	1	1	247	-4,739940e-001	-4,728248e-002	3,074677e-010	-0,000000e+000	-1,961700e-022	2,001982e+000	1,164838e+004
2555	5;1*7;2*8;3*9;4*10;6*11	-1,285836	0,001070	0,000661	62998528000	10020243644	59178160	3739	3	3	371	-1,192633e+000	-2,462683e-001	-1,422928e-006	-0,000000e+000	-8,966718e-024	2,441756e+000	2,092931e+004
2556	5;1*7;2*8;3*9;4*11;6*10	-1,496593	0,000576	0,000340	63694848000	9284016363	31716704	3585	0	0	368	-1,363178e+000	-2,246579e-001	1,581136e-008	-0,000000e+000	-4,145056e-024	1,562145e+000	1,861460e+004
2557	5;1*7;2*8;3*10;4*6;9*11	-1,336689	0,000753	0,000566	53700608000	13826975651	15431454	1515	3	3	343	-1,060942e+000	-2,933595e-002	1,117776e-008	-0,000000e+000	-9,926612e-021	3,917144e+000	1,543609e+004
2558	5;1*7;2*8;3*10;4*9;6*11	0,549964	0,000371	0,000221	20727808000	3741063512	13797322	1043	1	1	142	5,181309e-001	4,945317e-002	1,869672e-009	-0,000000e+000	-2,581955e-025	7,136231e-001	8,380411e+003
2559	5;1*7;2*8;3*10;4*11;6*9	-0,135808	0,000194	0,000111	19785728000	5257917667	9266553	432	0	0	124	-1,175797e-001	1,829641e-002	-1,035458e-010	-0,000000e+000	-2,897683e-024	4,130571e-001	7,011906e+003
2560	5;1*7;2*8;3*11;4*6;9*10	2,801704	0,000809	0,000558	58902528000	15577582255	51702408	1289	0	0	409	2,402907e+000	1,814556e-001	1,092837e-005	-0,000000e+000	2,937620e-019	4,154643e+000	1,946433e+004
2561	5;1*7;2*8;3*11;4*9;6*10	0,625894	0,000293	0,000166	10999808000	1701879674	2053175	291	1	1	60	5,417828e-001	1,399791e-002	2,049661e-023	-0,000000e+000	-5,183509e-025	7,162774e-001	3,631898e+003
2562	5;1*7;2*8;3*11;4*10;6*9	-0,155501	0,000220	0,000139	24188928000	4935608065	7815161	1019	2	2	158	-1,546830e-001	-2,844976e-002	-8,608726e-019	-0,000000e+000	-3,428477e-025	4,974019e-001	7,449230e+003
2563	5;1*7;2*9;3*6;4*10;8*11	-0,105537	0,000105	0,000075	19294208000	4548562515	2553761	206	0	0	116	-9,770163e-002	-1,296788e-003	1,075554e-016	-0,000000e+000	4,900699e-023	4,500207e-001	8,084287e+003
2564	5;1*7;2*9;3*6;4*11;8*10	0,149222	0,000536	0,000326	18864128000	4470607390	9404577	1070	0	0	119	2,046067e-001	4,024604e-003	-1,486567e-007	-0,000000e+000	8,302481e-023	1,363039e+000	1,232499e+004
2565	5;1*7;2*9;3*8;4*10;6*11	0,857809	0,000302	0,000184	29575168000	5348225241	21558053	1622	1	1	169	7,903960e-001	6,397151e-002	7,950438e-009	-0,000000e+000	-8,363070e-025	9,940635e-001	1,140055e+004
2566	5;1*7;2*9;3*8;4*11;6*10	0,040325	0,000255	0,000155	10037248000	1949968908	8104763	637	0	0	53	3,701289e-002	7,126960e-003	-2,283510e-007	-0,000000e+000	-5,638313e-026	4,417449e-001	6,368802e+003
2567	5;1*7;2*9;3*10;4*6;8*11	0,264381	0,000481	0,000312	47945728000	11910816648	13370116	1252	0	0	321	3,166231e-001	2,964237e-002	-4,825810e-010	-0,000000e+000	1,562791e-021	1,380511e+000	1,513758e+004
2568	5;1*7;2*9;3*10;4*8;6*11	0,357804	0,000310	0,000179	17963008000	4468984530	20223666	2452	0	0	92	3,605216e-001	6,175789e-002	1,572847e-007	-0,000000e+000	2,666393e-024	6,047046e-001	1,519904e+004
2569	5;1*7;2*9;3*10;4*11;6*8	-0,188375	0,000703	0,000459	41801728000	7758542353	22006835	2127	2	2	282	-1,817577e-001	-1,143680e-001	1,471489e-009	-0,000000e+000	2,675829e-025	1,407182e+000	1,292974e+004
2570	5;1*7;2*9;3*11;4*6;8*10	-1,307106	0,000728	0,000503	50526208000	12326896386	15739641	1530	1	1	379	-1,046004e+000	-4,451597e-002	-1,939165e-009	-0,000000e+000	2,280812e-022	2,986802e+000	1,754638e+004
2571	5;1*7;2*9;3*11;4*8;6*10	0,176823	0,000178	0,000106	19417088000	5556437113	13874503	854	0	0	119	1,770920e-001	2,681619e-003	4,475018e-012	-0,000000e+000	9,535451e-026	3,999377e-001	1,830761e+004
2572	5;1*7;2*9;3*11;4*10;6*8	0,271313	0,000564	0,000332	30558208000	5239393829	8657256	917	0	0	178	2,414669e-001	5,214693e-002	5,701408e-014	-0,000000e+000	-3,703374e-026	9,464372e-001	9,717035e+003
2573	5;1*7;2*10;3*6;4*8;9*11	3,044839	0,001380	0,000838	64124928000	16487079593	22560656	3551	0	0	446	2,990777e+000	3,778305e-002	-4,771581e-011	-0,000000e+000	1,783775e-020	4,923305e+000	4,353373e+004
2574	5;1*7;2*10;3*6;4*9;8*11	0,755218	0,000295	0,000187	6535168000	1572081415	2603976	1145	0	0	49	6,600424e-001	1,037083e-002	1,183747e-010	-0,000000e+000	2,160010e-024	7,931270e-001	5,459086e+003
2575	5;1*7;2*10;3*6;4*11;8*9	-0,006324	0,000390	0,000262	27547648000	6111255362	7281460	278	0	0	170	-1,035770e-001	-4,134700e-002	7,198522e-010	-0,000000e+000	-2,306524e-023	1,615525e+000	7,898283e+003
2576	5;1*7;2*10;3*8;4*6;9*11	-2,531295	0,001137	0,000875	65927168000	16974468950	15464419	1408	1	1	425	-2,346036e+000	-1,453077e-001	-3,045841e-013	-0,000000e+000	-2,116888e-021	6,507464e+000	2,206852e+004
2577	5;1*7;2*10;3*8;4*9;6*11	-0,581156	0,000406	0,000224	32319488000	6741140076	22113620	1466	0	0	231	-5,336847e-001	-1,323533e-003	2,301408e-007	-0,000000e+000	-2,409841e-024	8,188250e-001	1,950298e+004
2578	5;1*7;2*10;3*8;4*11;6*9	0,322859	0,000111	0,000080	16918528000	4328609812	4051028	349	0	0	120	3,019779e-001	7,575614e-004	1,073482e-020	-0,000000e+000	-1,505831e-023	4,149992e-001	8,459113e+003
2579	5;1*7;2*10;3*9;4*6;8*11	-0,867223	0,000365	0,000273	23042048000	5831960676	6456372	488	0	0	151	-7,263989e-001	-1,962181e-002	-2,830197e-012	-0,000000e+000	-5,550354e-023	1,222057e+000	8,275035e+003
2580	5;1*7;2*10;3*9;4*8;6*11	-0,985967	0,000732	0,000417	11225088000	2594290554	8150463	676	1	1	73	-9,300076e-001	-7,045796e-002	2,516469e-007	-0,000000e+000	2,803039e-025	1,138057e+000	9,184477e+003
2581	5;1*7;2*10;3*9;4*11;6*8	0,601391	0,000327	0,000244	13232128000	2326250897	3656841	406	1	1	91	4,572016e-001	1,213726e-002	1,442699e-008	-0,000000e+000	1,141496e-025	1,146107e+000	6,019596e+003
2582	5;1*7;2*10;3*11;4*6;8*9	1,501827	0,000644	0,000486	33323008000	7921406035	20302718	600	0	0	247	1,193283e+000	1,057917e-001	-2,904808e-006	-0,000000e+000	-6,101695e-022	3,083302e+000	9,783898e+003
2583	5;1*7;2*10;3*11;4*8;6*9	-0,552571	0,000219	0,000151	12781568000	2497226631	4933349	632	0	0	81	-4,817181e-001	-8,114948e-003	8,227928e-010	-0,000000e+000	-2,437031e-024	6,750026e-001	5,013759e+003
2584	5;1*7;2*10;3*11;4*9;6*8	-0,136852	0,000244	0,000162	22243328000	4083329998	5913710	1021	3	3	134	-9,856157e-002	-7,053685e-003	6,849290e-011	-0,000000e+000	9,696274e-026	9,030545e-001	6,823948e+003
2585	5;1*7;2*11;3*6;4*8;9*10	-2,833255	0,001470	0,000793	130787328000	34567478769	74064820	3786	1	1	878	-2,858262e+000	-4,025385e-001	-1,154857e-004	-0,000000e+000	-1,415736e-019	4,856142e+000	7,296538e+004
2586	5;1*7;2*11;3*6;4*9;8*10	1,675814	0,000951	0,000622	32544768000	7229791881	11895492	1846	0	0	217	1,599218e+000	1,321544e-002	-7,433270e-011	-0,000000e+000	1,740299e-023	2,633073e+000	2,091520e+004
2587	5;1*7;2*11;3*6;4*10;8*9	-2,098501	0,000792	0,000530	43460608000	8270063745	7207025	517	0	0	296	-1,893795e+000	-1,112578e-001	-4,025332e-014	-0,000000e+000	-3,080972e-021	2,691338e+000	1,399803e+004
2588	5;1*7;2*11;3*8;4*6;9*10	2,008963	0,001144	0,000887	87451648000	22732114210	73964010	852	0	0	599	1,981750e+000	6,175409e-001	-2,687355e-006	-0,000000e+000	6,583983e-022	6,390922e+000	2,581292e+004
2589	5;1*7;2*11;3*8;4*9;6*10	-0,397784	0,000445	0,000225	36497408000	7119821669	8567272	1397	0	0	239	-3,781962e-001	6,918031e-003	8,282271e-026	-0,000000e+000	-1,001954e-021	1,013484e+000	1,275103e+004
2590	5;1*7;2*11;3*8;4*10;6*9	-0,389543	0,000145	0,000089	28837888000	8037904202	7292222	1031	0	0	179	-3,661046e-001	-1,531374e-003	2,554646e-023	-0,000000e+000	-1,031331e-024	5,034209e-001	1,490401e+004
2591	5;1*7;2*11;3*9;4*6;8*10	-0,748570	0,001048	0,000755	45692928000	11400993314	14965659	1408	1	1	339	-8,821409e-001	-9,215128e-002	-8,168060e-011	-0,000000e+000	-2,846261e-021	4,065721e+000	1,734090e+004
2592	5;1*7;2*11;3*9;4*8;6*10	-0,205290	0,000241	0,000132	64718848000	16936864400	24539059	2229	1	1	397	-1,964468e-001	-7,125413e-003	-1,663501e-011	-0,000000e+000	2,238609e-023	6,917844e-001	3,887894e+004
2593	5;1*7;2*11;3*9;4*10;6*8	1,293748	0,000619	0,000371	39958528000	7747985058	10192876	1282	1	1	259	1,208916e+000	3,896467e-002	9,906566e-010	-0,000000e+000	4,731473e-024	1,730552e+000	1,390618e+004
2594	5;1*7;2*11;3*10;4*6;8*9	0,659128	0,000726	0,000596	79710208000	19394367852	55176057	1979	3	3	587	6,750755e-001	1,880902e-001	4,016001e-005	-0,000000e+000	5,038080e-020	4,658954e+000	2,379568e+004
2595	5;1*7;2*11;3*10;4*8;6*9	-0,078123	0,000393	0,000197	44791808000	11310793036	11033490	1934	0	0	291	-7,048279e-002	-7,486279e-004	-5,444466e-012	-0,000000e+000	-1,960151e-019	8,598669e-001	1,663891e+004
2596	5;1*7;2*11;3*10;4*9;6*8	-0,546379	0,000810	0,000474	29759488000	6715664982	16055041	1297	0	0	199	-5,114728e-001	-4,245880e-002	-8,852110e-008	-0,000000e+000	-1,911885e-022	1,833943e+000	1,429225e+004
2597	5;1*8;2*6;3*7;4*10;9*11	1,599535	0,000904	0,000569	35780608000	9681403342	10507191	609	3	3	233	1,519996e+000	-1,944472e-004	1,201501e-010	-0,000000e+000	3,551467e-022	2,754787e+000	1,896626e+004
2598	5;1*8;2*6;3*7;4*11;9*10	-1,167910	0,000865	0,000505	48273408000	14616688294	33278619	683	1	1	321	-1,117518e+000	-3,007178e-002	2,565100e-010	-0,000000e+000	-5,572016e-019	2,298229e+000	2,434883e+004
2599	5;1*8;2*6;3*9;4*10;7*11	-0,784638	0,000323	0,000216	19089408000	3631112847	15046345	1391	0	0	113	-7,327608e-001	-5,904547e-002	-2,103269e-008	-0,000000e+000	-2,266733e-025	9,530961e-001	1,383298e+004
2600	5;1*8;2*6;3*9;4*11;7*10	0,306901	0,000098	0,000057	37234688000	10286384775	11223541	1069	2	2	221	2,710909e-001	3,428214e-003	-4,541289e-011	-0,000000e+000	2,679016e-023	4,481881e-001	1,964853e+004
2601	5;1*8;2*6;3*10;4*7;9*11	4,134881	0,001353	0,000869	56977408000	14515267469	16841693	3323	0	0	368	4,007582e+000	5,650225e-002	-3,103094e-013	-0,000000e+000	2,724852e-020	4,821581e+000	3,528788e+004
2602	5;1*8;2*6;3*10;4*9;7*11	0,836335	0,000265	0,000202	8583168000	1749163946	5260944	288	0	0	51	7,540108e-001	4,529981e-002	9,002833e-010	-0,000000e+000	2,725300e-024	8,600935e-001	6,669117e+003
2603	5;1*8;2*6;3*10;4*11;7*9	0,497092	0,000356	0,000227	43173888000	8195691192	12385155	1516	0	0	272	4,476146e-001	2,849987e-002	9,066029e-011	-0,000000e+000	2,214865e-023	9,609208e-001	1,426339e+004
2604	5;1*8;2*6;3*11;4*7;9*10	-3,991795	0,001709	0,000993	77662208000	19369430876	37999889	1669	1	1	522	-3,923902e+000	-3,882120e-001	-1,670140e-007	-0,000000e+000	-6,551385e-023	4,613670e+000	4,376233e+004
2605	5;1*8;2*6;3*11;4*9;7*10	-0,040039	0,000126	0,000079	18372608000	5411521451	11311455	845	0	0	122	-4,037610e-002	-4,461219e-003	-5,055208e-012	-0,000000e+000	1,706754e-024	3,400966e-001	1,607411e+004
2606	5;1*8;2*6;3*11;4*10;7*9	-0,671608	0,000480	0,000333	20666368000	3153179736	7335671	667	2	2	143	-5,263480e-001	-1,409152e-002	1,207148e-011	-0,000000e+000	2,042301e-022	1,521118e+000	8,209661e+003
2607	5;1*8;2*7;3*6;4*10;9*11	2,565145	0,001355	0,000793	93165568000	24718356793	25129897	2135	2	2	637	2,426363e+000	1,182963e-001	2,581572e-009	-0,000000e+000	7,054981e-018	4,707437e+000	4,010261e+004
2608	5;1*8;2*7;3*6;4*11;9*10	-2,090228	0,001513	0,000919	93513728000	25446838150	56412052	1870	0	0	647	-2,047038e+000	-3,434167e-001	-1,441858e-006	-0,000000e+000	-9,680869e-020	4,291611e+000	3,651526e+004
2609	5;1*8;2*7;3*9;4*10;6*11	1,366214	0,000488	0,000335	26605568000	3839627248	17925782	1448	0	0	145	1,266557e+000	1,449064e-001	1,381642e-010	-0,000000e+000	3,337391e-023	1,421906e+000	9,065346e+003
2610	5;1*8;2*7;3*9;4*11;6*10	0,100104	0,000266	0,000150	8542208000	2055336934	10211901	839	0	0	46	9,191796e-002	1,566242e-002	2,777239e-007	-0,000000e+000	2,214350e-025	4,030566e-001	6,249973e+003
2611	5;1*8;2*7;3*10;4*6;9*11	-2,380196	0,001013	0,000869	58902528000	14744214303	11392598	1043	2	2	458	-2,202644e+000	-1,290204e-001	1,164791e-011	-0,000000e+000	6,112533e-023	5,896710e+000	1,823145e+004
2612	5;1*8;2*7;3*10;4*9;6*11	-0,784795	0,000369	0,000227	8910848000	1638199226	7218906	611	0	0	64	-7,011387e-001	-4,229778e-002	9,657483e-007	-0,000000e+000	-1,463887e-024	8,147486e-001	6,307110e+003
2613	5;1*8;2*7;3*10;4*11;6*9	-0,144685	0,000183	0,000119	10876928000	2923258142	12106829	976	0	0	76	-1,499405e-001	-4,292780e-002	-1,632807e-007	-0,000000e+000	-1,800267e-025	3,763103e-001	7,339020e+003
2614	5;1*8;2*7;3*11;4*6;9*10	2,247386	0,001003	0,000866	75655168000	19478099789	65662813	1659	8	8	491	2,230310e+000	5,710592e-001	6,682825e-005	-0,000000e+000	5,186849e-023	5,809300e+000	2,048772e+004
2615	5;1*8;2*7;3*11;4*9;6*10	-0,093054	0,000263	0,000151	5654528000	1286847670	4397714	140	0	0	46	-8,316996e-002	1,614084e-002	6,526937e-010	-0,000000e+000	5,131686e-025	3,537425e-001	4,238641e+003
2616	5;1*8;2*7;3*11;4*10;6*9	-0,105058	0,000138	0,000092	23328768000	5059297460	16363908	1383	0	0	142	-8,980528e-002	1,740248e-003	2,566040e-011	-0,000000e+000	-1,531492e-023	3,793015e-001	1,067764e+004
2617	5;1*8;2*9;3*6;4*10;7*11	0,150255	0,000220	0,000135	9279488000	2240505099	6615719	635	0	0	63	1,120482e-001	1,687361e-004	-5,167981e-012	-0,000000e+000	9,489378e-024	4,853940e-001	5,298718e+003
2618	5;1*8;2*9;3*6;4*11;7*10	0,031822	0,000111	0,000072	18454528000	6453456344	9236356	350	0	0	123	1,969688e-002	-7,521372e-003	3,199121e-008	-0,000000e+000	5,625151e-024	4,066365e-001	1,138944e+004
2619	5;1*8;2*9;3*7;4*10;6*11	0,166352	0,000301	0,000158	23902208000	4794997740	18883888	1154	0	0	160	1,824359e-001	1,946897e-002	-1,746087e-008	-0,000000e+000	-9,775802e-025	4,567449e-001	9,757847e+003
2620	5;1*8;2*9;3*7;4*11;6*10	0,260325	0,000281	0,000162	18761728000	3859838433	13063600	1102	1	1	116	2,636211e-001	3,713307e-004	-2,154281e-009	-0,000000e+000	1,816753e-024	4,986567e-001	1,098703e+004
2621	5;1*8;2*9;3*10;4*6;7*11	0,482880	0,000792	0,000461	71518208000	15952498690	26839955	2587	3	3	416	5,003106e-001	1,616252e-002	7,353617e-010	-0,000000e+000	2,158149e-020	1,606951e+000	1,654578e+004
2622	5;1*8;2*9;3*10;4*7;6*11	-0,861439	0,000371	0,000238	18700288000	4600112424	12910072	726	0	0	99	-8,167186e-001	-1,067848e-001	-4,101583e-008	-0,000000e+000	2,389415e-025	9,510401e-001	9,023722e+003
2623	5;1*8;2*9;3*10;4*11;6*7	0,771280	0,000641	0,000521	45897728000	7914517339	46042052	3199	3	3	276	6,737179e-001	1,590894e-001	1,711216e-008	-0,000000e+000	1,135477e-022	1,606479e+000	1,264066e+004
2624	5;1*8;2*9;3*11;4*6;7*10	-0,544584	0,000407	0,000243	35452928000	8881879880	11479502	1102	0	0	244	-4,481421e-001	-2,085509e-002	4,078083e-012	-0,000000e+000	-2,318734e-022	1,057221e+000	8,947001e+003
2625	5;1*8;2*9;3*11;4*7;6*10	0,057437	0,000148	0,000102	10385408000	2742908518	11844975	1425	0	0	57	4,566502e-002	-4,614265e-003	-6,261435e-009	-0,000000e+000	-2,077898e-024	3,761389e-001	7,955432e+003
2626	5;1*8;2*9;3*11;4*10;6*7	-0,698866	0,000584	0,000329	42948608000	6606646816	26275289	2054	3	3	285	-5,571128e-001	-3,994715e-002	-1,084540e-011	-0,000000e+000	-1,128608e-024	1,205448e+000	1,049279e+004
2627	5;1*8;2*10;3*6;4*7;9*11	-12,663220	0,001747	0,001240	184834048000	43286478715	56779214	4798	9	9	1284	-1,066838e+001	-5,037015e-001	4,964305e-014	-0,000000e+000	-6,089954e-018	1,608735e+001	7,675848e+004
2628	5;1*8;2*10;3*6;4*9;7*11	-0,370533	0,000152	0,000106	12064768000	3108859301	5749785	464	0	0	71	-3,345871e-001	-7,750826e-003	-2,040330e-013	-0,000000e+000	1,487539e-024	6,120319e-001	9,058384e+003
2629	5;1*8;2*10;3*6;4*11;7*9	0,117151	0,000387	0,000258	26216448000	5443190694	9092081	1340	0	0	171	1,569763e-001	2,186217e-003	-5,164915e-010	-0,000000e+000	1,484753e-021	1,265787e+000	1,430692e+004
2630	5;1*8;2*10;3*7;4*6;9*11	9,223287	0,001398	0,001282	149895168000	35904243406	56221090	3734	2	2	1100	7,411217e+000	6,608109e-001	-2,137136e-007	-0,000000e+000	1,050904e-019	1,547644e+001	3,594633e+004
2631	5;1*8;2*10;3*7;4*9;6*11	0,525882	0,000133	0,000088	26810368000	7123881465	16226070	877	1	1	139	5,025559e-001	8,594502e-003	3,509558e-011	-0,000000e+000	-5,962512e-024	6,217421e-001	1,909849e+004
2632	5;1*8;2*10;3*7;4*11;6*9	0,085585	0,000175	0,000098	25069568000	7872433033	17168576	999	1	1	142	7,477649e-002	-3,314588e-003	-1,150742e-011	-0,000000e+000	-2,495841e-024	3,762582e-001	2,774744e+004
2633	5;1*8;2*10;3*9;4*6;7*11	0,127429	0,000338	0,000195	38647808000	9994107608	14080115	1371	0	0	243	1,185278e-001	9,842584e-003	7,755829e-014	-0,000000e+000	7,276865e-023	8,918676e-001	1,299129e+004
2634	5;1*8;2*10;3*9;4*7;6*11	0,488438	0,000236	0,000130	14481408000	3992542625	7145017	486	0	0	94	4,617860e-001	2,150401e-002	3,752577e-009	-0,000000e+000	-5,833958e-025	6,104770e-001	8,570978e+003
2635	5;1*8;2*10;3*9;4*11;6*7	-1,110853	0,000602	0,000328	34572288000	5496819404	18545210	1136	1	1	257	-8,839376e-001	-1,104673e-002	8,744032e-010	-0,000000e+000	-3,525744e-024	1,409142e+000	1,111208e+004
2636	5;1*8;2*10;3*11;4*6;7*9	-1,089541	0,000707	0,000513	40613888000	9854128172	12462997	1379	2	2	276	-8,781549e-001	-3,118973e-002	-5,858828e-012	-0,000000e+000	4,630704e-023	2,798914e+000	1,107377e+004
2637	5;1*8;2*10;3*11;4*7;6*9	-0,478871	0,000193	0,000128	14481408000	3902947331	4507965	388	2	2	87	-4,257348e-001	4,058871e-003	6,876041e-013	-0,000000e+000	-1,453322e-024	6,693511e-001	6,983111e+003
2638	5;1*8;2*10;3*11;4*9;6*7	0,937114	0,000785	0,000443	33916928000	5346828913	9413039	654	0	0	214	7,802531e-001	4,439648e-002	1,242738e-015	-0,000000e+000	-3,199407e-023	1,488811e+000	8,782560e+003
2639	5;1*8;2*11;3*6;4*7;9*10	13,913023	0,002047	0,001356	230094848000	54758481151	256697471	3460	6	6	1546	1,211615e+001	2,119683e+000	2,638366e-004	-0,000000e+000	4,814715e-019	1,552972e+001	8,162740e+004
2640	5;1*8;2*11;3*6;4*9;7*10	-0,131338	0,000316	0,000213	18577408000	4501478225	8557839	602	2	2	121	-1,112800e-001	9,296513e-003	5,658699e-012	-0,000000e+000	5,978814e-024	8,313418e-001	1,349647e+004
2641	5;1*8;2*11;3*6;4*10;7*9	1,613302	0,000848	0,000540	35268608000	7701124801	13950695	2517	1	1	231	1,514096e+000	2,657482e-002	1,931751e-009	-0,000000e+000	7,900055e-022	2,209933e+000	2,167773e+004
2642	5;1*8;2*11;3*7;4*6;9*10	-9,218369	0,001556	0,001236	174123008000	43506195430	326421816	4842	4	4	1272	-7,848402e+000	-1,921201e+000	-5,726706e-004	-0,000000e+000	-8,462492e-020	1,497186e+001	4,273624e+004
2643	5;1*8;2*11;3*7;4*9;6*10	0,925697	0,000581	0,000365	14030848000	2601165243	5839817	349	0	0	83	8,882176e-001	8,036899e-003	-1,152021e-012	-0,000000e+000	-8,392358e-025	1,136402e+000	8,465189e+003
2644	5;1*8;2*11;3*7;4*10;6*9	0,175180	0,000248	0,000144	37173248000	8629525865	10947846	1435	0	0	218	1,689412e-001	-1,427117e-003	-1,545139e-012	-0,000000e+000	2,510633e-023	5,690700e-001	1,692586e+004
2645	5;1*8;2*11;3*9;4*6;7*10	0,243721	0,000400	0,000227	37070848000	10530484036	5294784	298	0	0	248	2,691626e-001	-2,621166e-003	6,520369e-021	-0,000000e+000	2,154872e-028	1,252926e+000	1,030396e+004
2646	5;1*8;2*11;3*9;4*7;6*10	-0,217164	0,000310	0,000171	19847168000	4897626526	9872294	1304	0	0	138	-1,956228e-001	-5,089812e-003	-8,136794e-012	-0,000000e+000	-2,694916e-023	5,869424e-001	1,457376e+004
2647	5;1*8;2*11;3*9;4*10;6*7	-0,185983	0,000645	0,000366	85014528000	14488829543	32678035	2900	0	0	542	-2,216484e-001	2,245455e-002	4,102294e-011	-0,000000e+000	-6,560595e-021	1,480709e+000	2,480277e+004
2648	5;1*8;2*11;3*10;4*6;7*9	-0,612130	0,000851	0,000637	53106688000	12756320358	11887495	1252	0	0	423	-6,833300e-001	-7,649034e-002	-2,975713e-014	-0,000000e+000	-7,320959e-022	3,659445e+000	1,395248e+004
2649	5;1*8;2*11;3*10;4*7;6*9	-0,339469	0,000621	0,000370	14993408000	3976313500	4734307	509	0	0	101	-3,368891e-001	1,140139e-002	2,905932e-013	-0,000000e+000	-3,860283e-025	9,635177e-001	9,643601e+003
2650	5;1*8;2*11;3*10;4*9;6*7	-3,625761	0,001956	0,001329	238204928000	33548664336	76533807	8970	10	10	1583	-3,408283e+000	-3,809650e-001	-2,548480e-009	-0,000000e+000	7,310890e-021	6,345132e+000	5,941798e+004
2651	5;1*9;2*6;3*7;4*10;8*11	-0,559449	0,000452	0,000256	15976448000	3984479811	7479136	668	1	1	95	-5,201921e-001	-5,247051e-002	-8,827580e-011	-0,000000e+000	1,659294e-025	9,426509e-001	1,309146e+004
2652	5;1*9;2*6;3*7;4*11;8*10	0,890160	0,000392	0,000275	65271808000	19757221297	31088734	1657	0	0	421	8,658753e-001	3,093670e-002	-4,153224e-010	-0,000000e+000	3,470576e-021	1,962555e+000	4,281548e+004
2653	5;1*9;2*6;3*8;4*10;7*11	-0,083989	0,000250	0,000129	10262528000	3067433695	5817889	154	0	0	70	-1,017520e-001	-1,076169e-002	-2,679123e-010	-0,000000e+000	2,270233e-023	4,799455e-001	1,041366e+004
2654	5;1*9;2*6;3*8;4*11;7*10	0,493170	0,000151	0,000101	15362048000	3003934103	1981918	148	1	1	121	4,017921e-001	6,984406e-004	1,649725e-012	-0,000000e+000	9,380948e-024	6,135103e-001	6,557496e+003
2655	5;1*9;2*6;3*10;4*7;8*11	0,714080	0,000230	0,000138	37808128000	10209615182	14793335	1091	0	0	221	6,506968e-001	-2,753080e-003	-7,621505e-012	-0,000000e+000	3,743306e-022	9,731773e-001	2,268600e+004
2656	5;1*9;2*6;3*10;4*8;7*11	0,195891	0,000189	0,000111	23861248000	6888982841	18714885	1459	0	0	150	1,778258e-001	-5,955485e-003	-1,441242e-012	-0,000000e+000	5,985640e-023	4,796892e-001	2,626743e+004
2657	5;1*9;2*6;3*10;4*11;7*8	-0,490332	0,000356	0,000212	26871808000	4747613979	11745436	799	2	2	162	-4,084294e-001	-3,849820e-002	-3,226675e-011	-0,000000e+000	-2,104021e-023	8,970326e-001	7,660861e+003
2658	5;1*9;2*6;3*11;4*7;8*10	2,590780	0,001315	0,000780	44627968000	10587399515	13851141	2205	7	7	302	2,506496e+000	3,327334e-002	2,209433e-012	-0,000000e+000	5,623910e-020	3,275710e+000	2,877465e+004
2659	5;1*9;2*6;3*11;4*8;7*10	0,060883	0,000297	0,000163	13703168000	3051286709	4471658	262	0	0	92	5,293156e-002	-4,600461e-004	1,915658e-012	-0,000000e+000	4,357492e-025	5,578057e-001	9,988872e+003
2660	5;1*9;2*6;3*11;4*10;7*8	0,399496	0,000550	0,000337	18577408000	3770710236	16431296	2498	0	0	124	4,198526e-001	6,713587e-003	-4,189438e-010	-0,000000e+000	-2,646497e-021	1,503550e+000	9,439338e+003
2661	5;1*9;2*7;3*6;4*10;8*11	0,465445	0,000268	0,000162	20297728000	5137615443	3364263	269	0	0	138	4,318575e-001	1,302876e-002	1,373783e-017	-0,000000e+000	1,371315e-022	7,747066e-001	9,082711e+003
2662	5;1*9;2*7;3*6;4*11;8*10	1,023660	0,001116	0,000694	48683008000	12031076074	13324495	1210	2	2	321	1,046649e+000	4,519982e-002	-2,047528e-010	-0,000000e+000	1,107070e-021	3,087095e+000	2,340261e+004
2663	5;1*9;2*7;3*8;4*10;6*11	1,242705	0,000551	0,000347	27527168000	4370461615	11516047	1007	1	1	147	1,184459e+000	6,433130e-002	6,032246e-008	-0,000000e+000	-2,504031e-023	1,341357e+000	1,060453e+004
2664	5;1*9;2*7;3*8;4*11;6*10	0,019240	0,000652	0,000357	14030848000	2602046692	6399053	368	1	1	81	8,578974e-002	-1,067815e-003	1,237819e-013	-0,000000e+000	-1,426498e-024	7,284562e-001	7,762608e+003
2665	5;1*9;2*7;3*10;4*6;8*11	-0,497034	0,000274	0,000219	16652288000	4260665642	2754332	125	0	0	110	-4,217869e-001	-9,097319e-003	-3,493204e-016	-0,000000e+000	-5,602569e-023	1,188800e+000	5,002004e+003
2666	5;1*9;2*7;3*10;4*8;6*11	-0,625916	0,000201	0,000126	10835968000	2319819556	4942494	346	0	0	77	-5,768289e-001	-5,383541e-003	-5,908642e-012	-0,000000e+000	-8,324200e-026	6,563263e-001	6,796575e+003
2667	5;1*9;2*7;3*10;4*11;6*8	0,324337	0,000437	0,000279	30107648000	5795119389	15745562	1323	0	0	187	3,004712e-001	7,828958e-002	2,493238e-011	-0,000000e+000	-2,172643e-023	8,791374e-001	1,278055e+004
2668	5;1*9;2*7;3*11;4*6;8*10	-1,414584	0,001287	0,000871	42498048000	10140415653	8160506	548	1	1	317	-1,467930e+000	-1,029790e-001	4,533199e-011	-0,000000e+000	-8,430414e-022	4,309504e+000	1,407331e+004
2669	5;1*9;2*7;3*11;4*8;6*10	0,293199	0,000308	0,000185	9648128000	2308331289	3951285	231	0	0	66	2,722040e-001	2,448547e-003	8,270600e-014	-0,000000e+000	-1,269473e-026	5,549394e-001	7,765417e+003
2670	5;1*9;2*7;3*11;4*10;6*8	-0,983454	0,000734	0,000500	12597248000	2276585365	5230499	558	0	0	77	-8,144739e-001	-1,758650e-002	1,063368e-012	-0,000000e+000	-4,312348e-023	1,528430e+000	6,948909e+003
2671	5;1*9;2*8;3*6;4*10;7*11	0,350949	0,000241	0,000158	6350848000	1374154778	4779464	538	0	0	35	2,993792e-001	2,793074e-002	4,069711e-010	-0,000000e+000	3,449435e-025	5,754918e-001	4,450494e+003
2672	5;1*9;2*8;3*6;4*11;7*10	0,107733	0,000169	0,000098	24946688000	7249479912	12040585	704	0	0	143	1,012660e-001	-2,355079e-003	-9,417337e-009	-0,000000e+000	4,463447e-022	4,705772e-001	1,378246e+004
2673	5;1*9;2*8;3*7;4*10;6*11	-1,514774	0,000426	0,000282	29329408000	5326293284	18118730	1399	0	0	198	-1,405404e+000	-1,281103e-001	-2,705958e-008	-0,000000e+000	-1,206884e-021	1,563578e+000	1,112797e+004
2674	5;1*9;2*8;3*7;4*11;6*10	0,326335	0,000420	0,000273	19601408000	3350048885	9640981	854	1	1	140	2,836728e-001	7,513491e-002	3,437243e-009	-0,000000e+000	1,446511e-024	8,571497e-001	8,219651e+003
2675	5;1*9;2*8;3*10;4*6;7*11	0,301179	0,000512	0,000313	22714368000	4932704229	8423711	489	1	1	146	3,149792e-001	1,527532e-002	1,329091e-010	-0,000000e+000	-1,450919e-024	1,144920e+000	6,428355e+003
2676	5;1*9;2*8;3*10;4*7;6*11	0,285954	0,000176	0,000092	24619008000	7078558026	19184775	822	0	0	147	2,690338e-001	3,578129e-002	-9,354181e-009	-0,000000e+000	-2,778876e-024	5,201327e-001	1,325135e+004
2677	5;1*9;2*8;3*10;4*11;6*7	-0,465041	0,000468	0,000251	52185088000	9362318320	41303020	2954	0	0	340	-4,410971e-001	-1,236339e-001	-3,666991e-008	-0,000000e+000	-4,185748e-023	1,025905e+000	1,393016e+004
2678	5;1*9;2*8;3*11;4*6;7*10	-0,164752	0,000418	0,000259	22857728000	5630278120	6897019	452	0	0	164	-6,580401e-002	7,443392e-004	-2,728720e-018	-0,000000e+000	-3,716177e-021	1,049381e+000	7,381306e+003
2679	5;1*9;2*8;3*11;4*7;6*10	-0,295092	0,000185	0,000115	12658688000	3961133309	8115278	958	0	0	77	-2,835968e-001	-1,476625e-002	-7,085489e-011	-0,000000e+000	1,158175e-026	4,595351e-001	9,745190e+003
2680	5;1*9;2*8;3*11;4*10;6*7	1,447744	0,000400	0,000308	27301888000	5386051454	51000585	17283	0	0	177	1,330734e+000	1,071799e-001	3,763594e-009	-0,000000e+000	-4,931874e-023	1,577948e+000	1,474142e+004
2681	5;1*9;2*10;3*6;4*7;8*11	-2,513222	0,000693	0,000424	37091328000	9144869540	12833906	921	0	0	238	-1,996330e+000	-3,462304e-002	8,768460e-012	-0,000000e+000	-1,939592e-020	3,686125e+000	1,148177e+004
2682	5;1*9;2*10;3*6;4*8;7*11	0,913000	0,000325	0,000234	13723648000	3460045929	5113353	444	0	0	73	8,257983e-001	8,480470e-003	2,582523e-011	-0,000000e+000	3,258629e-024	1,112950e+000	9,311522e+003
2683	5;1*9;2*10;3*6;4*11;7*8	-0,341305	0,000443	0,000257	26052608000	5023625034	6734409	655	0	0	181	-3,481993e-001	-2,902462e-002	-6,441099e-009	-0,000000e+000	-5,805037e-023	1,359291e+000	8,007103e+003
2684	5;1*9;2*10;3*7;4*6;8*11	0,150210	0,000688	0,000465	37767168000	8880744862	10765413	747	0	0	272	-3,450061e-002	1,301682e-002	-5,667514e-016	-0,000000e+000	-6,072300e-023	3,086960e+000	6,743853e+003
2685	5;1*9;2*10;3*7;4*8;6*11	-0,685132	0,000358	0,000213	16304128000	4474696461	26864445	4952	1	1	104	-6,472406e-001	-5,221953e-002	-6,296049e-006	-0,000000e+000	-1,395672e-023	9,912462e-001	1,575908e+004
2686	5;1*9;2*10;3*7;4*11;6*8	-0,555435	0,000424	0,000276	10733568000	2386274636	8610599	1054	0	0	71	-4,714193e-001	4,697958e-003	-4,905931e-008	-0,000000e+000	-7,226236e-025	9,842167e-001	7,485276e+003
2687	5;1*9;2*10;3*8;4*6;7*11	-0,740767	0,000313	0,000201	33753088000	9474756396	11336303	1026	1	1	228	-6,363364e-001	-6,614997e-003	5,748834e-010	-0,000000e+000	-9,897958e-023	1,285561e+000	1,201586e+004
2688	5;1*9;2*10;3*8;4*7;6*11	0,054355	0,000206	0,000126	28080128000	8908861634	19384799	1348	0	0	176	5,361477e-002	2,625420e-002	2,887241e-009	-0,000000e+000	4,732465e-023	5,317275e-001	1,464085e+004
2689	5;1*9;2*10;3*8;4*11;6*7	0,350573	0,000328	0,000213	50731008000	9634806292	22666127	1916	1	1	304	2,641964e-001	-2,922184e-002	-7,298897e-009	-0,000000e+000	3,024421e-025	1,024579e+000	1,433736e+004
2690	5;1*9;2*10;3*11;4*6;7*8	1,786003	0,000539	0,000406	49256448000	12837417318	43416138	2141	3	3	322	1,398771e+000	7,660379e-002	-2,346162e-006	-0,000000e+000	-8,340923e-020	3,340462e+000	1,245258e+004
2691	5;1*9;2*10;3*11;4*7;6*8	1,315096	0,000565	0,000400	25888768000	5554995559	9177124	1105	1	1	156	1,138195e+000	2,928496e-002	9,180010e-011	-0,000000e+000	2,182376e-023	2,269200e+000	6,631803e+003
2692	5;1*9;2*10;3*11;4*8;6*7	-1,292227	0,000560	0,000383	33855488000	6462702019	23071677	1580	2	2	244	-1,059933e+000	-3,226683e-003	5,207004e-014	-0,000000e+000	-5,703926e-021	2,100309e+000	7,253810e+003
2693	5;1*9;2*11;3*6;4*7;8*10	-9,743849	0,001786	0,001139	146434048000	32935901209	44942080	3258	3	3	1049	-8,528674e+000	-3,685924e-001	-1,652590e-014	-0,000000e+000	-1,443960e-020	1,077244e+001	5,372171e+004
2694	5;1*9;2*11;3*6;4*8;7*10	0,972680	0,000810	0,000407	38197248000	9323020037	14029755	1399	0	0	265	9,350542e-001	5,526880e-003	-4,330367e-012	-0,000000e+000	6,119920e-022	1,737649e+000	2,296023e+004
2695	5;1*9;2*11;3*6;4*10;7*8	-1,967710	0,000796	0,000486	48130048000	10211433153	20704324	1908	0	0	314	-1,915728e+000	-9,892987e-002	-2,624316e-012	-0,000000e+000	-1,905523e-020	2,574167e+000	2,343052e+004
2696	5;1*9;2*11;3*7;4*6;8*10	5,762270	0,001345	0,001135	146413568000	33972125476	55095010	3525	3	3	1113	4,988734e+000	4,790874e-001	-2,191002e-005	-0,000000e+000	1,397287e-020	9,655258e+000	3,250573e+004
2697	5;1*9;2*11;3*7;4*8;6*10	-1,637761	0,000676	0,000417	37664768000	7399284685	9498211	1665	2	2	256	-1,552486e+000	-1,112823e-002	-1,855280e-011	-0,000000e+000	-2,067031e-020	1,947167e+000	1,617012e+004
2698	5;1*9;2*11;3*7;4*10;6*8	0,159958	0,000680	0,000387	37623808000	7881265386	23706331	3592	1	1	268	1,408268e-001	-5,668922e-003	-9,067835e-011	-0,000000e+000	1,381706e-022	1,586555e+000	2,505987e+004
2699	5;1*9;2*11;3*8;4*6;7*10	-1,397012	0,000445	0,000365	30476288000	7969544842	5219525	343	0	0	230	-1,224658e+000	-1,994434e-002	-6,656254e-019	-0,000000e+000	-6,440455e-023	1,976419e+000	9,746736e+003
2700	5;1*9;2*11;3*8;4*7;6*10	0,241011	0,000439	0,000243	25212928000	5757819993	4729746	503	0	0	167	2,136178e-001	8,917252e-003	-6,929492e-019	-0,000000e+000	-1,138646e-020	8,865767e-001	1,071604e+004
2701	5;1*9;2*11;3*8;4*10;6*7	-0,904612	0,000587	0,000389	29739008000	4858486219	8737208	1109	4	4	199	-7,851739e-001	-3,755514e-003	-5,737832e-013	-0,000000e+000	-4,541397e-022	1,734443e+000	9,497295e+003
2702	5;1*9;2*11;3*10;4*6;7*8	2,388010	0,001284	0,000854	108873728000	25165416289	58371888	2779	10	10	794	2,184114e+000	2,232585e-001	2,203379e-005	-0,000000e+000	-3,860587e-020	5,809404e+000	2,614343e+004
2703	5;1*9;2*11;3*10;4*7;6*8	-0,173557	0,000699	0,000453	37623808000	8900374476	14450404	1258	1	1	266	7,406227e-003	1,794637e-002	-1,276145e-012	-0,000000e+000	9,030030e-022	2,735304e+000	1,439074e+004
2704	5;1*9;2*11;3*10;4*8;6*7	-1,900691	0,000484	0,000345	42846208000	7456181775	21842894	1479	2	2	307	-1,570526e+000	-3,154289e-002	-1,846965e-016	-0,000000e+000	-1,557948e-023	2,740638e+000	8,118093e+003
2705	5;1*10;2*6;3*7;4*8;9*11	-6,786408	0,001477	0,000944	103159808000	27345436402	63347893	6708	4	4	690	-5,959845e+000	-4,747120e-001	-2,800836e-006	-0,000000e+000	-3,588918e-022	8,788522e+000	4,317246e+004
2706	5;1*10;2*6;3*7;4*9;8*11	-0,055074	0,000622	0,000338	28121088000	7107971446	9071070	459	0	0	186	-5,381445e-002	1,116152e-002	-4,569139e-011	-0,000000e+000	1,422704e-021	1,389997e+000	1,849719e+004
2707	5;1*10;2*6;3*7;4*11;8*9	-1,739685	0,000971	0,000575	28715008000	7897658306	20818550	1884	1	1	172	-1,677468e+000	-9,461194e-002	-1,333413e-006	-0,000000e+000	-2,070526e-022	2,348699e+000	1,943309e+004
2708	5;1*10;2*6;3*8;4*7;9*11	-13,753284	0,002145	0,001544	212420608000	48681459868	61895103	3612	10	10	1536	-1,173772e+001	-4,010035e-001	-1,095925e-011	-0,000000e+000	-9,133864e-020	1,597021e+001	8,823147e+004
2709	5;1*10;2*6;3*8;4*9;7*11	1,886637	0,000763	0,000409	53516288000	11785360600	30625206	2840	1	1	318	1,791281e+000	6,638695e-002	-2,139533e-010	-0,000000e+000	9,349727e-022	1,982034e+000	4,182342e+004
2710	5;1*10;2*6;3*8;4*11;7*9	1,432148	0,000924	0,000622	16652288000	3789396418	12333614	1404	0	0	117	1,361525e+000	5,528814e-002	6,824261e-007	-0,000000e+000	8,121909e-023	2,093696e+000	1,649551e+004
2711	5;1*10;2*6;3*9;4*7;8*11	1,402537	0,000523	0,000319	48539648000	11749086503	9907377	497	0	0	311	1,339724e+000	1,290880e-002	8,900718e-016	-0,000000e+000	7,628851e-020	1,795399e+000	2,811809e+004
2712	5;1*10;2*6;3*9;4*8;7*11	-0,664797	0,000502	0,000278	24762368000	5951781516	13641442	1188	0	0	153	-6,413188e-001	-1,558211e-002	-1,413409e-012	-0,000000e+000	2,999060e-022	1,158178e+000	2,134456e+004
2713	5;1*10;2*6;3*9;4*11;7*8	-0,854776	0,000535	0,000420	27056128000	4553371730	4799198	331	0	0	192	-8,203972e-001	-2,661864e-002	-7,072739e-010	-0,000000e+000	-4,260443e-021	1,789354e+000	8,268072e+003
2714	5;1*10;2*6;3*11;4*7;8*9	-2,418424	0,001188	0,000755	60745728000	13790277431	24460928	1690	0	0	381	-2,396174e+000	-2,166725e-001	2,338519e-011	-0,000000e+000	-7,675822e-021	3,942153e+000	3,064133e+004
2715	5;1*10;2*6;3*11;4*8;7*9	1,344278	0,000943	0,000564	34654208000	6565905427	16887984	2594	0	0	241	1,290187e+000	1,333747e-002	-2,064712e-011	-0,000000e+000	5,322692e-022	2,445437e+000	2,179366e+004
2716	5;1*10;2*6;3*11;4*9;7*8	-2,369123	0,000796	0,000472	33835008000	6364158333	14167575	1197	0	0	215	-2,176912e+000	-6,636242e-002	-1,961897e-011	-0,000000e+000	-2,103754e-020	2,704270e+000	1,637605e+004
2717	5;1*10;2*7;3*6;4*8;9*11	-12,717611	0,002179	0,001522	215615488000	49079467567	61792550	3589	3	3	1549	-1,073128e+001	-3,581514e-001	5,649601e-013	-0,000000e+000	-5,229248e-021	1,591781e+001	8,631577e+004
2718	5;1*10;2*7;3*6;4*9;8*11	0,042425	0,000768	0,000389	31664128000	7802454082	11843208	1031	0	0	181	2,650405e-002	-1,956535e-002	-1,469893e-011	-0,000000e+000	5,497010e-024	1,519336e+000	2,098090e+004
2719	5;1*10;2*7;3*6;4*11;8*9	-1,257422	0,001088	0,000654	69122048000	15471151783	18269235	793	5	5	464	-1,263566e+000	-2,054281e-001	-1,057463e-007	-0,000000e+000	-5,888405e-021	3,320660e+000	2,216310e+004
2720	5;1*10;2*7;3*8;4*6;9*11	13,164406	0,001956	0,001738	237611008000	59718159312	85843492	4215	5	5	1703	1,057037e+001	1,133861e+000	-4,998441e-007	-0,000000e+000	4,068175e-020	2,137745e+001	5,067275e+004
2721	5;1*10;2*7;3*8;4*9;6*11	-2,652638	0,001018	0,000630	42272768000	8112158564	20706166	1792	1	1	259	-2,551916e+000	-1,942922e-001	-1,550426e-008	-0,000000e+000	-3,039601e-023	2,817414e+000	2,297433e+004
2722	5;1*10;2*7;3*8;4*11;6*9	-0,839581	0,000666	0,000376	27731968000	6101845615	12252189	898	5	5	176	-8,215490e-001	-3,756854e-002	-1,348967e-012	-0,000000e+000	-4,315336e-023	1,001704e+000	1,709707e+004
2723	5;1*10;2*7;3*9;4*6;8*11	-0,114163	0,000588	0,000386	45631488000	11228383997	4963381	396	0	0	305	-5,840825e-002	-1,476208e-002	-6,574115e-020	-0,000000e+000	-1,306898e-018	2,471759e+000	1,394562e+004
2724	5;1*10;2*7;3*9;4*8;6*11	1,325709	0,000710	0,000458	9689088000	2331548805	7215715	792	0	0	69	1,255168e+000	7,652088e-002	1,079904e-006	-0,000000e+000	-1,336515e-024	1,437013e+000	9,747954e+003
2725	5;1*10;2*7;3*9;4*11;6*8	1,285136	0,000741	0,000512	24209408000	4147441232	4059276	413	1	1	188	1,191538e+000	3,106218e-002	1,384813e-010	-0,000000e+000	2,671199e-024	1,798094e+000	1,096211e+004
2726	5;1*10;2*7;3*11;4*6;8*9	1,941583	0,000980	0,000705	68139008000	15803580104	38852738	578	2	2	521	1,916520e+000	3,817481e-001	7,401642e-005	-0,000000e+000	-1,660027e-021	4,767413e+000	1,854984e+004
2727	5;1*10;2*7;3*11;4*8;6*9	-0,875192	0,000357	0,000226	19826688000	5559267331	10594717	686	0	0	126	-8,408216e-001	-1,770725e-002	-6,993317e-011	-0,000000e+000	-1,282149e-019	1,057257e+000	1,409372e+004
2728	5;1*10;2*7;3*11;4*9;6*8	0,475754	0,000600	0,000371	22632448000	4511411260	12870842	1891	1	1	134	4,201815e-001	3,178376e-003	1,945587e-010	-0,000000e+000	-5,037125e-024	1,413503e+000	1,465398e+004
2729	5;1*10;2*8;3*6;4*7;9*11	30,985606	0,002848	0,002079	593963008000	134462427018	296247941	16293	18	18	4388	2,486701e+001	2,086605e+000	1,096456e-005	-0,000000e+000	7,207680e-019	3,397934e+001	1,336342e+005
2730	5;1*10;2*8;3*6;4*9;7*11	-0,152131	0,000253	0,000164	15423488000	4171244952	6658342	535	0	0	102	-1,329986e-001	-4,008316e-003	-1,960059e-013	-0,000000e+000	1,824213e-025	7,731570e-001	1,204058e+004
2731	5;1*10;2*8;3*6;4*11;7*9	0,379724	0,001067	0,000645	45037568000	9629388676	11733590	1050	1	1	326	4,220113e-001	3,973380e-002	1,187447e-009	-0,000000e+000	1,839781e-021	2,569743e+000	2,072663e+004
2732	5;1*10;2*8;3*7;4*6;9*11	-18,947300	0,002423	0,002271	496887808000	119335127527	478156264	17356	15	15	3993	-1,534527e+001	-2,749800e+000	-6,560633e-005	-0,000000e+000	1,561824e-022	3,015935e+001	9,197944e+004
2733	5;1*10;2*8;3*7;4*9;6*11	1,200046	0,000479	0,000354	23062528000	4766294799	9692662	642	0	0	153	1,134528e+000	4,160423e-002	2,322211e-010	-0,000000e+000	8,940764e-025	1,375541e+000	1,290938e+004
2734	5;1*10;2*8;3*7;4*11;6*9	0,619389	0,000421	0,000271	21137408000	5413707511	13013073	1467	2	2	134	5,819228e-001	1,064673e-003	4,516381e-006	-0,000000e+000	4,309357e-024	9,090302e-001	1,476133e+004
2735	5;1*10;2*8;3*9;4*6;7*11	-0,907636	0,000598	0,000378	46839808000	12257282380	11513778	1154	0	0	313	-8,104427e-001	-1,546153e-002	2,333955e-008	-0,000000e+000	-1,609543e-017	2,008016e+000	1,763877e+004
2736	5;1*10;2*8;3*9;4*7;6*11	-0,368536	0,000273	0,000167	31008768000	9552394525	19884983	1019	0	0	198	-3,344044e-001	-2,784222e-003	2,432151e-010	-0,000000e+000	-4,325194e-024	8,232725e-001	1,891626e+004
2737	5;1*10;2*8;3*9;4*11;6*7	-1,328115	0,000632	0,000426	39507968000	6494889107	14091950	1261	1	1	275	-1,254656e+000	-6,117259e-002	-2,132009e-014	-0,000000e+000	3,950627e-025	1,863751e+000	1,157954e+004
2738	5;1*10;2*8;3*11;4*6;7*9	-0,864398	0,000877	0,000672	56096768000	12899086928	14422415	1188	3	3	416	-9,561474e-001	-6,992441e-002	4,968222e-011	-0,000000e+000	-8,426147e-025	4,078688e+000	1,954097e+004
2739	5;1*10;2*8;3*11;4*7;6*9	-0,134293	0,000378	0,000236	18454528000	4301628598	2976991	203	1	1	121	-1,542100e-001	-1,689344e-003	2,034030e-014	-0,000000e+000	-7,023753e-023	8,982309e-001	8,160701e+003
2740	5;1*10;2*8;3*11;4*9;6*7	0,116128	0,000720	0,000459	39651328000	6199044835	12163208	1615	1	1	253	4,983130e-002	-8,189957e-004	8,501105e-013	-0,000000e+000	-2,832153e-024	2,091002e+000	1,222054e+004
2741	5;1*10;2*9;3*6;4*7;8*11	-3,872199	0,000996	0,000630	50055168000	12106970060	13365001	1128	0	0	312	-3,062813e+000	-6,505348e-002	-2,702623e-013	-0,000000e+000	-3,289055e-021	4,602505e+000	1,940428e+004
2742	5;1*10;2*9;3*6;4*8;7*11	1,533300	0,000647	0,000407	26707968000	6060531287	7522769	624	0	0	177	1,403119e+000	5,279765e-003	2,871527e-011	-0,000000e+000	7,358136e-021	1,782898e+000	1,506722e+004
2743	5;1*10;2*9;3*6;4*11;7*8	-1,182105	0,000707	0,000437	78215168000	16104980034	22465761	2098	12	12	477	-1,104378e+000	-1,377594e-001	-3,499965e-009	-0,000000e+000	-3,048279e-021	2,612007e+000	2,463936e+004
2744	5;1*10;2*9;3*7;4*6;8*11	2,052061	0,000575	0,000460	46757888000	11378425201	14908578	1224	2	2	327	1,472573e+000	6,810969e-002	-4,547317e-015	-0,000000e+000	-3,479315e-022	3,721720e+000	9,511334e+003
2745	5;1*10;2*9;3*7;4*8;6*11	-1,149599	0,000586	0,000340	31049728000	7976066652	15975551	1226	0	0	193	-1,085798e+000	1,882399e-002	-3,374773e-010	-0,000000e+000	-8,914815e-021	1,553795e+000	1,618792e+004
2746	5;1*10;2*9;3*7;4*11;6*8	-0,970935	0,000971	0,000517	45836288000	9225039749	13756738	1398	1	1	277	-9,044174e-001	2,807103e-002	5,352203e-009	-0,000000e+000	-1,799408e-021	2,061503e+000	2,000846e+004
2747	5;1*10;2*9;3*8;4*6;7*11	-0,221304	0,000772	0,000483	28469248000	6841952690	7493451	780	1	1	171	-1,968234e-001	-1,620993e-002	2,061607e-013	-0,000000e+000	4,595576e-021	1,933313e+000	8,677585e+003
2748	5;1*10;2*9;3*8;4*7;6*11	0,737583	0,001158	0,000670	72009728000	14529573919	23059687	3468	7	7	504	6,032626e-001	-3,951608e-002	-1,815250e-009	-0,000000e+000	-2,423311e-022	2,222233e+000	2,397999e+004
2749	5;1*10;2*9;3*8;4*11;6*7	3,229619	0,001471	0,000961	135026688000	21231947606	47653010	4886	0	0	939	3,011458e+000	2,423959e-001	1,513919e-010	-0,000000e+000	-6,934411e-020	4,609580e+000	3,848224e+004
2750	5;1*10;2*9;3*11;4*6;7*8	0,605530	0,001115	0,000822	48683008000	11370002682	25625823	865	3	3	377	5,954742e-001	1,737283e-001	9,436878e-006	-0,000000e+000	3,061315e-021	5,234382e+000	1,408189e+004
2751	5;1*10;2*9;3*11;4*7;6*8	-0,504842	0,000768	0,000464	40306688000	8803619130	9779496	1203	0	0	285	-2,664491e-001	1,130825e-002	-2,972771e-009	-0,000000e+000	-1,324999e-021	2,808019e+000	1,108385e+004
2752	5;1*10;2*9;3*11;4*8;6*7	-1,875074	0,000501	0,000398	30230528000	5537317625	15390925	823	0	0	232	-1,580031e+000	-3,466440e-002	2,940551e-013	-0,000000e+000	-9,902750e-022	2,693609e+000	6,298464e+003
2753	5;1*10;2*11;3*6;4*7;8*9	12,056865	0,001663	0,001271	126834688000	29323650382	113311565	3934	10	10	931	9,970617e+000	1,267187e+000	1,429778e-004	-0,000000e+000	1,261142e-020	1,365080e+001	4,279725e+004
2754	5;1*10;2*11;3*6;4*8;7*9	-17,328328	0,001765	0,001417	116307968000	23601534180	38295739	3517	3	3	834	-1,341882e+001	-2,820355e-001	7,468151e-016	-0,000000e+000	-3,069838e-019	1,814664e+001	4,901628e+004
2755	5;1*10;2*11;3*6;4*9;7*8	12,846172	0,001526	0,001027	193312768000	33710131870	132051756	5536	11	11	1323	1,001887e+001	8,924775e-001	2,864493e-007	-0,000000e+000	1,025186e-020	1,460802e+001	5,486917e+004
2756	5;1*10;2*11;3*7;4*6;8*9	-7,317810	0,001257	0,001139	103733248000	24938408979	149257417	3569	2	2	764	-5,908329e+000	-1,208960e+000	-3,321697e-004	-0,000000e+000	2,634618e-020	1,188587e+001	2,531328e+004
2757	5;1*10;2*11;3*7;4*8;6*9	4,153367	0,000825	0,000459	121591808000	26674806762	86881248	10295	0	0	873	3,605640e+000	1,429860e-001	3,816883e-006	-0,000000e+000	-4,461106e-022	4,772380e+000	4,873316e+004
2758	5;1*10;2*11;3*7;4*9;6*8	-1,269661	0,000943	0,000617	42231808000	8880098931	21032971	1771	3	3	283	-1,123635e+000	-2,215485e-002	9,029678e-015	-0,000000e+000	1,224878e-023	3,628391e+000	1,857002e+004
2759	5;1*10;2*11;3*8;4*6;7*9	12,295591	0,001471	0,001252	178362368000	41549007479	72875615	5682	3	3	1326	9,186011e+000	5,657225e-001	8,125827e-016	-0,000000e+000	-2,263262e-018	1,711750e+001	4,464085e+004
2760	5;1*10;2*11;3*8;4*7;6*9	0,595946	0,000842	0,000517	60766208000	11418775028	11963310	2191	1	1	423	5,538619e-001	2,383363e-002	-2,347097e-017	-0,000000e+000	-1,796996e-022	3,519186e+000	1,693275e+004
2761	5;1*10;2*11;3*8;4*9;6*7	0,364092	0,001421	0,000707	164538368000	27513919111	82318256	5901	2	2	1151	7,825439e-001	2,179431e-002	3,803736e-015	-0,000000e+000	-4,202330e-021	5,093698e+000	3,852315e+004
2762	5;1*10;2*11;3*9;4*6;7*8	-10,605204	0,001466	0,001261	134985728000	29141413696	282590889	9326	1	1	976	-8,136199e+000	-1,314784e+000	-1,015008e-004	-0,000000e+000	-4,635464e-021	1,606943e+001	3,280855e+004
2763	5;1*10;2*11;3*9;4*7;6*8	-2,674367	0,000911	0,000662	91650048000	19511199173	31972370	3502	8	8	693	-2,175533e+000	-8,926728e-002	-2,278048e-007	-0,000000e+000	6,934585e-019	4,971882e+000	1,585447e+004
2764	5;1*10;2*11;3*9;4*8;6*7	4,017037	0,000581	0,000524	47720448000	8126246151	48805158	2288	1	1	411	2,949386e+000	9,927323e-002	8,859547e-011	-0,000000e+000	-3,537468e-022	5,111416e+000	8,097625e+003
2765	5;1*11;2*6;3*7;4*8;9*10	7,992930	0,001832	0,001169	87164928000	23500973315	194089097	6207	3	3	665	6,713330e+000	9,646190e-001	1,875450e-005	-0,000000e+000	4,850872e-021	9,069015e+000	4,408918e+004
2766	5;1*11;2*6;3*7;4*9;8*10	-6,006573	0,001922	0,001117	67237888000	15983737278	32271523	3050	2	2	465	-5,185637e+000	-1,893159e-001	-1,156652e-006	-0,000000e+000	-2,025540e-020	8,977406e+000	4,108816e+004
2767	5;1*11;2*6;3*7;4*10;8*9	4,587673	0,001248	0,000806	107849728000	21045796936	68873262	1219	2	2	773	4,182174e+000	5,026867e-001	1,778639e-007	-0,000000e+000	2,735273e-019	7,936219e+000	2,374437e+004
2768	5;1*11;2*6;3*8;4*7;9*10	14,294214	0,002670	0,001764	222046208000	52543408693	348603223	6533	5	5	1569	1,277702e+001	1,812151e+000	1,844239e-004	-0,000000e+000	1,996245e-019	1,653704e+001	8,972192e+004
2769	5;1*11;2*6;3*8;4*9;7*10	-2,533888	0,001285	0,000721	87369728000	18914968984	81505987	4014	1	1	569	-2,161762e+000	-1,318537e-001	1,811907e-005	-0,000000e+000	-2,302165e-021	3,247051e+000	5,357081e+004
2770	5;1*11;2*6;3*8;4*10;7*9	-4,909264	0,000863	0,000736	51836928000	8789791583	10837362	1011	0	0	376	-4,178485e+000	-1,368261e-001	-5,777050e-011	-0,000000e+000	-4,712181e-022	6,192786e+000	1,289168e+004
2771	5;1*11;2*6;3*9;4*7;8*10	-20,162811	0,002816	0,001900	208611328000	46728332056	50011843	3424	6	6	1522	-1,823668e+001	-4,093044e-001	8,596273e-011	-0,000000e+000	-1,117884e-019	2,209066e+001	1,067386e+005
2772	5;1*11;2*6;3*9;4*8;7*10	-1,007888	0,001161	0,000668	24762368000	5119858939	18542351	852	2	2	155	-4,920332e-001	-3,052461e-002	-3,109039e-006	-0,000000e+000	-1,932983e-022	3,046261e+000	1,538603e+004
2773	5;1*11;2*6;3*9;4*10;7*8	4,261674	0,000782	0,000582	55113728000	8548230001	25936828	1231	4	4	398	3,518665e+000	2,535929e-001	2,304119e-011	-0,000000e+000	6,338726e-019	5,906268e+000	1,159449e+004
2774	5;1*11;2*6;3*10;4*7;8*9	18,922838	0,003077	0,001907	369809408000	72203625312	303595699	2743	13	13	2600	1,743107e+001	2,563892e+000	3,165018e-006	-0,000000e+000	5,476938e-019	2,102003e+001	1,449948e+005
2775	5;1*11;2*6;3*10;4*8;7*9	-9,798081	0,001834	0,001327	131012608000	23957387609	41641861	2656	3	3	947	-8,419593e+000	-1,528836e-001	2,482895e-012	-0,000000e+000	-7,223316e-021	1,191186e+001	6,311857e+004
2776	5;1*11;2*6;3*10;4*9;7*8	11,532924	0,001661	0,001140	163043328000	24949638674	97045939	4564	9	9	1186	9,474108e+000	6,503666e-001	2,585818e-008	-0,000000e+000	4,474239e-020	1,298121e+001	5,452389e+004
2777	5;1*11;2*7;3*6;4*8;9*10	13,686224	0,002335	0,001785	219711488000	51284230109	339396263	6439	9	9	1580	1,210876e+001	1,727595e+000	1,890341e-004	-0,000000e+000	1,733960e-020	1,624321e+001	8,569522e+004
2778	5;1*11;2*7;3*6;4*9;8*10	-18,130779	0,002457	0,001615	251189248000	53156263181	63769683	4130	11	11	1795	-1,565701e+001	-3,583404e-001	4,949025e-012	-0,000000e+000	-2,675643e-019	2,054094e+001	1,001641e+005
2779	5;1*11;2*7;3*6;4*10;8*9	17,349573	0,002846	0,001807	368048128000	77985970263	312181433	13873	8	8	2549	1,558847e+001	2,095740e+000	4,154438e-004	-0,000000e+000	1,422207e-019	1,908432e+001	1,487630e+005
2780	5;1*11;2*7;3*8;4*6;9*10	-13,661190	0,002109	0,001666	266098688000	70152773456	654459790	16383	10	10	2024	-1,136884e+001	-3,067938e+000	-7,831402e-004	-0,000000e+000	-5,158683e-018	2,220348e+001	7,294087e+004
2781	5;1*11;2*7;3*8;4*9;6*10	3,374286	0,001427	0,000826	77006848000	15896224929	91246171	8975	1	1	501	2,999982e+000	5,069404e-001	8,597197e-005	-0,000000e+000	1,143696e-023	3,799354e+000	3,355847e+004
2782	5;1*11;2*7;3*8;4*10;6*9	1,890611	0,000970	0,000524	61462528000	12231184498	13913176	1939	0	0	404	1,630742e+000	1,086664e-001	1,941649e-014	-0,000000e+000	2,411574e-022	2,011101e+000	1,929792e+004
2783	5;1*11;2*7;3*9;4*6;8*10	16,714056	0,002110	0,001895	284305408000	66324197487	105460699	6100	11	11	2182	1,371052e+001	1,384490e+000	-4,956445e-006	-0,000000e+000	-1,050717e-019	2,924700e+001	8,367842e+004
2784	5;1*11;2*7;3*9;4*8;6*10	-0,701410	0,000751	0,000440	43644928000	9147060471	40702607	3632	0	0	272	-6,271622e-001	-5,680890e-002	1,081458e-007	-0,000000e+000	-1,917057e-025	1,903745e+000	2,424383e+004
2785	5;1*11;2*7;3*9;4*10;6*8	-0,639048	0,000698	0,000489	65333248000	12316853229	19780269	2733	1	1	476	-7,033686e-001	-1,222315e-001	-8,825218e-010	-0,000000e+000	1,643166e-024	2,818917e+000	2,005940e+004
2786	5;1*11;2*7;3*10;4*6;8*9	-17,566326	0,002186	0,001948	307283968000	68186012993	497803282	6072	8	8	2244	-1,495580e+001	-4,018757e+000	-8,907897e-004	-0,000000e+000	7,716703e-016	2,679970e+001	7,165982e+004
2787	5;1*11;2*7;3*10;4*8;6*9	1,227835	0,000793	0,000443	72091648000	14526063079	13976334	2056	5	5	495	1,064840e+000	7,965021e-003	3,765243e-020	-0,000000e+000	3,069576e-021	2,522417e+000	1,959570e+004
2788	5;1*11;2*7;3*10;4*9;6*8	-2,585432	0,001040	0,000669	59250688000	11675735384	33650214	2654	0	0	422	-1,952428e+000	1,027599e-002	-5,699297e-011	-0,000000e+000	-3,467793e-023	4,134080e+000	2,699830e+004
2789	5;1*11;2*8;3*6;4*7;9*10	-33,102580	0,003452	0,002281	599984128000	142616963369	1686624426	37842	19	19	4457	-2,782081e+001	-5,995044e+000	-9,659633e-004	-0,000000e+000	-8,849399e-020	3,613119e+001	1,777921e+005
2790	5;1*11;2*8;3*6;4*9;7*10	-1,270727	0,000798	0,000517	39835648000	8870112334	17434627	1547	1	1	249	-8,687839e-001	1,254186e-002	-2,856174e-012	-0,000000e+000	-4,170345e-023	3,562268e+000	1,915389e+004
2791	5;1*11;2*8;3*6;4*10;7*9	-10,939842	0,002235	0,001474	151902208000	32152951592	63143138	7916	2	2	1001	-9,807645e+000	-2,198945e-001	1,039653e-006	-0,000000e+000	-1,342035e-019	1,218711e+001	8,231473e+004
2792	5;1*11;2*8;3*7;4*6;9*10	20,894827	0,002571	0,002438	351643648000	89966938349	1623231375	61172	5	5	2719	1,734569e+001	5,632677e+000	1,364195e-003	-0,000000e+000	1,266557e-019	3,295914e+001	9,427274e+004
2793	5;1*11;2*8;3*7;4*9;6*10	-3,192751	0,000928	0,000635	45058048000	9114867298	24848642	1778	0	0	295	-2,924867e+000	-1,671573e-001	-2,301949e-011	-0,000000e+000	-2,638620e-023	3,489214e+000	1,984411e+004
2794	5;1*11;2*8;3*7;4*10;6*9	-0,931354	0,000892	0,000560	30619648000	7350252689	28117136	1493	0	0	202	-9,191593e-001	-3,649291e-002	-4,593327e-007	-0,000000e+000	-4,409348e-023	1,978769e+000	2,072651e+004
2795	5;1*11;2*8;3*9;4*6;7*10	3,944006	0,000912	0,000600	86796288000	21717114927	25583081	1985	2	2	609	2,777302e+000	1,223194e-001	6,121610e-010	-0,000000e+000	8,275344e-022	6,361034e+000	1,765134e+004
2796	5;1*11;2*8;3*9;4*7;6*10	1,355649	0,000561	0,000332	34613248000	9068510149	20088026	1014	0	0	235	1,118944e+000	-1,241948e-002	1,181537e-011	-0,000000e+000	-1,532382e-024	1,942029e+000	1,713948e+004
2797	5;1*11;2*8;3*9;4*10;6*7	-0,726754	0,000835	0,000556	66541568000	11820470550	42847027	2738	1	1	424	-1,813130e-001	1,364158e-001	3,079846e-011	-0,000000e+000	2,619069e-024	3,163382e+000	1,588855e+004
2798	5;1*11;2*8;3*10;4*6;7*9	11,015341	0,001874	0,001706	226592768000	51695875563	77504407	5916	7	7	1685	9,180281e+000	9,837949e-001	2,094627e-007	-0,000000e+000	-4,612433e-022	1,822644e+001	6,543990e+004
2799	5;1*11;2*8;3*10;4*7;6*9	3,708372	0,001118	0,000684	62384128000	12599282994	9540669	874	2	2	408	3,269650e+000	4,241507e-002	3,695331e-020	-0,000000e+000	1,647016e-022	4,145183e+000	2,248878e+004
2800	5;1*11;2*8;3*10;4*9;6*7	0,461409	0,002060	0,001370	296429568000	40487987440	107781006	8986	5	5	2112	-1,762194e-001	-1,288482e-001	-6,001690e-012	-0,000000e+000	5,779289e-020	8,246356e+000	6,847305e+004
2801	5;1*11;2*9;3*6;4*7;8*10	53,939215	0,003260	0,002567	669063168000	152224038377	306369133	17606	16	16	4945	4,444956e+001	3,024563e+000	1,733313e-006	-0,000000e+000	1,346854e-020	5,548575e+001	1,745551e+005
2802	5;1*11;2*9;3*6;4*8;7*10	-9,465062	0,001704	0,001132	116348928000	22551409688	27928716	1357	3	3	818	-8,072096e+000	-1,100409e-001	-1,135709e-014	-0,000000e+000	-3,627629e-021	9,948910e+000	5,443710e+004
2803	5;1*11;2*9;3*6;4*10;7*8	12,408414	0,002021	0,001372	220203008000	37047784915	141195872	8152	5	4	1564	1,052327e+001	1,195828e+000	2,297754e-004	-1,378651e-022	5,889366e-018	1,449896e+001	8,572598e+004
2804	5;1*11;2*9;3*7;4*6;8*10	-30,707921	0,002732	0,002625	674797568000	159012876652	607926766	26505	11	11	5353	-2,406805e+001	-4,189787e+000	-1,574651e-005	-0,000000e+000	-6,438258e-020	4,721156e+001	1,415685e+005
2805	5;1*11;2*9;3*7;4*8;6*10	6,474339	0,001136	0,000772	118110208000	25138481974	51825602	3776	4	4	772	5,757263e+000	7,796253e-002	9,083587e-010	-0,000000e+000	8,384989e-023	6,794992e+000	5,220141e+004
2806	5;1*11;2*9;3*7;4*10;6*8	-0,316240	0,001654	0,001005	73177088000	14224299783	43010838	4664	1	1	526	1,851633e-001	1,028492e-001	6,050679e-006	-0,000000e+000	2,338188e-021	4,819358e+000	4,156788e+004
2807	5;1*11;2*9;3*8;4*6;7*10	6,643933	0,001246	0,000881	134371328000	31163302899	39273755	3319	0	0	909	4,952959e+000	2,249724e-001	2,491657e-010	-0,000000e+000	7,404638e-022	9,871548e+000	3,658501e+004
2808	5;1*11;2*9;3*8;4*7;6*10	-0,844538	0,001420	0,000760	117598208000	22731762377	27981241	3162	1	1	826	-4,836816e-001	-8,223893e-002	-3,742667e-009	-0,000000e+000	-1,390820e-023	3,868767e+000	3,625216e+004
2809	5;1*11;2*9;3*8;4*10;6*7	2,443835	0,001577	0,001028	159152128000	23710486745	62583360	4199	4	4	1197	1,825340e+000	5,612658e-002	-2,290230e-012	-0,000000e+000	-2,406494e-022	6,449864e+000	3,854593e+004
2810	5;1*11;2*9;3*10;4*6;7*8	-13,798319	0,001856	0,001597	230115328000	50615261226	313998393	8885	5	5	1742	-1,071027e+001	-2,552564e+000	-3,181904e-004	-0,000000e+000	-7,112396e-020	2,241763e+001	5,884063e+004
2811	5;1*11;2*9;3*10;4*7;6*8	-2,869172	0,001336	0,000917	166053888000	36306855533	60843886	6563	10	10	1240	-3,111927e+000	-2,331103e-001	1,875551e-016	-0,000000e+000	5,614535e-025	8,326879e+000	3,505963e+004
2812	5;1*11;2*9;3*10;4*8;6*7	3,667185	0,000785	0,000672	89847808000	16529476843	98474575	3391	2	2	697	3,232192e+000	2,639558e-001	-4,168441e-015	-0,000000e+000	-2,118363e-021	6,606988e+000	1,752147e+004
2813	5;1*11;2*10;3*6;4*7;8*9	-50,599066	0,003746	0,002814	688539648000	153042326268	1728703875	49288	35	34	4976	-4,293035e+001	-9,124723e+000	-1,087182e-003	-0,000000e+000	-1,744861e-019	5,404050e+001	2,278814e+005
2814	5;1*11;2*10;3*6;4*8;7*9	56,723159	0,003577	0,002559	714733568000	138989887403	329960447	25106	20	20	5289	4,627361e+001	2,156210e+000	2,832311e-006	-0,000000e+000	6,146720e-020	5,832669e+001	2,208385e+005
2815	5;1*11;2*10;3*6;4*9;7*8	-43,187457	0,003425	0,002378	901715968000	148221197023	1305560157	24506	32	32	6776	-3,539461e+001	-6,553337e+000	-5,128284e-005	-0,000000e+000	-5,683922e-018	4,751234e+001	2,008314e+005
2816	5;1*11;2*10;3*7;4*6;8*9	27,564986	0,003277	0,003097	514603008000	121594560407	2092022381	80820	8	8	4068	2,242527e+001	8,508966e+000	3,600713e-003	-0,000000e+000	1,738648e-020	4,579137e+001	1,453768e+005
2817	5;1*11;2*10;3*7;4*8;6*9	-9,337291	0,001635	0,001129	145758208000	31410947039	115819887	10201	1	1	1067	-7,669886e+000	-3,631915e-001	-6,549469e-006	-0,000000e+000	-1,188266e-022	1,019379e+001	4,258952e+004
2818	5;1*11;2*10;3*7;4*9;6*8	3,242145	0,001813	0,000957	196528128000	40724372186	132873234	10593	4	4	1443	2,461655e+000	1,063333e-001	5,676229e-014	-0,000000e+000	-6,627240e-023	7,607315e+000	6,504843e+004
2819	5;1*11;2*10;3*8;4*6;7*9	-40,239003	0,003065	0,002851	725035008000	163772164943	644956653	31055	21	21	5771	-3,114147e+001	-4,412088e+000	-4,930335e-005	-0,000000e+000	1,505553e-021	5,525194e+001	1,467948e+005
2820	5;1*11;2*10;3*8;4*7;6*9	-3,817146	0,001464	0,000955	227801088000	41631234553	68337758	9126	4	4	1680	-3,324273e+000	-1,585295e-001	-1,186319e-011	-0,000000e+000	-2,929488e-021	9,056781e+000	4,677324e+004
2821	5;1*11;2*10;3*8;4*9;6*7	-1,243058	0,002169	0,001330	354285568000	54379723423	327010488	16840	10	10	2661	-1,678380e+000	-5,961833e-002	4,135806e-008	-0,000000e+000	-6,844390e-020	9,695140e+000	7,073401e+004
2822	5;1*11;2*10;3*9;4*6;7*8	36,331527	0,003291	0,003039	638568448000	138083611631	2566887138	104687	14	14	5014	2,879578e+001	8,764756e+000	2,245102e-003	-0,000000e+000	6,948065e-019	5,333551e+001	1,759802e+005
2823	5;1*11;2*10;3*9;4*7;6*8	5,810347	0,002022	0,001361	313509888000	67083299513	226981470	16874	3	3	2478	5,120918e+000	5,410135e-001	2,171326e-006	-0,000000e+000	-2,397370e-024	1,232442e+001	5,400284e+004
2824	5;1*11;2*10;3*9;4*8;6*7	-7,593956	0,001024	0,001008	99719168000	18903034893	261995079	6873	2	2	729	-6,272289e+000	-6,403975e-001	-2,604208e-007	-0,000000e+000	-9,822497e-018	1,081807e+001	2,040895e+004


==> anc/class_4_1_0_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2489	5;1*6;2*7;3*8;4*10;9*11	0,459278	0,001454	0,000846	34945024000	7371298165	15607999	1972	3	3	223	3,647359e-001	-4,569759e-002	-1,843875e-007	-0,000000e+000	1,862229e-023	2,089187e+000	1,123434e+004
2490	5;1*6;2*7;3*8;4*11;9*10	-0,467521	0,001548	0,000983	21018624000	4481299105	12119643	861	0	0	132	-3,883774e-001	-2,382996e-002	1,889233e-010	-0,000000e+000	-1,425001e-023	1,695977e+000	5,980055e+003
2491	5;1*6;2*7;3*9;4*10;8*11	0,064850	0,000611	0,000373	9959424000	1847704044	3365357	465	1	1	59	1,061339e-001	3,477068e-002	7,057488e-008	-0,000000e+000	-2,470541e-025	7,160818e-001	3,587397e+003
2492	5;1*6;2*7;3*9;4*11;8*10	-0,443593	0,001007	0,000759	17823744000	3019668780	8032509	1019	0	0	122	-4,534130e-001	-2,027486e-001	-4,137248e-008	-0,000000e+000	1,745409e-023	1,588810e+000	5,935365e+003
2493	5;1*6;2*7;3*10;4*8;9*11	0,633154	0,001449	0,000761	15407104000	3515592336	10110312	2163	0	0	97	5,820458e-001	4,306831e-002	-7,888632e-009	-0,000000e+000	1,276568e-023	1,614236e+000	8,997182e+003
2494	5;1*6;2*7;3*10;4*9;8*11	-0,088193	0,000387	0,000219	15570944000	3504037906	14905461	2256	0	0	88	-1,229028e-001	-3,787136e-002	-3,304194e-007	-0,000000e+000	1,284277e-024	5,793194e-001	8,899989e+003
2495	5;1*6;2*7;3*10;4*11;8*9	0,709334	0,000869	0,000590	20895744000	3810403690	12069060	980	1	1	132	6,463724e-001	1,411188e-001	9,541738e-008	-0,000000e+000	-4,521282e-018	1,564594e+000	5,361265e+003
2496	5;1*6;2*7;3*11;4*8;9*10	-0,443676	0,000943	0,000497	57493504000	12535914016	20818651	1432	2	2	370	-4,196685e-001	-6,459877e-002	-1,256839e-010	-0,000000e+000	-3,682989e-024	1,309214e+000	1,972318e+004
2497	5;1*6;2*7;3*11;4*9;8*10	0,407807	0,000836	0,000507	7112704000	1389093931	4470435	728	4	4	40	3,492709e-001	1,883590e-002	-6,406879e-008	-0,000000e+000	1,791814e-022	9,653546e-001	4,086448e+003
2498	5;1*6;2*7;3*11;4*10;8*9	-0,748614	0,000808	0,000508	3815424000	644625883	2845601	328	1	1	19	-5,741317e-001	-3,767094e-002	9,471589e-008	-0,000000e+000	-7,212522e-025	1,064221e+000	2,305265e+003
2499	5;1*6;2*8;3*7;4*10;9*11	1,717963	0,001953	0,001175	1234944000	196927199	439641	126	0	0	5	1,330252e+000	-1,255069e-002	-3,995085e-008	-0,000000e+000	1,490562e-030	2,011753e+000	1,354654e+003
2500	5;1*6;2*8;3*7;4*11;9*10	-1,312288	0,000687	0,000446	10164224000	2112280190	4341754	296	0	0	68	-1,163790e+000	-6,462820e-003	5,591135e-011	-0,000000e+000	-1,533962e-022	1,639470e+000	3,053184e+003
2501	5;1*6;2*8;3*9;4*10;7*11	1,768492	0,002168	0,001251	11065344000	2024743247	11988392	1774	0	0	64	1,681613e+000	2,357277e-001	6,929403e-006	-0,000000e+000	1,049150e-024	2,169673e+000	8,976306e+003
2502	5;1*6;2*8;3*9;4*11;7*10	0,877887	0,000449	0,000284	11311104000	2488780207	11603304	1686	1	1	63	8,137736e-001	9,542093e-002	1,334220e-006	-0,000000e+000	1,815855e-025	9,106377e-001	6,230796e+003
2503	5;1*6;2*8;3*10;4*7;9*11	0,403236	0,000558	0,000414	16963584000	4974561861	8684078	1138	0	0	95	4,307933e-001	5,461759e-003	2,015699e-011	-0,000000e+000	-7,733486e-026	1,939625e+000	1,055156e+004
2504	5;1*6;2*8;3*10;4*9;7*11	-0,472874	0,000423	0,000234	15734784000	2396604845	5555878	651	4	4	85	-4,757633e-001	-3,326272e-002	8,483894e-011	-0,000000e+000	-1,752077e-025	7,237420e-001	6,557264e+003
2505	5;1*6;2*8;3*10;4*11;7*9	-0,282665	0,000896	0,000611	29538304000	4931938036	16980655	1892	4	4	202	-3,113611e-001	-2,117941e-001	-7,159858e-009	-0,000000e+000	3,433755e-024	1,613237e+000	9,348150e+003
2506	5;1*6;2*8;3*11;4*7;9*10	-0,576130	0,000760	0,000528	14424064000	3216709459	4001068	184	5	5	95	-6,006734e-001	-7,589223e-002	2,233058e-013	-0,000000e+000	-1,595420e-025	1,744141e+000	4,624727e+003
2507	5;1*6;2*8;3*11;4*9;7*10	-0,204428	0,000620	0,000376	989184000	108961151	144866	23	0	0	6	-1,591209e-001	-7,888797e-005	1,855910e-022	-0,000000e+000	-1,575160e-026	4,478004e-001	6,963660e+002
2508	5;1*6;2*8;3*11;4*10;7*9	0,738805	0,001131	0,000667	7010304000	1081122737	6600758	1576	0	0	44	6,416887e-001	6,053405e-002	3,562190e-007	-0,000000e+000	2,194880e-025	1,154627e+000	4,001491e+003
2509	5;1*6;2*9;3*7;4*10;8*11	0,319576	0,000165	0,000132	8198144000	2399679911	3613614	144	0	0	46	2,970640e-001	6,250076e-003	-8,444721e-013	-0,000000e+000	4,216170e-024	5,044493e-001	6,778773e+003
2510	5;1*6;2*9;3*7;4*11;8*10	1,046097	0,000516	0,000379	4532224000	803150307	1211122	152	2	2	29	8,436290e-001	9,601884e-003	8,721361e-012	-0,000000e+000	6,480517e-019	1,237780e+000	1,768713e+003
2511	5;1*6;2*9;3*8;4*10;7*11	-0,750984	0,000622	0,000379	5576704000	1084049540	5238154	654	0	0	35	-7,222919e-001	-4,561247e-002	-3,639373e-008	-0,000000e+000	4,543410e-023	8,935572e-001	4,665983e+003
2512	5;1*6;2*9;3*8;4*11;7*10	0,056660	0,000085	0,000065	28841984000	8043819572	30705074	3609	0	0	168	3,970608e-002	-2,269064e-002	3,070337e-006	-0,000000e+000	7,082974e-025	3,912110e-001	1,741565e+004
2513	5;1*6;2*9;3*10;4*7;8*11	-0,422807	0,000798	0,000480	1808384000	290181538	439814	51	0	0	12	-3,845254e-001	-1,107876e-002	-1,325616e-009	-0,000000e+000	1,302947e-024	7,647803e-001	1,594388e+003
2514	5;1*6;2*9;3*10;4*8;7*11	-0,155440	0,000870	0,000458	3446784000	803635041	3976823	566	0	0	26	-1,448882e-001	-3,297413e-002	3,457811e-007	-0,000000e+000	1,887702e-024	5,526342e-001	3,318963e+003
2515	5;1*6;2*9;3*10;4*11;7*8	-0,345434	0,001372	0,000912	7788544000	1116557322	5168090	478	1	1	49	-2,241166e-001	2,070176e-002	-7,590156e-009	-0,000000e+000	-6,061724e-026	1,489431e+000	2,602503e+003
2516	5;1*6;2*9;3*11;4*7;8*10	0,364665	0,000423	0,000295	18847744000	5091197785	13158951	1911	0	0	124	3,935226e-001	8,667356e-003	1,828791e-010	-0,000000e+000	2,539854e-024	1,348518e+000	1,202093e+004
2517	5;1*6;2*9;3*11;4*8;7*10	-0,313649	0,000247	0,000157	5412864000	1501472382	4526620	518	0	0	31	-3,033949e-001	-2,494299e-003	4,717659e-009	-0,000000e+000	1,848136e-025	4,786258e-001	5,106211e+003
2518	5;1*6;2*9;3*11;4*10;7*8	-0,131778	0,000525	0,000330	23435264000	5257629035	20842649	1018	0	0	156	-1,278912e-001	-6,793559e-002	1,253820e-010	-0,000000e+000	-1,511848e-022	1,190642e+000	9,657999e+003
2519	5;1*6;2*10;3*7;4*8;9*11	4,145547	0,001541	0,001036	22534144000	6623480542	8746085	626	1	1	141	4,010832e+000	8,325649e-002	7,881027e-011	-0,000000e+000	4,833884e-022	4,492331e+000	1,482140e+004
2520	5;1*6;2*10;3*7;4*9;8*11	-0,948194	0,000345	0,000240	8034304000	1874681734	3001832	133	0	0	47	-8,940451e-001	-7,350997e-003	-5,609873e-016	-0,000000e+000	3,227082e-024	1,077996e+000	5,584704e+003
2521	5;1*6;2*10;3*7;4*11;8*9	-1,342705	0,000313	0,000192	15570944000	3335135230	5311076	237	0	0	83	-1,163132e+000	-1,872178e-002	-4,192720e-009	-0,000000e+000	-2,277553e-023	1,420180e+000	4,743139e+003
2522	5;1*6;2*10;3*8;4*7;9*11	1,454877	0,004070	0,002325	5945344000	1332480065	1722676	225	0	0	38	1,408555e+000	3,472722e-002	1,687088e-012	-0,000000e+000	1,864646e-023	4,375223e+000	4,659252e+003
2523	5;1*6;2*10;3*8;4*9;7*11	0,169605	0,000574	0,000355	8361984000	1992780515	6938338	542	0	0	49	1,625016e-001	-3,224195e-002	-8,903766e-008	-0,000000e+000	1,557933e-023	6,103299e-001	7,187440e+003
2524	5;1*6;2*10;3*8;4*11;7*9	0,908589	0,000448	0,000301	8034304000	1642389260	5709866	862	0	0	52	7,553965e-001	1,716066e-002	-1,073002e-007	-0,000000e+000	4,013784e-021	1,266969e+000	4,267544e+003
2525	5;1*6;2*10;3*9;4*7;8*11	0,312479	0,000609	0,000338	2791424000	653374226	1013663	110	0	0	15	2,743098e-001	7,264444e-004	-2,134576e-016	-0,000000e+000	1,849157e-024	6,080189e-001	2,018642e+003
2526	5;1*6;2*10;3*9;4*8;7*11	1,092557	0,001163	0,000746	3119104000	548489803	2381916	395	1	1	23	9,544904e-001	4,449715e-002	-7,666795e-008	-0,000000e+000	1,026754e-023	1,250690e+000	3,125495e+003
2527	5;1*6;2*10;3*9;4*11;7*8	-0,831680	0,000375	0,000222	19236864000	4609936218	24852712	2419	0	0	138	-7,434776e-001	-4,347323e-002	-6,388136e-007	-0,000000e+000	-2,862455e-023	1,091470e+000	1,073401e+004
2528	5;1*6;2*10;3*11;4*7;8*9	-0,354195	0,000776	0,000502	7215104000	1746589022	3982523	364	0	0	39	-3,765554e-001	-3,454434e-002	7,653677e-012	-0,000000e+000	-2,856702e-023	1,495007e+000	3,848867e+003
2529	5;1*6;2*10;3*11;4*8;7*9	0,362833	0,000630	0,000441	7051264000	1440939800	3674517	541	2	2	50	3,884281e-001	1,209915e-003	-6,513143e-012	-0,000000e+000	-3,791413e-024	1,349812e+000	4,534024e+003
2530	5;1*6;2*10;3*11;4*9;7*8	-0,515833	0,000857	0,000492	7092224000	1409339337	4720397	470	0	0	53	-5,009548e-001	-3,033114e-002	-1,419589e-013	-0,000000e+000	-5,438515e-025	1,184710e+000	3,625780e+003
2531	5;1*6;2*11;3*7;4*8;9*10	-3,837252	0,001704	0,001112	31135744000	7276572356	10944929	607	1	1	193	-3,597140e+000	-1,362673e-001	3,853471e-011	-0,000000e+000	-3,216277e-019	4,134351e+000	1,195370e+004
2532	5;1*6;2*11;3*7;4*9;8*10	1,929426	0,000993	0,000720	11741184000	2092159397	2229940	319	3	3	73	1,729469e+000	2,903102e-002	-1,328030e-009	-0,000000e+000	1,239385e-021	2,350342e+000	4,983716e+003
2533	5;1*6;2*11;3*7;4*10;8*9	-0,482794	0,001163	0,000700	8648704000	1387257928	1644083	111	1	1	65	-5,047319e-001	-2,767522e-002	1,185687e-015	-0,000000e+000	-2,714244e-022	1,903818e+000	3,135661e+003
2534	5;1*6;2*11;3*8;4*7;9*10	-1,521857	0,001863	0,001120	43177984000	12080785317	29522441	1000	1	1	275	-1,540653e+000	-3,124038e-001	5,738956e-010	-0,000000e+000	-4,802874e-021	4,265200e+000	2,150521e+004
2535	5;1*6;2*11;3*8;4*9;7*10	-0,507595	0,000611	0,000350	21633024000	5713792344	10634343	906	0	0	146	-5,096636e-001	-4,227260e-002	-1,819757e-010	-0,000000e+000	1,025621e-022	9,427072e-001	1,562244e+004
2536	5;1*6;2*11;3*8;4*10;7*9	1,449903	0,001280	0,000820	9836544000	1694806147	3313486	360	0	0	79	1,336635e+000	3,056536e-002	6,643177e-016	-0,000000e+000	5,101094e-025	2,029431e+000	6,059007e+003
2537	5;1*6;2*11;3*9;4*7;8*10	0,336991	0,001376	0,000906	20404224000	4990551704	7834737	833	0	0	149	3,969205e-001	4,081879e-002	-1,635353e-010	-0,000000e+000	3,709327e-020	2,764196e+000	1,288362e+004
2538	5;1*6;2*11;3*9;4*8;7*10	0,719085	0,000851	0,000545	4102144000	927409261	2153230	236	1	1	27	6,461882e-001	-4,850683e-003	1,335820e-008	-0,000000e+000	8,196303e-018	9,706534e-001	3,476316e+003
2539	5;1*6;2*11;3*9;4*10;7*8	-2,043343	0,001134	0,000729	9713664000	1927231463	5790647	431	1	1	70	-1,923911e+000	-6,998271e-002	3,022811e-012	-0,000000e+000	-7,026426e-022	2,265188e+000	5,356584e+003
2540	5;1*6;2*11;3*10;4*7;8*9	-1,249524	0,001277	0,000768	29947904000	7570602006	16761068	1021	0	0	200	-1,216213e+000	-1,738660e-001	-1,356839e-010	-0,000000e+000	-5,414324e-021	2,618656e+000	1,365171e+004
2541	5;1*6;2*11;3*10;4*8;7*9	0,221219	0,001558	0,000850	23844864000	5027154047	12085887	1242	2	2	133	2,313475e-001	3,860896e-002	5,487514e-013	-0,000000e+000	7,757148e-022	2,612322e+000	1,418339e+004
2542	5;1*6;2*11;3*10;4*9;7*8	1,941666	0,002731	0,001846	30644224000	5046732903	17540238	1929	1	1	180	1,902874e+000	2,330793e-001	3,893021e-011	-0,000000e+000	-2,138993e-022	5,030181e+000	1,241763e+004
2543	5;1*7;2*6;3*8;4*10;9*11	0,787631	0,001018	0,000620	10000384000	2041791499	6260384	1244	0	0	53	6,364678e-001	1,528547e-002	-1,888143e-007	-0,000000e+000	6,013278e-022	1,595427e+000	5,396089e+003
2544	5;1*7;2*6;3*8;4*11;9*10	-0,653184	0,000726	0,000492	13563904000	2950415223	5899366	334	0	0	87	-5,721898e-001	-2,201730e-002	8,433825e-015	-0,000000e+000	-8,448889e-022	1,338755e+000	4,347339e+003
2545	5;1*7;2*6;3*9;4*10;8*11	-0,838871	0,000726	0,000508	6887424000	1054515895	5365158	821	1	1	49	-7,765140e-001	-9,542525e-002	-2,879038e-011	-0,000000e+000	3,148818e-023	9,695950e-001	3,322566e+003
2546	5;1*7;2*6;3*9;4*11;8*10	0,363344	0,000823	0,000502	11966464000	2167425519	11269437	3066	0	0	67	3,194637e-001	2,319146e-002	-5,618047e-007	-0,000000e+000	3,252270e-025	1,225365e+000	6,477107e+003
2547	5;1*7;2*6;3*10;4*8;9*11	-1,017030	0,002268	0,001504	2217984000	336837029	641021	89	0	0	15	-8,975329e-001	-1,221919e-002	-3,677476e-011	-0,000000e+000	7,881137e-025	2,314277e+000	1,710102e+003
2548	5;1*7;2*6;3*10;4*9;8*11	-0,071428	0,000385	0,000220	8361984000	1454666726	4095189	402	1	1	44	-8,966816e-002	-1,174443e-002	7,717776e-013	-0,000000e+000	2,668515e-022	5,762876e-001	3,992591e+003
2549	5;1*7;2*6;3*10;4*11;8*9	-0,528419	0,000439	0,000299	16717824000	2951184521	6587120	701	0	0	88	-4,484586e-001	-3,657555e-002	-1,159762e-012	-0,000000e+000	-2,248494e-024	1,160642e+000	4,803409e+003
2550	5;1*7;2*6;3*11;4*8;9*10	0,627581	0,000919	0,000607	19052544000	3801136700	10565698	491	0	0	111	5,998311e-001	2,162947e-002	-2,045654e-011	-0,000000e+000	-1,651373e-024	1,916672e+000	7,481645e+003
2551	5;1*7;2*6;3*11;4*9;8*10	-0,666326	0,001236	0,000751	4265984000	726594714	1937666	170	1	1	24	-5,340695e-001	-1,302684e-002	3,720636e-011	-0,000000e+000	5,125801e-026	1,583592e+000	2,528359e+003
2552	5;1*7;2*6;3*11;4*10;8*9	0,668895	0,000711	0,000477	8239104000	1189678136	4169595	355	0	0	59	5,231202e-001	2,806103e-003	3,129313e-011	-0,000000e+000	-2,500264e-021	1,622658e+000	2,558911e+003
2553	5;1*7;2*8;3*6;4*10;9*11	-0,087313	0,000788	0,000496	20772864000	5009942471	4725257	587	1	1	121	-5,348054e-002	-2,354838e-002	-3,167189e-013	-0,000000e+000	9,346970e-024	2,293361e+000	7,693964e+003
2554	5;1*7;2*8;3*6;4*11;9*10	-0,529442	0,000691	0,000524	17864704000	4636773759	9465192	573	1	1	91	-4,816400e-001	-4,826978e-002	1,815122e-010	-0,000000e+000	-1,510586e-024	2,001951e+000	6,079928e+003
2555	5;1*7;2*8;3*9;4*10;6*11	-1,285879	0,001615	0,001020	23721984000	3471462724	24971430	2512	3	3	137	-1,191443e+000	-2,367833e-001	5,758522e-007	-0,000000e+000	-1,747507e-023	2,442611e+000	8,190613e+003
2556	5;1*7;2*8;3*9;4*11;6*10	-1,496454	0,000720	0,000438	33818624000	5169428104	21244567	2843	0	0	185	-1,380469e+000	-2,328848e-001	2,454010e-008	-0,000000e+000	-2,592814e-025	1,561948e+000	1,043803e+004
2557	5;1*7;2*8;3*10;4*6;9*11	-1,336798	0,001059	0,000805	25483264000	6650528273	9416880	1123	3	3	150	-1,071012e+000	-3,021811e-002	2,213256e-008	-0,000000e+000	-1,963878e-020	3,916676e+000	7,823976e+003
2558	5;1*7;2*8;3*10;4*9;6*11	0,550139	0,000511	0,000290	11864064000	2084272545	9124310	871	1	1	75	5,180671e-001	4,866471e-002	4,316320e-009	-0,000000e+000	-4,086048e-025	7,137003e-001	5,006806e+003
2559	5;1*7;2*8;3*10;4*11;6*9	-0,136213	0,000421	0,000250	2627584000	491674373	1175957	158	0	0	10	-1,059751e-001	1,432743e-002	1,645915e-027	-0,000000e+000	-1,131664e-023	4,126130e-001	1,100849e+003
2560	5;1*7;2*8;3*11;4*6;9*10	2,801802	0,001019	0,000735	30685184000	8278722876	29847710	1032	0	0	200	2,428224e+000	1,853765e-001	7,237678e-006	-0,000000e+000	2,423082e-022	4,155239e+000	8,347959e+003
2561	5;1*7;2*8;3*11;4*9;6*10	0,626177	0,000625	0,000359	2136064000	146485673	510471	126	1	1	9	4,628738e-001	5,467734e-003	9,348288e-023	-0,000000e+000	-7,613804e-029	7,166792e-001	1,034422e+003
2562	5;1*7;2*8;3*11;4*10;6*9	-0,155461	0,000322	0,000215	8689664000	1666976677	3768079	648	2	2	57	-1,539834e-001	-2,699948e-002	-1,846484e-018	-0,000000e+000	-6,275217e-025	4,974665e-001	2,829119e+003
2563	5;1*7;2*9;3*6;4*10;8*11	-0,105483	0,000132	0,000098	10983424000	2452749514	1742943	174	0	0	62	-9,756779e-002	-1,049876e-003	-8,690053e-021	-0,000000e+000	5,649379e-024	4,500319e-001	4,722563e+003
2564	5;1*7;2*9;3*6;4*11;8*10	0,149395	0,000860	0,000454	10000384000	2468358366	6168463	836	0	0	60	1,951530e-001	4,168456e-003	-3,830431e-007	-0,000000e+000	8,186138e-023	1,363298e+000	6,155903e+003
2565	5;1*7;2*9;3*8;4*10;6*11	0,857789	0,000353	0,000219	20158464000	3710356441	16736049	1451	1	1	127	7,959756e-001	6,545086e-002	3,287323e-011	-0,000000e+000	-1,187711e-024	9,941859e-001	8,034658e+003
2566	5;1*7;2*9;3*8;4*11;6*10	0,040329	0,000356	0,000226	3938304000	672743945	3499692	420	0	0	22	3,706650e-002	6,334947e-003	-4,444837e-007	-0,000000e+000	-1,116760e-025	4,417645e-001	2,658478e+003
2567	5;1*7;2*9;3*10;4*6;8*11	0,264146	0,000600	0,000402	26916864000	6632892240	9064465	1053	0	0	164	3,175826e-001	2,911476e-002	4,047457e-012	-0,000000e+000	2,433406e-021	1,380244e+000	8,967486e+003
2568	5;1*7;2*9;3*10;4*8;6*11	0,357758	0,000376	0,000220	11311104000	2851064791	14583417	2013	0	0	63	3,615911e-001	6,334827e-002	4,400985e-007	-0,000000e+000	3,769015e-024	6,047352e-001	9,859524e+003
2569	5;1*7;2*9;3*10;4*11;6*8	-0,187612	0,001012	0,000645	20219904000	3758291271	13219915	1626	2	2	131	-1,802369e-001	-1,151722e-001	-6,376660e-010	-0,000000e+000	3,931739e-025	1,407432e+000	6,658402e+003
2570	5;1*7;2*9;3*11;4*6;8*10	-1,307307	0,000998	0,000700	24520704000	6039007564	9794283	1177	1	1	182	-1,054515e+000	-4,498497e-002	4,374399e-010	-0,000000e+000	-1,366478e-023	2,986869e+000	1,073451e+004
2571	5;1*7;2*9;3*11;4*8;6*10	0,176996	0,000252	0,000146	10000384000	2849684513	8502257	647	0	0	57	1,777134e-001	2,618138e-003	8,448069e-012	-0,000000e+000	-3,107267e-025	3,999598e-001	9,654250e+003
2572	5;1*7;2*9;3*11;4*10;6*8	0,270480	0,000851	0,000528	10082304000	1637882750	3943985	570	0	0	55	2,408313e-001	4,710258e-002	-1,257030e-016	-0,000000e+000	1,652926e-026	9,456392e-001	3,574858e+003
2573	5;1*7;2*10;3*6;4*8;9*11	3,045372	0,002016	0,001216	30930944000	8006109020	13850339	2512	0	0	191	2,994577e+000	3,849647e-002	-4,164496e-011	-0,000000e+000	3,763759e-020	4,923290e+000	2,175146e+004
2574	5;1*7;2*10;3*6;4*9;8*11	0,755112	0,000710	0,000444	989184000	129958386	311652	284	0	0	8	5,610605e-001	3,364201e-003	-2,937931e-011	-0,000000e+000	3,058518e-026	7,930376e-001	1,157830e+003
2575	5;1*7;2*10;3*6;4*11;8*9	-0,006540	0,000542	0,000363	14260224000	3221932575	4449140	223	0	0	89	-9,529589e-002	-4,242165e-002	1,389000e-009	-0,000000e+000	-1,550978e-023	1,615520e+000	4,422367e+003
2576	5;1*7;2*10;3*8;4*6;9*11	-2,532214	0,001888	0,001281	31627264000	7994421020	9190695	1074	1	1	174	-2,337012e+000	-1,370624e-001	-8,396292e-013	-0,000000e+000	-1,945146e-021	6,508174e+000	1,155050e+004
2577	5;1*7;2*10;3*8;4*9;6*11	-0,581306	0,000490	0,000282	17373184000	3666830895	14298305	1125	0	0	121	-5,375507e-001	-1,490555e-003	-5,641353e-010	-0,000000e+000	-1,786877e-025	8,186731e-001	1,187766e+004
2578	5;1*7;2*10;3*8;4*11;6*9	0,322910	0,000131	0,000098	10819584000	2922419141	3283922	302	0	0	75	3,061946e-001	8,792418e-004	1,500822e-020	-0,000000e+000	-2,108677e-023	4,150418e-001	5,784849e+003
2579	5;1*7;2*10;3*9;4*6;8*11	-0,866918	0,000538	0,000424	8648704000	2183897046	3192919	320	0	0	41	-7,343443e-001	-1,896883e-002	-4,115226e-015	-0,000000e+000	-1,174401e-022	1,222045e+000	3,445322e+003
2580	5;1*7;2*10;3*9;4*8;6*11	-0,986050	0,001526	0,000889	1808384000	310454434	1342037	238	1	1	6	-9,026725e-001	-4,992194e-002	4,455663e-007	-0,000000e+000	2,710188e-024	1,137337e+000	2,472847e+003
2581	5;1*7;2*10;3*9;4*11;6*8	0,601217	0,000437	0,000362	4921344000	845593404	1843339	259	1	1	32	4,613460e-001	1,126008e-002	2,579912e-008	-0,000000e+000	1,996519e-026	1,145788e+000	3,155588e+003
2582	5;1*7;2*10;3*11;4*6;8*9	1,501747	0,001128	0,000838	10635264000	2420573741	6666538	375	0	0	78	1,170771e+000	9,862718e-002	9,935449e-007	-0,000000e+000	1,112764e-024	3,082763e+000	4,658480e+003
2583	5;1*7;2*10;3*11;4*8;6*9	-0,552459	0,000350	0,000224	5576704000	1192363615	3048683	469	0	0	33	-4,983427e-001	-9,263851e-003	2,091251e-009	-0,000000e+000	-6,118376e-024	6,748686e-001	2,513052e+003
2584	5;1*7;2*10;3*11;4*9;6*8	-0,136974	0,000310	0,000204	13932544000	2575545880	4576157	876	3	3	84	-1,018053e-001	-6,952747e-003	1,105861e-010	-0,000000e+000	1,134107e-025	9,031797e-001	4,385920e+003
2585	5;1*7;2*11;3*6;4*8;9*10	-2,834478	0,001928	0,001115	68839424000	17935910640	41419916	2817	1	1	463	-2,860149e+000	-3,973987e-001	-1,818837e-004	-0,000000e+000	-2,440616e-019	4,857503e+000	3,860661e+004
2586	5;1*7;2*11;3*6;4*9;8*10	1,675084	0,001480	0,000915	14280704000	3085972869	6403216	1233	0	0	87	1,597115e+000	1,171928e-002	-5,041972e-011	-0,000000e+000	1,223489e-024	2,632282e+000	9,383649e+003
2587	5;1*7;2*11;3*6;4*10;8*9	-2,099720	0,001310	0,000799	20219904000	3933845499	4101618	373	0	0	126	-1,922646e+000	-1,146535e-001	-7,334867e-014	-0,000000e+000	-1,591276e-022	2,692424e+000	7,219531e+003
2588	5;1*7;2*11;3*8;4*6;9*10	2,008452	0,001600	0,001282	40433664000	10502944599	35008978	550	0	0	288	1,980685e+000	6,155577e-001	-8,866639e-005	-0,000000e+000	1,309522e-021	6,390743e+000	1,256157e+004
2589	5;1*7;2*11;3*8;4*9;6*10	-0,397811	0,000580	0,000301	19339264000	3776747912	6052089	1119	0	0	125	-3,787870e-001	7,014680e-003	1,411095e-025	-0,000000e+000	-5,890578e-025	1,013543e+000	7,136821e+003
2590	5;1*7;2*11;3*8;4*10;6*9	-0,389489	0,000160	0,000101	21633024000	6277668613	6477398	928	0	0	144	-3,695503e-001	-1,598026e-003	3,109760e-023	-0,000000e+000	-1,161178e-025	5,033770e-001	1,163641e+004
2591	5;1*7;2*11;3*9;4*6;8*10	-0,749621	0,001897	0,001116	21346304000	5284289284	8678167	1030	1	1	149	-8,846953e-001	-8,955626e-002	-2,663157e-010	-0,000000e+000	-9,326752e-021	4,066984e+000	8,877060e+003
2592	5;1*7;2*11;3*9;4*8;6*10	-0,205297	0,000259	0,000147	46454784000	12332416367	20578969	1994	1	1	288	-1,968350e-001	-7,199873e-003	2,767951e-015	-0,000000e+000	2,066901e-023	6,917473e-001	2,866764e+004
2593	5;1*7;2*11;3*9;4*10;6*8	1,293648	0,000846	0,000513	20035584000	3899958019	6829151	985	1	1	133	1,215701e+000	3,927369e-002	1,850749e-009	-0,000000e+000	3,640733e-024	1,730399e+000	7,297915e+003
2594	5;1*7;2*11;3*10;4*6;8*9	0,658180	0,000874	0,000744	48175104000	11786033320	36387493	1665	3	3	344	6,725685e-001	1,890099e-001	1,578007e-005	-0,000000e+000	4,736642e-020	4,658166e+000	1,497754e+004
2595	5;1*7;2*11;3*10;4*8;6*9	-0,078023	0,000480	0,000248	28186624000	7233259321	8815836	1651	0	0	179	-7,156197e-002	-7,056741e-004	-6,987277e-012	-0,000000e+000	-2,910993e-019	8,599805e-001	1,083264e+004
2596	5;1*7;2*11;3*10;4*9;6*8	-0,545411	0,001159	0,000773	8730624000	1772261083	5619450	753	0	0	48	-5,075840e-001	-3,650377e-002	-1,722795e-007	-0,000000e+000	-4,431526e-022	1,833460e+000	4,495022e+003
2597	5;1*8;2*6;3*7;4*10;9*11	1,600141	0,001290	0,000820	15857664000	4148350065	5664301	434	3	3	113	1,519455e+000	-8,966796e-004	-2,176518e-011	-0,000000e+000	2,081336e-022	2,755221e+000	8,845280e+003
2598	5;1*8;2*6;3*7;4*11;9*10	-1,168636	0,001163	0,000691	25032704000	7526218822	18221409	527	1	1	164	-1,123319e+000	-2,965948e-002	4,275011e-010	-0,000000e+000	-1,454719e-019	2,297838e+000	1,318193e+004
2599	5;1*8;2*6;3*9;4*10;7*11	-0,784490	0,000456	0,000298	9672704000	1747890459	8612611	1032	0	0	54	-7,327327e-001	-5,609310e-002	-4,189810e-008	-0,000000e+000	8,292801e-026	9,532426e-001	6,945203e+003
2600	5;1*8;2*6;3*9;4*11;7*10	0,306869	0,000124	0,000068	26712064000	7655634645	9427028	959	2	2	151	2,786666e-001	3,741461e-003	-7,619005e-011	-0,000000e+000	3,639589e-023	4,482644e-001	1,461875e+004
2601	5;1*8;2*6;3*10;4*7;9*11	4,134487	0,002001	0,001304	24336384000	6142428499	9232352	2229	0	0	169	4,010501e+000	5,478508e-002	-2,629993e-011	-0,000000e+000	5,942401e-020	4,820225e+000	1,545503e+004
2602	5;1*8;2*6;3*10;4*9;7*11	0,835337	0,000993	0,000605	825344000	77494804	344403	48	0	0	5	6,538244e-001	1,868925e-002	8,618879e-015	-0,000000e+000	-7,175166e-027	8,589645e-001	8,465152e+002
2603	5;1*8;2*6;3*10;4*11;7*9	0,497090	0,000411	0,000281	23803904000	4400421593	8399790	1242	0	0	158	4,486014e-001	2,745055e-002	-7,849059e-013	-0,000000e+000	2,081673e-023	9,609027e-001	8,136901e+003
2604	5;1*8;2*6;3*11;4*7;9*10	-3,992037	0,002520	0,001475	33409024000	8169072598	17692029	1149	1	1	227	-3,925757e+000	-3,788633e-001	2,741744e-011	-0,000000e+000	-1,027421e-022	4,614169e+000	1,861423e+004
2605	5;1*8;2*6;3*11;4*9;7*10	-0,040132	0,000140	0,000090	13932544000	4146917750	9492584	762	0	0	87	-4,054922e-002	-4,567712e-003	-6,780530e-012	-0,000000e+000	1,757265e-024	3,401352e-001	1,239944e+004
2606	5;1*8;2*6;3*11;4*10;7*9	-0,671354	0,000650	0,000471	9590784000	1484886450	4380141	508	2	2	56	-5,419601e-001	-1,372908e-002	2,223699e-011	-0,000000e+000	3,728316e-022	1,520974e+000	4,107058e+003
2607	5;1*8;2*7;3*6;4*10;9*11	2,565666	0,001828	0,001098	45594624000	12362619529	15896642	1604	2	2	313	2,443455e+000	1,212397e-001	3,917121e-009	-0,000000e+000	1,282210e-017	4,707551e+000	2,090992e+004
2608	5;1*8;2*7;3*6;4*11;9*10	-2,092614	0,002237	0,001364	39860224000	10591544686	25558476	1337	0	0	256	-2,046299e+000	-3,368775e-001	8,734612e-010	-0,000000e+000	-5,625707e-022	4,294361e+000	1,624686e+004
2609	5;1*8;2*7;3*9;4*10;6*11	1,366372	0,000703	0,000469	13318144000	1966063760	11091816	1097	0	0	80	1,281788e+000	1,499548e-001	3,369469e-011	-0,000000e+000	6,204947e-023	1,421998e+000	4,865670e+003
2610	5;1*8;2*7;3*9;4*11;6*10	0,100063	0,000380	0,000209	4102144000	947965233	5555810	592	0	0	22	9,140084e-002	1,546185e-002	-2,086694e-007	-0,000000e+000	4,690015e-025	4,029745e-001	3,299035e+003
2611	5;1*8;2*7;3*10;4*6;9*11	-2,381334	0,001825	0,001303	25155584000	6227843613	6228029	756	2	2	190	-2,204865e+000	-1,235291e-001	1,811561e-011	-0,000000e+000	-2,798208e-022	5,898604e+000	9,485161e+003
2612	5;1*8;2*7;3*10;4*9;6*11	-0,783713	0,000901	0,000564	1153024000	86707905	612044	141	0	0	8	-5,974873e-001	-1,270967e-002	5,208429e-010	-0,000000e+000	-1,198243e-026	8,141765e-001	1,126011e+003
2613	5;1*8;2*7;3*10;4*11;6*9	-0,144219	0,000302	0,000203	3119104000	647967027	3245992	463	0	0	21	-1,499024e-001	-3,475298e-002	1,263403e-007	-0,000000e+000	2,626774e-026	3,761351e-001	2,423795e+003
2614	5;1*8;2*7;3*11;4*6;9*10	2,247486	0,001596	0,001211	38590464000	9848214090	34473749	1286	8	8	240	2,230804e+000	5,619811e-001	5,639780e-005	-0,000000e+000	1,013164e-022	5,809775e+000	1,117768e+004
2615	5;1*8;2*7;3*11;4*9;6*10	-0,092917	0,000627	0,000380	661504000	74631406	333297	38	0	0	12	-7,084397e-002	8,650729e-003	1,930985e-020	-0,000000e+000	-9,312584e-026	3,536252e-001	6,969536e+002
2616	5;1*8;2*7;3*11;4*10;6*9	-0,104986	0,000162	0,000110	15570944000	3200783353	11710484	1205	0	0	90	-8,899144e-002	1,854763e-003	9,214741e-011	-0,000000e+000	-2,115576e-023	3,792667e-001	7,060616e+003
2617	5;1*8;2*9;3*6;4*10;7*11	0,150210	0,000377	0,000238	2627584000	518904621	1939188	320	0	0	15	1,023126e-001	9,636996e-005	-2,534520e-010	-0,000000e+000	9,574789e-025	4,853308e-001	1,701652e+003
2618	5;1*8;2*9;3*6;4*11;7*10	0,031846	0,000153	0,000105	7378944000	2440557610	4341051	250	0	0	54	1,843813e-002	-7,158978e-003	5,791470e-008	-0,000000e+000	2,905726e-024	4,066049e-001	4,867743e+003
2619	5;1*8;2*9;3*7;4*10;6*11	0,166480	0,000391	0,000203	14485504000	2949529010	13309102	973	0	0	93	1,825933e-001	2,007007e-002	-2,939557e-008	-0,000000e+000	-1,551035e-024	4,568187e-001	6,124067e+003
2620	5;1*8;2*9;3*7;4*11;6*10	0,259954	0,000371	0,000219	9897984000	2029231017	8227830	861	1	1	51	2,638676e-001	1,576937e-004	-3,741253e-009	-0,000000e+000	2,165464e-024	4,983801e-001	6,390317e+003
2621	5;1*8;2*9;3*10;4*6;7*11	0,483458	0,001138	0,000686	29476864000	6379540254	13934102	1866	3	3	168	5,008755e-001	1,535226e-002	1,503421e-009	-0,000000e+000	1,739629e-027	1,607061e+000	7,282464e+003
2622	5;1*8;2*9;3*10;4*7;6*11	-0,861418	0,000617	0,000384	6518784000	1458175982	4917228	457	0	0	37	-8,212342e-001	-9,649180e-002	1,551746e-008	-0,000000e+000	1,207735e-026	9,513231e-001	3,146487e+003
2623	5;1*8;2*9;3*10;4*11;6*7	0,770992	0,001043	0,000660	24868864000	4346140979	28800036	2590	3	3	147	6,837732e-001	1,642001e-001	2,218899e-008	-0,000000e+000	2,672644e-022	1,606429e+000	6,964285e+003
2624	5;1*8;2*9;3*11;4*6;7*10	-0,545002	0,000578	0,000328	18847744000	4639941029	7226999	862	0	0	119	-4,490985e-001	-2,001882e-002	8,227063e-012	-0,000000e+000	-9,516190e-023	1,057464e+000	4,919459e+003
2625	5;1*8;2*9;3*11;4*7;6*10	0,057411	0,000173	0,000122	7051264000	1837458369	8769305	1210	0	0	39	4,570096e-002	-4,647649e-003	-2,455308e-010	-0,000000e+000	-2,860396e-024	3,761866e-001	5,586170e+003
2626	5;1*8;2*9;3*11;4*10;6*7	-0,698791	0,000762	0,000444	21919744000	3254121656	15600983	1607	3	3	143	-5,574570e-001	-3,875084e-002	-1,951389e-012	-0,000000e+000	-1,489889e-024	1,205361e+000	5,458508e+003
2627	5;1*8;2*10;3*6;4*7;9*11	-12,664584	0,002464	0,001697	101873664000	24166463331	38145342	3869	9	9	692	-1,072075e+001	-5,138863e-001	3,466296e-016	-0,000000e+000	-1,209513e-017	1,608839e+001	4,645367e+004
2628	5;1*8;2*10;3*6;4*9;7*11	-0,370690	0,000193	0,000145	5412864000	1300493074	2962679	295	0	0	31	-3,334063e-001	-7,230590e-003	-1,136303e-013	-0,000000e+000	5,424110e-025	6,121004e-001	4,111687e+003
2629	5;1*8;2*10;3*6;4*11;7*9	0,117040	0,000455	0,000322	14587904000	2878739458	5955695	1044	0	0	87	1,575588e-001	1,995494e-003	-5,353442e-010	-0,000000e+000	2,057602e-021	1,265573e+000	9,874169e+003
2630	5;1*8;2*10;3*7;4*6;9*11	9,225948	0,002098	0,001873	70252544000	16841157984	30531131	2781	2	2	513	7,395002e+000	6,528215e-001	-7,339334e-007	-0,000000e+000	-2,719136e-023	1,547908e+001	1,870438e+004
2631	5;1*8;2*10;3*7;4*9;6*11	0,525939	0,000152	0,000105	15734784000	4244897524	11314166	690	1	1	78	5,053240e-001	8,798177e-003	3,510094e-012	-0,000000e+000	2,353766e-025	6,217218e-001	1,164441e+004
2632	5;1*8;2*10;3*7;4*11;6*9	0,085655	0,000270	0,000182	4040704000	844418521	2256118	271	1	1	19	6,852562e-002	-2,205712e-003	-1,569629e-011	-0,000000e+000	-1,197626e-026	3,759919e-001	4,592910e+003
2633	5;1*8;2*10;3*9;4*6;7*11	0,127425	0,000414	0,000243	23148544000	5900289764	9952855	1159	0	0	133	1,184859e-001	9,710414e-003	1,281502e-013	-0,000000e+000	-5,295821e-026	8,917187e-001	7,968186e+003
2634	5;1*8;2*10;3*9;4*7;6*11	0,488453	0,000304	0,000173	6723584000	1730517174	3849368	382	0	0	51	4,598283e-001	2,025156e-002	6,569158e-009	-0,000000e+000	-7,697086e-025	6,103469e-001	4,157757e+003
2635	5;1*8;2*10;3*9;4*11;6*7	-1,110853	0,000807	0,000461	15202304000	2277415505	9546757	836	1	1	106	-8,808258e-001	-1,034778e-002	1,572247e-009	-0,000000e+000	-5,148368e-024	1,409093e+000	6,011023e+003
2636	5;1*8;2*10;3*11;4*6;7*9	-1,089160	0,000994	0,000770	15714304000	3726865967	6339040	951	2	2	109	-8,710842e-001	-2,935691e-002	-1,158789e-011	-0,000000e+000	2,764402e-026	2,798303e+000	4,780701e+003
2637	5;1*8;2*10;3*11;4*7;6*9	-0,479251	0,000264	0,000181	6723584000	1722923683	2582853	296	2	2	40	-4,244571e-001	3,631605e-003	-5,050627e-017	-0,000000e+000	-1,227545e-024	6,693326e-001	3,450394e+003
2638	5;1*8;2*10;3*11;4*9;6*7	0,936964	0,001370	0,000883	6252544000	782249706	2174675	295	0	0	34	7,542869e-001	3,569547e-002	2,679753e-015	-0,000000e+000	1,411182e-023	1,488324e+000	2,013087e+003
2639	5;1*8;2*11;3*6;4*7;9*10	13,911013	0,003007	0,001812	126674944000	30459398431	149129439	2541	6	6	869	1,215215e+001	2,146474e+000	2,502661e-004	-0,000000e+000	1,738115e-020	1,552785e+001	4,720793e+004
2640	5;1*8;2*11;3*6;4*9;7*10	-0,131415	0,000386	0,000274	10819584000	2580365640	5550881	465	2	2	70	-1,133569e-001	9,390892e-003	1,937133e-012	-0,000000e+000	1,738925e-023	8,313557e-001	7,934581e+003
2641	5;1*8;2*11;3*6;4*10;7*9	1,613015	0,001278	0,000742	19216384000	4167418653	9132476	1921	1	1	121	1,521054e+000	2,590649e-002	1,754645e-010	-0,000000e+000	1,352933e-021	2,209878e+000	1,202575e+004
2642	5;1*8;2*11;3*7;4*6;9*10	-9,218885	0,002244	0,001722	89503744000	22403659931	169545736	2973	4	4	644	-7,845764e+000	-1,912270e+000	-7,028072e-004	-0,000000e+000	-7,893702e-020	1,497252e+001	2,246888e+004
2643	5;1*8;2*11;3*7;4*9;6*10	0,924527	0,001118	0,000671	4061184000	601493226	1901151	192	0	0	22	8,750955e-001	5,132952e-003	-6,871896e-013	-0,000000e+000	-2,905831e-024	1,135484e+000	2,837152e+003
2644	5;1*8;2*11;3*7;4*10;6*9	0,175205	0,000292	0,000170	27203584000	6530571587	9446246	1282	0	0	160	1,696285e-001	-1,459395e-003	-1,893407e-017	-0,000000e+000	3,476169e-023	5,689689e-001	1,274032e+004
2645	5;1*8;2*11;3*9;4*6;7*10	0,243995	0,000573	0,000372	9959424000	2580233584	1914303	161	0	0	49	2,693523e-001	-2,529423e-003	-2,882539e-032	-0,000000e+000	-4,310510e-025	1,252905e+000	3,267215e+003
2646	5;1*8;2*11;3*9;4*7;6*10	-0,217226	0,000410	0,000224	10983424000	2985025338	7117751	1066	0	0	72	-2,033673e-001	-5,892745e-003	-6,810756e-012	-0,000000e+000	-4,704998e-023	5,869772e-001	8,786867e+003
2647	5;1*8;2*11;3*9;4*10;6*7	-0,186133	0,000750	0,000441	52926464000	9039367150	23952505	2450	0	0	359	-2,214707e-001	2,239667e-002	3,276290e-011	-0,000000e+000	-1,612035e-024	1,480552e+000	1,599704e+004
2648	5;1*8;2*11;3*10;4*6;7*9	-0,612490	0,001190	0,000993	19912704000	4679223706	6005201	841	0	0	164	-6,872977e-001	-7,339316e-002	2,762047e-014	-0,000000e+000	3,335459e-022	3,659807e+000	5,620805e+003
2649	5;1*8;2*11;3*10;4*7;6*9	-0,340366	0,001026	0,000607	5576704000	1414037830	2320257	329	0	0	35	-3,371056e-001	9,921443e-003	6,469946e-013	-0,000000e+000	-2,524618e-025	9,641229e-001	3,952665e+003
2650	5;1*8;2*11;3*10;4*9;6*7	-3,629004	0,002819	0,001974	102160384000	14161983055	43276466	6457	10	10	639	-3,412784e+000	-3,770252e-001	3,222246e-009	-0,000000e+000	-1,444393e-022	6,347086e+000	2,739192e+004
2651	5;1*9;2*6;3*7;4*10;8*11	-0,558967	0,000638	0,000379	6559744000	1433796868	3328536	430	1	1	48	-5,139161e-001	-4,543797e-002	-7,304281e-011	-0,000000e+000	-6,584403e-027	9,427291e-001	4,120818e+003
2652	5;1*9;2*6;3*7;4*11;8*10	0,890024	0,000427	0,000306	50878464000	15673536603	26920612	1533	0	0	317	8,675936e-001	3,164751e-002	-4,963063e-010	-0,000000e+000	4,018619e-021	1,962537e+000	3,425168e+004
2653	5;1*9;2*6;3*8;4*10;7*11	-0,083982	0,000310	0,000179	3610624000	964940913	2233491	101	0	0	20	-1,032020e-001	-1,006208e-002	-1,811836e-016	-0,000000e+000	-6,235018e-025	4,800269e-001	3,870095e+003
2654	5;1*9;2*6;3*8;4*11;7*10	0,493223	0,000212	0,000145	7051264000	1339536347	1230922	111	1	1	62	4,045783e-001	6,297773e-004	3,235799e-012	-0,000000e+000	5,926441e-024	6,134917e-001	3,260588e+003
2655	5;1*9;2*6;3*10;4*7;8*11	0,714172	0,000295	0,000172	25073664000	6667005444	10821068	903	0	0	148	6,518231e-001	-2,844487e-003	-4,718907e-012	-0,000000e+000	6,151385e-022	9,733490e-001	1,528073e+004
2656	5;1*9;2*6;3*10;4*8;7*11	0,195907	0,000215	0,000134	12785664000	3635785734	11797674	1101	0	0	81	1,777288e-001	-5,997126e-003	-1,416072e-012	-0,000000e+000	3,219301e-024	4,797011e-001	1,466925e+004
2657	5;1*9;2*6;3*10;4*11;7*8	-0,490248	0,000463	0,000281	14137344000	2561516589	7385791	640	2	2	85	-4,129640e-001	-3,925610e-002	-1,681123e-013	-0,000000e+000	-3,120529e-023	8,970090e-001	4,307764e+003
2658	5;1*9;2*6;3*11;4*7;8*10	2,590662	0,001826	0,001169	15857664000	3582073540	6236880	1289	7	7	115	2,499302e+000	2,989739e-002	-6,587703e-012	-0,000000e+000	7,352714e-020	3,275309e+000	1,040864e+004
2659	5;1*9;2*6;3*11;4*8;7*10	0,060922	0,000389	0,000219	7051264000	1520138207	2779762	194	0	0	43	5,268730e-002	-4,199226e-004	1,445372e-013	-0,000000e+000	2,470540e-026	5,579524e-001	5,313425e+003
2660	5;1*9;2*6;3*11;4*10;7*8	0,398745	0,000836	0,000571	5289984000	910073193	4892381	1232	0	0	26	4,205215e-001	4,306331e-003	-5,938950e-010	-0,000000e+000	-3,063126e-026	1,503235e+000	2,700505e+003
2661	5;1*9;2*7;3*6;4*10;8*11	0,465447	0,000342	0,000218	10328064000	2622317542	2241331	216	0	0	72	4,341855e-001	1,298582e-002	2,141000e-017	-0,000000e+000	2,237807e-022	7,748731e-001	5,352408e+003
2662	5;1*9;2*7;3*6;4*11;8*10	1,024612	0,001701	0,001000	23783424000	5818583824	8276285	901	2	2	154	1,044311e+000	4,542454e-002	-6,833977e-010	-0,000000e+000	1,487792e-021	3,088211e+000	1,199793e+004
2663	5;1*9;2*7;3*8;4*10;6*11	1,242476	0,000807	0,000517	11474944000	1740685269	6109272	718	1	1	58	1,187944e+000	6,154946e-002	2,328789e-010	-0,000000e+000	-5,329205e-023	1,341131e+000	4,673026e+003
2664	5;1*9;2*7;3*8;4*11;6*10	0,019123	0,001290	0,000701	2955264000	451539730	1601608	170	1	1	14	9,718706e-002	-1,678501e-003	-4,184834e-014	-0,000000e+000	-3,850954e-025	7,282856e-001	2,105678e+003
2665	5;1*9;2*7;3*10;4*6;8*11	-0,496739	0,000423	0,000362	5576704000	1313613363	1154813	73	0	0	37	-4,120784e-001	-7,263971e-003	-6,748475e-018	-0,000000e+000	-1,011875e-022	1,188400e+000	1,811397e+003
2666	5;1*9;2*7;3*10;4*8;6*11	-0,625940	0,000266	0,000164	6395904000	1351632728	3417672	276	0	0	44	-5,828222e-001	-5,174661e-003	-1,577963e-012	-0,000000e+000	-2,393186e-026	6,563788e-001	4,147305e+003
2667	5;1*9;2*7;3*10;4*11;6*8	0,324325	0,000533	0,000356	16820224000	3245252737	10712148	1077	0	0	96	3,011260e-001	7,920316e-002	3,660427e-011	-0,000000e+000	1,286942e-024	8,789663e-001	7,661682e+003
2668	5;1*9;2*7;3*11;4*6;8*10	-1,411987	0,003261	0,001952	8198144000	1757658742	2040270	250	1	1	76	-1,470305e+000	-7,868568e-002	4,449688e-018	-0,000000e+000	-1,053446e-020	4,309103e+000	4,198648e+003
2669	5;1*9;2*7;3*11;4*8;6*10	0,293603	0,000473	0,000280	4102144000	893103794	2015544	140	0	0	33	2,689235e-001	2,217578e-003	9,433596e-014	-0,000000e+000	-4,809904e-027	5,554211e-001	3,458988e+003
2670	5;1*9;2*7;3*11;4*10;6*8	-0,986528	0,002515	0,001407	1521664000	239778783	808958	155	0	0	11	-7,974686e-001	-1,338454e-002	4,131103e-012	-0,000000e+000	4,039228e-029	1,531805e+000	1,560392e+003
2671	5;1*9;2*8;3*6;4*10;7*11	0,350779	0,000381	0,000244	2463744000	502716882	2133152	330	0	0	14	2,973739e-001	2,647695e-002	4,907535e-010	-0,000000e+000	6,921680e-025	5,753481e-001	1,931527e+003
2672	5;1*9;2*8;3*6;4*11;7*10	0,107789	0,000196	0,000115	18847744000	5596430889	10220926	637	0	0	115	1,016466e-001	-2,388441e-003	-2,806174e-010	-0,000000e+000	6,023695e-022	4,706062e-001	1,074696e+004
2673	5;1*9;2*8;3*7;4*10;6*11	-1,514976	0,000547	0,000385	13277184000	2230159917	9510002	1040	0	0	79	-1,400543e+000	-1,221683e-001	-2,031433e-009	-0,000000e+000	-7,628794e-026	1,563495e+000	5,152315e+003
2674	5;1*9;2*8;3*7;4*11;6*10	0,326822	0,000713	0,000404	8525824000	1464406144	5416676	621	1	1	58	2,896929e-001	7,625715e-002	7,960689e-009	-0,000000e+000	2,209467e-025	8,574570e-001	3,884115e+003
2675	5;1*9;2*8;3*10;4*6;7*11	0,300280	0,000748	0,000476	8321024000	1797371438	3938870	308	1	1	44	3,179420e-001	1,392069e-002	2,833759e-010	-0,000000e+000	-3,175018e-024	1,144088e+000	2,794550e+003
2676	5;1*9;2*8;3*10;4*7;6*11	0,285992	0,000221	0,000119	14096384000	3994878899	12493213	663	0	0	75	2,705010e-001	3,588614e-002	-1,166461e-008	-0,000000e+000	-4,321551e-024	5,201788e-001	7,789576e+003
2677	5;1*9;2*8;3*10;4*11;6*7	-0,465115	0,000600	0,000302	35026944000	6456622776	31786458	2588	0	0	234	-4,432442e-001	-1,287520e-001	-6,014711e-008	-0,000000e+000	-5,783003e-023	1,026009e+000	9,634071e+003
2678	5;1*9;2*8;3*11;4*6;7*10	-0,164348	0,000708	0,000407	9017344000	2168585129	3389751	344	0	0	59	-6,247156e-002	6,186720e-004	1,025496e-018	-0,000000e+000	-1,066381e-020	1,049508e+000	3,285094e+003
2679	5;1*9;2*8;3*11;4*7;6*10	-0,295006	0,000256	0,000158	6559744000	1942626602	4733199	685	0	0	35	-2,831290e-001	-1,384050e-002	-6,693623e-011	-0,000000e+000	1,027073e-024	4,595150e-001	4,913382e+003
2680	5;1*9;2*8;3*11;4*10;6*7	1,447808	0,000511	0,000415	14014464000	2821024626	30309585	12837	0	0	90	1,348790e+000	1,097053e-001	6,557828e-010	-0,000000e+000	-8,660860e-023	1,577952e+000	8,382168e+003
2681	5;1*9;2*10;3*6;4*7;8*11	-2,513716	0,000972	0,000646	13850624000	3153127639	5575691	571	0	0	90	-1,965969e+000	-2,895408e-002	-7,744858e-014	-0,000000e+000	-4,773074e-022	3,685890e+000	4,560936e+003
2682	5;1*9;2*10;3*6;4*8;7*11	0,912896	0,000427	0,000335	5412864000	1292538077	2557662	277	0	0	34	8,224934e-001	7,835446e-003	6,081259e-014	-0,000000e+000	9,017686e-026	1,112765e+000	3,880888e+003
2683	5;1*9;2*10;3*6;4*11;7*8	-0,341411	0,000660	0,000353	14424064000	2724409511	4319722	518	0	0	109	-3,496615e-001	-2,811149e-002	-4,142880e-010	-0,000000e+000	-9,414784e-023	1,359879e+000	4,883908e+003
2684	5;1*9;2*10;3*7;4*6;8*11	0,151009	0,001461	0,000928	8996864000	2015700405	3157670	400	0	0	63	-4,276839e-002	1,171995e-002	-1,051810e-017	-0,000000e+000	-1,342328e-024	3,086056e+000	2,095059e+003
2685	5;1*9;2*10;3*7;4*8;6*11	-0,685147	0,000502	0,000311	6887424000	1807135764	12699072	3191	1	1	36	-6,466615e-001	-5,167914e-002	-3,052091e-006	-0,000000e+000	-2,634590e-023	9,911971e-001	6,813870e+003
2686	5;1*9;2*10;3*7;4*11;6*8	-0,554682	0,001143	0,000725	1316864000	188180921	776961	216	0	0	4	-3,986465e-001	4,251401e-003	-8,299627e-008	-0,000000e+000	-6,630593e-027	9,838112e-001	1,449044e+003
2687	5;1*9;2*10;3*8;4*6;7*11	-0,740747	0,000390	0,000257	19912704000	5661090930	8304087	870	1	1	136	-6,421263e-001	-6,745297e-003	8,929752e-010	-0,000000e+000	-1,534292e-022	1,285626e+000	7,185906e+003
2688	5;1*9;2*10;3*8;4*7;6*11	0,054516	0,000240	0,000147	20322304000	6594669175	16156953	1197	0	0	130	5,392605e-002	2,728490e-002	3,876784e-009	-0,000000e+000	6,434650e-023	5,317961e-001	1,094047e+004
2689	5;1*9;2*10;3*8;4*11;6*7	0,350446	0,000369	0,000248	35231744000	6868139678	18116196	1702	1	1	220	2,691328e-001	-2,965948e-002	-4,871852e-010	-0,000000e+000	-1,512806e-025	1,024612e+000	1,031942e+004
2690	5;1*9;2*10;3*11;4*6;7*8	1,785552	0,000721	0,000565	23803904000	6129274062	23542513	1619	3	3	155	1,394741e+000	7,597672e-002	-3,355728e-006	-0,000000e+000	-1,489572e-019	3,340192e+000	6,216623e+003
2691	5;1*9;2*10;3*11;4*7;6*8	1,315615	0,001006	0,000668	9283584000	1941917121	4320733	744	1	1	58	1,151105e+000	2,627997e-002	2,908706e-010	-0,000000e+000	7,162112e-025	2,269835e+000	2,858205e+003
2692	5;1*9;2*10;3*11;4*8;6*7	-1,291947	0,000930	0,000588	14485504000	2614352757	11161266	1160	2	2	120	-1,039719e+000	-2,165434e-003	1,983580e-013	-0,000000e+000	-4,294819e-024	2,101192e+000	3,575334e+003
2693	5;1*9;2*11;3*6;4*7;8*10	-9,742504	0,002477	0,001726	59602944000	13227038804	23158412	2288	3	3	410	-8,503669e+000	-3,569398e-001	-1,359891e-014	-0,000000e+000	-1,622782e-020	1,077075e+001	2,369026e+004
2694	5;1*9;2*11;3*6;4*8;7*10	0,972489	0,001145	0,000570	20486144000	5025910668	9001107	1071	0	0	143	9,361853e-001	5,893001e-003	-8,091191e-012	-0,000000e+000	4,119249e-023	1,737454e+000	1,265175e+004
2695	5;1*9;2*11;3*6;4*10;7*8	-1,968551	0,001076	0,000628	29865984000	6364226093	14551655	1537	0	0	189	-1,923229e+000	-1,002601e-001	-8,534098e-012	-0,000000e+000	-3,281876e-020	2,575035e+000	1,478298e+004
2696	5;1*9;2*11;3*7;4*6;8*10	5,762071	0,002011	0,001752	59582464000	13685988921	26796957	2469	3	3	453	4,964604e+000	4,600705e-001	-4,898423e-005	-0,000000e+000	-1,280588e-021	9,654480e+000	1,508227e+004
2697	5;1*9;2*11;3*7;4*8;6*10	-1,638301	0,001105	0,000614	18294784000	3481516459	5969405	1161	2	2	113	-1,551920e+000	-1,067679e-002	-2,741742e-011	-0,000000e+000	-1,647740e-020	1,947946e+000	8,313317e+003
2698	5;1*9;2*11;3*7;4*10;6*8	0,160026	0,000889	0,000488	24336384000	5190392342	17921390	3033	1	1	177	1,438179e-001	-5,870522e-003	-1,553732e-010	-0,000000e+000	2,350142e-022	1,586392e+000	1,629644e+004
2699	5;1*9;2*11;3*8;4*6;7*10	-1,396703	0,000556	0,000498	14424064000	3762882429	3258146	264	0	0	112	-1,228799e+000	-1,954659e-002	-1,039297e-018	-0,000000e+000	-8,870337e-023	1,976334e+000	4,968246e+003
2700	5;1*9;2*11;3*8;4*7;6*10	0,240750	0,000561	0,000324	13031424000	2831715658	3148698	397	0	0	85	2,120592e-001	8,176390e-003	-1,134489e-018	-0,000000e+000	-1,864415e-020	8,866502e-001	5,808329e+003
2701	5;1*9;2*11;3*8;4*10;6*7	-0,904633	0,000879	0,000606	11474944000	1658933125	4104927	685	4	4	82	-7,790879e-001	-3,108276e-003	-9,273667e-013	-0,000000e+000	-4,130595e-022	1,734332e+000	3,653645e+003
2702	5;1*9;2*11;3*10;4*6;7*8	2,387585	0,001845	0,001279	43608064000	9831562134	26344486	1922	10	10	333	2,177404e+000	2,150193e-001	8,721203e-006	-0,000000e+000	-1,474683e-021	5,809317e+000	1,124239e+004
2703	5;1*9;2*11;3*10;4*7;6*8	-0,173462	0,001009	0,000634	18806784000	4582113806	9316000	950	1	1	123	-6,106629e-003	1,915728e-002	-1,162517e-012	-0,000000e+000	3,372887e-025	2,735049e+000	8,203348e+003
2704	5;1*9;2*11;3*10;4*8;6*7	-1,900101	0,000654	0,000488	20158464000	3173719517	10772076	1125	2	2	154	-1,535394e+000	-2,647708e-002	-1,792870e-017	-0,000000e+000	-4,897854e-024	2,739988e+000	3,780134e+003
2705	5;1*10;2*6;3*7;4*8;9*11	-6,787427	0,001960	0,001347	46741504000	12456235921	34172809	4778	4	4	315	-5,978914e+000	-4,775921e-001	-1,346708e-006	-0,000000e+000	-6,268904e-022	8,789670e+000	2,031359e+004
2706	5;1*10;2*6;3*7;4*9;8*11	-0,054677	0,000811	0,000433	17045504000	4420278297	6701335	367	0	0	112	-5,227714e-002	1,190562e-002	-7,764951e-011	-0,000000e+000	2,664083e-023	1,390073e+000	1,181523e+004
2707	5;1*10;2*6;3*7;4*11;8*9	-1,740933	0,001340	0,000855	11003904000	2810407504	8336936	1131	1	1	58	-1,674915e+000	-8,712218e-002	-2,518565e-007	-0,000000e+000	-7,213021e-023	2,349317e+000	7,603980e+003
2708	5;1*10;2*6;3*8;4*7;9*11	-13,754567	0,002920	0,002227	96835584000	22002160028	33977608	2660	10	10	674	-1,171262e+001	-3,926586e-001	-1,875854e-011	-0,000000e+000	-5,862092e-020	1,597111e+001	4,542019e+004
2709	5;1*10;2*6;3*8;4*9;7*11	1,886378	0,001048	0,000503	37464064000	8700589639	25189085	2489	1	1	226	1,823132e+000	7,364694e-002	-4,085079e-010	-0,000000e+000	1,743931e-021	1,982292e+000	3,049008e+004
2710	5;1*10;2*6;3*8;4*11;7*9	1,432524	0,001450	0,001020	5576704000	1129522408	4481879	745	0	0	36	1,347188e+000	4,804023e-002	2,657649e-007	-0,000000e+000	5,507187e-023	2,093210e+000	5,717641e+003
2711	5;1*10;2*6;3*9;4*7;8*11	1,402379	0,000628	0,000386	33593344000	8129146018	7873330	428	0	0	211	1,342068e+000	1,292495e-002	1,231665e-015	-0,000000e+000	6,421788e-021	1,795283e+000	1,993591e+004
2712	5;1*10;2*6;3*9;4*8;7*11	-0,664781	0,000594	0,000348	11474944000	2672505619	7669977	837	0	0	62	-6,415759e-001	-1,524994e-002	-2,251030e-012	-0,000000e+000	1,383148e-022	1,158046e+000	1,002573e+004
2713	5;1*10;2*6;3*9;4*11;7*8	-0,854299	0,000859	0,000540	14874624000	2489368419	3208240	267	0	0	108	-8,206175e-001	-2,631564e-002	-1,585524e-009	-0,000000e+000	-3,796468e-021	1,789431e+000	4,861661e+003
2714	5;1*10;2*6;3*11;4*7;8*9	-2,417371	0,001723	0,001089	29210624000	6511797449	13085873	1176	0	0	180	-2,396629e+000	-2,114823e-001	2,739527e-011	-0,000000e+000	-6,730880e-021	3,940885e+000	1,515208e+004
2715	5;1*10;2*6;3*11;4*8;7*9	1,344190	0,001338	0,000815	16390144000	3018152976	9645141	1768	0	0	116	1,290532e+000	1,240665e-002	-1,574159e-012	-0,000000e+000	4,135515e-023	2,445445e+000	1,038310e+004
2716	5;1*10;2*6;3*11;4*9;7*8	-2,368745	0,001165	0,000647	17782784000	3331332597	8726959	901	0	0	113	-2,188873e+000	-6,583412e-002	-1,445486e-011	-0,000000e+000	-8,261113e-023	2,703954e+000	8,937098e+003
2717	5;1*10;2*7;3*6;4*8;9*11	-12,719616	0,003092	0,002147	108324864000	24794964810	37641887	2752	3	3	730	-1,074895e+001	-3,617762e-001	1,088698e-012	-0,000000e+000	-6,232138e-021	1,591957e+001	4,628651e+004
2718	5;1*10;2*7;3*6;4*9;8*11	0,042090	0,001183	0,000548	16164864000	3998078895	7391433	770	0	0	87	2,359888e-002	-2,025798e-002	-6,263245e-012	-0,000000e+000	1,089117e-023	1,519658e+000	1,234766e+004
2719	5;1*10;2*7;3*6;4*11;8*9	-1,256374	0,001527	0,000965	28186624000	6136485364	8396173	549	5	5	176	-1,261921e+000	-1,994542e-001	-2,074815e-007	-0,000000e+000	-1,128977e-020	3,319870e+000	9,778947e+003
2720	5;1*10;2*7;3*8;4*6;9*11	13,162715	0,002922	0,002771	91060224000	22510596808	37098460	2848	5	5	669	1,048340e+001	1,085144e+000	4,884559e-016	-0,000000e+000	9,061770e-020	2,137609e+001	2,108186e+004
2721	5;1*10;2*7;3*8;4*9;6*11	-2,652879	0,001410	0,000880	20690944000	3895858418	12430477	1401	1	1	126	-2,563336e+000	-1,912575e-001	-2,974901e-008	-0,000000e+000	-5,674666e-023	2,817434e+000	1,126753e+004
2722	5;1*10;2*7;3*8;4*11;6*9	-0,839646	0,000887	0,000516	13891584000	2812039556	7032773	647	5	5	94	-8,205391e-001	-3,422846e-002	-2,130649e-012	-0,000000e+000	-7,513641e-023	1,001741e+000	7,928853e+003
2723	5;1*10;2*7;3*9;4*6;8*11	-0,114224	0,000743	0,000520	20731904000	4911596094	2952476	302	0	0	145	-5,725098e-002	-1,389665e-002	-7,523830e-021	-0,000000e+000	-3,117157e-024	2,471360e+000	6,634620e+003
2724	5;1*10;2*7;3*9;4*8;6*11	1,326118	0,001864	0,001417	825344000	109843975	482991	123	0	0	7	1,179647e+000	4,231656e-002	3,695339e-007	-0,000000e+000	-8,303678e-024	1,437465e+000	1,378725e+003
2725	5;1*10;2*7;3*9;4*11;6*8	1,285445	0,001308	0,000912	7051264000	1081222770	1735527	247	1	1	56	1,178695e+000	2,469773e-002	-6,748621e-018	-0,000000e+000	1,119149e-024	1,798760e+000	3,966482e+003
2726	5;1*10;2*7;3*11;4*6;8*9	1,941659	0,001308	0,001050	26650624000	6197161489	16225079	390	2	2	194	1,919540e+000	3,814403e-001	8,907234e-005	-0,000000e+000	-3,124199e-021	4,767800e+000	7,752237e+003
2727	5;1*10;2*7;3*11;4*8;6*9	-0,874766	0,000520	0,000337	8198144000	2037296891	4722549	409	0	0	52	-8,327405e-001	-1,450023e-002	-3,916138e-012	-0,000000e+000	-3,472932e-023	1,056634e+000	5,619563e+003
2728	5;1*10;2*7;3*11;4*9;6*8	0,475584	0,000840	0,000485	12662784000	2570314830	8792624	1518	1	1	75	4,268435e-001	3,599274e-003	5,092154e-012	-0,000000e+000	-1,216696e-023	1,414069e+000	8,509148e+003
2729	5;1*10;2*8;3*6;4*7;9*11	30,985740	0,004235	0,002898	305301504000	69707907032	175522024	12757	18	18	2262	2,493167e+001	2,104390e+000	1,689244e-005	-0,000000e+000	1,571387e-018	3,397899e+001	7,366087e+004
2730	5;1*10;2*8;3*6;4*9;7*11	-0,152264	0,000298	0,000195	10983424000	3007095914	5418177	473	0	0	77	-1,351888e-001	-4,150527e-003	-3,634859e-013	-0,000000e+000	3,165083e-025	7,732551e-001	8,835576e+003
2731	5;1*10;2*8;3*6;4*11;7*9	0,378919	0,001570	0,000964	18479104000	3879954808	6439966	755	1	1	137	4,184100e-001	3,847690e-002	-3,528443e-012	-0,000000e+000	6,241554e-024	2,568791e+000	9,414428e+003
2732	5;1*10;2*8;3*7;4*6;9*11	-18,950403	0,003505	0,003314	233662464000	56313362449	242190774	13003	15	15	1801	-1,532311e+001	-2,727263e+000	-1,268146e-004	-0,000000e+000	1,957901e-022	3,016223e+001	4,484258e+004
2733	5;1*10;2*8;3*7;4*9;6*11	1,200251	0,000807	0,000472	11433984000	2274607558	5811227	455	0	0	66	1,136619e+000	3,944676e-002	1,531739e-011	-0,000000e+000	-5,859180e-025	1,375500e+000	6,611761e+003
2734	5;1*10;2*8;3*7;4*11;6*9	0,619557	0,000533	0,000338	13932544000	3620171917	9898651	1261	2	2	84	5,861553e-001	1,343472e-003	1,449639e-005	-0,000000e+000	6,635367e-024	9,092746e-001	9,888714e+003
2735	5;1*10;2*8;3*9;4*6;7*11	-0,907709	0,000763	0,000521	20281344000	5226260792	6634244	823	0	0	131	-8,098552e-001	-1,527387e-002	-1,663080e-011	-0,000000e+000	-2,614415e-017	2,008000e+000	8,740743e+003
2736	5;1*10;2*8;3*9;4*7;6*11	-0,368490	0,000328	0,000212	16062464000	4915245015	12349203	791	0	0	95	-3,356341e-001	-2,988887e-003	-1,129266e-010	-0,000000e+000	-3,589547e-024	8,232495e-001	1,024425e+004
2737	5;1*10;2*8;3*9;4*11;6*7	-1,328338	0,000874	0,000584	20690944000	3393753449	9042174	976	1	1	158	-1,264783e+000	-6,063065e-002	-3,907614e-014	-0,000000e+000	-8,585654e-025	1,864266e+000	6,370750e+003
2738	5;1*10;2*8;3*11;4*6;7*9	-0,864850	0,001293	0,000971	27326464000	6355224164	9083633	903	3	3	178	-9,546915e-001	-7,093553e-002	2,166248e-015	-0,000000e+000	-8,127377e-024	4,078791e+000	1,034394e+004
2739	5;1*10;2*8;3*11;4*7;6*9	-0,134506	0,000620	0,000367	7378944000	1621851846	1615022	130	1	1	49	-1,544594e-001	-1,574080e-003	-3,342866e-028	-0,000000e+000	-3,894489e-023	8,987824e-001	3,571898e+003
2740	5;1*10;2*8;3*11;4*9;6*7	0,116184	0,001072	0,000669	19175424000	3021223542	7558252	1146	1	1	116	5,504328e-002	-1,188700e-003	-1,912724e-013	-0,000000e+000	-3,444332e-024	2,092206e+000	6,070603e+003
2741	5;1*10;2*9;3*6;4*7;8*11	-3,872497	0,001512	0,001004	19073024000	4509708570	6736748	780	0	0	102	-3,050542e+000	-6,269128e-002	-6,348515e-013	-0,000000e+000	-4,710433e-022	4,602836e+000	8,056917e+003
2742	5;1*10;2*9;3*6;4*8;7*11	1,533794	0,000999	0,000610	11761664000	2681891676	4402976	444	0	0	80	1,419461e+000	5,219297e-003	6,823980e-011	-0,000000e+000	1,751960e-020	1,783487e+000	7,294273e+003
2743	5;1*10;2*9;3*6;4*11;7*8	-1,181706	0,000903	0,000541	51656704000	10496363664	16693408	1843	12	12	323	-1,102902e+000	-1,352940e-001	-5,698602e-009	-0,000000e+000	-2,808548e-021	2,611905e+000	1,549361e+004
2744	5;1*10;2*9;3*7;4*6;8*11	2,051626	0,000852	0,000675	21305344000	5111747653	8190540	914	2	2	127	1,463422e+000	6,512544e-002	-1,193490e-016	-0,000000e+000	1,043939e-022	3,721826e+000	4,594120e+003
2745	5;1*10;2*9;3*7;4*8;6*11	-1,149792	0,000728	0,000440	17209344000	4447293465	10872502	991	0	0	117	-1,089155e+000	1,893624e-002	-3,948797e-010	-0,000000e+000	-9,034325e-021	1,554107e+000	9,467897e+003
2746	5;1*10;2*9;3*7;4*11;6*8	-0,971645	0,001513	0,000781	18724864000	3634197547	7510368	972	1	1	108	-9,038187e-001	2,735754e-002	1,299382e-008	-0,000000e+000	6,712639e-024	2,061670e+000	8,930440e+003
2747	5;1*10;2*9;3*8;4*6;7*11	-0,221148	0,001369	0,000911	6334464000	1364963585	2251222	369	1	1	37	-1,950330e-001	-1,187984e-002	-1,479206e-019	-0,000000e+000	2,226547e-024	1,932145e+000	2,714187e+003
2748	5;1*10;2*9;3*8;4*7;6*11	0,738356	0,001674	0,000954	31627264000	6231983315	13623790	2503	7	7	218	6,079227e-001	-4,006890e-002	-6,535303e-010	-0,000000e+000	-5,064636e-022	2,223138e+000	1,112185e+004
2749	5;1*10;2*9;3*8;4*11;6*7	3,229175	0,002012	0,001420	53172224000	8222411259	24729797	3389	0	0	372	3,018870e+000	2,377539e-001	8,869006e-012	-0,000000e+000	-3,303567e-022	4,609890e+000	1,772605e+004
2750	5;1*10;2*9;3*11;4*6;7*8	0,605393	0,001956	0,001726	8853504000	1824514932	4603209	342	3	3	71	6,035328e-001	1,503817e-001	-3,141541e-023	-0,000000e+000	-1,474524e-024	5,232485e+000	3,388221e+003
2751	5;1*10;2*9;3*11;4*7;6*8	-0,504785	0,001197	0,000744	15407104000	3159874233	5014966	815	0	0	99	-2,506382e-001	1,015774e-002	-7,341560e-016	-0,000000e+000	3,209844e-023	2,809135e+000	4,575507e+003
2752	5;1*10;2*9;3*11;4*8;6*7	-1,875549	0,000948	0,000730	8648704000	1409238188	4813815	475	0	0	72	-1,527849e+000	-2,755430e-002	-5,449742e-015	-0,000000e+000	-2,649000e-024	2,693857e+000	2,098351e+003
2753	5;1*10;2*11;3*6;4*7;8*9	12,054514	0,002684	0,001752	64333824000	14890425965	62306236	2926	10	10	481	9,998586e+000	1,265389e+000	2,542027e-004	-0,000000e+000	6,560205e-021	1,364894e+001	2,281638e+004
2754	5;1*10;2*11;3*6;4*8;7*9	-17,325425	0,002560	0,002104	51595264000	10494393250	22129553	2524	3	3	352	-1,344936e+001	-2,792815e-001	8,568711e-017	-0,000000e+000	-3,243798e-020	1,814416e+001	2,305827e+004
2755	5;1*10;2*11;3*6;4*9;7*8	12,847433	0,002233	0,001374	110352384000	19333449858	82757469	4507	11	11	746	1,005646e+001	8,983221e-001	-1,820522e-006	-0,000000e+000	2,480859e-021	1,460932e+001	3,284530e+004
2756	5;1*10;2*11;3*7;4*6;8*9	-7,316072	0,001946	0,001845	38467584000	9043322429	54868095	2011	2	2	253	-5,832016e+000	-1,160221e+000	-1,664102e-004	-0,000000e+000	6,802041e-020	1,188476e+001	1,033846e+004
2757	5;1*10;2*11;3*7;4*8;6*9	4,153492	0,000969	0,000536	90056704000	20135911655	72126991	9270	0	0	633	3,639070e+000	1,474338e-001	4,132236e-006	-0,000000e+000	-8,010724e-022	4,772439e+000	3,554018e+004
2758	5;1*10;2*11;3*7;4*9;6*8	-1,269764	0,001416	0,000898	19544064000	4099610785	12310958	1336	3	3	121	-1,132850e+000	-2,171253e-002	2,257322e-014	-0,000000e+000	2,844155e-023	3,628326e+000	9,190117e+003
2759	5;1*10;2*11;3*8;4*6;7*9	12,294592	0,002046	0,001797	84895744000	19796037507	41230961	4267	3	3	635	9,181590e+000	5,615209e-001	1,735137e-015	-0,000000e+000	-4,408388e-018	1,711686e+001	2,501954e+004
2760	5;1*10;2*11;3*8;4*7;6*9	0,595156	0,001120	0,000720	28678144000	5036829462	7619105	1662	1	1	188	5,466207e-001	2,129174e-002	-7,305223e-018	-0,000000e+000	-8,847273e-025	3,519033e+000	8,218947e+003
2761	5;1*10;2*11;3*8;4*9;6*7	0,364354	0,001971	0,001110	55588864000	8645076990	32579269	3757	2	2	362	7,986241e-001	1,972696e-002	2,827875e-016	-0,000000e+000	-5,795860e-022	5,093243e+000	1,354132e+004
2762	5;1*10;2*11;3*9;4*6;7*8	-10,606603	0,002166	0,001893	59213824000	12700473155	126487830	5220	1	1	418	-8,104653e+000	-1,294556e+000	-1,304329e-004	-0,000000e+000	-1,972235e-020	1,607084e+001	1,452353e+004
2763	5;1*10;2*11;3*9;4*7;6*8	-2,674869	0,001336	0,001021	37443584000	7938250250	17137655	2497	8	8	287	-2,178232e+000	-8,792322e-002	-3,147573e-018	-0,000000e+000	1,492861e-018	4,972527e+000	6,879328e+003
2764	5;1*10;2*11;3*9;4*8;6*7	4,016193	0,000884	0,000807	20056064000	3487008015	23146986	1585	1	1	183	3,014257e+000	9,967870e-002	-2,479590e-014	-0,000000e+000	-7,765637e-022	5,110665e+000	3,794502e+003
2765	5;1*11;2*6;3*7;4*8;9*10	7,994307	0,003269	0,001850	33511424000	8954138455	76202487	3685	3	3	246	6,743585e+000	9,475895e-001	9,545528e-006	-0,000000e+000	9,854433e-021	9,067850e+000	1,810778e+004
2766	5;1*11;2*6;3*7;4*9;8*10	-6,006469	0,003358	0,001990	19666944000	4417127097	11328519	1555	2	2	128	-5,108714e+000	-1,710745e-001	-7,085327e-007	-0,000000e+000	-1,016492e-023	8,978772e+000	1,412947e+004
2767	5;1*11;2*6;3*7;4*10;8*9	4,586104	0,002097	0,001334	39266304000	7287676359	24682926	793	2	2	278	4,142749e+000	4,674604e-001	3,048183e-010	-0,000000e+000	1,624571e-020	7,936189e+000	9,484117e+003
2768	5;1*11;2*6;3*8;4*7;9*10	14,294696	0,004173	0,002756	89319424000	20674884782	139082565	3476	5	5	599	1,269873e+001	1,748982e+000	3,244270e-004	-0,000000e+000	3,626161e-019	1,653574e+001	3,705728e+004
2769	5;1*11;2*6;3*8;4*9;7*10	-2,533672	0,001567	0,000927	44775424000	9523947927	46589283	2964	1	1	291	-2,159589e+000	-1,300122e-001	8,874349e-007	-0,000000e+000	-3,417434e-021	3,246365e+000	2,719905e+004
2770	5;1*11;2*6;3*8;4*10;7*9	-4,909047	0,001432	0,001328	14772224000	2401187695	4241913	571	0	0	88	-4,178897e+000	-1,211905e-001	-1,592660e-010	-0,000000e+000	-5,361032e-024	6,192201e+000	4,421303e+003
2771	5;1*11;2*6;3*9;4*7;8*10	-20,164003	0,004115	0,002951	81967104000	18050906227	25306224	2368	6	6	568	-1,817333e+001	-3,921084e-001	6,978242e-012	-0,000000e+000	-1,194355e-019	2,209106e+001	4,535460e+004
2772	5;1*11;2*6;3*9;4*8;7*10	-1,007077	0,002269	0,001240	6498304000	1146139213	4863123	405	2	2	38	-4,175523e-001	-2,961137e-002	-4,020063e-007	-0,000000e+000	-3,745385e-025	3,045692e+000	4,671124e+003
2773	5;1*11;2*6;3*9;4*10;7*8	4,261961	0,001171	0,000863	24131584000	3501202720	11756226	925	4	4	191	3,476604e+000	2,310027e-001	1,150339e-018	-0,000000e+000	4,211633e-019	5,907221e+000	5,633312e+003
2774	5;1*11;2*6;3*10;4*7;8*9	18,921399	0,004082	0,002832	124831744000	23607462004	102752124	1700	13	13	839	1,736694e+001	2,487896e+000	2,256231e-006	-0,000000e+000	1,788910e-019	2,101879e+001	5,533188e+004
2775	5;1*11;2*6;3*10;4*8;7*9	-9,796417	0,002546	0,001964	55240704000	9993244158	22521114	1874	3	3	412	-8,404504e+000	-1,476445e-001	4,043033e-012	-0,000000e+000	-1,303908e-020	1,191253e+001	2,924242e+004
2776	5;1*11;2*6;3*10;4*9;7*8	11,533764	0,002407	0,001584	86718464000	13441184017	58653688	3625	9	9	611	9,564607e+000	6,588786e-001	7,976431e-012	-0,000000e+000	8,973437e-020	1,298244e+001	3,060217e+004
2777	5;1*11;2*7;3*6;4*8;9*10	13,685710	0,003714	0,002406	118503424000	27816205571	189363714	4283	9	9	848	1,214797e+001	1,736292e+000	3,293310e-004	-0,000000e+000	3,652619e-021	1,624223e+001	4,779066e+004
2778	5;1*11;2*7;3*6;4*9;8*10	-18,133239	0,003468	0,002367	115697664000	24339247933	36912692	3070	11	11	840	-1,562609e+001	-3,509363e-001	2,981848e-012	-0,000000e+000	-2,042010e-019	2,054367e+001	5,032951e+004
2779	5;1*11;2*7;3*6;4*10;8*9	17,348202	0,003544	0,002504	128600064000	26873619012	118909260	8123	8	8	887	1,556086e+001	2,073326e+000	2,542138e-005	-0,000000e+000	9,642848e-021	1,908280e+001	5,626740e+004
2780	5;1*11;2*7;3*8;4*6;9*10	-13,657228	0,002835	0,002447	112359424000	29500596803	276662927	8019	10	10	837	-1,134934e+001	-3,039239e+000	-6,711334e-004	-0,000000e+000	-9,310688e-018	2,220077e+001	3,184426e+004
2781	5;1*11;2*7;3*8;4*9;6*10	3,374787	0,002093	0,001282	28882944000	5558797975	38113746	5455	1	1	210	2,984040e+000	4,863012e-001	5,042764e-005	-0,000000e+000	1,135950e-023	3,799930e+000	1,347884e+004
2782	5;1*11;2*7;3*8;4*10;6*9	1,890294	0,001379	0,000769	24950784000	4855726433	7878728	1393	0	0	163	1,630275e+000	1,056654e-001	3,833988e-014	-0,000000e+000	9,303572e-024	2,010642e+000	8,449226e+003
2783	5;1*11;2*7;3*9;4*6;8*10	16,716957	0,002951	0,002669	143284224000	33650033769	62444544	4748	11	11	1101	1,373629e+001	1,388605e+000	1,591511e-007	-0,000000e+000	-5,349423e-020	2,924885e+001	4,495444e+004
2784	5;1*11;2*7;3*9;4*8;6*10	-0,700851	0,001006	0,000580	24827904000	5172664485	26464504	2843	0	0	150	-6,286952e-001	-5,686162e-002	1,956508e-007	-0,000000e+000	-4,734261e-026	1,903207e+000	1,390488e+004
2785	5;1*11;2*7;3*9;4*10;6*8	-0,639617	0,000880	0,000620	40433664000	7532334528	14631625	2328	1	1	293	-7,054770e-001	-1,196921e-001	-1,401874e-009	-0,000000e+000	6,927863e-025	2,819227e+000	1,239187e+004
2786	5;1*11;2*7;3*10;4*6;8*9	-17,566820	0,003219	0,002934	134744064000	29857817832	219328771	3374	8	8	945	-1,494293e+001	-3,981933e+000	-8,338053e-004	-0,000000e+000	1,673847e-015	2,680030e+001	3,229782e+004
2787	5;1*11;2*7;3*10;4*8;6*9	1,228097	0,001127	0,000617	40556544000	8081123197	10314659	1677	5	5	281	1,062560e+000	8,057187e-003	7,507145e-020	-0,000000e+000	6,078416e-021	2,523112e+000	1,147825e+004
2788	5;1*11;2*7;3*10;4*9;6*8	-2,585851	0,001428	0,000920	30480384000	6004838276	20934376	2070	0	0	214	-1,968638e+000	1,039376e-002	6,003768e-012	-0,000000e+000	-1,898120e-023	4,134297e+000	1,356948e+004
2789	5;1*11;2*8;3*6;4*7;9*10	-33,102543	0,004794	0,003347	262109184000	62115723329	742169150	18579	19	19	1900	-2,777452e+001	-5,941782e+000	-1,033837e-003	-0,000000e+000	-1,291828e-019	3,613062e+001	7,766090e+004
2790	5;1*11;2*8;3*6;4*9;7*10	-1,270943	0,001221	0,000712	21018624000	4634899665	10749001	1161	1	1	130	-8,670869e-001	1,176838e-002	-3,058398e-012	-0,000000e+000	-1,915365e-023	3,563176e+000	1,002551e+004
2791	5;1*11;2*8;3*6;4*10;7*9	-10,938090	0,003089	0,002162	66729984000	14043498962	34630695	5405	2	2	406	-9,802632e+000	-2,154758e-001	1,092675e-006	-0,000000e+000	6,129720e-022	1,218420e+001	3,700775e+004
2792	5;1*11;2*8;3*7;4*6;9*10	20,901659	0,003753	0,003664	154773504000	39634676415	714192898	28557	5	5	1191	1,732969e+001	5,588631e+000	1,518674e-003	-0,000000e+000	2,687469e-019	3,296706e+001	4,283921e+004
2793	5;1*11;2*8;3*7;4*9;6*10	-3,193676	0,001330	0,000947	18499584000	3606177437	12285628	1211	0	0	109	-2,929454e+000	-1,601328e-001	-1,585529e-013	-0,000000e+000	5,957675e-024	3,490067e+000	8,610968e+003
2794	5;1*11;2*8;3*7;4*10;6*9	-0,931392	0,001618	0,000917	11249664000	2503782041	11043557	927	0	0	76	-9,186034e-001	-3,276329e-002	-3,800124e-007	-0,000000e+000	1,355916e-022	1,979442e+000	8,358218e+003
2795	5;1*11;2*8;3*9;4*6;7*10	3,945001	0,001337	0,000897	35907584000	8899504633	12935727	1397	2	2	253	2,775210e+000	1,189832e-001	1,313417e-009	-0,000000e+000	1,693395e-021	6,360680e+000	7,829825e+003
2796	5;1*11;2*8;3*9;4*7;6*10	1,355747	0,000861	0,000520	14137344000	3577955370	9488001	708	0	0	84	1,121196e+000	-1,290037e-002	3,085710e-011	-0,000000e+000	3,993744e-025	1,941928e+000	7,203667e+003
2797	5;1*11;2*8;3*9;4*10;6*7	-0,726219	0,001273	0,000854	26712064000	4596296298	20027992	1913	1	1	166	-1,713920e-001	1,323130e-001	2,619709e-011	-0,000000e+000	-5,139567e-026	3,163637e+000	6,731077e+003
2798	5;1*11;2*8;3*10;4*6;7*9	11,017448	0,002712	0,002355	119855104000	27547433650	49218384	4726	7	7	894	9,210131e+000	9,931539e-001	2,549967e-008	-0,000000e+000	-1,299606e-021	1,822808e+001	3,606156e+004
2799	5;1*11;2*8;3*10;4*7;6*9	3,708357	0,001719	0,001050	25319424000	4965136775	5485203	603	2	2	169	3,259523e+000	3,937770e-002	8,635846e-020	-0,000000e+000	2,400323e-022	4,145283e+000	1,063431e+004
2800	5;1*11;2*8;3*10;4*9;6*7	0,464352	0,002921	0,001952	133289984000	18095294134	60338491	6598	5	5	977	-1,786489e-001	-1,254855e-001	-1,132503e-011	-0,000000e+000	4,713683e-022	8,242765e+000	3,302175e+004
2801	5;1*11;2*9;3*6;4*7;8*10	53,940488	0,004556	0,003774	293586944000	66649659660	158083251	12710	16	16	2175	4,438608e+001	2,980022e+000	4,701811e-008	-0,000000e+000	6,687398e-021	5,548675e+001	8,116140e+004
2802	5;1*11;2*9;3*6;4*8;7*10	-9,465455	0,002384	0,001657	53295104000	10104296967	16033804	1001	3	3	362	-8,040355e+000	-1,060696e-001	-2,055381e-014	-0,000000e+000	-6,220832e-022	9,949395e+000	2,859822e+004
2803	5;1*11;2*9;3*6;4*10;7*8	12,406454	0,002735	0,002026	86923264000	14421600853	61695001	5230	5	4	629	1,050210e+001	1,178360e+000	-1,722096e-006	-2,523440e-022	1,293226e-021	1,449692e+001	3,510939e+004
2804	5;1*11;2*9;3*7;4*6;8*10	-30,710941	0,003811	0,003584	364017664000	86836073148	360220627	21139	11	11	2816	-2,418453e+001	-4,246705e+000	-1,950628e-005	-0,000000e+000	-1,245036e-019	4,721499e+001	7,851969e+004
2805	5;1*11;2*9;3*7;4*8;6*10	6,474233	0,001426	0,000972	73857024000	15930982258	38464572	3199	4	4	483	5,787785e+000	8,033894e-002	1,092918e-009	-0,000000e+000	2,983635e-023	6,794695e+000	3,423624e+004
2806	5;1*11;2*9;3*7;4*10;6*8	-0,317052	0,002345	0,001495	27817984000	5222489610	19779208	2883	1	1	195	1,971614e-001	9,922713e-002	6,616926e-007	-0,000000e+000	4,623106e-021	4,817823e+000	1,646389e+004
2807	5;1*11;2*9;3*8;4*6;7*10	6,645774	0,001759	0,001283	62470144000	14460621569	22535068	2515	0	0	397	4,956676e+000	2,240982e-001	1,275844e-014	-0,000000e+000	1,896370e-021	9,873142e+000	1,895757e+004
2808	5;1*11;2*9;3*8;4*7;6*10	-0,844029	0,002314	0,001390	26343424000	4572166753	8867014	1595	1	1	173	-4,545967e-001	-7,809504e-002	-9,690384e-009	-0,000000e+000	1,745827e-022	3,868837e+000	1,003881e+004
2809	5;1*11;2*9;3*8;4*10;6*7	2,444290	0,002532	0,001710	52967424000	7428367914	25248486	2630	4	4	352	1,801504e+000	5,169891e-002	-2,782834e-012	-0,000000e+000	-5,784694e-023	6,450620e+000	1,478096e+004
2810	5;1*11;2*9;3*10;4*6;7*8	-13,799101	0,002635	0,002283	113424384000	25112559860	164996647	6369	5	5	843	-1,075535e+001	-2,568744e+000	-3,207524e-004	-0,000000e+000	-1,474944e-020	2,241746e+001	2,976902e+004
2811	5;1*11;2*9;3*10;4*7;6*8	-2,868703	0,001989	0,001285	87517184000	19194507323	39802079	5196	10	10	668	-3,114650e+000	-2,334855e-001	4,795496e-017	-0,000000e+000	-2,364106e-024	8,325864e+000	1,866172e+004
2812	5;1*11;2*9;3*10;4*8;6*7	3,666929	0,001002	0,000963	36747264000	6617027596	43352863	2405	2	2	273	3,222904e+000	2,571180e-001	-1,379773e-014	-0,000000e+000	1,821743e-022	6,606317e+000	7,346529e+003
2813	5;1*11;2*10;3*6;4*7;8*9	-50,598646	0,005414	0,003901	360065024000	80377878536	934529967	31509	35	34	2541	-4,296892e+001	-9,138944e+000	-1,006440e-003	-0,000000e+000	-2,685795e-019	5,403982e+001	1,202039e+005
2814	5;1*11;2*10;3*6;4*8;7*9	56,720474	0,005080	0,003631	364140544000	71385162200	204265785	19629	20	20	2657	4,636397e+001	2,164425e+000	1,756096e-008	-0,000000e+000	7,863111e-020	5,832466e+001	1,173935e+005
2815	5;1*11;2*10;3*6;4*9;7*8	-43,185789	0,004506	0,003462	359245824000	58673474185	543880279	16971	32	32	2614	-3,530295e+001	-6,484531e+000	-5,610456e-005	-0,000000e+000	-1,930799e-018	4,751114e+001	8,550481e+004
2816	5;1*11;2*10;3*7;4*6;8*9	27,562171	0,004880	0,004688	223729664000	52733127508	909534684	38819	8	8	1758	2,231290e+001	8,395167e+000	3,585502e-003	-0,000000e+000	-1,788661e-023	4,578997e+001	6,511160e+004
2817	5;1*11;2*10;3*7;4*8;6*9	-9,341384	0,002502	0,001730	62244864000	13176454218	58905980	6984	1	1	484	-7,665566e+000	-3,557673e-001	2,175452e-007	-0,000000e+000	-2,643775e-024	1,019675e+001	2,016271e+004
2818	5;1*11;2*10;3*7;4*9;6*8	3,241749	0,002797	0,001321	111908864000	23240590744	88997042	8648	4	4	805	2,474978e+000	1,056735e-001	1,235263e-014	-0,000000e+000	-2,713491e-024	7,608673e+000	3,855174e+004
2819	5;1*11;2*10;3*8;4*6;7*9	-40,235336	0,004436	0,004130	345135104000	78235538537	339553358	23346	21	21	2697	-3,110558e+001	-4,382967e+000	-5,934417e-005	-0,000000e+000	2,337142e-022	5,524644e+001	7,343836e+004
2820	5;1*11;2*10;3*8;4*7;6*9	-3,817818	0,001939	0,001327	111110144000	20288733506	43415788	6995	4	4	806	-3,323794e+000	-1,572336e-001	1,908304e-015	-0,000000e+000	-2,491100e-021	9,057094e+000	2,416190e+004
2821	5;1*11;2*10;3*8;4*9;6*7	-1,244327	0,003259	0,001985	161286144000	24477952646	165145628	12446	10	10	1169	-1,690540e+000	-5,674441e-002	5,968189e-008	-0,000000e+000	-1,540326e-019	9,695964e+000	3,390824e+004
2822	5;1*11;2*10;3*9;4*6;7*8	36,333477	0,004607	0,004356	308434944000	67107737521	1275379047	58867	14	14	2379	2,884587e+001	8,774331e+000	2,233255e-003	-0,000000e+000	6,874637e-021	5,333683e+001	8,630799e+004
2823	5;1*11;2*10;3*9;4*7;6*8	5,810651	0,003102	0,002094	130463744000	27570397836	109969591	11993	3	3	1036	5,092892e+000	5,223441e-001	-1,864671e-006	-0,000000e+000	-8,420457e-024	1,232565e+001	2,377038e+004
2824	5;1*11;2*10;3*9;4*8;6*7	-7,592760	0,001488	0,001458	47724544000	9016186042	130973740	5135	2	2	347	-6,270397e+000	-6,309987e-001	-7,988204e-007	-0,000000e+000	-2,071987e-017	1,081704e+001	9,952759e+003


==> anc/class_4_1_0_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
2489	5;1*6;2*7;3*8;4*10;9*11	0,458653	0,001459	0,000848	43147264000	9048662548	11852114	659	0	0	280	3,495012e-001	-4,470967e-002	-7,009912e-008	-0,000000e+000	3,287978e-023	2,090278e+000	1,236978e+004
2490	5;1*6;2*7;3*8;4*11;9*10	-0,464508	0,001409	0,000805	39829504000	9239162221	20034946	496	0	0	248	-3,851149e-001	-2,361720e-002	-4,206579e-009	-0,000000e+000	-1,208553e-023	1,695068e+000	9,967787e+003
2491	5;1*6;2*7;3*9;4*10;8*11	0,064431	0,000655	0,000387	11075584000	2093166409	2104057	137	0	0	73	1,056418e-001	3,546999e-002	2,040567e-014	-0,000000e+000	-2,563968e-023	7,163081e-001	3,361873e+003
2492	5;1*6;2*7;3*9;4*11;8*10	-0,443039	0,001188	0,000709	27664384000	5059218624	8422952	488	0	0	182	-4,518638e-001	-2,152815e-001	-1,320068e-007	-0,000000e+000	9,335399e-023	1,589937e+000	8,258014e+003
2493	5;1*6;2*7;3*10;4*8;9*11	0,634369	0,001428	0,000636	30429184000	7467625452	14388406	1581	0	0	218	5,878155e-001	4,969022e-002	-1,430650e-006	-0,000000e+000	8,940464e-019	1,615585e+000	1,671504e+004
2494	5;1*6;2*7;3*10;4*9;8*11	-0,088122	0,000686	0,000347	9416704000	2046078742	5992679	431	0	0	78	-1,251694e-001	-3,630176e-002	2,856151e-007	-0,000000e+000	1,452771e-024	5,795777e-001	5,106751e+003
2495	5;1*6;2*7;3*10;4*11;8*9	0,709828	0,000845	0,000534	31535104000	6216895862	14683149	408	0	0	197	6,485569e-001	1,481175e-001	9,437990e-007	-0,000000e+000	2,236041e-023	1,564405e+000	7,423124e+003
2496	5;1*6;2*7;3*11;4*8;9*10	-0,444127	0,001311	0,000657	33746944000	7343907285	9180571	246	0	0	215	-4,198048e-001	-6,594175e-002	4,447925e-018	-0,000000e+000	-5,217839e-024	1,309083e+000	1,139989e+004
2497	5;1*6;2*7;3*11;4*9;8*10	0,409070	0,000825	0,000463	9969664000	1950103507	4099052	397	0	0	66	3,430312e-001	2,093681e-002	-1,932771e-007	-0,000000e+000	2,588801e-024	9,655228e-001	5,359463e+003
2498	5;1*6;2*7;3*11;4*10;8*9	-0,748909	0,000695	0,000330	13287424000	2538693497	8924739	441	0	0	80	-5,736878e-001	-4,400904e-002	7,932298e-008	-0,000000e+000	-3,252348e-024	1,065412e+000	5,042315e+003
2499	5;1*6;2*8;3*7;4*10;9*11	1,717756	0,000715	0,000404	14393344000	3912793487	6725446	661	0	0	96	1,567255e+000	-4,380325e-003	-3,710360e-007	-0,000000e+000	9,293283e-023	2,010858e+000	8,774232e+003
2500	5;1*6;2*8;3*7;4*11;9*10	-1,313450	0,000739	0,000392	15499264000	3413827495	5644585	144	0	0	95	-1,158565e+000	-1,012353e-002	-1,370818e-014	-0,000000e+000	-4,701586e-024	1,640515e+000	4,186282e+003
2501	5;1*6;2*8;3*9;4*10;7*11	1,769657	0,001617	0,000967	21581824000	4634458410	19742292	1342	0	0	148	1,691825e+000	2,648889e-001	6,122449e-006	-0,000000e+000	4,662699e-023	2,172201e+000	1,619591e+004
2502	5;1*6;2*8;3*9;4*11;7*10	0,877001	0,000532	0,000341	7757824000	1304898660	4171480	364	0	0	40	7,634610e-001	7,398485e-002	3,498187e-006	-0,000000e+000	1,386226e-023	9,097421e-001	3,511963e+003
2503	5;1*6;2*8;3*10;4*7;9*11	0,403169	0,000965	0,000542	11628544000	3367698149	3542227	270	0	0	63	4,356325e-001	5,057789e-003	-1,187507e-012	-0,000000e+000	2,919240e-021	1,940004e+000	6,923311e+003
2504	5;1*6;2*8;3*10;4*9;7*11	-0,472837	0,000544	0,000311	8310784000	1357906608	1753856	108	0	0	62	-4,671005e-001	-3,505994e-002	-9,782287e-011	-0,000000e+000	1,353137e-025	7,237566e-001	3,210653e+003
2505	5;1*6;2*8;3*10;4*11;7*9	-0,283293	0,001177	0,000718	26558464000	4506259782	9476378	530	0	0	190	-3,124492e-001	-2,145766e-001	1,630751e-009	-0,000000e+000	1,706640e-024	1,614366e+000	7,829903e+003
2506	5;1*6;2*8;3*11;4*7;9*10	-0,576520	0,000933	0,000476	21581824000	5575216087	6533344	79	0	0	123	-5,988315e-001	-8,905480e-002	9,897270e-011	-0,000000e+000	-1,276786e-023	1,744220e+000	6,725637e+003
2507	5;1*6;2*8;3*11;4*9;7*10	-0,204384	0,000279	0,000171	6651904000	1590484104	791321	33	0	0	42	-1,940317e-001	-9,444985e-004	-5,333982e-024	-0,000000e+000	5,505399e-025	4,481864e-001	3,228280e+003
2508	5;1*6;2*8;3*11;4*10;7*9	0,738059	0,000933	0,000520	14946304000	2735577455	12518883	1415	0	0	105	6,572015e-001	7,730369e-002	2,843827e-007	-0,000000e+000	1,554984e-022	1,154763e+000	8,044823e+003
2509	5;1*6;2*9;3*7;4*10;8*11	0,319477	0,000310	0,000177	5545984000	1506484142	1415635	30	0	0	36	2,882677e-001	5,342607e-003	7,044006e-019	-0,000000e+000	3,897597e-024	5,045323e-001	3,833333e+003
2510	5;1*6;2*9;3*7;4*11;8*10	1,046854	0,000344	0,000246	12734464000	2368927634	2063518	123	0	0	84	8,230131e-001	1,170114e-002	-2,181298e-012	-0,000000e+000	1,234346e-023	1,238721e+000	3,691568e+003
2511	5;1*6;2*9;3*8;4*10;7*11	-0,750999	0,000516	0,000284	11628544000	3053385408	11053677	622	0	0	73	-7,381629e-001	-6,098019e-002	1,741577e-007	-0,000000e+000	-3,461029e-025	8,937926e-001	1,049865e+004
2512	5;1*6;2*9;3*8;4*11;7*10	0,056794	0,000306	0,000169	4993024000	1267454812	3455795	197	0	0	31	3,203356e-002	-2,026120e-002	-1,616265e-006	-0,000000e+000	1,216763e-025	3,910966e-001	2,821581e+003
2513	5;1*6;2*9;3*10;4*7;8*11	-0,423754	0,000467	0,000267	7757824000	2439642075	2631411	86	0	0	53	-4,130426e-001	-2,996993e-002	-3,571694e-010	-0,000000e+000	4,716392e-024	7,664344e-001	4,989454e+003
2514	5;1*6;2*9;3*10;4*8;7*11	-0,155878	0,000622	0,000336	7757824000	2104352670	7842933	464	0	0	47	-1,464236e-001	-3,675529e-002	-5,539799e-007	-0,000000e+000	2,730244e-026	5,529663e-001	7,277830e+003
2515	5;1*6;2*9;3*10;4*11;7*8	-0,346965	0,000855	0,000586	21028864000	3789916506	13537461	400	0	0	136	-2,471088e-001	2,159750e-002	1,782578e-008	-0,000000e+000	-2,410991e-023	1,490204e+000	5,432520e+003
2516	5;1*6;2*9;3*11;4*7;8*10	0,365450	0,000517	0,000418	9416704000	2544810200	4366155	346	0	0	73	3,975682e-001	8,958426e-003	-6,218479e-011	-0,000000e+000	1,675786e-024	1,349814e+000	5,779120e+003
2517	5;1*6;2*9;3*11;4*8;7*10	-0,313707	0,000203	0,000147	6098944000	1763358465	3707655	249	0	0	41	-3,018049e-001	-2,559979e-003	1,962531e-010	-0,000000e+000	3,810763e-022	4,787261e-001	5,261672e+003
2518	5;1*6;2*9;3*11;4*10;7*8	-0,131209	0,000642	0,000423	13840384000	2848399205	7771395	177	0	0	76	-1,331312e-001	-6,017991e-002	-2,260513e-013	-0,000000e+000	-5,833376e-025	1,190381e+000	4,815084e+003
2519	5;1*6;2*10;3*7;4*8;9*11	4,148573	0,001816	0,001055	29323264000	8387243559	6933536	238	0	0	179	3,943832e+000	8,557793e-002	-1,540623e-010	-0,000000e+000	2,845983e-021	4,495397e+000	1,648630e+004
2520	5;1*6;2*10;3*7;4*9;8*11	-0,947515	0,000413	0,000276	6098944000	1380678674	1361151	19	0	0	44	-8,766249e-001	-7,001313e-003	-3,754564e-016	-0,000000e+000	1,400375e-021	1,077308e+000	3,550444e+003
2521	5;1*6;2*10;3*7;4*11;8*9	-1,342559	0,000307	0,000226	11628544000	2344674979	2665712	44	0	0	78	-1,114676e+000	-1,750762e-002	9,339731e-016	-0,000000e+000	-2,909827e-022	1,419838e+000	3,059138e+003
2522	5;1*6;2*10;3*8;4*7;9*11	1,455073	0,001598	0,001081	29323264000	7798744591	6281701	330	0	0	193	1,429550e+000	4,398044e-002	8,212757e-009	-0,000000e+000	5,246356e-020	4,375238e+000	1,333008e+004
2523	5;1*6;2*10;3*8;4*9;7*11	0,169579	0,000648	0,000377	8310784000	2143139788	4998793	194	0	0	46	1,636383e-001	-3,360141e-002	-4,142301e-011	-0,000000e+000	-9,254850e-026	6,108773e-001	6,825792e+003
2524	5;1*6;2*10;3*8;4*11;7*9	0,908454	0,000408	0,000275	10522624000	2147189875	4976945	415	0	0	68	7,315164e-001	1,709656e-002	1,473213e-006	-0,000000e+000	4,447317e-025	1,266582e+000	5,310283e+003
2525	5;1*6;2*10;3*9;4*7;8*11	0,312906	0,000351	0,000173	14946304000	4905922328	5544684	149	0	0	88	2,943527e-001	1,429139e-003	-5,805015e-008	-0,000000e+000	4,186559e-024	6,080039e-001	8,984469e+003
2526	5;1*6;2*10;3*9;4*8;7*11	1,092278	0,000802	0,000452	11628544000	3067944958	9366741	596	0	0	81	1,021264e+000	7,093660e-002	-1,338732e-006	-0,000000e+000	2,245650e-023	1,251380e+000	9,633840e+003
2527	5;1*6;2*10;3*9;4*11;7*8	-0,831663	0,000632	0,000318	10522624000	2309460078	9304499	427	0	0	76	-7,143944e-001	-3,852162e-002	-7,226361e-006	-0,000000e+000	-1,055383e-022	1,091522e+000	4,768362e+003
2528	5;1*6;2*10;3*11;4*7;8*9	-0,352726	0,000647	0,000436	9416704000	2040599782	3320737	143	0	0	67	-3,814040e-001	-2,984527e-002	-3,139922e-011	-0,000000e+000	-2,520436e-024	1,494710e+000	4,018386e+003
2529	5;1*6;2*10;3*11;4*8;7*9	0,362206	0,000535	0,000382	9416704000	1890559618	2975190	265	0	0	52	3,890573e-001	1,455124e-003	-4,345643e-012	-0,000000e+000	2,274978e-024	1,349951e+000	5,191072e+003
2530	5;1*6;2*10;3*11;4*9;7*8	-0,515368	0,000900	0,000435	11628544000	2616804917	6567161	264	0	0	86	-4,993983e-001	-3,537603e-002	-1,363472e-009	-0,000000e+000	-2,189670e-022	1,184654e+000	5,514280e+003
2531	5;1*6;2*11;3*7;4*8;9*10	-3,834158	0,001668	0,001037	37064704000	8878148067	11041288	241	0	0	245	-3,575795e+000	-1,415815e-001	2,958661e-011	-0,000000e+000	1,924197e-021	4,131248e+000	1,347104e+004
2532	5;1*6;2*11;3*7;4*9;8*10	1,929404	0,000948	0,000672	14946304000	2788332877	1404153	141	0	0	97	1,734986e+000	3,170418e-002	-6,912284e-013	-0,000000e+000	5,015941e-023	2,350554e+000	5,543073e+003
2533	5;1*6;2*11;3*7;4*10;8*9	-0,482348	0,000935	0,000473	21581824000	4211768436	3459777	86	0	0	147	-5,042331e-001	-3,546506e-002	-2,778481e-014	-0,000000e+000	-1,292303e-022	1,903816e+000	6,430244e+003
2534	5;1*6;2*11;3*8;4*7;9*10	-1,521688	0,001813	0,001205	34852864000	9637124559	19821915	252	0	0	241	-1,542955e+000	-3,087201e-001	8,498585e-012	-0,000000e+000	-1,305611e-020	4,266825e+000	1,535388e+004
2535	5;1*6;2*11;3*8;4*9;7*10	-0,508500	0,000988	0,000505	12734464000	3489310162	4070155	154	0	0	78	-5,073614e-001	-4,412623e-002	-2,490820e-008	-0,000000e+000	3,272046e-022	9,437661e-001	8,706774e+003
2536	5;1*6;2*11;3*8;4*10;7*9	1,448758	0,001059	0,000704	14393344000	2741171499	3252331	126	0	0	94	1,329253e+000	3,804925e-002	3,836845e-015	-0,000000e+000	-6,006740e-024	2,027791e+000	7,854381e+003
2537	5;1*6;2*11;3*9;4*7;8*10	0,338712	0,001729	0,000878	29323264000	7713745409	7560247	328	0	0	190	3,976149e-001	4,446772e-002	-5,977818e-008	-0,000000e+000	1,383224e-020	2,766079e+000	1,708461e+004
2538	5;1*6;2*11;3*9;4*8;7*10	0,718474	0,000693	0,000389	9416704000	2655820443	4165760	204	0	0	63	6,710375e-001	-4,908158e-003	-4,006661e-011	-0,000000e+000	4,206926e-023	9,704233e-001	7,249364e+003
2539	5;1*6;2*11;3*9;4*10;7*8	-2,042454	0,000734	0,000536	17158144000	3220390074	7153630	202	0	0	126	-1,838260e+000	-6,762615e-002	-3,294068e-013	-0,000000e+000	-2,249109e-021	2,264023e+000	6,983496e+003
2540	5;1*6;2*11;3*10;4*7;8*9	-1,247256	0,001281	0,000812	23793664000	5578065485	8853495	240	0	0	180	-1,197449e+000	-1,577973e-001	8,215641e-010	-0,000000e+000	-2,108140e-022	2,616534e+000	9,374439e+003
2541	5;1*6;2*11;3*10;4*8;7*9	0,220027	0,001572	0,000918	22134784000	4689706468	6529595	317	0	0	133	2,367445e-001	3,780771e-002	-4,432849e-009	-0,000000e+000	7,689862e-023	2,611375e+000	1,244586e+004
2542	5;1*6;2*11;3*10;4*9;7*8	1,938974	0,002156	0,001341	61947904000	11334144356	26500049	1097	0	0	438	1,893824e+000	2,568792e-001	3,201971e-007	-0,000000e+000	3,928807e-023	5,028982e+000	2,158741e+004
2543	5;1*7;2*6;3*8;4*10;9*11	0,788854	0,001080	0,000557	22687744000	5155612913	10811048	1111	0	0	180	6,581094e-001	2,189983e-002	-3,239572e-007	-0,000000e+000	5,720315e-024	1,596797e+000	1,184533e+004
2544	5;1*7;2*6;3*8;4*11;9*10	-0,653027	0,000740	0,000444	19369984000	4351732159	6758246	146	0	0	142	-5,722567e-001	-2,459034e-002	2,547977e-014	-0,000000e+000	-2,688929e-024	1,338463e+000	6,035607e+003
2545	5;1*7;2*6;3*9;4*10;8*11	-0,839094	0,000679	0,000407	14393344000	2673904877	9798150	730	0	0	68	-7,871869e-001	-1,151933e-001	-6,787235e-010	-0,000000e+000	3,951385e-024	9,698132e-001	6,915153e+003
2546	5;1*7;2*6;3*9;4*11;8*10	0,364238	0,000984	0,000494	21028864000	4322256546	17035999	2197	0	0	139	3,256438e-001	3,131852e-002	1,996654e-007	-0,000000e+000	1,896530e-025	1,226544e+000	1,124600e+004
2547	5;1*7;2*6;3*10;4*8;9*11	-1,017850	0,000956	0,000596	17711104000	3615182612	4142959	219	0	0	119	-9,374649e-001	-2,152004e-002	-3,249757e-008	-0,000000e+000	1,325918e-023	2,314199e+000	7,346861e+003
2548	5;1*7;2*6;3*10;4*9;8*11	-0,071053	0,000255	0,000226	7757824000	1395210373	2400226	86	0	0	39	-8,858978e-002	-1,186271e-002	-2,524797e-014	-0,000000e+000	1,192740e-023	5,759003e-001	3,127753e+003
2549	5;1*7;2*6;3*10;4*11;8*9	-0,529046	0,000586	0,000373	13287424000	2551769406	4015736	171	0	0	103	-4,483170e-001	-4,200132e-002	-2,401938e-015	-0,000000e+000	9,293571e-026	1,160992e+000	3,447756e+003
2550	5;1*7;2*6;3*11;4*8;9*10	0,629201	0,001068	0,000627	23240704000	4867076122	11121624	211	0	0	146	5,959710e-001	2,580226e-002	-1,793771e-014	-0,000000e+000	-4,220661e-023	1,918351e+000	8,371074e+003
2551	5;1*7;2*6;3*11;4*9;8*10	-0,665668	0,000691	0,000480	11075584000	2069972180	3505066	129	0	0	72	-5,453177e-001	-1,574485e-002	1,728783e-014	-0,000000e+000	-5,626010e-024	1,583197e+000	4,986277e+003
2552	5;1*7;2*6;3*11;4*10;8*9	0,669281	0,000600	0,000345	19922944000	3506426790	9257360	263	0	0	136	5,346844e-001	3,828727e-003	9,029338e-012	-0,000000e+000	-1,213883e-023	1,623522e+000	6,008579e+003
2553	5;1*7;2*8;3*6;4*10;9*11	-0,086574	0,000704	0,000497	18264064000	3931734103	1933714	177	0	0	91	-4,022262e-002	-2,090432e-002	-1,215979e-015	-0,000000e+000	2,733972e-022	2,292974e+000	5,413070e+003
2554	5;1*7;2*8;3*6;4*11;9*10	-0,529066	0,000755	0,000511	19922944000	4949559796	8213218	177	0	0	156	-4,648562e-001	-4,610254e-002	4,579989e-010	-0,000000e+000	-4,288103e-022	2,002018e+000	5,568454e+003
2555	5;1*7;2*8;3*9;4*10;6*11	-1,285803	0,001428	0,000868	39276544000	6548780920	34206730	1227	0	0	234	-1,193563e+000	-2,536872e-001	-2,986319e-006	-0,000000e+000	-2,311718e-024	2,441087e+000	1,273870e+004
2556	5;1*7;2*8;3*9;4*11;6*10	-1,496839	0,000961	0,000536	29876224000	4114588259	10472137	742	0	0	183	-1,332372e+000	-2,100001e-001	2,595494e-010	-0,000000e+000	-1,106826e-023	1,562498e+000	8,176575e+003
2557	5;1*7;2*8;3*10;4*6;9*11	-1,336577	0,001070	0,000796	28217344000	7176447378	6014574	392	0	0	193	-1,050668e+000	-2,843590e-002	8,170622e-013	-0,000000e+000	-1,751144e-023	3,917622e+000	7,612112e+003
2558	5;1*7;2*8;3*10;4*9;6*11	0,549769	0,000539	0,000339	8863744000	1656790967	4673012	172	0	0	67	5,182018e-001	5,032880e-002	-8,474331e-010	-0,000000e+000	-9,115975e-026	7,135373e-001	3,373604e+003
2559	5;1*7;2*8;3*10;4*11;6*9	-0,135698	0,000219	0,000124	17158144000	4766243294	8090596	274	0	0	114	-1,207259e-001	1,937245e-002	-1,316185e-010	-0,000000e+000	-6,151902e-025	4,131775e-001	5,911057e+003
2560	5;1*7;2*8;3*11;4*6;9*10	2,801537	0,001330	0,000841	28217344000	7298859379	21854698	257	0	0	209	2,359754e+000	1,747724e-001	1,721913e-005	-0,000000e+000	7,940639e-019	4,153628e+000	1,111637e+004
2561	5;1*7;2*8;3*11;4*9;6*10	0,625814	0,000331	0,000188	8863744000	1555394001	1542704	165	0	0	51	5,639415e-001	1,639330e-002	1,055882e-027	-0,000000e+000	-6,638896e-025	7,161646e-001	2,597476e+003
2562	5;1*7;2*8;3*11;4*10;6*9	-0,155535	0,000301	0,000179	15499264000	3268631388	4047082	371	0	0	101	-1,552941e-001	-2,971650e-002	3,031703e-024	-0,000000e+000	-9,420111e-026	4,973455e-001	4,620111e+003
2563	5;1*7;2*9;3*6;4*10;8*11	-0,105629	0,000173	0,000118	8310784000	2095813001	810818	32	0	0	54	-9,793210e-002	-1,721968e-003	2,927795e-016	-0,000000e+000	1,236683e-022	4,500014e-001	3,361724e+003
2564	5;1*7;2*9;3*6;4*11;8*10	0,149112	0,000685	0,000448	8863744000	2002249024	3236114	234	0	0	59	2,106047e-001	3,933335e-003	5,299126e-011	-0,000000e+000	8,376297e-023	1,362876e+000	6,169085e+003
2565	5;1*7;2*9;3*8;4*10;6*11	0,857864	0,000583	0,000339	9416704000	1637868800	4822004	171	0	0	42	7,751444e-001	5,992775e-002	2,959279e-008	-0,000000e+000	1,242409e-025	9,937289e-001	3,365896e+003
2566	5;1*7;2*9;3*8;4*11;6*10	0,040322	0,000365	0,000211	6098944000	1277224963	4605071	217	0	0	31	3,695655e-002	7,959404e-003	-1,185473e-009	-0,000000e+000	1,732222e-027	4,417243e-001	3,710324e+003
2567	5;1*7;2*9;3*10;4*6;8*11	0,264803	0,000804	0,000490	21028864000	5277924408	4305651	199	0	0	157	3,149010e-001	3,058929e-002	-1,355963e-009	-0,000000e+000	2,446594e-025	1,380990e+000	6,170091e+003
2568	5;1*7;2*9;3*10;4*8;6*11	0,357903	0,000549	0,000309	6651904000	1617919739	5640249	439	0	0	29	3,582439e-001	5,837080e-002	-4,450333e-007	-0,000000e+000	3,181005e-025	6,046393e-001	5,339511e+003
2569	5;1*7;2*9;3*10;4*11;6*8	-0,189086	0,000976	0,000652	21581824000	4000251082	8786920	501	0	0	151	-1,831738e-001	-1,136192e-001	3,435455e-009	-0,000000e+000	1,506372e-025	1,406950e+000	6,271338e+003
2570	5;1*7;2*9;3*11;4*6;8*10	-1,306879	0,001064	0,000723	26005504000	6287888822	5945358	353	0	0	197	-1,036345e+000	-4,398371e-002	-4,636351e-009	-0,000000e+000	5,024364e-022	2,986726e+000	6,811869e+003
2571	5;1*7;2*9;3*11;4*8;6*10	0,176652	0,000251	0,000154	9416704000	2706752600	5372246	207	0	0	62	1,764768e-001	2,744461e-003	5,419822e-013	-0,000000e+000	4,973459e-025	3,999158e-001	8,653355e+003
2572	5;1*7;2*9;3*11;4*10;6*8	0,271968	0,000754	0,000423	20475904000	3601511079	4713271	347	0	0	123	2,419665e-001	5,611142e-002	1,019217e-013	-0,000000e+000	-7,913023e-026	9,470644e-001	6,142177e+003
2573	5;1*7;2*10;3*6;4*8;9*11	3,044369	0,001892	0,001155	33193984000	8480970573	8710317	1039	0	0	255	2,987430e+000	3,715470e-002	-5,306271e-011	-0,000000e+000	3,990358e-022	4,923319e+000	2,178227e+004
2574	5;1*7;2*10;3*6;4*9;8*11	0,755240	0,000324	0,000206	5545984000	1442123029	2292324	861	0	0	41	6,806003e-001	1,182606e-002	1,490622e-010	-0,000000e+000	2,602276e-024	7,931455e-001	4,301256e+003
2575	5;1*7;2*10;3*6;4*11;8*9	-0,006092	0,000562	0,000377	13287424000	2889322787	2832320	55	0	0	81	-1,124857e-001	-4,019092e-002	5,340612e-028	-0,000000e+000	-3,119321e-023	1,615529e+000	3,475916e+003
2576	5;1*7;2*10;3*8;4*6;9*11	-2,530772	0,001425	0,001165	34299904000	8980047930	6273724	334	0	0	251	-2,351174e+000	-1,500019e-001	2,503192e-017	-0,000000e+000	-2,214663e-021	6,507060e+000	1,051802e+004
2577	5;1*7;2*10;3*8;4*9;6*11	-0,580827	0,000727	0,000361	14946304000	3074309181	7815315	341	0	0	110	-5,251854e-001	-9,563452e-004	7,373308e-007	-0,000000e+000	-7,314889e-024	8,191589e-001	7,625325e+003
2578	5;1*7;2*10;3*8;4*11;6*9	0,322732	0,000208	0,000136	6098944000	1406190671	767106	47	0	0	45	2,913855e-001	4,518996e-004	-3,254849e-028	-0,000000e+000	8,520671e-026	4,148921e-001	2,674264e+003
2579	5;1*7;2*10;3*9;4*6;8*11	-0,867483	0,000497	0,000353	14393344000	3648063630	3263453	168	0	0	110	-7,196166e-001	-2,017920e-002	-5,242578e-012	-0,000000e+000	-2,633653e-024	1,222068e+000	4,829713e+003
2580	5;1*7;2*10;3*9;4*8;6*11	-0,985943	0,000834	0,000471	9416704000	2283836120	6808426	438	0	0	67	-9,381785e-001	-7,659656e-002	1,936807e-007	-0,000000e+000	-4,460342e-025	1,138273e+000	6,711630e+003
2581	5;1*7;2*10;3*9;4*11;6*8	0,601611	0,000492	0,000311	8310784000	1480657493	1813502	147	0	0	59	4,519446e-001	1,324993e-002	1,853370e-012	-0,000000e+000	2,336191e-025	1,146512e+000	2,864009e+003
2582	5;1*7;2*10;3*11;4*6;8*9	1,501865	0,000784	0,000596	22687744000	5500832294	13636180	225	0	0	169	1,204148e+000	1,092494e-001	-4,786233e-006	-0,000000e+000	-9,051867e-022	3,083563e+000	5,125417e+003
2583	5;1*7;2*10;3*11;4*8;6*9	-0,552643	0,000281	0,000202	7204864000	1304863016	1884666	163	0	0	48	-4,709833e-001	-7,373081e-003	3,727228e-012	-0,000000e+000	-5,992174e-026	6,750891e-001	2,500707e+003
2584	5;1*7;2*10;3*11;4*9;6*8	-0,136654	0,000396	0,000265	8310784000	1507784118	1337553	145	0	0	50	-9,328332e-002	-7,217933e-003	-1,818164e-015	-0,000000e+000	7,019829e-026	9,028507e-001	2,438028e+003
2585	5;1*7;2*11;3*6;4*8;9*10	-2,831557	0,002273	0,001090	61947904000	16631568129	32644904	969	0	0	415	-2,855639e+000	-4,096797e-001	-2,323529e-005	-0,000000e+000	8,187227e-022	4,854251e+000	3,435876e+004
2586	5;1*7;2*11;3*6;4*9;8*10	1,676328	0,001242	0,000842	18264064000	4143819012	5492276	613	0	0	130	1,600701e+000	1,426970e-002	-9,118300e-011	-0,000000e+000	2,880388e-023	2,633631e+000	1,153155e+004
2587	5;1*7;2*11;3*6;4*10;8*9	-2,097799	0,000994	0,000697	23240704000	4336218246	3105407	144	0	0	170	-1,877189e+000	-1,093033e-001	-2,120453e-014	-0,000000e+000	-4,762707e-021	2,690713e+000	6,778504e+003
2588	5;1*7;2*11;3*8;4*6;9*10	2,009498	0,001637	0,001222	47017984000	12229169611	38955032	302	0	0	311	1,982866e+000	6,196179e-001	8,735721e-005	-0,000000e+000	-2,351417e-023	6,391109e+000	1,325135e+004
2589	5;1*7;2*11;3*8;4*9;6*10	-0,397746	0,000692	0,000336	17158144000	3343073757	2515183	278	0	0	114	-3,773567e-001	6,780694e-003	-1,144969e-030	-0,000000e+000	-2,424866e-021	1,013401e+000	5,614214e+003
2590	5;1*7;2*11;3*8;4*10;6*9	-0,389793	0,000343	0,000185	7204864000	1760235589	814824	103	0	0	35	-3,502476e-001	-1,224641e-003	4,472901e-037	-0,000000e+000	-5,243165e-024	5,036230e-001	3,267603e+003
2591	5;1*7;2*11;3*9;4*6;8*10	-0,748108	0,001258	0,000970	24346624000	6116704030	6287492	378	0	0	190	-8,810188e-001	-9,329120e-002	-5,755835e-013	-0,000000e+000	4,361848e-025	4,065166e+000	8,463837e+003
2592	5;1*7;2*11;3*9;4*8;6*10	-0,205248	0,000649	0,000278	18264064000	4604448033	3960090	235	0	0	109	-1,940127e-001	-6,658488e-003	-1,209667e-010	-0,000000e+000	3,315345e-023	6,920170e-001	1,021130e+004
2593	5;1*7;2*11;3*9;4*10;6*8	1,293863	0,000908	0,000537	19922944000	3848027039	3363725	297	0	0	126	1,201100e+000	3,860874e-002	3,417610e-017	-0,000000e+000	5,987790e-024	1,730728e+000	6,608266e+003
2594	5;1*7;2*11;3*10;4*6;8*9	0,661235	0,001303	0,000977	31535104000	7608334532	18788564	314	0	0	243	6,806463e-001	1,860467e-001	9,433489e-005	-0,000000e+000	5,707909e-020	4,660705e+000	8,818139e+003
2595	5;1*7;2*11;3*10;4*8;6*9	-0,078328	0,000684	0,000321	16605184000	4077533715	2217654	283	0	0	112	-6,828976e-002	-8,359162e-004	-2,309253e-012	-0,000000e+000	-2,790506e-021	8,596361e-001	5,806269e+003
2596	5;1*7;2*11;3*10;4*9;6*8	-0,547303	0,001132	0,000561	21028864000	4943403899	10435591	544	0	0	151	-5,151852e-001	-4,814379e-002	-8,560978e-009	-0,000000e+000	4,934955e-023	1,834404e+000	9,797231e+003
2597	5;1*8;2*6;3*7;4*10;9*11	1,598950	0,001266	0,000790	19922944000	5533053277	4842890	175	0	0	120	1,520517e+000	4,820657e-004	2,568678e-010	-0,000000e+000	4,967754e-022	2,754369e+000	1,012098e+004
2598	5;1*8;2*6;3*7;4*11;9*10	-1,167012	0,001294	0,000740	23240704000	7090469472	15057210	156	0	0	157	-1,110344e+000	-3,058164e-002	4,505415e-011	-0,000000e+000	-1,066366e-018	2,298713e+000	1,116690e+004
2599	5;1*8;2*6;3*9;4*10;7*11	-0,784785	0,000456	0,000313	9416704000	1883222388	6433734	359	0	0	59	-7,327889e-001	-6,198999e-002	-2,227379e-010	-0,000000e+000	-5,354518e-025	9,529499e-001	6,887780e+003
2600	5;1*8;2*6;3*9;4*11;7*10	0,306953	0,000158	0,000102	10522624000	2630750130	1796513	110	0	0	70	2,587424e-001	2,917614e-003	4,754742e-012	-0,000000e+000	1,113255e-023	4,480637e-001	5,029778e+003
2601	5;1*8;2*6;3*10;4*7;9*11	4,135212	0,001837	0,001166	32641024000	8372838970	7609341	1094	0	0	199	4,005123e+000	5,794936e-002	2,159182e-011	-0,000000e+000	1,333980e-022	4,822724e+000	1,983285e+004
2602	5;1*8;2*6;3*10;4*9;7*11	0,836412	0,000275	0,000213	7757824000	1671669142	4916541	240	0	0	46	7,616768e-001	4,733599e-002	9,691700e-010	-0,000000e+000	2,934382e-024	8,601799e-001	5,822602e+003
2603	5;1*8;2*6;3*10;4*11;7*9	0,497098	0,000714	0,000333	19369984000	3795269599	3985365	274	0	0	114	4,446367e-001	3,166672e-002	3,666410e-010	-0,000000e+000	2,616838e-023	9,609753e-001	6,126487e+003
2604	5;1*8;2*6;3*11;4*7;9*10	-3,991590	0,002324	0,001343	44253184000	11200358278	20307860	520	0	0	295	-3,922324e+000	-3,961629e-001	-3,090814e-007	-0,000000e+000	-3,385154e-023	4,613246e+000	2,514809e+004
2605	5;1*8;2*6;3*11;4*9;7*10	-0,039643	0,000287	0,000165	4440064000	1264603701	1818871	83	0	0	35	-3,964474e-002	-4,011328e-003	2,233630e-012	-0,000000e+000	1,493362e-024	3,399335e-001	3,674674e+003
2606	5;1*8;2*6;3*11;4*10;7*9	-0,671912	0,000710	0,000468	11075584000	1668293286	2955530	159	0	0	87	-5,077053e-001	-1,452432e-002	-6,744987e-014	-0,000000e+000	2,898231e-024	1,521290e+000	4,102603e+003
2607	5;1*8;2*7;3*6;4*10;9*11	2,564509	0,002020	0,001141	47570944000	12355737264	9233255	531	0	0	324	2,405502e+000	1,147036e-001	9,514550e-010	-0,000000e+000	1,587083e-020	4,707298e+000	1,919268e+004
2608	5;1*8;2*7;3*6;4*11;9*10	-2,088217	0,002054	0,001243	53653504000	14855293464	30853576	533	0	0	391	-2,047660e+000	-3,489263e-001	-2,657424e-006	-0,000000e+000	-1,779004e-019	4,289295e+000	2,026840e+004
2609	5;1*8;2*7;3*9;4*10;6*11	1,366067	0,000679	0,000479	13287424000	1873563488	6833966	351	0	0	65	1,252382e+000	1,402080e-001	2,353906e-010	-0,000000e+000	6,686497e-024	1,421820e+000	4,199675e+003
2610	5;1*8;2*7;3*9;4*11;6*10	0,100143	0,000373	0,000216	4440064000	1107371701	4656091	247	0	0	24	9,241587e-002	1,585554e-002	7,460446e-007	-0,000000e+000	-1,693289e-026	4,031355e-001	2,950937e+003
2611	5;1*8;2*7;3*10;4*6;9*11	-2,379689	0,001218	0,001114	33746944000	8516370690	5164569	287	0	0	268	-2,201654e+000	-1,314679e-001	8,765078e-012	-0,000000e+000	2,130945e-022	5,895865e+000	8,746289e+003
2612	5;1*8;2*7;3*10;4*9;6*11	-0,785013	0,000404	0,000248	7757824000	1551491321	6606862	470	0	0	56	-7,219483e-001	-4,823804e-002	1,159532e-006	-0,000000e+000	-1,755379e-024	8,148634e-001	5,181099e+003
2613	5;1*8;2*7;3*10;4*11;6*9	-0,144955	0,000230	0,000146	7757824000	2275291115	8860837	513	0	0	55	-1,499626e-001	-4,766816e-002	-3,312242e-007	-0,000000e+000	-2,996513e-025	3,764120e-001	4,915225e+003
2614	5;1*8;2*7;3*11;4*6;9*10	2,247321	0,001289	0,001192	37064704000	9629885699	31189064	373	0	0	251	2,229988e+000	5,769826e-001	7,363402e-005	-0,000000e+000	1,960415e-023	5,808990e+000	9,310040e+003
2615	5;1*8;2*7;3*11;4*9;6*10	-0,093083	0,000289	0,000164	4993024000	1212216264	4064417	102	0	0	34	-8,579007e-002	1,773300e-002	7,914360e-010	-0,000000e+000	6,420478e-025	3,537674e-001	3,541688e+003
2616	5;1*8;2*7;3*11;4*10;6*9	-0,105247	0,000262	0,000165	7757824000	1858514107	4653424	178	0	0	52	-9,193778e-002	1,440184e-003	-1,485554e-010	-0,000000e+000	-1,018178e-026	3,793927e-001	3,617028e+003
2617	5;1*8;2*9;3*6;4*10;7*11	0,150278	0,000270	0,000163	6651904000	1721600478	4676531	315	0	0	48	1,170392e-001	2,058347e-004	1,221152e-010	-0,000000e+000	1,386327e-023	4,854264e-001	3,597066e+003
2618	5;1*8;2*9;3*6;4*11;7*10	0,031795	0,000161	0,000097	11075584000	4012898734	4895305	100	0	0	69	2,108691e-002	-7,921559e-003	3,364129e-009	-0,000000e+000	8,628188e-024	4,066715e-001	6,521695e+003
2619	5;1*8;2*9;3*7;4*10;6*11	0,166165	0,000472	0,000254	9416704000	1845468730	5574786	181	0	0	67	1,822056e-001	1,858925e-002	5,520119e-012	-0,000000e+000	-1,383305e-025	4,566370e-001	3,633780e+003
2620	5;1*8;2*9;3*7;4*11;6*10	0,260827	0,000432	0,000240	8863744000	1830607416	4835770	241	0	0	65	2,632872e-001	6,607091e-004	-4,674238e-012	-0,000000e+000	1,344412e-024	4,990313e-001	4,596717e+003
2621	5;1*8;2*9;3*10;4*6;7*11	0,482338	0,001103	0,000619	42041344000	9572958436	12905853	721	0	0	248	4,997805e-001	1,692299e-002	1,449382e-011	-0,000000e+000	4,183696e-020	1,606848e+000	9,263315e+003
2622	5;1*8;2*9;3*10;4*7;6*11	-0,861450	0,000465	0,000303	12181504000	3141936442	7992844	269	0	0	62	-8,141597e-001	-1,126174e-001	-7,305138e-008	-0,000000e+000	3,674979e-025	9,508797e-001	5,877235e+003
2623	5;1*8;2*9;3*10;4*11;6*7	0,771454	0,000812	0,000736	21028864000	3568376360	17242016	609	0	0	129	6,676224e-001	1,559913e-001	1,403456e-008	-0,000000e+000	2,036373e-023	1,606509e+000	5,676372e+003
2624	5;1*8;2*9;3*11;4*6;7*10	-0,544172	0,000573	0,000357	16605184000	4241938851	4252503	240	0	0	125	-4,471998e-001	-2,167899e-002	-9,482995e-015	-0,000000e+000	-3,665613e-022	1,056982e+000	4,027542e+003
2625	5;1*8;2*9;3*11;4*7;6*10	0,057508	0,000289	0,000184	3334144000	905450149	3075670	215	0	0	18	4,556477e-002	-4,521148e-003	-2,304181e-008	-0,000000e+000	1,047499e-025	3,760058e-001	2,369263e+003
2626	5;1*8;2*9;3*11;4*10;6*7	-0,698973	0,000910	0,000483	21028864000	3352525160	10674306	447	0	0	142	-5,566214e-001	-4,165493e-002	-2,354187e-011	-0,000000e+000	-6,128695e-025	1,205573e+000	5,034280e+003
2627	5;1*8;2*10;3*6;4*7;9*11	-12,661841	0,002478	0,001809	82960384000	19120015384	18633872	929	0	0	592	-1,061539e+001	-4,933971e-001	9,951828e-014	-0,000000e+000	-1,426798e-020	1,608629e+001	3,030481e+004
2628	5;1*8;2*10;3*6;4*9;7*11	-0,370280	0,000245	0,000147	6651904000	1808366227	2787106	169	0	0	40	-3,364952e-001	-8,591474e-003	-3,501146e-013	-0,000000e+000	3,014769e-024	6,119213e-001	4,946697e+003
2629	5;1*8;2*10;3*6;4*11;7*9	0,117436	0,000733	0,000400	11628544000	2564451236	3136386	296	0	0	84	1,554660e-001	2,680719e-003	-4,676103e-010	-0,000000e+000	-5,178828e-025	1,266340e+000	4,432748e+003
2630	5;1*8;2*10;3*7;4*6;9*11	9,221161	0,001876	0,001754	79642624000	19063085422	25689959	953	0	0	587	7,424173e+000	6,671946e-001	2,019529e-007	-0,000000e+000	1,890815e-019	1,547433e+001	1,724195e+004
2631	5;1*8;2*10;3*7;4*9;6*11	0,525688	0,000280	0,000143	11075584000	2878983941	4911904	187	0	0	61	4,931023e-001	7,898920e-003	1,429648e-010	-0,000000e+000	-2,712925e-023	6,218116e-001	7,454078e+003
2632	5;1*8;2*10;3*7;4*11;6*9	0,085534	0,000230	0,000107	21028864000	7028014512	14912458	728	0	0	123	7,928557e-002	-4,114477e-003	-8,485776e-012	-0,000000e+000	-4,287583e-024	3,764503e-001	2,315453e+004
2633	5;1*8;2*10;3*9;4*6;7*11	0,127436	0,000583	0,000323	15499264000	4093817844	4127260	212	0	0	110	1,186108e-001	1,010460e-002	-2,273586e-014	-0,000000e+000	2,171312e-022	8,921627e-001	5,023103e+003
2634	5;1*8;2*10;3*9;4*7;6*11	0,488415	0,000374	0,000193	7757824000	2262025451	3295649	104	0	0	43	4,647443e-001	2,339669e-002	-5,037650e-010	-0,000000e+000	-3,018450e-025	6,106735e-001	4,413221e+003
2635	5;1*8;2*10;3*9;4*11;6*7	-1,110853	0,000905	0,000463	19369984000	3219403899	8998453	300	0	0	151	-8,878444e-001	-1,192428e-002	-1,754848e-012	-0,000000e+000	-1,488507e-024	1,409205e+000	5,101055e+003
2636	5;1*8;2*10;3*11;4*6;7*9	-1,089932	0,001006	0,000674	24899584000	6127262205	6123957	428	0	0	167	-8,853984e-001	-3,306735e-002	1,029132e-014	-0,000000e+000	9,371780e-023	2,799539e+000	6,293073e+003
2637	5;1*8;2*10;3*11;4*7;6*9	-0,478430	0,000284	0,000182	7757824000	2180023648	1925112	92	0	0	47	-4,272161e-001	4,554237e-003	1,484861e-012	-0,000000e+000	-1,715084e-024	6,693724e-001	3,532717e+003
2638	5;1*8;2*10;3*11;4*9;6*7	0,937187	0,000959	0,000500	27664384000	4564579207	7238364	359	0	0	180	7,929637e-001	4,865567e-002	5,393120e-016	-0,000000e+000	-5,456312e-023	1,489049e+000	6,769474e+003
2639	5;1*8;2*11;3*6;4*7;9*10	13,914757	0,002794	0,001984	103419904000	24299082720	107568032	919	0	0	677	1,208509e+001	2,096567e+000	2,755456e-004	-0,000000e+000	8,819020e-019	1,553133e+001	3,441948e+004
2640	5;1*8;2*11;3*6;4*9;7*10	-0,131180	0,000550	0,000326	7757824000	1921112585	3006958	137	0	0	51	-1,070728e-001	9,105322e-003	1,319771e-011	-0,000000e+000	-1,713601e-023	8,313138e-001	5,561886e+003
2641	5;1*8;2*11;3*6;4*10;7*9	1,613527	0,001132	0,000769	16052224000	3533706148	4818219	596	0	0	110	1,508637e+000	2,709915e-002	3,309611e-009	-0,000000e+000	3,483721e-022	2,209976e+000	9,651979e+003
2642	5;1*8;2*11;3*7;4*6;9*10	-9,217890	0,002159	0,001767	84619264000	21102535499	156876080	1869	0	0	628	-7,850846e+000	-1,929472e+000	-4,521450e-004	-0,000000e+000	-8,989275e-020	1,497126e+001	2,026736e+004
2643	5;1*8;2*11;3*7;4*9;6*10	0,926130	0,000680	0,000434	9969664000	1999672017	3938666	157	0	0	61	8,930751e-001	9,111871e-003	-1,324090e-012	-0,000000e+000	-7,423091e-026	1,136742e+000	5,628037e+003
2644	5;1*8;2*11;3*7;4*10;6*9	0,175114	0,000472	0,000273	9969664000	2098954278	1501600	153	0	0	58	1,671440e-001	-1,342718e-003	-5,585249e-012	-0,000000e+000	-1,400707e-025	5,693342e-001	4,185537e+003
2645	5;1*8;2*11;3*9;4*6;7*10	0,243460	0,000559	0,000268	27111424000	7950250452	3380481	137	0	0	199	2,689821e-001	-2,708508e-003	1,272806e-020	-0,000000e+000	4,108011e-025	1,252946e+000	7,036749e+003
2646	5;1*8;2*11;3*9;4*7;6*10	-0,217082	0,000473	0,000264	8863744000	1912601188	2754543	238	0	0	66	-1,853225e-001	-4,021915e-003	-9,900418e-012	-0,000000e+000	-2,151539e-025	5,868960e-001	5,786898e+003
2647	5;1*8;2*11;3*9;4*10;6*7	-0,185560	0,001261	0,000640	32088064000	5449462393	8725530	450	0	0	183	-2,221497e-001	2,261790e-002	6,433639e-011	-0,000000e+000	-2,507289e-020	1,481151e+000	8,805723e+003
2648	5;1*8;2*11;3*10;4*6;7*9	-0,611753	0,001219	0,000786	33193984000	8077096652	5882294	411	0	0	259	-6,791727e-001	-7,973554e-002	-8,987695e-014	-0,000000e+000	-1,848667e-021	3,659065e+000	8,331675e+003
2649	5;1*8;2*11;3*10;4*7;6*9	-0,338950	0,000780	0,000467	9416704000	2562275670	2414050	180	0	0	66	-3,367639e-001	1,225719e-002	8,449824e-014	-0,000000e+000	-4,632654e-025	9,631677e-001	5,690936e+003
2650	5;1*8;2*11;3*10;4*9;6*7	-3,622746	0,002718	0,001793	136044544000	19386681281	33257341	2513	0	0	944	-3,404099e+000	-3,846274e-001	-7,912945e-009	-0,000000e+000	1,424136e-020	6,343316e+000	3,202606e+004
2651	5;1*9;2*6;3*7;4*10;8*11	-0,559935	0,000640	0,000344	9416704000	2550682943	4150600	238	0	0	47	-5,265132e-001	-5,955353e-002	-1,036181e-010	-0,000000e+000	3,396816e-025	9,425722e-001	8,970640e+003
2652	5;1*9;2*6;3*7;4*11;8*10	0,890883	0,000982	0,000602	14393344000	4083684694	4168122	124	0	0	104	8,568000e-001	2,718255e-002	1,239786e-011	-0,000000e+000	5,760558e-022	1,962645e+000	8,563795e+003
2653	5;1*9;2*6;3*8;4*10;7*11	-0,084002	0,000425	0,000157	6651904000	2102492782	3584398	53	0	0	50	-9,902497e-002	-1,207746e-002	-7,717737e-010	-0,000000e+000	6,657115e-023	4,797924e-001	6,543569e+003
2654	5;1*9;2*6;3*8;4*11;7*10	0,493115	0,000216	0,000141	8310784000	1664397756	750996	37	0	0	59	3,988940e-001	7,698594e-004	2,348889e-037	-0,000000e+000	1,297409e-023	6,135296e-001	3,296909e+003
2655	5;1*9;2*6;3*10;4*7;8*11	0,713939	0,000367	0,000231	12734464000	3542609738	3972267	188	0	0	73	6,489528e-001	-2,611548e-003	-1,211580e-011	-0,000000e+000	1,471266e-024	9,729115e-001	7,405264e+003
2656	5;1*9;2*6;3*10;4*8;7*11	0,195837	0,000396	0,000183	11075584000	3253197107	6917211	358	0	0	69	1,781550e-001	-5,814195e-003	-1,526644e-012	-0,000000e+000	2,520278e-022	4,796485e-001	1,159818e+004
2657	5;1*9;2*6;3*10;4*11;7*8	-0,490454	0,000558	0,000321	12734464000	2186097390	4359645	159	0	0	77	-4,018370e-001	-3,739636e-002	-7,893142e-011	-0,000000e+000	-6,262323e-024	8,970668e-001	3,353097e+003
2658	5;1*9;2*6;3*11;4*7;8*10	2,590908	0,001895	0,001019	28770304000	7005325975	7614261	916	0	0	187	2,514248e+000	3,691119e-002	1,168906e-011	-0,000000e+000	3,760983e-020	3,276143e+000	1,836601e+004
2659	5;1*9;2*6;3*11;4*8;7*10	0,060829	0,000460	0,000244	6651904000	1531148502	1691896	68	0	0	49	5,327407e-002	-5,163094e-004	4,399215e-012	-0,000000e+000	1,012136e-024	5,575998e-001	4,675447e+003
2660	5;1*9;2*6;3*11;4*10;7*8	0,400069	0,000730	0,000404	13287424000	2860637043	11538915	1266	0	0	98	4,193423e-001	8,550048e-003	-2,854760e-010	-0,000000e+000	-4,665449e-021	1,503790e+000	6,738833e+003
2661	5;1*9;2*7;3*6;4*10;8*11	0,465442	0,000431	0,000236	9969664000	2515297901	1122932	53	0	0	66	4,281455e-001	1,309723e-002	1,504586e-018	-0,000000e+000	-1,030116e-024	7,744411e-001	3,730302e+003
2662	5;1*9;2*7;3*6;4*11;8*10	1,022941	0,001479	0,000956	24899584000	6212492250	5048210	309	0	0	167	1,048415e+000	4,503007e-002	1,567941e-010	-0,000000e+000	8,194893e-022	3,086253e+000	1,140468e+004
2663	5;1*9;2*7;3*8;4*10;6*11	1,242906	0,000755	0,000468	16052224000	2629776346	5406775	289	0	0	89	1,181410e+000	6,676573e-002	1,129078e-007	-0,000000e+000	-3,167484e-025	1,341555e+000	5,931508e+003
2664	5;1*9;2*7;3*8;4*11;6*10	0,019280	0,000756	0,000415	11075584000	2150506962	4797445	198	0	0	67	8,187737e-002	-8,581839e-004	1,806380e-013	-0,000000e+000	-1,783981e-024	7,285147e-001	5,656930e+003
2665	5;1*9;2*7;3*10;4*6;8*11	-0,497247	0,000360	0,000272	11075584000	2947052279	1599519	52	0	0	73	-4,288209e-001	-1,042562e-002	-5,975219e-016	-0,000000e+000	-2,330487e-023	1,189090e+000	3,190607e+003
2666	5;1*9;2*7;3*10;4*8;6*11	-0,625883	0,000306	0,000196	4440064000	968186828	1524822	70	0	0	33	-5,688776e-001	-5,660669e-003	-1,165426e-011	-0,000000e+000	-1,619303e-025	6,562567e-001	2,649269e+003
2667	5;1*9;2*7;3*10;4*11;6*8	0,324363	0,000763	0,000441	13287424000	2549866652	5033414	246	0	0	91	2,991278e-001	7,641502e-002	9,832551e-013	-0,000000e+000	-6,894673e-023	8,794884e-001	5,118864e+003
2668	5;1*9;2*7;3*11;4*6;8*10	-1,415063	0,001400	0,000966	34299904000	8382756911	6120236	298	0	0	241	-1,467492e+000	-1,074578e-001	5,368949e-011	-0,000000e+000	9,436901e-022	4,309579e+000	9,874664e+003
2669	5;1*9;2*7;3*11;4*8;6*10	0,292900	0,000407	0,000245	5545984000	1415227495	1935741	91	0	0	33	2,746312e-001	2,619442e-003	7,410096e-014	-0,000000e+000	-1,852873e-026	5,545831e-001	4,306429e+003
2670	5;1*9;2*7;3*11;4*10;6*8	-0,983167	0,000768	0,000531	11075584000	2036806582	4421541	403	0	0	66	-8,160596e-001	-1,797833e-002	7,773045e-013	-0,000000e+000	-4,714470e-023	1,528116e+000	5,388516e+003
2671	5;1*9;2*8;3*6;4*10;7*11	0,351063	0,000310	0,000208	3887104000	871437896	2646312	208	0	0	21	3,007116e-001	2,889672e-002	3,513012e-010	-0,000000e+000	1,142272e-025	5,755873e-001	2,518967e+003
2672	5;1*9;2*8;3*6;4*11;7*10	0,107575	0,000331	0,000193	6098944000	1653049023	1819659	67	0	0	28	1,001788e-001	-2,259771e-003	-3,551907e-008	-0,000000e+000	6,136928e-025	4,704941e-001	3,035504e+003
2673	5;1*9;2*8;3*7;4*10;6*11	-1,514462	0,000679	0,000402	16052224000	3096133367	8608728	359	0	0	119	-1,412891e+000	-1,372615e-001	-6,560440e-008	-0,000000e+000	-3,065440e-021	1,563708e+000	5,975658e+003
2674	5;1*9;2*8;3*7;4*11;6*10	0,326077	0,000519	0,000358	11075584000	1885642741	4224305	233	0	0	82	2,804844e-001	7,454053e-002	1,041448e-009	-0,000000e+000	2,095618e-024	8,569870e-001	4,335536e+003
2675	5;1*9;2*8;3*10;4*6;7*11	0,301972	0,000703	0,000413	14393344000	3135332791	4484841	181	0	0	102	3,123632e-001	1,647145e-002	4,818269e-014	-0,000000e+000	7,144562e-026	1,145655e+000	3,633805e+003
2676	5;1*9;2*8;3*10;4*7;6*11	0,285889	0,000292	0,000142	10522624000	3083679127	6691562	159	0	0	72	2,664710e-001	3,559813e-002	-5,318223e-009	-0,000000e+000	-8,406293e-026	5,200523e-001	5,461771e+003
2677	5;1*9;2*8;3*10;4*11;6*7	-0,464926	0,000750	0,000436	17158144000	2905695544	9516562	366	0	0	106	-4,377435e-001	-1,156399e-001	-2,572929e-013	-0,000000e+000	-1,690955e-023	1,025741e+000	4,296087e+003
2678	5;1*9;2*8;3*11;4*6;7*10	-0,164968	0,000518	0,000332	13840384000	3461692991	3507268	108	0	0	105	-6,758612e-002	8,115425e-004	-4,736368e-018	-0,000000e+000	-7,816421e-025	1,049314e+000	4,096212e+003
2679	5;1*9;2*8;3*11;4*7;6*10	-0,295187	0,000268	0,000169	6098944000	2018506707	3382079	273	0	0	42	-2,841100e-001	-1,578172e-002	-7,515339e-011	-0,000000e+000	-1,102342e-024	4,595572e-001	4,831808e+003
2680	5;1*9;2*8;3*11;4*10;6*7	1,447641	0,000642	0,000450	13287424000	2565026828	20691000	4446	0	0	87	1,302279e+000	1,032002e-001	8,661096e-009	-0,000000e+000	9,445198e-024	1,577942e+000	6,359253e+003
2681	5;1*9;2*10;3*6;4*7;8*11	-2,512711	0,000989	0,000547	23240704000	5991741901	7258215	350	0	0	148	-2,027754e+000	-4,049040e-002	1,792395e-011	-0,000000e+000	-3,897662e-020	3,686369e+000	6,920834e+003
2682	5;1*9;2*10;3*6;4*8;7*11	0,913144	0,000501	0,000309	8310784000	2167507852	2555691	167	0	0	39	8,303662e-001	9,371985e-003	6,143540e-011	-0,000000e+000	7,637890e-024	1,113205e+000	5,430634e+003
2683	5;1*9;2*10;3*6;4*11;7*8	-0,341217	0,000598	0,000366	11628544000	2299215523	2414687	137	0	0	72	-3,469962e-001	-2,977601e-002	-1,140035e-008	-0,000000e+000	-2,834705e-023	1,358807e+000	3,123195e+003
2684	5;1*9;2*10;3*7;4*6;8*11	0,149982	0,000780	0,000536	28770304000	6865044457	7607743	347	0	0	209	-3,214159e-002	1,338685e-002	-7,254593e-016	-0,000000e+000	-7,766586e-023	3,087218e+000	4,648793e+003
2685	5;1*9;2*10;3*7;4*8;6*11	-0,685117	0,000511	0,000290	9416704000	2667560697	14165373	1761	0	0	68	-6,478401e-001	-5,277901e-002	-9,654684e-006	-0,000000e+000	-1,129583e-024	9,912972e-001	8,945209e+003
2686	5;1*9;2*10;3*7;4*11;6*8	-0,555555	0,000456	0,000299	9416704000	2198093715	7833638	838	0	0	67	-4,830190e-001	4,769138e-003	-4,364988e-008	-0,000000e+000	-8,367503e-025	9,842813e-001	6,036232e+003
2687	5;1*9;2*10;3*8;4*6;7*11	-0,740802	0,000524	0,000319	13840384000	3813665466	3032216	156	0	0	92	-6,258724e-001	-6,379508e-003	-4,274966e-019	-0,000000e+000	-5,734462e-025	1,285444e+000	4,829953e+003
2688	5;1*9;2*10;3*8;4*7;6*11	0,053908	0,000400	0,000241	7757824000	2314192459	3227846	151	0	0	46	5,274890e-002	2,338722e-002	1,347279e-010	-0,000000e+000	-2,335461e-026	5,315369e-001	3,700381e+003
2689	5;1*9;2*10;3*8;4*11;6*7	0,351043	0,000712	0,000405	15499264000	2766666614	4549931	214	0	0	84	2,458818e-001	-2,759816e-002	-3,257109e-008	-0,000000e+000	1,985803e-024	1,024459e+000	4,017941e+003
2690	5;1*9;2*10;3*11;4*6;7*8	1,786578	0,000813	0,000577	25452544000	6708143256	19873625	522	0	0	167	1,403902e+000	7,740200e-002	-1,061081e-006	-0,000000e+000	2,714358e-023	3,340806e+000	6,235958e+003
2691	5;1*9;2*10;3*11;4*7;6*8	1,314856	0,000683	0,000496	16605184000	3613078438	4856391	361	0	0	98	1,132242e+000	3,067069e-002	2,999253e-021	-0,000000e+000	3,155738e-023	2,268906e+000	3,773598e+003
2692	5;1*9;2*10;3*11;4*8;6*7	-1,292386	0,000702	0,000499	19369984000	3848349262	11910411	420	0	0	124	-1,071457e+000	-3,831653e-003	-3,132215e-014	-0,000000e+000	-8,953029e-021	2,099806e+000	3,678476e+003
2693	5;1*9;2*11;3*6;4*7;8*10	-9,745304	0,002577	0,001463	86831104000	19708862405	21783668	970	0	0	639	-8,555723e+000	-3,811978e-001	-1,969221e-014	-0,000000e+000	-1,250518e-020	1,077427e+001	3,003146e+004
2694	5;1*9;2*11;3*6;4*8;7*10	0,972872	0,001147	0,000582	17711104000	4297109369	5028648	328	0	0	122	9,339200e-001	5,159748e-003	-5,591605e-013	-0,000000e+000	1,184367e-021	1,737844e+000	1,030848e+004
2695	5;1*9;2*11;3*6;4*10;7*8	-1,966695	0,001182	0,000758	18264064000	3847207060	6152669	371	0	0	125	-1,906668e+000	-9,732302e-002	4,514638e-012	-0,000000e+000	-2,429037e-021	2,573119e+000	8,647536e+003
2696	5;1*9;2*11;3*7;4*6;8*10	5,762431	0,001809	0,001485	86831104000	20286136555	28298053	1056	0	0	660	5,008262e+000	4,944774e-001	6,535296e-010	-0,000000e+000	2,631721e-020	9,655887e+000	1,742346e+004
2697	5;1*9;2*11;3*7;4*8;6*10	-1,637439	0,000854	0,000556	19369984000	3917768226	3528806	504	0	0	143	-1,552824e+000	-1,139782e-002	-1,325909e-011	-0,000000e+000	-2,317421e-020	1,946701e+000	7,856803e+003
2698	5;1*9;2*11;3*7;4*10;6*8	0,159863	0,001055	0,000628	13287424000	2690873044	5784941	559	0	0	91	1,366115e-001	-5,384798e-003	4,991792e-013	-0,000000e+000	1,684462e-024	1,586786e+000	8,763431e+003
2699	5;1*9;2*11;3*8;4*6;7*10	-1,397562	0,000742	0,000493	16052224000	4206662413	1961379	79	0	0	118	-1,217281e+000	-2,065284e-002	-8,355835e-024	-0,000000e+000	-2,112135e-023	1,976569e+000	4,778490e+003
2700	5;1*9;2*11;3*8;4*7;6*10	0,241421	0,000703	0,000362	12181504000	2926104335	1581048	106	0	0	82	2,160638e-001	1,007996e-002	-4,523113e-028	-0,000000e+000	3,707594e-024	8,864615e-001	4,907713e+003
2701	5;1*9;2*11;3*8;4*10;6*7	-0,904596	0,000789	0,000504	18264064000	3199553094	4632281	424	0	0	117	-7,900805e-001	-4,277330e-003	-2,887176e-013	-0,000000e+000	-4,872594e-022	1,734532e+000	5,843650e+003
2702	5;1*9;2*11;3*10;4*6;7*8	2,388409	0,001789	0,001139	65265664000	15333854155	32027402	857	0	0	461	2,190425e+000	2,310079e-001	3,455498e-005	-0,000000e+000	-7,352967e-020	5,809485e+000	1,490104e+004
2703	5;1*9;2*11;3*10;4*7;6*8	-0,173644	0,000969	0,000644	18817024000	4318260670	5134404	308	0	0	143	1,986373e-002	1,683003e-002	-1,380899e-012	-0,000000e+000	1,735171e-021	2,735539e+000	6,187389e+003
2704	5;1*9;2*11;3*10;4*8;6*7	-1,901407	0,000721	0,000483	22687744000	4282462258	11070818	354	0	0	153	-1,613203e+000	-3,769677e-002	-3,872833e-016	-0,000000e+000	-2,855535e-023	2,741427e+000	4,337959e+003
2705	5;1*10;2*6;3*7;4*8;9*11	-6,785070	0,002245	0,001281	56418304000	14889200481	29175084	1930	0	0	375	-5,934814e+000	-4,709316e-001	-4,709535e-006	-0,000000e+000	-7,114480e-024	8,787016e+000	2,285887e+004
2706	5;1*10;2*6;3*7;4*9;8*11	-0,055641	0,000970	0,000539	11075584000	2687693149	2369735	92	0	0	74	-5,601309e-002	1,009733e-002	1,450667e-014	-0,000000e+000	3,419327e-021	1,389888e+000	6,681961e+003
2707	5;1*10;2*6;3*7;4*11;8*9	-1,738308	0,001408	0,000757	17711104000	5087250802	12481614	753	0	0	114	-1,680286e+000	-1,028789e-001	-2,527207e-006	-0,000000e+000	-3,559766e-022	2,348017e+000	1,182911e+004
2708	5;1*10;2*6;3*8;4*7;9*11	-13,751781	0,003162	0,002106	115585024000	26679299840	27917495	952	0	0	862	-1,176716e+001	-4,107887e-001	-1,813683e-012	-0,000000e+000	-1,297039e-019	1,596917e+001	4,281129e+004
2709	5;1*10;2*6;3*8;4*9;7*11	1,886928	0,001113	0,000661	16052224000	3084770961	5436121	351	0	0	92	1,755357e+000	5,819848e-002	5,482654e-012	-0,000000e+000	2,255704e-023	1,981743e+000	1,133334e+004
2710	5;1*10;2*6;3*8;4*11;7*9	1,431891	0,001198	0,000783	11075584000	2659874010	7851735	659	0	0	81	1,371315e+000	6,023675e-002	9,669073e-007	-0,000000e+000	9,907147e-023	2,094028e+000	1,077787e+004
2711	5;1*10;2*6;3*9;4*7;8*11	1,402896	0,000946	0,000566	14946304000	3619940485	2034047	69	0	0	100	1,334410e+000	1,287220e-002	1,157599e-016	-0,000000e+000	2,346602e-019	1,795663e+000	8,182182e+003
2712	5;1*10;2*6;3*9;4*8;7*11	-0,664837	0,000940	0,000436	13287424000	3279275897	5971465	351	0	0	91	-6,406743e-001	-1,641469e-002	6,860242e-013	-0,000000e+000	7,049221e-022	1,158507e+000	1,131883e+004
2713	5;1*10;2*6;3*9;4*11;7*8	-0,855079	0,000684	0,000594	12181504000	2064003311	1590958	64	0	0	84	-8,202575e-001	-2,681082e-002	-1,502108e-010	-0,000000e+000	-4,554737e-021	1,789305e+000	3,406411e+003
2714	5;1*10;2*6;3*11;4*7;8*9	-2,419377	0,001640	0,001047	31535104000	7278479982	11375055	514	0	0	201	-2,395762e+000	-2,213743e-001	1,975242e-011	-0,000000e+000	-8,531853e-021	3,943302e+000	1,548925e+004
2715	5;1*10;2*6;3*11;4*8;7*9	1,344364	0,001329	0,000781	18264064000	3547752451	7242843	826	0	0	125	1,289847e+000	1,425673e-002	-3,948306e-011	-0,000000e+000	1,017082e-021	2,445428e+000	1,141056e+004
2716	5;1*10;2*6;3*11;4*9;7*8	-2,369454	0,001091	0,000681	16052224000	3032825736	5440616	296	0	0	102	-2,166423e+000	-6,682572e-002	-2,414783e-011	-0,000000e+000	-3,941475e-020	2,704548e+000	7,438953e+003
2717	5;1*10;2*7;3*6;4*8;9*11	-12,715633	0,003071	0,002157	107290624000	24284502757	24150663	837	0	0	819	-1,071385e+001	-3,545761e-001	4,836649e-014	-0,000000e+000	-4,240038e-021	1,591607e+001	4,002926e+004
2718	5;1*10;2*7;3*6;4*9;8*11	0,042670	0,001010	0,000542	15499264000	3804375187	4451775	261	0	0	94	2,861935e-002	-1,906104e-002	-2,084110e-011	-0,000000e+000	1,569431e-024	1,519101e+000	8,633230e+003
2719	5;1*10;2*7;3*6;4*11;8*9	-1,258503	0,001551	0,000881	40935424000	9334666419	9873062	244	0	0	288	-1,265263e+000	-2,115917e-001	-7,806557e-010	-0,000000e+000	-3,155273e-022	3,321475e+000	1,238415e+004
2720	5;1*10;2*7;3*8;4*6;9*11	13,165779	0,002632	0,002202	146550784000	37207562504	48745032	1367	0	0	1034	1,064097e+001	1,173407e+000	-9,055919e-007	-0,000000e+000	1,463030e-022	2,137855e+001	2,959090e+004
2721	5;1*10;2*7;3*8;4*9;6*11	-2,652377	0,001470	0,000903	21581824000	4216300146	8275689	391	0	0	133	-2,539517e+000	-1,975869e-001	-3,879209e-011	-0,000000e+000	-1,787201e-024	2,817392e+000	1,170680e+004
2722	5;1*10;2*7;3*8;4*11;6*9	-0,839498	0,001011	0,000547	13840384000	3289806059	5219416	251	0	0	82	-8,228612e-001	-4,190832e-002	-3,333218e-013	-0,000000e+000	-1,597563e-024	1,001656e+000	9,168221e+003
2723	5;1*10;2*7;3*9;4*6;8*11	-0,114059	0,000963	0,000555	24899584000	6316787903	2010905	94	0	0	160	-6,034978e-002	-1,621398e-002	-1,634107e-019	-0,000000e+000	-3,499439e-018	2,472427e+000	7,311003e+003
2724	5;1*10;2*7;3*9;4*8;6*11	1,325639	0,000768	0,000478	8863744000	2221704830	6732724	669	0	0	62	1,268005e+000	8,233469e-002	1,200648e-006	-0,000000e+000	-1,522836e-025	1,436936e+000	8,369229e+003
2725	5;1*10;2*7;3*9;4*11;6*8	1,284990	0,000899	0,000619	17158144000	3066218462	2323749	166	0	0	132	1,197605e+000	3,406868e-002	2,038985e-010	-0,000000e+000	3,404372e-024	1,797779e+000	6,995627e+003
2726	5;1*10;2*7;3*11;4*6;8*9	1,941484	0,001482	0,000880	41488384000	9606418615	22627659	188	0	0	327	1,912644e+000	3,821431e-001	5,469267e-005	-0,000000e+000	2,191880e-022	4,766917e+000	1,079760e+004
2727	5;1*10;2*7;3*11;4*8;6*9	-0,875571	0,000491	0,000305	11628544000	3521970440	5872168	277	0	0	74	-8,480342e-001	-2,056961e-002	-1,288553e-010	-0,000000e+000	-2,426196e-019	1,057814e+000	8,474159e+003
2728	5;1*10;2*7;3*11;4*9;6*8	0,475930	0,000856	0,000564	9969664000	1941096430	4078218	373	0	0	59	4,132638e-001	2,741321e-003	3,912984e-010	-0,000000e+000	2,366407e-024	1,412915e+000	6,144834e+003
2729	5;1*10;2*8;3*6;4*7;9*11	30,985495	0,003847	0,002947	288661504000	64754519986	120725917	3536	0	0	2126	2,481363e+001	2,071926e+000	6,072098e-006	-0,000000e+000	1,872648e-020	3,397962e+001	5,997331e+004
2730	5;1*10;2*8;3*6;4*9;7*11	-0,151787	0,000478	0,000301	4440064000	1164149038	1240165	62	0	0	25	-1,273527e-001	-3,641718e-003	2,357341e-013	-0,000000e+000	-1,632361e-025	7,729041e-001	3,205006e+003
2731	5;1*10;2*8;3*6;4*11;7*9	0,380416	0,001455	0,000867	26558464000	5749433868	5293624	295	0	0	189	4,251060e-001	4,081388e-002	2,210868e-009	-0,000000e+000	3,415366e-021	2,570561e+000	1,131220e+004
2732	5;1*10;2*8;3*7;4*6;9*11	-18,944460	0,003353	0,003118	263225344000	63021765078	235965490	4353	0	0	2192	-1,536556e+001	-2,770431e+000	-9,573445e-006	-0,000000e+000	1,199237e-022	3,015670e+001	4,713686e+004
2733	5;1*10;2*8;3*7;4*9;6*11	1,199935	0,000594	0,000481	11628544000	2491687241	3881435	187	0	0	87	1,133396e+000	4,277260e-002	3,496837e-010	-0,000000e+000	1,695556e-024	1,375563e+000	6,297623e+003
2734	5;1*10;2*8;3*7;4*11;6*9	0,619111	0,000686	0,000453	7204864000	1793535594	3114422	206	0	0	50	5,748983e-001	6,019708e-004	-1,204672e-005	-0,000000e+000	4,490445e-025	9,086246e-001	4,872612e+003
2735	5;1*10;2*8;3*9;4*6;7*11	-0,907518	0,000965	0,000522	26558464000	7031021588	4879534	331	0	0	182	-8,113837e-001	-1,576212e-002	6,075004e-008	-0,000000e+000	-5,294685e-025	2,008040e+000	8,898028e+003
2736	5;1*10;2*8;3*9;4*7;6*11	-0,368637	0,000491	0,000257	14946304000	4637149510	7535780	228	0	0	103	-3,316385e-001	-2,323874e-003	1,044277e-009	-0,000000e+000	-5,979870e-024	8,233242e-001	8,672003e+003
2737	5;1*10;2*8;3*9;4*11;6*7	-1,327872	0,000915	0,000621	18817024000	3101135658	5049776	285	0	0	117	-1,243576e+000	-6,176548e-002	-1,895036e-015	-0,000000e+000	1,766527e-024	1,863188e+000	5,208789e+003
2738	5;1*10;2*8;3*11;4*6;7*9	-0,864013	0,001194	0,000929	28770304000	6543862764	5338782	285	0	0	238	-9,573905e-001	-6,906111e-002	9,209949e-011	-0,000000e+000	5,377180e-024	4,078600e+000	9,197024e+003
2739	5;1*10;2*8;3*11;4*7;6*9	-0,134167	0,000478	0,000306	11075584000	2679776752	1361969	73	0	0	72	-1,540620e-001	-1,757729e-003	3,240779e-014	-0,000000e+000	-8,880282e-023	8,979037e-001	4,588803e+003
2740	5;1*10;2*8;3*11;4*9;6*7	0,116081	0,000972	0,000629	20475904000	3177821293	4604956	469	0	0	137	4,554041e-002	-5,146279e-004	1,707453e-012	-0,000000e+000	-2,328162e-024	2,090010e+000	6,149936e+003
2741	5;1*10;2*9;3*6;4*7;8*11	-3,871971	0,001323	0,000804	30982144000	7597261490	6628253	348	0	0	210	-3,072211e+000	-6,686262e-002	8,966096e-015	-0,000000e+000	-5,447290e-021	4,602252e+000	1,134736e+004
2742	5;1*10;2*9;3*6;4*8;7*11	1,532943	0,000850	0,000546	14946304000	3378639611	3119793	180	0	0	97	1,391287e+000	5,323549e-003	9,636081e-014	-0,000000e+000	4,235708e-025	1,782472e+000	7,772943e+003
2743	5;1*10;2*9;3*6;4*11;7*8	-1,182735	0,001134	0,000734	26558464000	5608616370	5772353	255	0	0	154	-1,106706e+000	-1,416474e-001	-3,268448e-011	-0,000000e+000	-3,426339e-021	2,612167e+000	9,145749e+003
2744	5;1*10;2*9;3*7;4*6;8*11	2,052425	0,000780	0,000628	25452544000	6266677548	6718038	310	0	0	200	1,480238e+000	7,060929e-002	-8,256174e-015	-0,000000e+000	-7,267983e-022	3,721631e+000	4,917214e+003
2745	5;1*10;2*9;3*7;4*8;6*11	-1,149244	0,000988	0,000524	13840384000	3528773187	5103049	235	0	0	76	-1,079628e+000	1,861766e-002	-2,319712e-010	-0,000000e+000	-8,695156e-021	1,553220e+000	6,720026e+003
2746	5;1*10;2*9;3*7;4*11;6*8	-0,970438	0,001266	0,000687	27111424000	5590842202	6246370	426	0	0	169	-9,048362e-001	2,857006e-002	7,446445e-012	-0,000000e+000	-3,062659e-021	2,061386e+000	1,107802e+004
2747	5;1*10;2*9;3*8;4*6;7*11	-0,221377	0,000935	0,000566	22134784000	5476989105	5242229	411	0	0	134	-1,976595e-001	-1,823198e-002	3,024324e-013	-0,000000e+000	6,740551e-021	1,933859e+000	5,963398e+003
2748	5;1*10;2*9;3*8;4*7;6*11	0,736874	0,001603	0,000940	40382464000	8297590604	9435897	965	0	0	286	5,989869e-001	-3,900884e-002	-2,881168e-009	-0,000000e+000	1,992368e-026	2,221403e+000	1,285814e+004
2749	5;1*10;2*9;3*8;4*11;6*7	3,230127	0,002154	0,001266	81854464000	13009536347	22923213	1497	0	0	567	3,002965e+000	2,477149e-001	3,147010e-010	-0,000000e+000	-1,484232e-019	4,609226e+000	2,075619e+004
2750	5;1*10;2*9;3*11;4*6;7*8	0,605596	0,001357	0,000891	39829504000	9545487750	21022614	523	0	0	306	5,915964e-001	1,849625e-001	1,397782e-005	-0,000000e+000	4,535101e-021	5,235295e+000	1,069367e+004
2751	5;1*10;2*9;3*11;4*7;6*8	-0,504882	0,001000	0,000593	24899584000	5643744897	4764530	388	0	0	186	-2,774870e-001	1,211145e-002	-5,048119e-009	-0,000000e+000	-2,272414e-021	2,807241e+000	6,508338e+003
2752	5;1*10;2*9;3*11;4*8;6*7	-1,874890	0,000590	0,000475	21581824000	4128079437	10577110	348	0	0	160	-1,600245e+000	-3,741856e-002	4,100710e-013	-0,000000e+000	-1,372841e-021	2,693513e+000	4,200113e+003
2753	5;1*10;2*11;3*6;4*7;8*9	12,058328	0,002118	0,001750	62500864000	14433224417	51005329	1008	0	0	450	9,953200e+000	1,268307e+000	7,371443e-005	-0,000000e+000	1,637971e-020	1,365196e+001	1,998087e+004
2754	5;1*10;2*11;3*6;4*8;7*9	-17,330958	0,002436	0,001915	64712704000	13107140930	16166186	993	0	0	482	-1,339116e+001	-2,845303e-001	1,345734e-015	-0,000000e+000	-5,556960e-019	1,814889e+001	2,595801e+004
2755	5;1*10;2*11;3*6;4*9;7*8	12,845068	0,002090	0,001505	82960384000	14376682012	49294287	1029	0	0	577	9,985956e+000	8,873583e-001	2,131923e-006	-0,000000e+000	1,705840e-020	1,460687e+001	2,202387e+004
2756	5;1*10;2*11;3*7;4*6;8*9	-7,319056	0,001647	0,001440	65265664000	15895086550	94389322	1558	0	0	511	-5,962999e+000	-1,243877e+000	-4,509180e-004	-0,000000e+000	-3,508802e-021	1,188667e+001	1,497482e+004
2757	5;1*10;2*11;3*7;4*8;6*9	4,153038	0,001571	0,000893	31535104000	6538895107	14754257	1025	0	0	240	3,517828e+000	1,313026e-001	2,988522e-006	-0,000000e+000	4,862946e-022	4,772224e+000	1,319297e+004
2758	5;1*10;2*11;3*7;4*9;6*8	-1,269579	0,001264	0,000848	22687744000	4780488146	8722013	435	0	0	162	-1,116289e+000	-2,250741e-002	-1,765467e-015	-0,000000e+000	-6,579865e-025	3,628442e+000	9,379903e+003
2759	5;1*10;2*11;3*8;4*6;7*9	12,296661	0,002117	0,001739	93466624000	21752969972	31644654	1415	0	0	691	9,190743e+000	5,702198e-001	-1,748838e-016	-0,000000e+000	3,279797e-020	1,711819e+001	1,962132e+004
2760	5;1*10;2*11;3*8;4*7;6*9	0,596974	0,001278	0,000732	32088064000	6381945566	4344205	529	0	0	235	5,632987e-001	2,714620e-002	-4,453817e-017	-0,000000e+000	-4,127310e-022	3,519386e+000	8,713807e+003
2761	5;1*10;2*11;3*8;4*9;6*7	0,363809	0,002051	0,000850	108949504000	18868842121	49738987	2144	0	0	789	7,651204e-001	2,403434e-002	7,618803e-015	-0,000000e+000	-8,127695e-021	5,094191e+000	2,498183e+004
2762	5;1*10;2*11;3*9;4*6;7*8	-10,604021	0,001992	0,001690	75771904000	16440940541	156103059	4106	0	0	558	-8,162869e+000	-1,331886e+000	-7,704043e-005	-0,000000e+000	8,119549e-021	1,606824e+001	1,828502e+004
2763	5;1*10;2*11;3*9;4*7;6*8	-2,673931	0,001244	0,000862	54206464000	11572948923	14834715	1005	0	0	406	-2,173191e+000	-9,043347e-002	-4,254608e-007	-0,000000e+000	-1,470362e-022	4,971322e+000	8,975141e+003
2764	5;1*10;2*11;3*9;4*8;6*7	4,017676	0,000770	0,000690	27664384000	4639238136	25658172	703	0	0	228	2,900224e+000	9,896595e-002	1,557551e-010	-0,000000e+000	-3,332113e-023	5,111985e+000	4,303123e+003
2765	5;1*11;2*6;3*7;4*8;9*10	7,992300	0,002211	0,001479	53653504000	14546834860	117886610	2522	0	0	419	6,699484e+000	9,724126e-001	2,296902e-005	-0,000000e+000	2,560969e-021	9,069548e+000	2,598140e+004
2766	5;1*11;2*6;3*7;4*9;8*10	-6,006624	0,002344	0,001348	47570944000	11566610181	20943004	1495	0	0	337	-5,223124e+000	-1,982056e-001	-1,375035e-006	-0,000000e+000	-3,012152e-020	8,976741e+000	2,695869e+004
2767	5;1*11;2*6;3*7;4*10;8*9	4,588534	0,001554	0,001010	68583424000	13758120577	44190336	426	0	0	495	4,203809e+000	5,220180e-001	2,753040e-007	-0,000000e+000	4,147172e-019	7,936235e+000	1,426025e+004
2768	5;1*11;2*6;3*8;4*7;9*10	14,293880	0,003475	0,002295	132726784000	31868523911	209520658	3057	0	0	970	1,283131e+001	1,855953e+000	8,734434e-005	-0,000000e+000	8,660447e-020	1,653794e+001	5,266464e+004
2769	5;1*11;2*6;3*8;4*9;7*10	-2,534335	0,002248	0,001108	42594304000	9391021057	34916704	1050	0	0	278	-2,166234e+000	-1,356435e-001	5,358213e-005	-0,000000e+000	-6,916999e-024	3,248463e+000	2,637176e+004
2770	5;1*11;2*6;3*8;4*10;7*9	-4,909388	0,001081	0,000873	37064704000	6388603888	6595449	440	0	0	288	-4,178251e+000	-1,457362e-001	6,724437e-014	-0,000000e+000	-7,366893e-022	6,193120e+000	8,470377e+003
2771	5;1*11;2*6;3*9;4*7;8*10	-20,161761	0,003862	0,002451	126644224000	28677425829	24705619	1056	0	0	954	-1,829249e+001	-4,244551e-001	1,555523e-010	-0,000000e+000	-1,050509e-019	2,209030e+001	6,138404e+004
2772	5;1*11;2*6;3*9;4*8;7*10	-1,008175	0,001351	0,000791	18264064000	3973719726	13679228	447	0	0	117	-5,184491e-001	-3,084851e-002	-4,069137e-006	-0,000000e+000	-2,617222e-022	3,046463e+000	1,071490e+004
2773	5;1*11;2*6;3*9;4*10;7*8	4,261443	0,001050	0,000788	30982144000	5047027281	14180602	306	0	0	207	3,552471e+000	2,717494e-001	4,156018e-011	-0,000000e+000	8,048344e-019	5,905503e+000	5,961174e+003
2774	5;1*11;2*6;3*10;4*7;8*9	18,924732	0,004682	0,002369	244977664000	48596163308	200843575	1043	0	0	1761	1,751542e+001	2,663861e+000	4,360468e-006	-0,000000e+000	1,032829e-018	2,102165e+001	8,966294e+004
2775	5;1*11;2*6;3*10;4*8;7*9	-9,799873	0,002643	0,001766	75771904000	13964143451	19120747	782	0	0	535	-8,435852e+000	-1,585291e-001	8,017604e-013	-0,000000e+000	-9,565111e-022	1,191114e+001	3,387615e+004
2776	5;1*11;2*6;3*10;4*9;7*8	11,532161	0,002294	0,001632	76324864000	11508454657	38392251	939	0	0	575	9,391919e+000	6,426362e-001	4,933450e-008	-0,000000e+000	3,882121e-021	1,298009e+001	2,392171e+004
2777	5;1*11;2*7;3*6;4*8;9*10	13,686561	0,003004	0,002498	101208064000	23468024538	150032549	2156	0	0	732	1,208311e+001	1,721906e+000	9,725929e-005	-0,000000e+000	2,629291e-020	1,624385e+001	3,790455e+004
2778	5;1*11;2*7;3*6;4*9;8*10	-18,128298	0,003482	0,002196	135491584000	28817015248	26856991	1060	0	0	955	-1,568818e+001	-3,658058e-001	6,932450e-012	-0,000000e+000	-3,314509e-019	2,053818e+001	4,983458e+004
2779	5;1*11;2*7;3*6;4*10;8*9	17,352064	0,004778	0,002278	239448064000	51112351251	193272173	5750	0	0	1662	1,563865e+001	2,136470e+000	1,124164e-003	-0,000000e+000	3,831315e-019	1,908708e+001	9,249559e+004
2780	5;1*11;2*7;3*8;4*6;9*10	-13,666101	0,003156	0,002173	153739264000	40652176653	377796863	8364	0	0	1187	-1,139301e+001	-3,103507e+000	-9,219628e-004	-0,000000e+000	-1,263748e-020	2,220684e+001	4,109661e+004
2781	5;1*11;2*7;3*8;4*9;6*10	3,373851	0,001950	0,001070	48123904000	10337426954	53132425	3520	0	0	291	3,013820e+000	5,248565e-001	1,168269e-004	-0,000000e+000	1,150420e-023	3,798854e+000	2,007964e+004
2782	5;1*11;2*7;3*8;4*10;6*9	1,890921	0,001365	0,000713	36511744000	7375458065	6034448	546	0	0	241	1,631199e+000	1,116076e-001	8,702025e-016	-0,000000e+000	4,683910e-022	2,011552e+000	1,084869e+004
2783	5;1*11;2*7;3*9;4*6;8*10	16,711023	0,003018	0,002690	141021184000	32674163718	43016155	1352	0	0	1081	1,368358e+001	1,380189e+000	-1,030502e-005	-0,000000e+000	-1,589982e-019	2,924507e+001	3,872398e+004
2784	5;1*11;2*7;3*9;4*8;6*10	-0,702114	0,001129	0,000674	18817024000	3974395986	14238103	789	0	0	122	-6,252310e-001	-5,674250e-002	-2,081981e-009	-0,000000e+000	-3,735564e-025	1,904422e+000	1,033895e+004
2785	5;1*11;2*7;3*9;4*10;6*8	-0,638082	0,001148	0,000795	24899584000	4784518701	5148644	405	0	0	183	-6,997859e-001	-1,265467e-001	-8,297070e-017	-0,000000e+000	3,258121e-024	2,818391e+000	7,667530e+003
2786	5;1*11;2*7;3*10;4*6;8*9	-17,565903	0,002978	0,002602	172539904000	38328195161	278474511	2698	0	0	1299	-1,496682e+001	-4,050254e+000	-9,395310e-004	-0,000000e+000	-4,373354e-022	2,679918e+001	3,936200e+004
2787	5;1*11;2*7;3*10;4*8;6*9	1,227578	0,001115	0,000637	31535104000	6444939882	3661675	379	0	0	214	1,067072e+000	7,874816e-003	1,030167e-021	-0,000000e+000	1,248028e-022	2,521737e+000	8,117457e+003
2788	5;1*11;2*7;3*10;4*9;6*8	-2,584957	0,001519	0,000974	28770304000	5670897108	12715838	584	0	0	208	-1,934074e+000	1,014264e-002	-1,283262e-010	-0,000000e+000	-5,245185e-023	4,133835e+000	1,342883e+004
2789	5;1*11;2*8;3*6;4*7;9*10	-33,102620	0,004974	0,003076	337874944000	80501240040	944455276	19263	0	0	2557	-2,787065e+001	-6,052379e+000	-8,928975e-004	-0,000000e+000	-4,469244e-020	3,613182e+001	1,001312e+005
2790	5;1*11;2*8;3*6;4*9;7*10	-1,270566	0,001055	0,000730	18817024000	4235212669	6685626	386	0	0	119	-8,700514e-001	1,311957e-002	-2,705132e-012	-0,000000e+000	-5,854603e-023	3,561590e+000	9,128379e+003
2791	5;1*11;2*8;3*6;4*10;7*9	-10,941767	0,003238	0,001981	85172224000	18109452630	28512443	2511	0	0	595	-9,813153e+000	-2,247496e-001	9,813935e-007	-0,000000e+000	-2,823361e-019	1,219031e+001	4,530698e+004
2792	5;1*11;2*8;3*7;4*6;9*10	20,888785	0,003530	0,003257	196870144000	50332261934	909038477	32615	0	0	1528	1,735983e+001	5,671627e+000	1,227586e-003	-0,000000e+000	1,001989e-021	3,295214e+001	5,143353e+004
2793	5;1*11;2*8;3*7;4*9;6*10	-3,191875	0,001294	0,000851	26558464000	5508689861	12563014	567	0	0	186	-2,920527e+000	-1,738041e-001	-4,465108e-011	-0,000000e+000	-5,699078e-023	3,488407e+000	1,123314e+004
2794	5;1*11;2*8;3*7;4*10;6*9	-0,931337	0,001070	0,000698	19369984000	4846470648	17073579	566	0	0	126	-9,194024e-001	-3,812358e-002	-4,940132e-007	-0,000000e+000	-1,226557e-022	1,978475e+000	1,236830e+004
2795	5;1*11;2*8;3*9;4*6;7*10	3,943138	0,001249	0,000805	50888704000	12817610294	12647354	588	0	0	356	2,779128e+000	1,252318e-001	-1,387798e-014	-0,000000e+000	7,166547e-023	6,361342e+000	9,821518e+003
2796	5;1*11;2*8;3*9;4*7;6*10	1,355577	0,000740	0,000430	20475904000	5490554779	10600025	306	0	0	151	1,117282e+000	-1,206455e-002	-2,238979e-012	-0,000000e+000	-2,958176e-024	1,942103e+000	9,935812e+003
2797	5;1*11;2*8;3*9;4*10;6*7	-0,727157	0,001107	0,000732	39829504000	7224174252	22819035	825	0	0	258	-1,888041e-001	1,395138e-001	3,427283e-011	-0,000000e+000	4,635465e-024	3,163189e+000	9,157470e+003
2798	5;1*11;2*8;3*10;4*6;7*9	11,013415	0,002593	0,002455	106737664000	24148441913	28286023	1190	0	0	791	9,152993e+000	9,752392e-001	3,776352e-007	-0,000000e+000	3,051579e-022	1,822495e+001	2,937834e+004
2799	5;1*11;2*8;3*10;4*7;6*9	3,708384	0,001471	0,000901	37064704000	7634146219	4055466	271	0	0	239	3,277069e+000	4,464014e-002	7,609952e-022	-0,000000e+000	1,095172e-022	4,145109e+000	1,185447e+004
2800	5;1*11;2*8;3*10;4*9;6*7	0,458497	0,002905	0,001922	163139584000	22392693306	47442515	2388	0	0	1135	-1,738161e-001	-1,321748e-001	-7,357441e-013	-0,000000e+000	1,144963e-019	8,249908e+000	3,545130e+004
2801	5;1*11;2*9;3*6;4*7;8*10	53,937878	0,004668	0,003463	375476224000	85574378717	148285882	4896	0	0	2770	4,451620e+001	3,071321e+000	3,503528e-006	-0,000000e+000	2,058714e-020	5,548470e+001	9,339371e+004
2802	5;1*11;2*9;3*6;4*8;7*10	-9,464651	0,002436	0,001538	63053824000	12447112721	11894912	356	0	0	456	-8,105237e+000	-1,141872e-001	-1,754979e-015	-0,000000e+000	-6,765658e-021	9,948403e+000	2,583888e+004
2803	5;1*11;2*9;3*6;4*10;7*8	12,410776	0,003001	0,001788	133279744000	22626184062	79500871	2922	0	0	935	1,054876e+001	1,216865e+000	5,085641e-004	-0,000000e+000	1,298028e-017	1,450142e+001	5,061659e+004
2804	5;1*11;2*9;3*7;4*6;8*10	-30,704727	0,003920	0,003849	310779904000	72176803504	247706139	5366	0	0	2537	-2,394482e+001	-4,129572e+000	-1,176892e-005	-0,000000e+000	-7,787065e-022	4,720794e+001	6,304884e+004
2805	5;1*11;2*9;3*7;4*8;6*10	6,474523	0,001877	0,001269	44253184000	9207499716	13361030	577	0	0	289	5,704375e+000	7,384467e-002	5,885543e-010	-0,000000e+000	1,774447e-022	6,795506e+000	1,796517e+004
2806	5;1*11;2*9;3*7;4*10;6*8	-0,315437	0,002332	0,001346	45359104000	9001810173	23231630	1781	0	0	331	1,733003e-001	1,064305e-001	1,137896e-005	-0,000000e+000	7,901144e-023	4,820876e+000	2,510399e+004
2807	5;1*11;2*9;3*8;4*6;7*10	6,642079	0,001765	0,001207	71901184000	16702681330	16738687	804	0	0	512	4,949213e+000	2,258532e-001	5,002091e-010	-0,000000e+000	-4,242131e-022	9,869941e+000	1,762744e+004
2808	5;1*11;2*9;3*8;4*7;6*10	-0,844845	0,001799	0,000884	91254784000	18159595624	19114227	1567	0	0	653	-5,012722e-001	-8,474517e-002	-1,454627e-010	-0,000000e+000	-1,279083e-022	3,868725e+000	2,621335e+004
2809	5;1*11;2*9;3*8;4*10;6*7	2,443546	0,002016	0,001284	106184704000	16282118831	37334874	1569	0	0	845	1,840453e+000	5,893378e-002	-1,977912e-012	-0,000000e+000	-3,565487e-022	6,449384e+000	2,376497e+004
2810	5;1*11;2*9;3*10;4*6;7*8	-13,797547	0,002616	0,002233	116690944000	25502701366	149001746	2516	0	0	899	-1,066582e+001	-2,536607e+000	-3,156639e-004	-0,000000e+000	-1,267181e-019	2,241778e+001	2,907161e+004
2811	5;1*11;2*9;3*10;4*7;6*8	-2,869558	0,001804	0,001295	78536704000	17112348210	21041807	1367	0	0	572	-3,109688e+000	-2,328017e-001	3,024024e-016	-0,000000e+000	2,968274e-024	8,327714e+000	1,639792e+004
2812	5;1*11;2*9;3*10;4*8;6*7	3,667592	0,001264	0,000826	53100544000	9912449247	55121712	986	0	0	424	3,246977e+000	2,748404e-001	1,115961e-014	-0,000000e+000	-5,780395e-021	6,608055e+000	1,017494e+004
2813	5;1*11;2*10;3*6;4*7;8*9	-50,599451	0,005189	0,004038	328474624000	72664447732	794173908	17779	0	0	2435	-4,289494e+001	-9,111663e+000	-1,161332e-003	-0,000000e+000	-8,807363e-020	5,404112e+001	1,076775e+005
2814	5;1*11;2*10;3*6;4*8;7*9	56,725800	0,005037	0,003606	350593024000	67604725203	125694662	5477	0	0	2632	4,618477e+001	2,148133e+000	5,600073e-006	-0,000000e+000	4,458982e-020	5,832868e+001	1,034450e+005
2815	5;1*11;2*10;3*6;4*9;7*8	-43,189741	0,005272	0,003047	542470144000	89547722838	761679878	7535	0	0	4162	-3,552007e+001	-6,647524e+000	-4,468253e-005	-0,000000e+000	-1,082146e-017	4,751400e+001	1,153266e+005
2816	5;1*11;2*10;3*7;4*6;8*9	27,567297	0,004421	0,004122	290873344000	68861432899	1182487697	42001	0	0	2310	2,251752e+001	8,602384e+000	3,613200e-003	-0,000000e+000	3,167368e-020	4,579251e+001	8,026522e+004
2817	5;1*11;2*10;3*7;4*8;6*9	-9,334240	0,002160	0,001489	83513344000	18234492821	56913907	3217	0	0	583	-7,673105e+000	-3,687251e-001	-1,159332e-005	-0,000000e+000	-2,054246e-022	1,019158e+001	2,242681e+004
2818	5;1*11;2*10;3*7;4*9;6*8	3,242432	0,002381	0,001344	84619264000	17483781442	43876192	1945	0	0	638	2,452000e+000	1,068115e-001	8,894782e-014	-0,000000e+000	-1,123362e-022	7,606331e+000	2,649669e+004
2819	5;1*11;2*10;3*8;4*6;7*9	-40,242351	0,004239	0,003940	379899904000	85536626406	305403295	7709	0	0	3074	-3,117424e+001	-4,438677e+000	-4,013566e-005	-0,000000e+000	2,666796e-021	5,525697e+001	7,335647e+004
2820	5;1*11;2*10;3*8;4*7;6*9	-3,816257	0,002232	0,001356	116690944000	21342501047	24921970	2131	0	0	874	-3,324908e+000	-1,602456e-001	-2,757462e-011	-0,000000e+000	-3,509990e-021	9,056368e+000	2,261134e+004
2821	5;1*11;2*10;3*8;4*9;6*7	-1,242049	0,002905	0,001791	192999424000	29901770777	161864860	4394	0	0	1492	-1,668719e+000	-6,190168e-002	2,679962e-008	-0,000000e+000	-4,428772e-022	9,694485e+000	3,682577e+004
2822	5;1*11;2*10;3*9;4*6;7*8	36,329496	0,004701	0,004232	330133504000	70975874110	1291508091	45820	0	0	2635	2,874363e+001	8,754786e+000	2,257436e-003	-0,000000e+000	1,411029e-018	5,333414e+001	8,967218e+004
2823	5;1*11;2*10;3*9;4*7;6*8	5,810123	0,002666	0,001790	183046144000	39512901677	117011879	4881	0	0	1442	5,141612e+000	5,547989e-001	5,151500e-006	-0,000000e+000	2,050068e-024	1,232352e+001	3,023245e+004
2824	5;1*11;2*10;3*9;4*8;6*7	-7,595035	0,001412	0,001395	51994624000	9886848851	131021339	1738	0	0	382	-6,273995e+000	-6,488682e-001	2,248103e-007	-0,000000e+000	-1,267420e-021	1,081901e+001	1,045619e+004


==> anc/class_5_0_0_aver.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
3141	6;1*7;2*8;3*9;4*10;5*11	-0,642278	0,000488	0,000357	53659648000	8004755616	43754629	3680	4	4	314	-6,468452e-001	-3,195328e-001	-8,837865e-007	-0,000000e+000	3,974896e-026	1,050540e+000	1,254981e+004
3142	6;1*7;2*8;3*9;4*11;5*10	0,700447	0,000589	0,000362	48928768000	6817798009	27107966	2509	0	0	297	6,665309e-001	2,081538e-001	2,894332e-008	-0,000000e+000	1,194109e-019	9,824678e-001	1,276213e+004
3143	6;1*7;2*8;3*10;4*9;5*11	0,483566	0,000276	0,000168	24086528000	4058897964	13651453	1002	0	0	147	4,643151e-001	9,718354e-002	1,831172e-009	-0,000000e+000	5,029462e-025	6,871544e-001	7,025091e+003
3144	6;1*7;2*8;3*10;4*11;5*9	0,075445	0,000261	0,000162	11286528000	2176419734	5147673	284	1	1	66	6,424806e-002	-3,034753e-003	-1,863080e-013	-0,000000e+000	8,469956e-025	4,224134e-001	3,769596e+003
3145	6;1*7;2*8;3*11;4*9;5*10	-0,052356	0,000475	0,000284	14153728000	2460758199	3955599	345	0	0	88	-4,235761e-002	3,351398e-002	7,833300e-008	-0,000000e+000	-1,726493e-025	5,884517e-001	5,462927e+003
3146	6;1*7;2*8;3*11;4*10;5*9	-0,440754	0,000276	0,000143	38832128000	8189648298	19936472	1266	2	2	224	-4,271311e-001	-5,146842e-002	-2,592363e-008	-0,000000e+000	1,379827e-024	6,824041e-001	1,465062e+004
3147	6;1*7;2*9;3*8;4*11;5*10	0,044332	0,000162	0,000095	32401408000	7551674870	52981390	6020	0	0	180	2,915043e-002	-1,187098e-002	2,698355e-006	-0,000000e+000	3,271910e-023	4,295783e-001	2,057155e+004
3148	6;1*7;2*9;3*10;4*8;5*11	0,236874	0,000231	0,000147	7804928000	1626145450	6399475	547	0	0	56	2,265824e-001	3,595518e-002	3,012695e-006	-0,000000e+000	-9,096367e-023	2,849862e-001	4,551356e+003
3149	6;1*7;2*9;3*10;4*11;5*8	-0,362318	0,000280	0,000177	26871808000	5974590117	13793934	1188	1	1	176	-3,437311e-001	-3,252006e-002	1,444238e-009	-0,000000e+000	1,203426e-021	7,379516e-001	9,776337e+003
3150	6;1*7;2*9;3*11;4*8;5*10	0,262830	0,000174	0,000106	10610688000	2121187566	3012797	210	0	0	62	2,349906e-001	4,244194e-003	6,709775e-013	-0,000000e+000	-1,487187e-025	3,985788e-001	5,019782e+003
3151	6;1*7;2*9;3*11;4*10;5*8	0,194758	0,000165	0,000101	19662848000	4458767417	6843505	531	0	0	110	1,707644e-001	4,862266e-004	3,805772e-006	-0,000000e+000	1,738101e-025	4,346985e-001	6,863176e+003
3152	6;1*7;2*10;3*8;4*9;5*11	0,441840	0,000164	0,000106	15546368000	2873386964	6371673	415	0	0	91	4,126298e-001	2,924317e-002	1,202064e-011	-0,000000e+000	6,605177e-024	4,703391e-001	5,315042e+003
3153	6;1*7;2*10;3*8;4*11;5*9	-0,856597	0,000224	0,000146	14317568000	2545142049	3440455	319	0	0	105	-7,801819e-001	-5,583295e-003	-1,908859e-012	-0,000000e+000	-2,543530e-024	9,258645e-001	7,425046e+003
3154	6;1*7;2*10;3*9;4*8;5*11	-0,294573	0,000241	0,000144	9238528000	2034805797	6980726	539	1	1	50	-2,852961e-001	-2,794101e-002	-1,092775e-007	-0,000000e+000	1,586055e-026	4,125677e-001	5,200413e+003
3155	6;1*7;2*10;3*9;4*11;5*8	0,260819	0,000178	0,000111	13375488000	3039301173	4120574	425	0	0	102	2,236444e-001	3,581898e-004	-2,080251e-010	-0,000000e+000	1,871687e-023	4,577465e-001	5,622906e+003
3156	6;1*7;2*10;3*11;4*8;5*9	0,484842	0,000404	0,000261	6535168000	1720730215	8704316	1276	0	0	40	4,508974e-001	2,718643e-002	2,544252e-007	-0,000000e+000	7,076319e-024	7,267735e-001	7,107354e+003
3157	6;1*7;2*10;3*11;4*9;5*8	0,049916	0,000353	0,000181	16590848000	4696907874	4179000	373	0	0	108	5,021383e-002	1,112522e-002	1,218759e-016	-0,000000e+000	7,963021e-024	6,407078e-001	6,871050e+003
3158	6;1*7;2*11;3*8;4*9;5*10	1,469389	0,000827	0,000516	60622848000	10797818322	17792390	1903	0	0	361	1,425293e+000	1,668674e-001	4,650290e-010	-0,000000e+000	1,847247e-023	1,868604e+000	2,682776e+004
3159	6;1*7;2*11;3*8;4*10;5*9	0,026339	0,000281	0,000192	26236928000	4957110026	7763082	856	1	1	167	-2,104335e-002	-1,021831e-002	1,932422e-010	-0,000000e+000	5,614531e-022	7,926154e-001	1,119150e+004
3160	6;1*7;2*11;3*9;4*8;5*10	-0,234743	0,000366	0,000238	22591488000	5548033524	21068921	3382	0	0	168	-2,511858e-001	-4,657086e-002	-1,611578e-006	-0,000000e+000	9,590891e-022	9,654747e-001	1,976409e+004
3161	6;1*7;2*11;3*9;4*10;5*8	-0,721606	0,000501	0,000256	22980608000	5821737775	6353336	596	0	0	126	-6,757251e-001	-3,618905e-002	-4,123235e-008	-0,000000e+000	1,797090e-021	1,066368e+000	1,006402e+004
3162	6;1*7;2*11;3*10;4*8;5*9	-0,491029	0,000556	0,000316	20359168000	4635800925	5553500	707	0	0	120	-4,645534e-001	-2,458955e-002	7,371820e-011	-0,000000e+000	8,718754e-019	1,082562e+000	8,437422e+003
3163	6;1*7;2*11;3*10;4*9;5*8	1,564711	0,001260	0,000697	83212288000	19668199746	43660074	4114	8	8	551	1,419233e+000	6,627830e-003	1,728422e-007	-0,000000e+000	3,110444e-022	2,572372e+000	3,660770e+004
3164	6;1*8;2*7;3*9;4*11;5*10	-0,063188	0,000108	0,000063	20154368000	3650146843	11415239	763	0	0	109	-6,759421e-002	-1,857314e-002	-9,410919e-008	-0,000000e+000	1,142617e-024	1,807215e-001	7,801846e+003
3165	6;1*8;2*7;3*10;4*11;5*9	-0,341623	0,000253	0,000126	36456448000	7998799713	42309892	3837	0	0	219	-3,223185e-001	-2,842544e-002	3,023966e-010	-0,000000e+000	3,852317e-027	5,354698e-001	1,974331e+004
3166	6;1*8;2*7;3*11;4*9;5*10	-0,929501	0,000508	0,000325	23123968000	3513897495	14752163	911	1	1	127	-8,910105e-001	-8,330628e-002	-2,277167e-008	-0,000000e+000	2,200663e-026	1,001608e+000	1,019923e+004
3167	6;1*8;2*7;3*11;4*10;5*9	1,147041	0,000347	0,000216	25745408000	4491103096	17940705	1265	0	0	155	1,032907e+000	6,079932e-002	-5,439391e-009	-0,000000e+000	2,542330e-024	1,219454e+000	1,257652e+004
3168	6;1*8;2*9;3*10;4*11;5*7	-0,387249	0,000566	0,000367	52430848000	11756009642	32584700	2947	4	4	331	-3,516226e-001	-6,263437e-002	-1,223366e-008	-0,000000e+000	-6,437491e-025	1,205734e+000	1,168807e+004
3169	6;1*8;2*9;3*11;4*7;5*10	-0,280730	0,000209	0,000134	15771648000	3967078267	16937632	1993	0	0	93	-2,719127e-001	-4,129343e-002	-2,231648e-009	-0,000000e+000	2,269517e-022	5,152200e-001	1,068378e+004
3170	6;1*8;2*9;3*11;4*10;5*7	0,578565	0,000524	0,000347	28305408000	6674320835	12820003	1298	0	0	183	5,687761e-001	7,851103e-002	-1,861881e-010	-0,000000e+000	-1,283420e-023	1,228753e+000	7,676195e+003
3171	6;1*8;2*10;3*7;4*11;5*9	0,275125	0,000141	0,000082	12412928000	2819677214	8251430	668	0	0	91	2,506425e-001	4,604917e-003	1,474632e-011	-0,000000e+000	7,149793e-026	3,093585e-001	1,045081e+004
3172	6;1*8;2*10;3*9;4*11;5*7	0,243453	0,000190	0,000122	26585088000	6048315256	10466812	1102	1	1	167	2,356044e-001	1,212547e-002	-3,363746e-012	-0,000000e+000	-1,866450e-024	6,301847e-001	6,880470e+003
3173	6;1*8;2*10;3*11;4*7;5*9	0,481287	0,000294	0,000181	17594368000	4721336086	14095716	1816	0	0	105	4,543678e-001	-4,168965e-003	-1,272835e-009	-0,000000e+000	1,335226e-021	7,647797e-001	1,274778e+004
3174	6;1*8;2*10;3*11;4*9;5*7	-0,370156	0,000404	0,000256	15157248000	3824663238	3284256	277	0	0	114	-3,039237e-001	-6,317243e-004	-1,965560e-016	-0,000000e+000	-4,029522e-023	9,722329e-001	4,187501e+003
3175	6;1*8;2*11;3*7;4*9;5*10	0,149862	0,000578	0,000274	36067328000	8262792621	27710285	1672	1	1	222	1,351341e-001	8,763255e-003	-4,434238e-009	-0,000000e+000	3,522229e-021	8,375325e-001	2,677802e+004
3176	6;1*8;2*11;3*7;4*10;5*9	-0,802286	0,000345	0,000193	45467648000	12250947867	41096507	4500	0	0	311	-7,747468e-001	-6,753174e-002	-3,275794e-006	-0,000000e+000	1,659821e-022	1,119274e+000	4,239498e+004
3177	6;1*8;2*11;3*9;4*7;5*10	-0,047952	0,000373	0,000221	6350848000	1543143503	2883594	341	0	0	40	-4,260982e-002	-4,823619e-003	-2,564541e-012	-0,000000e+000	4,479333e-026	5,552500e-001	5,099811e+003
3178	6;1*8;2*11;3*9;4*10;5*7	0,078906	0,000465	0,000341	38361088000	9549170021	10801436	1248	0	0	281	1,567902e-001	2,691089e-002	4,739927e-014	-0,000000e+000	-1,054439e-022	1,578470e+000	1,506797e+004
3179	6;1*8;2*11;3*10;4*7;5*9	1,109871	0,000445	0,000348	31111168000	8093739448	12929192	1213	2	2	195	1,040042e+000	3,653825e-003	-5,880388e-013	-0,000000e+000	1,812558e-022	1,370767e+000	1,996433e+004
3180	6;1*8;2*11;3*10;4*9;5*7	-1,022737	0,000555	0,000376	44791808000	11571641429	16704832	1882	0	0	268	-9,276703e-001	-4,037787e-002	6,285868e-010	-0,000000e+000	-1,676515e-023	1,992774e+000	1,278382e+004
3181	6;1*9;2*7;3*11;4*8;5*10	-0,164400	0,000155	0,000090	5429248000	880882979	899089	84	0	0	45	-1,422686e-001	-4,770852e-004	-2,350651e-015	-0,000000e+000	-2,387249e-025	2,727908e-001	2,520196e+003
3182	6;1*9;2*7;3*11;4*10;5*8	0,192326	0,000158	0,000100	17819648000	4329079676	6309331	842	0	0	113	1,682494e-001	-5,291094e-003	-1,219218e-011	-0,000000e+000	2,764283e-024	4,805780e-001	7,913458e+003
3183	6;1*9;2*8;3*11;4*10;5*7	-0,389147	0,000237	0,000163	17410048000	4065374855	9666349	746	1	1	108	-3,522230e-001	-1,683448e-002	5,219538e-012	-0,000000e+000	-6,226949e-025	6,132068e-001	5,595239e+003
3184	6;1*9;2*10;3*11;4*7;5*8	-1,700711	0,000409	0,000245	29390848000	6857804556	18530519	1314	2	2	209	-1,297664e+000	-3,492116e-002	-1,248000e-011	-0,000000e+000	-4,143966e-022	1,850105e+000	9,246632e+003
3185	6;1*9;2*10;3*11;4*8;5*7	1,104383	0,000428	0,000284	29206528000	5694913206	9529126	1155	3	3	215	6,983063e-001	9,662110e-003	3,186596e-013	-0,000000e+000	-5,109116e-025	1,773789e+000	4,737862e+003
3186	6;1*9;2*11;3*7;4*8;5*10	1,976102	0,000582	0,000490	26195968000	6118535590	14747991	1750	0	0	189	1,886660e+000	5,795735e-002	1,120658e-009	-0,000000e+000	1,558412e-022	2,088913e+000	1,805063e+004
3187	6;1*9;2*11;3*7;4*10;5*8	0,146513	0,000603	0,000340	24107008000	5900274782	11701042	914	2	2	117	1,653284e-001	1,898525e-003	2,239989e-012	-0,000000e+000	6,190865e-021	1,214942e+000	1,668520e+004
3188	6;1*9;2*11;3*8;4*7;5*10	-0,249913	0,000362	0,000196	66787328000	19722693431	45900379	3866	0	0	432	-2,410103e-001	-8,469454e-003	-5,105789e-011	-0,000000e+000	1,006530e-020	1,202104e+000	4,651670e+004
3189	6;1*9;2*11;3*8;4*10;5*7	-0,065884	0,000579	0,000381	25868288000	6011933039	6066723	808	0	0	181	-4,090511e-002	-9,841001e-003	-4,359182e-013	-0,000000e+000	-3,267955e-023	1,774261e+000	9,456609e+003
3190	6;1*9;2*11;3*10;4*7;5*8	-1,012150	0,000867	0,000565	47577088000	10610204945	18061889	1526	2	2	312	-6,569611e-001	-2,804742e-002	-3,421546e-013	-0,000000e+000	-1,171190e-018	4,036176e+000	1,722836e+004
3191	6;1*9;2*11;3*10;4*8;5*7	1,655107	0,000663	0,000485	44197888000	10449229910	16893657	1241	2	2	292	1,181572e+000	6,623007e-002	1,511503e-016	-0,000000e+000	2,148780e-018	3,668553e+000	8,583751e+003
3192	6;1*10;2*11;3*7;4*8;5*9	-1,371476	0,000605	0,000388	34183168000	6320739271	20122238	2120	1	1	197	-1,150143e+000	-8,909134e-002	-9,331983e-007	-0,000000e+000	-1,338286e-021	2,316690e+000	1,158425e+004
3193	6;1*10;2*11;3*7;4*9;5*8	-4,605775	0,001186	0,000702	82311168000	16431775962	37145506	3205	1	1	515	-3,145174e+000	-2,888388e-002	2,547664e-012	-0,000000e+000	-6,347252e-021	6,319253e+000	3,433829e+004
3194	6;1*10;2*11;3*8;4*9;5*7	2,347319	0,000664	0,000485	41699328000	8785606518	11713208	1391	5	5	288	1,311429e+000	5,493647e-002	1,194297e-016	-0,000000e+000	1,408985e-022	4,180797e+000	7,804816e+003
3195	6;1*10;2*11;3*9;4*7;5*8	6,388651	0,000867	0,000602	97179648000	18912513002	40454181	3531	0	0	705	3,945496e+000	1,351537e-001	7,622340e-009	-0,000000e+000	2,570975e-021	6,802698e+000	1,785592e+004
3196	6;1*10;2*11;3*9;4*8;5*7	-4,291158	0,000604	0,000523	97855488000	20530367395	67902704	5059	1	1	755	-2,776988e+000	-1,828594e-001	-4,226552e-007	-0,000000e+000	-5,944474e-020	6,385515e+000	1,407707e+004
3197	6;1*11;2*7;3*8;4*9;5*10	-0,421430	0,000767	0,000510	44443648000	7975965333	46786625	5123	0	0	295	-4,408500e-001	-1,860130e-001	-5,151635e-006	-0,000000e+000	-3,215147e-024	1,640945e+000	1,443689e+004
3198	6;1*11;2*7;3*8;4*10;5*9	-0,417698	0,000796	0,000437	58984448000	10661732076	21590277	1935	1	1	402	-9,711819e-002	3,125223e-002	-3,094057e-010	-0,000000e+000	2,393074e-024	1,990871e+000	1,814348e+004
3199	6;1*11;2*7;3*9;4*8;5*10	-0,996811	0,000370	0,000223	23492608000	4071367063	18888783	1756	0	0	154	-7,098681e-001	2,876564e-002	2,316008e-006	-0,000000e+000	-8,016189e-023	1,329631e+000	8,187960e+003
3200	6;1*11;2*7;3*9;4*10;5*8	-0,183684	0,000668	0,000408	51243008000	10687635341	12532295	1152	0	0	365	-6,570900e-002	5,489392e-002	1,704588e-010	-0,000000e+000	-6,941111e-022	2,688398e+000	1,610604e+004
3201	6;1*11;2*7;3*10;4*8;5*9	-2,382788	0,001162	0,000724	64882688000	11596397483	12923944	1461	2	2	430	-2,178058e+000	-3,530144e-002	1,951892e-010	-0,000000e+000	-3,101559e-022	3,808689e+000	2,013756e+004
3202	6;1*11;2*7;3*10;4*9;5*8	-3,109727	0,001435	0,000906	98592768000	20869351022	52405823	3775	3	3	616	-2,645637e+000	-1,487324e-001	1,113999e-008	-0,000000e+000	-3,769678e-020	5,407567e+000	4,031327e+004
3203	6;1*11;2*8;3*7;4*10;5*9	0,523760	0,000606	0,000370	22325248000	3450851865	6488825	576	0	0	151	6,040606e-001	3,184177e-002	6,283864e-015	-0,000000e+000	-1,759098e-025	1,395962e+000	7,267063e+003
3204	6;1*11;2*8;3*9;4*10;5*7	0,421288	0,000422	0,000286	76720128000	18648527562	38020438	3865	6	6	509	1,298662e-001	-4,319400e-002	-6,280646e-009	-0,000000e+000	4,320879e-024	2,363033e+000	1,484313e+004
3205	6;1*11;2*8;3*10;4*7;5*9	-5,308766	0,001543	0,001046	67217408000	13422145995	28028230	2659	3	3	458	-4,694099e+000	-7,920821e-002	-1,089407e-009	-0,000000e+000	-1,849821e-022	6,349800e+000	3,507416e+004
3206	6;1*11;2*8;3*10;4*9;5*7	3,306304	0,001172	0,000788	120055808000	27949061237	47659309	3813	5	5	845	2,499977e+000	1,781129e-001	6,568953e-008	-0,000000e+000	-1,665072e-020	7,428888e+000	2,998895e+004
3207	6;1*11;2*9;3*10;4*7;5*8	8,954933	0,001236	0,000885	141334528000	27713084191	61121982	5313	3	3	958	6,381597e+000	2,894687e-001	1,148546e-005	-0,000000e+000	4,875121e-021	1,020714e+001	3,177537e+004
3208	6;1*11;2*9;3*10;4*8;5*7	-5,537803	0,000857	0,000766	143136768000	30261119643	93166715	6010	4	4	1090	-3,519384e+000	-3,860147e-001	-5,451564e-006	-0,000000e+000	-4,069283e-021	9,260049e+000	2,311524e+004
3209	6;1*11;2*10;3*7;4*8;5*9	3,148590	0,000905	0,000635	75880448000	14562756680	60443495	6343	0	0	539	2,359310e+000	1,933227e-001	2,224460e-006	-0,000000e+000	1,704497e-023	4,696301e+000	1,905610e+004
3210	6;1*11;2*10;3*7;4*9;5*8	16,883605	0,002070	0,001462	318179328000	58144933707	172562043	14478	5	5	2293	1,297204e+001	4,056553e-001	2,905918e-007	-0,000000e+000	4,452218e-019	1,916567e+001	8,459266e+004
3211	6;1*11;2*10;3*8;4*9;5*7	-8,119827	0,001205	0,001034	200931328000	41272889457	124990751	9646	9	9	1499	-5,297389e+000	-5,695562e-001	1,680893e-006	-0,000000e+000	1,436402e-021	1,283715e+001	2,934262e+004
3212	6;1*11;2*10;3*9;4*7;5*8	-19,308202	0,001913	0,001465	370403328000	67846994123	279779742	20565	6	6	2846	-1,354441e+001	-1,043181e+000	-3,800469e-005	-0,000000e+000	2,177757e-019	2,091911e+001	5,947484e+004
3213	6;1*11;2*10;3*9;4*8;5*7	11,660140	0,001740	0,001572	313223168000	66015945985	449516697	20727	6	6	2517	7,985303e+000	1,438351e+000	5,344258e-006	-0,000000e+000	-2,157533e-021	1,861143e+001	4,769445e+004


==> anc/class_5_0_0_calc1.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
3141	6;1*7;2*8;3*9;4*10;5*11	-0,642233	0,000591	0,000456	28207104000	4082618823	26301644	2926	4	4	156	-6,468420e-001	-3,175645e-001	-1,126015e-006	-0,000000e+000	-3,066216e-026	1,050384e+000	6,752279e+003
3142	6;1*7;2*8;3*9;4*11;5*10	0,700294	0,000744	0,000493	22370304000	3108038428	15444135	1871	0	0	115	6,686637e-001	2,092222e-001	1,390741e-008	-0,000000e+000	8,322512e-025	9,824162e-001	6,204528e+003
3143	6;1*7;2*8;3*10;4*9;5*11	0,483409	0,000368	0,000239	9693184000	1564222691	6609058	673	0	0	50	4,656262e-001	9,539715e-002	1,974551e-009	-0,000000e+000	2,711353e-026	6,869145e-001	3,044683e+003
3144	6;1*7;2*8;3*10;4*11;5*9	0,075644	0,000568	0,000422	1316864000	102559154	426794	80	1	1	10	5,063002e-002	1,750302e-003	-9,250141e-013	-0,000000e+000	3,812560e-024	4,228525e-001	6,174128e+002
3145	6;1*7;2*8;3*11;4*9;5*10	-0,052573	0,001284	0,000696	1972224000	224069453	650718	119	0	0	13	-3,688780e-002	2,136558e-002	-5,404565e-011	-0,000000e+000	1,331261e-027	5,880976e-001	1,134419e+003
3146	6;1*7;2*8;3*11;4*10;5*9	-0,440835	0,000484	0,000277	8955904000	1404401933	4615730	669	2	2	47	-4,209051e-001	-3,545948e-002	-4,208936e-011	-0,000000e+000	3,553550e-026	6,825512e-001	4,893017e+003
3147	6;1*7;2*9;3*8;4*11;5*10	0,044329	0,000179	0,000107	24090624000	5826154988	43912677	5418	0	0	136	2,999144e-002	-1,230086e-002	2,995117e-006	-0,000000e+000	4,014548e-023	4,295462e-001	1,574079e+004
3148	6;1*7;2*9;3*10;4*8;5*11	0,236780	0,000430	0,000328	1153024000	122241830	683196	147	0	0	7	2,183191e-001	2,349761e-002	1,029081e-008	-0,000000e+000	-1,972714e-025	2,849376e-001	9,873720e+002
3149	6;1*7;2*9;3*10;4*11;5*8	-0,362134	0,000404	0,000245	13584384000	3010775260	8444592	942	1	1	87	-3,480304e-001	-3,257870e-002	3,006466e-009	-0,000000e+000	2,502161e-021	7,380550e-001	5,426783e+003
3150	6;1*7;2*9;3*11;4*8;5*10	0,262651	0,000340	0,000206	2299904000	371104762	797530	104	0	0	18	2,288923e-001	3,244872e-003	5,738147e-014	-0,000000e+000	6,891325e-026	3,982957e-001	1,249838e+003
3151	6;1*7;2*9;3*11;4*10;5*8	0,194730	0,000221	0,000145	8034304000	1598374865	3217854	361	0	0	44	1,677473e-001	6,131844e-004	-8,147010e-011	-0,000000e+000	3,451020e-026	4,346406e-001	2,776337e+003
3152	6;1*7;2*10;3*8;4*9;5*11	0,441735	0,000224	0,000158	5576704000	899161863	2702160	275	0	0	29	4,081718e-001	2,699238e-002	1,506608e-011	-0,000000e+000	1,342114e-025	4,702478e-001	2,031025e+003
3153	6;1*7;2*10;3*8;4*11;5*9	-0,856709	0,000292	0,000204	6559744000	1154839443	2093611	225	0	0	48	-7,858021e-001	-5,484377e-003	-3,236425e-012	-0,000000e+000	-3,784567e-024	9,259972e-001	4,174002e+003
3154	6;1*7;2*10;3*9;4*8;5*11	-0,294097	0,000592	0,000332	1480704000	164166978	791111	150	1	1	8	-2,693033e-001	-1,074326e-002	1,146554e-008	-0,000000e+000	-3,353869e-027	4,124290e-001	1,161018e+003
3155	6;1*7;2*10;3*9;4*11;5*8	0,260796	0,000230	0,000149	6723584000	1480618276	2547618	332	0	0	43	2,255452e-001	1,436067e-004	-3,475575e-010	-0,000000e+000	2,988089e-023	4,576866e-001	2,982716e+003
3156	6;1*7;2*10;3*11;4*8;5*9	0,485828	0,001084	0,000634	989184000	158822688	993911	307	0	0	10	4,200167e-001	1,823201e-002	1,254201e-005	-0,000000e+000	2,606990e-026	7,269990e-001	1,562697e+003
3157	6;1*7;2*10;3*11;4*9;5*8	0,049602	0,000769	0,000452	1644544000	221348536	397135	111	0	0	10	5,447008e-002	5,755006e-003	-3,004579e-030	-0,000000e+000	3,726590e-023	6,399912e-001	1,009610e+003
3158	6;1*7;2*11;3*8;4*9;5*10	1,469853	0,001361	0,000859	20240384000	3170288647	7653367	1213	0	0	121	1,420888e+000	1,488749e-001	3,533826e-014	-0,000000e+000	3,817787e-023	1,869352e+000	8,225158e+003
3159	6;1*7;2*11;3*8;4*10;5*9	0,026253	0,000324	0,000230	17373184000	3279719866	6095482	750	1	1	105	-1,994421e-002	-1,016165e-002	1,590724e-010	-0,000000e+000	6,831100e-024	7,927590e-001	7,686350e+003
3160	6;1*7;2*11;3*9;4*8;5*10	-0,234673	0,000437	0,000298	12621824000	2979599220	13158161	2603	0	0	92	-2,516388e-001	-4,570317e-002	2,330667e-006	-0,000000e+000	1,314453e-021	9,653489e-001	1,097714e+004
3161	6;1*7;2*11;3*9;4*10;5*8	-0,721766	0,000772	0,000400	8034304000	1889009847	2889866	384	0	0	48	-6,743238e-001	-3,296698e-002	-9,786127e-008	-0,000000e+000	2,810770e-023	1,066326e+000	3,985483e+003
3162	6;1*7;2*11;3*10;4*8;5*9	-0,491175	0,000867	0,000468	8730624000	1906758497	3143723	508	0	0	48	-4,676059e-001	-2,235803e-002	-1,693904e-011	-0,000000e+000	2,120066e-018	1,082996e+000	3,908390e+003
3163	6;1*7;2*11;3*10;4*9;5*8	1,565561	0,001627	0,000965	34535424000	7943299732	22724794	2919	8	8	205	1,423451e+000	5,880299e-003	7,528894e-007	-0,000000e+000	2,716267e-023	2,571672e+000	1,581286e+004
3164	6;1*8;2*7;3*9;4*11;5*10	-0,063178	0,000141	0,000088	8525824000	1463006231	5717523	546	0	0	46	-6,788856e-002	-1,812888e-002	-3,420938e-009	-0,000000e+000	2,237345e-026	1,806718e-001	3,211432e+003
3165	6;1*8;2*7;3*10;4*11;5*9	-0,341618	0,000373	0,000153	23169024000	5210229053	30877353	3235	0	0	140	-3,253958e-001	-3,012158e-002	-2,954173e-009	-0,000000e+000	5,630734e-027	5,355203e-001	1,280925e+004
3166	6;1*8;2*7;3*11;4*9;5*10	-0,929587	0,000728	0,000457	10942464000	1678353034	8595445	680	1	1	56	-8,996604e-001	-8,473162e-002	1,939256e-009	-0,000000e+000	2,093984e-026	1,001675e+000	5,027905e+003
3167	6;1*8;2*7;3*11;4*10;5*9	1,147382	0,000441	0,000297	12457984000	2023474497	9995078	982	0	0	53	1,027384e+000	5,806828e-002	-1,000641e-008	-0,000000e+000	5,220835e-025	1,219839e+000	7,389525e+003
3168	6;1*8;2*9;3*10;4*11;5*7	-0,387305	0,000762	0,000525	22001664000	4748878702	16529195	2105	4	4	132	-3,498038e-001	-6,024871e-002	-2,203607e-008	-0,000000e+000	-9,875025e-025	1,205501e+000	4,992367e+003
3169	6;1*8;2*9;3*11;4*7;5*10	-0,280686	0,000243	0,000163	9672704000	2388050651	11475505	1640	0	0	53	-2,723275e-001	-4,112241e-002	-3,510291e-009	-0,000000e+000	3,059934e-022	5,151284e-001	6,628799e+003
3170	6;1*8;2*9;3*11;4*10;5*7	0,579076	0,000789	0,000509	12253184000	2792822206	6834601	933	0	0	78	5,686690e-001	7,420753e-002	1,425907e-014	-0,000000e+000	-1,834261e-025	1,229393e+000	3,565949e+003
3171	6;1*8;2*10;3*7;4*11;5*9	0,275072	0,000210	0,000130	4102144000	797918431	3083947	358	0	0	19	2,451209e-001	3,862313e-003	-3,505991e-012	-0,000000e+000	5,736662e-026	3,093121e-001	3,555437e+003
3172	6;1*8;2*10;3*9;4*11;5*7	0,243490	0,000241	0,000156	16062464000	3873195336	8074332	912	1	1	92	2,399691e-001	1,350692e-002	-5,056429e-013	-0,000000e+000	-7,235906e-026	6,302360e-001	4,458220e+003
3173	6;1*8;2*10;3*11;4*7;5*9	0,481541	0,000397	0,000250	9836544000	2546712318	8721312	1375	0	0	53	4,548771e-001	-4,049650e-003	-1,674486e-010	-0,000000e+000	2,788791e-023	7,649330e-001	7,152009e+003
3174	6;1*8;2*10;3*11;4*9;5*7	-0,371837	0,001153	0,000756	1316864000	215454641	311901	65	0	0	12	-2,496332e-001	-1,784327e-004	7,919004e-032	-0,000000e+000	-3,492360e-026	9,723854e-001	5,876403e+002
3175	6;1*8;2*11;3*7;4*9;5*10	0,149780	0,000763	0,000351	22779904000	5548581001	21102757	1394	1	1	140	1,401278e-001	9,883232e-003	-7,603381e-009	-0,000000e+000	6,192559e-021	8,372200e-001	1,674681e+004
3176	6;1*8;2*11;3*7;4*10;5*9	-0,802540	0,000424	0,000236	31627264000	8799939845	32666578	3943	0	0	210	-7,817300e-001	-7,079453e-002	-3,546247e-006	-0,000000e+000	5,485194e-024	1,119485e+000	3,053523e+004
3177	6;1*8;2*11;3*9;4*7;5*10	-0,048241	0,000617	0,000350	2463744000	533314400	1298675	215	0	0	13	-4,147586e-002	-4,296098e-003	-3,923481e-013	-0,000000e+000	3,218126e-026	5,555342e-001	2,239422e+003
3178	6;1*8;2*11;3*9;4*10;5*7	0,078716	0,000654	0,000461	20649984000	5095228067	7337454	1027	0	0	155	1,568616e-001	2,595040e-002	-4,300122e-013	-0,000000e+000	-1,380612e-025	1,578366e+000	9,812997e+003
3179	6;1*8;2*11;3*10;4*7;5*9	1,110318	0,000813	0,000446	17270784000	4481792326	8785641	997	2	2	110	1,046850e+000	4,007678e-003	-1,882494e-012	-0,000000e+000	5,371095e-022	1,371318e+000	1,204402e+004
3180	6;1*8;2*11;3*10;4*9;5*7	-1,023516	0,000745	0,000506	23762944000	6139753763	11120614	1491	0	0	139	-9,318698e-001	-4,065492e-002	-5,284824e-010	-0,000000e+000	-2,290278e-023	1,993423e+000	7,164175e+003
3181	6;1*9;2*7;3*11;4*8;5*10	-0,164357	0,000308	0,000188	989184000	80014207	185745	22	0	0	8	-1,266357e-001	-1,749024e-004	-1,776322e-015	-0,000000e+000	3,352297e-027	2,727513e-001	5,852805e+002
3182	6;1*9;2*7;3*11;4*10;5*8	0,192253	0,000216	0,000136	9508864000	2197158423	4002237	644	0	0	50	1,673904e-001	-4,995080e-003	-4,361203e-012	-0,000000e+000	1,148843e-025	4,805472e-001	4,191999e+003
3183	6;1*9;2*8;3*11;4*10;5*7	-0,389177	0,000348	0,000238	7993344000	1752875384	5004087	540	1	1	48	-3,506306e-001	-1,457785e-002	-4,475911e-016	-0,000000e+000	-6,869505e-025	6,131987e-001	2,595197e+003
3184	6;1*9;2*10;3*11;4*7;5*8	-1,701148	0,000601	0,000376	11679744000	2601451337	8807426	919	2	2	78	-1,288335e+000	-3,259152e-002	-1,409536e-014	-0,000000e+000	-2,849802e-023	1,850680e+000	4,052536e+003
3185	6;1*9;2*10;3*11;4*8;5*7	1,104789	0,000813	0,000517	8177664000	1712484655	4069268	677	3	3	58	7,432260e-001	1,015644e-002	1,185528e-012	-0,000000e+000	-9,283838e-026	1,774665e+000	1,696287e+003
3186	6;1*9;2*11;3*7;4*8;5*10	1,977156	0,001180	0,000695	12908544000	2891424158	8584962	1227	0	0	89	1,886725e+000	5,402446e-002	2,465865e-009	-0,000000e+000	1,715808e-022	2,089777e+000	8,925199e+003
3187	6;1*9;2*11;3*7;4*10;5*8	0,146754	0,000811	0,000458	14137344000	3476155968	8075222	732	2	2	65	1,633439e-001	2,252217e-003	-3,171686e-012	-0,000000e+000	4,317350e-021	1,215536e+000	1,065653e+004
3188	6;1*9;2*11;3*8;4*7;5*10	-0,250003	0,000398	0,000217	55711744000	16767673094	41592372	3620	0	0	366	-2,436681e-001	-8,816756e-003	-3,488189e-011	-0,000000e+000	1,222846e-020	1,202071e+000	3,954180e+004
3189	6;1*9;2*11;3*8;4*10;5*7	-0,066299	0,000893	0,000587	10369024000	2452874736	3422746	543	0	0	80	-3,870044e-002	-1,007407e-002	2,839818e-013	-0,000000e+000	-1,378715e-022	1,773683e+000	3,800890e+003
3190	6;1*9;2*11;3*10;4*7;5*8	-1,012095	0,001177	0,000809	21018624000	4635498576	10271769	1105	2	2	135	-6,519179e-001	-2,804113e-002	-6,265286e-013	-0,000000e+000	-2,153835e-018	4,035747e+000	8,152627e+003
3191	6;1*9;2*11;3*10;4*8;5*7	1,654813	0,001035	0,000789	15980544000	3633270122	7601304	815	2	2	115	1,160077e+000	6,155490e-002	1,688768e-016	-0,000000e+000	4,766116e-022	3,669228e+000	3,326685e+003
3192	6;1*10;2*11;3*7;4*8;5*9	-1,370709	0,000886	0,000584	14260224000	2361076781	9447554	1398	1	1	73	-1,137077e+000	-7,708378e-002	-5,618037e-008	-0,000000e+000	-1,337871e-023	2,316349e+000	4,676248e+003
3193	6;1*10;2*11;3*7;4*9;5*8	-4,606060	0,001706	0,000987	42481664000	8702650503	24189040	2500	1	1	249	-3,209067e+000	-3,093932e-002	3,142104e-012	-0,000000e+000	-1,067582e-020	6,318908e+000	1,986025e+004
3194	6;1*10;2*11;3*8;4*9;5*7	2,347421	0,000981	0,000812	12929024000	2538017127	4714388	823	5	5	77	1,262597e+000	4,816076e-002	-1,045648e-017	-0,000000e+000	-2,075789e-022	4,180690e+000	2,856845e+003
3195	6;1*10;2*11;3*9;4*7;5*8	6,387995	0,001142	0,000881	40761344000	7563162019	20794686	2505	0	0	278	3,869151e+000	1,264700e-001	1,320877e-008	-0,000000e+000	4,404279e-021	6,801808e+000	7,819857e+003
3196	6;1*10;2*11;3*9;4*8;5*7	-4,290396	0,000773	0,000706	51943424000	10754173860	40062044	4021	1	1	408	-2,747638e+000	-1,763991e-001	-3,415247e-007	-0,000000e+000	1,317632e-021	6,384814e+000	7,246186e+003
3197	6;1*11;2*7;3*8;4*9;5*10	-0,422552	0,001050	0,000750	16779264000	2896165913	20767313	3224	0	0	111	-4,418492e-001	-1,836155e-001	-6,759754e-006	-0,000000e+000	-2,364708e-024	1,640069e+000	5,865609e+003
3198	6;1*11;2*7;3*8;4*10;5*9	-0,418086	0,001109	0,000638	25237504000	4462140917	11619089	1389	1	1	162	-9,649795e-002	3,028881e-002	1,602062e-010	-0,000000e+000	-1,394917e-023	1,991000e+000	8,201073e+003
3199	6;1*11;2*7;3*9;4*8;5*10	-0,996941	0,000492	0,000307	11311104000	2037757692	11135145	1310	0	0	70	-7,285719e-001	2,959305e-002	4,034009e-006	-0,000000e+000	-1,405787e-022	1,329724e+000	4,177170e+003
3200	6;1*11;2*7;3*9;4*10;5*8	-0,183688	0,000913	0,000641	15284224000	2899603179	4820157	684	0	0	113	-5,588120e-002	5,012697e-002	4,517988e-018	-0,000000e+000	-9,757469e-023	2,688697e+000	5,144167e+003
3201	6;1*11;2*7;3*10;4*8;5*9	-2,380246	0,002109	0,001210	21735424000	3640099237	6013943	934	2	2	139	-2,158812e+000	-2,878689e-002	9,017556e-014	-0,000000e+000	-7,331512e-022	3,806018e+000	8,070994e+003
3202	6;1*11;2*7;3*10;4*9;5*8	-3,109809	0,002197	0,001346	43833344000	9183618449	28577279	2703	3	3	280	-2,649936e+000	-1,478657e-001	-7,936772e-009	-0,000000e+000	-4,331789e-020	5,407292e+000	1,883145e+004
3203	6;1*11;2*8;3*7;4*10;5*9	0,523587	0,000936	0,000606	7378944000	1037951571	2760226	344	0	0	38	6,072221e-001	2,741755e-002	-2,613612e-016	-0,000000e+000	-9,991333e-025	1,395939e+000	2,649046e+003
3204	6;1*11;2*8;3*9;4*10;5*7	0,421320	0,000496	0,000351	47396864000	11691803151	27773915	3280	6	6	296	1,345016e-001	-4,392048e-002	8,843253e-009	-0,000000e+000	3,934113e-024	2,362950e+000	9,402492e+003
3205	6;1*11;2*8;3*10;4*7;5*9	-5,308834	0,002542	0,001700	25729024000	4938788539	13234088	1594	3	3	162	-4,672567e+000	-7,404125e-002	-7,470248e-011	-0,000000e+000	-4,334007e-023	6,349386e+000	1,441994e+004
3206	6;1*11;2*8;3*10;4*9;5*7	3,306645	0,001651	0,001124	58660864000	13445222903	28042960	2858	5	5	399	2,486948e+000	1,738369e-001	1,303960e-007	-0,000000e+000	4,200558e-021	7,428872e+000	1,516864e+004
3207	6;1*11;2*9;3*10;4*7;5*8	8,956259	0,001757	0,001268	68880384000	13402784720	36745855	4068	3	3	463	6,371565e+000	2,871506e-001	2,321184e-005	-0,000000e+000	9,109747e-021	1,020870e+001	1,724662e+004
3208	6;1*11;2*9;3*10;4*8;5*7	-5,538524	0,001189	0,001074	72894464000	15375350061	54086069	4673	4	4	559	-3,508901e+000	-3,808225e-001	-9,061479e-006	-0,000000e+000	-7,518619e-021	9,261099e+000	1,318458e+004
3209	6;1*11;2*10;3*7;4*8;5*9	3,149117	0,001412	0,000845	43239424000	8299906614	40021300	5053	0	0	297	2,370783e+000	1,938080e-001	2,170978e-006	-0,000000e+000	2,914379e-023	4,697023e+000	1,128620e+004
3210	6;1*11;2*10;3*7;4*9;5*8	16,883158	0,002933	0,001964	177158144000	32793711409	115724871	11818	5	5	1251	1,305521e+001	4,147263e-001	5,836679e-007	-0,000000e+000	8,933097e-019	1,916667e+001	4,897692e+004
3211	6;1*11;2*10;3*8;4*9;5*7	-8,120410	0,001742	0,001486	97511424000	20072135578	71293894	7316	9	9	730	-5,298113e+000	-5,665239e-001	3,579821e-006	-0,000000e+000	8,599720e-021	1,283792e+001	1,491327e+004
3212	6;1*11;2*10;3*9;4*7;5*8	-19,308842	0,002827	0,002112	179062784000	32724325991	157919638	15561	6	6	1403	-1,350256e+001	-1,029905e+000	-1,942396e-006	-0,000000e+000	4,981480e-019	2,091910e+001	3,121963e+004
3213	6;1*11;2*10;3*9;4*8;5*7	11,661669	0,002550	0,002336	141236224000	29653399759	218867318	15197	6	6	1067	7,932311e+000	1,404658e+000	6,350725e-006	-0,000000e+000	-2,288598e-023	1,861350e+001	2,241916e+004


==> anc/class_5_0_0_calc2.txt <==
Number	Graph_code	Contribution	sigma_up	sigma_down	N_total	N_EIA_fail	N_IA_fail	N_128_fail	N_192_fail	N_all_fail	N_double_fail	Contr_EIA_fail	Contr_IA_fail	Contr_128_fail	Contr_192_fail	Contr_double_fail	Integral_of_abs	Calc_time
3141	6;1*7;2*8;3*9;4*10;5*11	-0,642375	0,000866	0,000551	25452544000	3922136793	17452985	754	0	0	158	-6,468520e-001	-3,237555e-001	-3,641018e-007	-0,000000e+000	1,908110e-025	1,050876e+000	5,797529e+003
3142	6;1*7;2*8;3*9;4*11;5*10	0,700703	0,000964	0,000502	26558464000	3709759581	11663831	638	0	0	182	6,629489e-001	2,063594e-001	5,419690e-008	-0,000000e+000	3,199665e-019	9,825545e-001	6,557599e+003
3143	6;1*7;2*8;3*10;4*9;5*11	0,483767	0,000418	0,000229	14393344000	2494675273	7042395	329	0	0	97	4,626222e-001	9,949013e-002	1,646041e-009	-0,000000e+000	1,117340e-024	6,874642e-001	3,980407e+003
3144	6;1*7;2*8;3*10;4*11;5*9	0,075392	0,000293	0,000171	9969664000	2073860580	4720879	204	0	0	56	6,788452e-002	-4,312516e-003	1,095036e-014	-0,000000e+000	5,509427e-026	4,222962e-001	3,152183e+003
3145	6;1*7;2*8;3*11;4*9;5*10	-0,052322	0,000511	0,000310	12181504000	2236688746	3304881	226	0	0	75	-4,322413e-002	3,543851e-002	9,075094e-008	-0,000000e+000	-2,002110e-025	5,885078e-001	4,328507e+003
3146	6;1*7;2*8;3*11;4*10;5*9	-0,440715	0,000336	0,000165	29876224000	6785246365	15320742	597	0	0	177	-4,301425e-001	-5,921165e-002	-3,844206e-008	-0,000000e+000	2,030037e-024	6,823329e-001	9,757599e+003
3147	6;1*7;2*9;3*8;4*11;5*10	0,044342	0,000376	0,000198	8310784000	1725519882	9068713	602	0	0	44	2,545723e-002	-9,983232e-003	1,395149e-006	-0,000000e+000	1,067408e-025	4,297193e-001	4,830762e+003
3148	6;1*7;2*9;3*10;4*8;5*11	0,236912	0,000274	0,000157	6651904000	1503903620	5716279	400	0	0	49	2,299452e-001	4,102484e-002	4,234535e-006	-0,000000e+000	-1,279014e-022	2,850059e-001	3,563984e+003
3149	6;1*7;2*9;3*10;4*11;5*8	-0,362489	0,000388	0,000255	13287424000	2963814857	5349342	246	0	0	89	-3,397564e-001	-3,246585e-002	-9,845702e-015	-0,000000e+000	2,770340e-024	7,378560e-001	4,349554e+003
3150	6;1*7;2*9;3*11;4*8;5*10	0,262893	0,000203	0,000124	8310784000	1750082804	2215267	106	0	0	44	2,371575e-001	4,599272e-003	8,890001e-013	-0,000000e+000	-2,260476e-025	3,986793e-001	3,769943e+003
3151	6;1*7;2*9;3*11;4*10;5*8	0,194793	0,000246	0,000139	11628544000	2860392552	3625651	170	0	0	66	1,744934e-001	3,293144e-004	8,509573e-006	-0,000000e+000	3,459763e-025	4,347701e-001	4,086840e+003
3152	6;1*7;2*10;3*8;4*9;5*11	0,441960	0,000239	0,000137	9969664000	1974225101	3669513	140	0	0	62	4,177207e-001	3,181350e-002	8,542839e-012	-0,000000e+000	1,399485e-023	4,704434e-001	3,284016e+003
3153	6;1*7;2*10;3*8;4*11;5*9	-0,856437	0,000350	0,000203	7757824000	1390302606	1346844	94	0	0	57	-7,721030e-001	-5,725485e-003	-5,600375e-016	-0,000000e+000	-7,596129e-025	9,256738e-001	3,251044e+003
3154	6;1*7;2*10;3*9;4*8;5*11	-0,294668	0,000264	0,000159	7757824000	1870638819	6189615	389	0	0	42	-2,884911e-001	-3,137670e-002	-1,333990e-007	-0,000000e+000	1,969912e-026	4,125955e-001	4,039395e+003
3155	6;1*7;2*10;3*9;4*11;5*8	0,260854	0,000281	0,000163	6651904000	1558682897	1572956	93	0	0	59	2,207971e-001	6,796318e-004	9,922872e-013	-0,000000e+000	1,993362e-024	4,578363e-001	2,640190e+003
3156	6;1*7;2*10;3*11;4*8;5*9	0,484683	0,000435	0,000285	5545984000	1561907527	7710405	969	0	0	30	4,558666e-001	2,862732e-002	-1,722821e-006	-0,000000e+000	8,210804e-024	7,267372e-001	5,544658e+003
3157	6;1*7;2*10;3*11;4*9;5*8	0,050000	0,000398	0,000194	14946304000	4475559338	3781865	262	0	0	98	4,907519e-002	1,256186e-002	1,544801e-016	-0,000000e+000	1,239108e-025	6,408995e-001	5,861440e+003
3158	6;1*7;2*11;3*8;4*9;5*10	1,469118	0,001040	0,000646	40382464000	7627529675	10139023	690	0	0	240	1,427867e+000	1,773807e-001	7,367344e-010	-0,000000e+000	6,958192e-024	1,868167e+000	1,860260e+004
3159	6;1*7;2*11;3*8;4*10;5*9	0,026600	0,000561	0,000339	8863744000	1677390160	1667600	106	0	0	62	-2,433541e-002	-1,038801e-002	2,955857e-010	-0,000000e+000	2,222623e-021	7,921854e-001	3,505147e+003
3160	6;1*7;2*11;3*9;4*8;5*10	-0,234906	0,000668	0,000379	9969664000	2568434304	7910760	779	0	0	76	-2,501290e-001	-4,859522e-002	-1,080905e-005	-0,000000e+000	1,300049e-022	9,657683e-001	8,786956e+003
3161	6;1*7;2*11;3*9;4*10;5*8	-0,721489	0,000659	0,000334	14946304000	3932727928	3463470	212	0	0	78	-6,767454e-001	-3,853509e-002	2,352683e-014	-0,000000e+000	3,085112e-021	1,066399e+000	6,078532e+003
3162	6;1*7;2*11;3*10;4*8;5*9	-0,490927	0,000725	0,000425	11628544000	2729042428	2409777	199	0	0	72	-4,624213e-001	-2,614824e-002	1,370413e-010	-0,000000e+000	2,785262e-023	1,082260e+000	4,529033e+003
3163	6;1*7;2*11;3*10;4*9;5*8	1,563441	0,001990	0,000970	48676864000	11724900014	20935280	1195	0	0	346	1,412927e+000	7,745493e-003	-6,944085e-007	-0,000000e+000	7,354867e-022	2,573419e+000	2,079484e+004
3164	6;1*8;2*7;3*9;4*11;5*10	-0,063202	0,000167	0,000087	11628544000	2187140612	5697716	217	0	0	63	-6,718241e-002	-1,919467e-002	-2,209818e-007	-0,000000e+000	2,709833e-024	1,807910e-001	4,590415e+003
3165	6;1*8;2*7;3*10;4*11;5*9	-0,341628	0,000343	0,000193	13287424000	2788570660	11432539	602	0	0	79	-3,197066e-001	-2,698575e-002	3,066599e-009	-0,000000e+000	2,342781e-027	5,354269e-001	6,934064e+003
3166	6;1*8;2*7;3*11;4*9;5*10	-0,929419	0,000710	0,000462	12181504000	1835544461	6156718	231	0	0	71	-8,827778e-001	-8,194969e-002	-4,629070e-008	-0,000000e+000	2,302197e-026	1,001545e+000	5,171328e+003
3167	6;1*8;2*7;3*11;4*10;5*9	1,146485	0,000563	0,000297	13287424000	2467628599	7945627	283	0	0	102	1,041911e+000	6,525112e-002	2,005213e-009	-0,000000e+000	5,835494e-024	1,218827e+000	5,186992e+003
3168	6;1*8;2*9;3*10;4*11;5*7	-0,387180	0,000847	0,000502	30429184000	7007130940	16055505	842	0	0	199	-3,538728e-001	-6,558590e-002	-1,061684e-010	-0,000000e+000	-2,184593e-025	1,206021e+000	6,695701e+003
3169	6;1*8;2*9;3*11;4*7;5*10	-0,280855	0,000411	0,000229	6098944000	1579027616	5462127	353	0	0	40	-2,707197e-001	-4,178530e-002	1,445820e-009	-0,000000e+000	-3,775198e-025	5,154833e-001	4,054978e+003
3170	6;1*8;2*9;3*11;4*10;5*7	0,578163	0,000701	0,000472	16052224000	3881498629	5985402	365	0	0	105	5,688606e-001	8,190506e-002	-3,330398e-010	-0,000000e+000	-2,281144e-023	1,228248e+000	4,110246e+003
3171	6;1*8;2*10;3*7;4*11;5*9	0,275169	0,000191	0,000103	8310784000	2021758783	5167483	310	0	0	72	2,552463e-001	5,224071e-003	2,996436e-011	-0,000000e+000	8,328004e-026	3,093971e-001	6,895370e+003
3172	6;1*8;2*10;3*9;4*11;5*7	0,243392	0,000310	0,000197	10522624000	2175119920	2392480	190	0	0	75	2,283540e-001	9,830693e-003	-8,111450e-012	-0,000000e+000	-4,846682e-024	6,300994e-001	2,422250e+003
3173	6;1*8;2*10;3*11;4*7;5*9	0,480978	0,000438	0,000262	7757824000	2174623768	5374404	441	0	0	52	4,537493e-001	-4,313870e-003	-2,615294e-009	-0,000000e+000	2,922950e-021	7,645935e-001	5,595774e+003
3174	6;1*8;2*10;3*11;4*9;5*7	-0,369921	0,000432	0,000272	13840384000	3609208597	2972355	212	0	0	102	-3,115411e-001	-6,953254e-004	-2,241347e-016	-0,000000e+000	-4,594411e-023	9,722115e-001	3,599861e+003
3175	6;1*8;2*11;3*7;4*9;5*10	0,149973	0,000884	0,000434	13287424000	2714211620	6607528	278	0	0	82	1,284315e-001	7,259989e-003	-1,805217e-010	-0,000000e+000	-6,196590e-023	8,379519e-001	1,003121e+004
3176	6;1*8;2*11;3*7;4*10;5*9	-0,801794	0,000591	0,000334	13840384000	3451008022	8429929	557	0	0	101	-7,612087e-001	-6,120632e-002	-2,751481e-006	-0,000000e+000	4,771298e-022	1,118865e+000	1,185976e+004
3177	6;1*8;2*11;3*9;4*7;5*10	-0,047785	0,000469	0,000284	3887104000	1009829103	1584919	126	0	0	27	-4,326417e-002	-5,128024e-003	-3,818003e-012	-0,000000e+000	5,207111e-026	5,550861e-001	2,860389e+003
3178	6;1*8;2*11;3*9;4*10;5*7	0,079100	0,000660	0,000502	17711104000	4453941954	3463982	221	0	0	126	1,567174e-001	2,788891e-002	5,335250e-013	-0,000000e+000	-2,126719e-022	1,578576e+000	5,254971e+003
3179	6;1*8;2*11;3*10;4*7;5*9	1,109679	0,000533	0,000460	13840384000	3611947122	4143551	216	0	0	85	1,037116e+000	3,501750e-003	-3,172617e-014	-0,000000e+000	2,832201e-023	1,370530e+000	7,920311e+003
3180	6;1*8;2*11;3*10;4*9;5*7	-1,021770	0,000830	0,000561	21028864000	5431887666	5584218	391	0	0	129	-9,224534e-001	-4,003370e-002	2,065990e-009	-0,000000e+000	-9,140505e-024	1,991967e+000	5,619642e+003
3181	6;1*9;2*7;3*11;4*8;5*10	-0,164415	0,000179	0,000101	4440064000	800868772	713344	62	0	0	37	-1,475572e-001	-5,793130e-004	-2,544945e-015	-0,000000e+000	-3,206191e-025	2,728041e-001	1,934915e+003
3182	6;1*9;2*7;3*11;4*10;5*8	0,192411	0,000233	0,000147	8310784000	2131921253	2307094	198	0	0	63	1,692523e-001	-5,636683e-003	-2,133468e-011	-0,000000e+000	5,857397e-024	4,806140e-001	3,721460e+003
3183	6;1*9;2*8;3*11;4*10;5*7	-0,389120	0,000323	0,000224	9416704000	2312499471	4662262	206	0	0	60	-3,536003e-001	-1,878620e-002	9,734191e-012	-0,000000e+000	-5,671217e-025	6,132139e-001	3,000043e+003
3184	6;1*9;2*10;3*11;4*7;5*8	-1,700333	0,000559	0,000323	17711104000	4256353219	9723093	395	0	0	131	-1,305724e+000	-3,693371e-002	-2,324914e-011	-0,000000e+000	-7,477694e-022	1,849609e+000	5,194096e+003
3185	6;1*9;2*10;3*11;4*8;5*7	1,104227	0,000504	0,000338	21028864000	3982428551	5459858	478	0	0	157	6,810771e-001	9,472507e-003	-1,383244e-014	-0,000000e+000	-6,712658e-025	1,773453e+000	3,041576e+003
3186	6;1*9;2*11;3*7;4*8;5*10	1,975763	0,000669	0,000607	13287424000	3227111432	6163029	523	0	0	100	1,886640e+000	5,922115e-002	6,883894e-010	-0,000000e+000	1,507835e-022	2,088636e+000	9,125430e+003
3187	6;1*9;2*11;3*7;4*10;5*8	0,146215	0,000903	0,000506	9969664000	2424118814	3625820	182	0	0	52	1,677871e-001	1,460322e-003	8,944724e-012	-0,000000e+000	8,512036e-021	1,214207e+000	6,028661e+003
3188	6;1*9;2*11;3*8;4*7;5*10	-0,249493	0,000860	0,000463	11075584000	2955020337	4308007	246	0	0	66	-2,286392e-001	-6,852858e-003	-1,263529e-010	-0,000000e+000	-3,640431e-024	1,202255e+000	6,974900e+003
3189	6;1*9;2*11;3*8;4*10;5*7	-0,065582	0,000761	0,000502	15499264000	3559058303	2643977	265	0	0	101	-4,250633e-002	-9,671727e-003	-9,587699e-013	-0,000000e+000	4,371964e-023	1,774680e+000	5,655719e+003
3190	6;1*9;2*11;3*10;4*7;5*8	-1,012216	0,001284	0,000778	26558464000	5974706369	7790120	421	0	0	177	-6,629660e-001	-2,805492e-002	-3,551906e-015	-0,000000e+000	-1,160670e-021	4,036687e+000	9,075733e+003
3191	6;1*9;2*11;3*10;4*8;5*7	1,655312	0,000863	0,000613	28217344000	6815959788	9292353	426	0	0	177	1,196536e+000	6,948473e-002	1,388098e-016	-0,000000e+000	3,644336e-018	3,668082e+000	5,257066e+003
3192	6;1*10;2*11;3*7;4*8;5*9	-1,372147	0,000828	0,000517	19922944000	3959662490	10674684	722	0	0	124	-1,161554e+000	-9,957835e-002	-1,699157e-006	-0,000000e+000	-2,495417e-021	2,316989e+000	6,908007e+003
3193	6;1*10;2*11;3*7;4*9;5*8	-4,605509	0,001650	0,000995	39829504000	7729125459	12956466	705	0	0	266	-3,085400e+000	-2,696099e-002	1,991559e-012	-0,000000e+000	-2,297824e-021	6,319576e+000	1,447804e+004
3194	6;1*10;2*11;3*8;4*9;5*7	2,347233	0,000902	0,000575	28770304000	6247589391	6998820	568	0	0	211	1,352702e+000	6,066330e-002	2,292095e-016	-0,000000e+000	4,354318e-022	4,180886e+000	4,947971e+003
3195	6;1*10;2*11;3*9;4*7;5*8	6,389546	0,001334	0,000761	56418304000	11349350983	19659495	1026	0	0	427	4,049663e+000	1,470021e-001	-6,316152e-015	-0,000000e+000	6,954388e-023	6,803911e+000	1,003607e+004
3196	6;1*10;2*11;3*9;4*8;5*7	-4,292350	0,000967	0,000760	45912064000	9776193535	27840660	1038	0	0	347	-2,822881e+000	-1,929609e-001	-5,495133e-007	-0,000000e+000	-1,544548e-019	6,386611e+000	6,830880e+003
3197	6;1*11;2*7;3*8;4*9;5*10	-0,420147	0,001123	0,000679	27664384000	5079799420	26019312	1899	0	0	184	-4,397068e-001	-1,887563e-001	-3,311608e-006	-0,000000e+000	-4,188229e-024	1,641947e+000	8,571282e+003
3198	6;1*11;2*7;3*8;4*10;5*9	-0,417287	0,001143	0,000594	33746944000	6199591159	9971188	546	0	0	240	-9,777710e-002	3,227569e-002	-8,082870e-010	-0,000000e+000	1,975387e-023	1,990734e+000	9,942404e+003
3199	6;1*11;2*7;3*9;4*8;5*10	-0,996642	0,000562	0,000320	12181504000	2033609371	7753638	446	0	0	84	-6,855132e-001	2,768823e-002	7,892629e-008	-0,000000e+000	-1,490648e-024	1,329509e+000	4,010790e+003
3200	6;1*11;2*7;3*9;4*10;5*8	-0,183680	0,000981	0,000476	35958784000	7788032162	7712138	468	0	0	252	-7,705758e-002	6,039852e-002	3,672950e-010	-0,000000e+000	-1,382958e-021	2,688053e+000	1,096187e+004
3201	6;1*11;2*7;3*10;4*8;5*9	-2,383897	0,001393	0,000896	43147264000	7956298246	6910001	527	0	0	291	-2,186456e+000	-3,814399e-002	2,803186e-010	-0,000000e+000	-1,255864e-022	3,809855e+000	1,206656e+004
3202	6;1*11;2*7;3*10;4*9;5*8	-3,109665	0,001896	0,001223	54759424000	11685732573	23828544	1072	0	0	336	-2,642437e+000	-1,493777e-001	2,534293e-008	-0,000000e+000	-3,351178e-020	5,407771e+000	2,148182e+004
3203	6;1*11;2*8;3*7;4*10;5*9	0,523884	0,000795	0,000464	14946304000	2412900294	3728599	232	0	0	113	6,017804e-001	3,503278e-002	1,100468e-014	-0,000000e+000	4,178491e-025	1,395978e+000	4,618017e+003
3204	6;1*11;2*8;3*9;4*10;5*7	0,421205	0,000804	0,000480	29323264000	6956724411	10246523	585	0	0	213	1,176594e-001	-4,128093e-002	-4,610705e-008	-0,000000e+000	5,339363e-024	2,363251e+000	5,440641e+003
3205	6;1*11;2*8;3*10;4*7;5*9	-5,308726	0,001941	0,001326	41488384000	8483357456	14794142	1065	0	0	296	-4,706652e+000	-8,222062e-002	-1,680996e-009	-0,000000e+000	-2,675616e-022	6,350042e+000	2,065422e+004
3206	6;1*11;2*8;3*10;4*9;5*7	3,305957	0,001663	0,001103	61394944000	14503838334	19616349	955	0	0	446	2,513203e+000	1,824539e-001	3,024183e-013	-0,000000e+000	-3,781868e-020	7,428904e+000	1,482031e+004
3207	6;1*11;2*9;3*10;4*7;5*8	8,953634	0,001739	0,001234	72454144000	14310299471	24376127	1245	0	0	495	6,391422e+000	2,917392e-001	6,753562e-010	-0,000000e+000	7,277377e-022	1,020562e+001	1,452875e+004
3208	6;1*11;2*9;3*10;4*8;5*7	-5,537021	0,001238	0,001090	70242304000	14885769582	39080646	1337	0	0	531	-3,530739e+000	-3,916391e-001	-1,541288e-006	-0,000000e+000	-3,329464e-022	9,258912e+000	9,930654e+003
3209	6;1*11;2*10;3*7;4*8;5*9	3,148222	0,001179	0,000903	32641024000	6262850066	20422195	1290	0	0	242	2,351312e+000	1,929844e-001	2,261743e-006	-0,000000e+000	8,610702e-024	4,695798e+000	7,769900e+003
3210	6;1*11;2*10;3*7;4*9;5*8	16,884048	0,002923	0,002166	141021184000	25351222298	56837172	2660	0	0	1042	1,288941e+001	3,966438e-001	-5,612689e-010	-0,000000e+000	7,427385e-023	1,916467e+001	3,561573e+004
3211	6;1*11;2*10;3*8;4*9;5*7	-8,119292	0,001669	0,001439	103419904000	21200753879	53696857	2330	0	0	769	-5,296723e+000	-5,723415e-001	-6,333992e-008	-0,000000e+000	-5,143362e-021	1,283645e+001	1,442935e+004
3212	6;1*11;2*10;3*9;4*7;5*8	-19,307661	0,002598	0,002031	191340544000	35122668132	121860104	5004	0	0	1443	-1,357976e+001	-1,054396e+000	-6,846442e-005	-0,000000e+000	-1,903845e-020	2,091912e+001	2,825521e+004
3213	6;1*11;2*10;3*9;4*8;5*7	11,658806	0,002381	0,002124	171986944000	36362546226	230649379	5530	0	0	1450	8,031522e+000	1,467739e+000	4,466421e-006	-0,000000e+000	-4,019362e-021	1,860962e+001	2,527529e+004


==> anc/sets_for_comparison_aver.txt <==
Set	Contribution	sigma_up	sigma_down
1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;50;51;52;53;54;55;56;57;58;59;60;61;62;63;64;65;66;67;68;69;70;71;72;73;74;75;76;77;78;79;80;81;82;83;84;85;86;87;88;89;90;91;92;93;94;95;96;97;98;99;100;101;102;103;104;105;106;107;108;109;110;111;112;113;114;115;116;117;118;119;120;121;122;123;124;125;126;127;128;129;130;131;132;133;134;135;136;137;138;139;140;141;142;143;144;145;146;147;148;149;150;151;152;153;154;155;156;157;158;159;160;161;162;163;164;165;166;167;168;169;170;171;172;173;174;175;176;177;178;179;180;181;182;183;184;185;186;187;188;189;190;191;192;193;194;195;196;197;198;199;200;201;202;203;204;205;206;207;208;209;210;211;212;213;214;215;216;217;218;219;220;221;222;223;224;225;226;227;228;229;230;231;232;233;234;235;236;237;238;239;240;241;242;243;244;245;246;247;248;249;250;251;252;253;254;255;256;257;258;259;260;261;262;263;264;265;266;267;268;269;270;271;272;273;274;275;276;277;278;279;280;281;282;283;284;285;286;287;288;289;290;291;292;293;294;295;296;297;298;299;300;301;302;303;304;305;306;307;308;309;310;311;312;313;314;315;316;317;318;319;320;321;322;323;324;325;326;327;328;329;330;331;332;333;334;335;336;337;338;339;340;341;342;343;344;345;346;347;348;349;350;351;352;353;354;355;356;357;358;359;360;361;362;363;364;365;366;367;368;369;370;371;372;373;374;375;376;377;378;379;380;381;382;383;384;385;386;387;388;389;390;391;392;393;394;395;396;397;398;399;400;401;402;403;404;405;406;407;408;409;410;411;412;413;414;415;416;417;418;419;420;421;422;423;424;425;426;427;428;429;430;431;432;433;434;435;436;437;438;439;440;441;442;443;444;445;446;447;448;449;450;451;452;453;454;455;456;457;458;459;460;461;462;463;464;465;466;467;468;469;470;471;472;473;474;475;476;477;478;479;480;481;482;483;484;485;486;487;488;489;490;491;492;493;494;495;496;497;498;499;500;501;502;503;504;505;506;507;508;509;510;511;512;513;514;515;516;517;518;519;520;521;522;523;524;525;526;527;528;529;530;531;532;533;534;535;536;537;538;539;540;541;542;543;544;545;546;547;548;549;550;551;552;553;554;555;556;557;558;559;560;561;562;563;564;565;566;567;568;569;570;571;572;573;574;575;576;577;578;579;580;581;582;583;584;585;586;587;588;589;590;591;592;593;594;595;596;597;598;599;600;601;602;603;604;605;606;607;608;609;610;611;612;613;614;615;616;617;618;619;620;621;622;623;624;625;626;627;628;629;630;631;632;633;634;635;636;637;638;639;640;641;642;643;644;645;646;647;648;649;650;651;652;653;654;655;656;657;658;659;660;661;662;663;664;665;666;667;668;669;670;671;672;673;674;675;676;677;678;679;680;681;682;683;684;685;686;687;688;689;690;691;692;693;694;695;696;697;698;699;700;701;702;703;704;705;706	6,156875	0,032639	0,021267
707;708;709;710;711;712;713;714;715;716;717;718;719;720;721;722;723;724;725;726;727;728;729;730;731;732;733;734;735;736;737;738;739;740;741;742;743;744;745;746;747;748;749;750;751;752;753;754;755;756;757;758;759;760;761;762;763;764;765;766;767;768;769;770;771;772;773;774;775;776;777;778;779;780;801;802;813;814;825;826;827;828;831;840;841;842;843;844;845;846;847;848;849;850;851;852;853;854;885;886;897;898;909;910;911;912;915;924;925;926;927;928;929;930;931;932;933;934;935;936;937;938;993;996;999;1008;1009;1010;1011;1012;1013;1014;1015;1016;1017;1018;1019;1020;1021;1022;1083;1086;1089;1098;1099;1100;1101;1102;1103;1104;1105;1106;1107;1108;1109;1110;1111;1112;1188;1189;1190;1191;1192;1193;1194;1195;1196;1197;1198;1199;1200;1201;1202;1293;1294;1295;1296;1297;1298;1299;1300;1301;1302;1303;1304;1305;1306;1307	0,955336	0,027113	0,018102
781;783;788;789;799;807;822;837	-3,132732	0,003929	0,002328
782;784;786;787;800;812;823;824;838;839;922;923;995;1006;1007;1095;1096;1097;1176;1179;1180;1187	3,477581	0,004273	0,002590
785;795;978;990	2,754958	0,002312	0,001445
790;811;972;1177;1181;1182;1183;1184;1185;1186	-2,065863	0,002670	0,001664
791;792	-0,251916	0,000886	0,000520
793	0,671959	0,000396	0,000238
794;819	-0,023671	0,000599	0,000412
796	-0,303565	0,000214	0,000137
797;820	-0,000471	0,000426	0,000314
798;810;906;921	-0,452041	0,001715	0,001201
803;804	-0,280668	0,000627	0,000378
805	-0,336540	0,000220	0,000149
806	-0,413943	0,000264	0,000155
808	-0,019059	0,000166	0,000110
809;821	0,147256	0,000521	0,000354
815	0,223896	0,000219	0,000151
816;834	-0,018239	0,000551	0,000379
817	0,398606	0,000173	0,000128
818	-0,001738	0,000163	0,000102
829	-0,329627	0,000181	0,000129
830;835	0,412621	0,000609	0,000386
832	-0,455150	0,000210	0,000149
833;836	-0,352239	0,000560	0,000417
855;856;857;858;859;860;861;862;863;864;939;940;941;942;943;944;945;946;947;948;1023;1024;1025;1026;1027;1028;1029;1030;1031;1032;1033;1034;1035;1036;1047;1048;1113;1114;1115;1116;1117;1118;1119;1120;1121;1122;1123;1124;1125;1126;1137;1138;1203;1204;1205;1206;1207;1208;1209;1210;1211;1212;1213;1214;1215;1216;1217;1218;1219;1220;1221;1224;1233;1234;1235;1236;1239;1248;1251;1254;1263;1266;1269;1308;1309;1310;1311;1312;1313;1314;1315;1316;1317;1318;1319;1320;1321;1322;1323;1324;1325;1326;1327;1328;1329;1330;1331;1332;1333;1334;1335;1336;1337;1338;1339;1340;1341;1342;1343;1344;1345;1346;1347;1348;1349;1350;1351;1352;1353;1354;1355;1356;1357;1358;1359;1360;1361;1362;1363;1364;1365;1366;1367;1368;1369;1370;1371;1372;1373;1374;1375;1376;1377;1378;1379;1380;1381;1382;1383;1384;1385;1386;1387;1388;1389;1390;1391;1392;1393;1394;1395;1396;1397;1398;1399;1400;1401;1402;1403;1404;1405;1406;1407;1408;1409;1410;1411;1412	-2,176417	0,029486	0,023668
865;866;867;868;870;871;1059;1230;1231;1284	3,822508	0,004253	0,002609
869;872;1061;1062	-0,009936	0,003140	0,001788
873;874;958;1046;1068;1135;1136;1232;1247;1253;1261;1262;1276;1277;1282;1285;1286;1287;1288;1289;1291;1292	-2,810733	0,004670	0,002808
875;1071	1,442645	0,001067	0,000706
876;878	-0,767830	0,001212	0,000711
877	-0,791727	0,000568	0,000358
879;1072	0,286756	0,000612	0,000366
880	0,318976	0,000368	0,000243
881;1073	0,541375	0,000899	0,000575
882;883	0,408662	0,000769	0,000469
884;1074	0,200094	0,000585	0,000411
887;1084	0,429866	0,000522	0,000375
888;900	-0,244735	0,000636	0,000400
889	0,252660	0,000360	0,000212
890	0,047654	0,000105	0,000074
891;894;969;970	0,075582	0,001992	0,001207
892	0,229938	0,000196	0,000137
893;1077	0,254135	0,000836	0,000583
895	0,201929	0,000177	0,000110
896;1080	0,134676	0,000586	0,000397
899	-0,158750	0,000257	0,000148
901	-0,362602	0,000208	0,000139
902	-0,119160	0,000134	0,000095
903;981	-0,046381	0,000389	0,000288
904	0,138552	0,000232	0,000157
905;1078	0,201586	0,001050	0,000654
907	0,102431	0,000209	0,000148
908;1081	-0,591174	0,000671	0,000526
913	-0,314120	0,000162	0,000133
914;1087	0,104414	0,000459	0,000327
916	1,463367	0,000450	0,000299
917;1092	-0,115257	0,000485	0,000364
918;994	-0,436333	0,000368	0,000272
919	-0,327275	0,000189	0,000122
920;1093	-0,253583	0,000439	0,000333
949;950	-0,566266	0,000827	0,000556
951	0,030921	0,000241	0,000162
952;1131	0,332423	0,000522	0,000366
953;956;1041;1044	0,054823	0,002912	0,001551
954	-0,069238	0,000142	0,000113
955;1132	0,363818	0,000643	0,000437
957;1045;1158;1246;1275;1278;1281;1290	-0,451541	0,003341	0,002259
959;965	-0,244334	0,000837	0,000526
960;962	-0,236884	0,000900	0,000522
961	0,692047	0,000514	0,000313
963;1162	-0,778475	0,000624	0,000379
964	-0,101762	0,000282	0,000169
966;967	0,311295	0,000722	0,000438
968;1164	0,587926	0,000604	0,000434
971;975;998;1005	0,224817	0,001637	0,001100
973	0,113137	0,000699	0,000437
974	0,705771	0,000329	0,000200
976	-0,721275	0,000374	0,000252
977	0,166578	0,000232	0,000123
979	-0,806781	0,000551	0,000317
980	-0,278452	0,000317	0,000204
982;984;1175;1178	-0,761573	0,001413	0,000901
983;987	0,160927	0,000581	0,000375
985	-0,140644	0,000233	0,000148
986	0,347882	0,000289	0,000183
988	-0,058961	0,000151	0,000102
989;1079	-0,084993	0,000915	0,000606
991	-0,158286	0,000129	0,000092
992;1082	0,737705	0,000485	0,000408
997;1002	-0,220158	0,000419	0,000306
1000	-1,368315	0,000434	0,000269
1001	0,315215	0,000167	0,000115
1003	0,320070	0,000273	0,000166
1004;1094	0,389315	0,000620	0,000414
1037;1038	-0,101364	0,001612	0,000938
1039	-0,523805	0,000347	0,000244
1040	-0,146146	0,000208	0,000126
1042	-0,066245	0,000134	0,000096
1043;1133	0,471518	0,000533	0,000375
1049;1264	1,289852	0,001001	0,000561
1050;1140	-0,866903	0,001309	0,000684
1051	-0,611356	0,000409	0,000242
1052	-0,065434	0,000179	0,000108
1053;1065;1245;1260	-0,555762	0,002457	0,001492
1054	0,486532	0,000203	0,000141
1055;1161	-0,542547	0,000715	0,000477
1056;1060;1268;1279	0,398942	0,003089	0,001891
1057	-0,235326	0,000127	0,000072
1058;1170	-0,017807	0,000518	0,000309
1063	0,381720	0,000486	0,000318
1064	-0,382246	0,000373	0,000239
1066	-0,264432	0,000257	0,000164
1067	0,047059	0,000177	0,000114
1069	0,793794	0,000409	0,000234
1070	-0,157602	0,000368	0,000209
1075	0,105067	0,000235	0,000145
1076	-0,614719	0,000234	0,000158
1085;1088;1173;1174	-0,401563	0,001469	0,000948
1090	0,132855	0,000190	0,000127
1091	0,079404	0,000133	0,000093
1127	-0,949741	0,000228	0,000141
1128;1223	0,614684	0,001175	0,000629
1129	0,943486	0,000382	0,000227
1130	-0,268693	0,000183	0,000128
1134;1146;1250;1265	0,287049	0,002608	0,001647
1139	-0,329674	0,000264	0,000147
1141	0,315479	0,000370	0,000216
1142	0,547470	0,000305	0,000187
1143;1149	0,230050	0,000546	0,000387
1144	-0,276347	0,000265	0,000171
1145;1163	-0,076465	0,000644	0,000465
1147	-0,106815	0,000141	0,000098
1148;1171	-1,265807	0,000736	0,000535
1150;1152;1280;1283	0,307970	0,002238	0,001483
1151;1155	0,370460	0,000603	0,000413
1153	-0,119763	0,000255	0,000168
1154	-0,288058	0,000135	0,000096
1156	0,037231	0,000120	0,000078
1157;1167	0,305365	0,000728	0,000469
1159	-0,161885	0,000181	0,000121
1160;1172	0,831893	0,000611	0,000460
1165	0,180138	0,000289	0,000162
1166	-0,003094	0,000220	0,000135
1168;1169	-0,288506	0,000798	0,000520
1222	-0,730246	0,000533	0,000287
1225	-0,466142	0,000274	0,000151
1226;1227	-0,075082	0,001033	0,000643
1228;1229	-0,251310	0,000799	0,000486
1237	0,330828	0,000608	0,000254
1238;1241	0,482502	0,000851	0,000484
1240	-0,019935	0,000551	0,000336
1242;1249	-0,747166	0,000911	0,000477
1243	0,356959	0,000475	0,000281
1244;1267	-0,183021	0,000863	0,000537
1252;1257	0,370402	0,001092	0,000676
1255	-0,408000	0,000622	0,000380
1256	0,792894	0,000471	0,000293
1258	-0,107094	0,000306	0,000174
1259;1272	-0,636344	0,000849	0,000488
1270	-0,000892	0,000270	0,000173
1271	-0,002105	0,000380	0,000243
1273;1274	0,526502	0,000845	0,000522
1413;1414;1415;1416;1417;1418;1419;1420;1421;1422;1423;1424;1425;1426;1427;1428;1429;1430;1431;1432;1433;1434;1435;1436;1437;1438;1439;1440;1441;1442;1443;1444;1445;1446;1447;1448;1449;1450;1451;1452;1453;1454;1455;1456;1457;1458;1459;1460;1461;1462;1463;1464;1465;1466;1467;1468;1469;1470;1471;1472;1473;1474;1475;1476;1477;1478;1479;1480;1481;1482;1483;1484;1485;1486;1487;1488;1489;1490;1491;1492;1493;1494;1495;1496;1497;1498;1499;1500;1501;1502;1503;1504;1505;1506;1507;1508;1509;1510;1511;1512;1513;1514;1515;1516;1517;1518;1519;1520;1521;1522;1523;1524;1525;1526;1527;1528;1529;1530;1531;1532;1533;1534;1535;1536;1537;1538;1539;1540;1541;1542;1543;1544;1545;1546;1547;1548;1549;1550;1551;1552;1553;1554;1555;1556;1557;1558;1559;1560	0,970029	0,033145	0,029806
1561;1562;1563;1564;1735;1844;1845;1921;1922;1923	2,344845	0,002462	0,001492
1565;1575;1738;1750	-1,117873	0,001960	0,001233
1566;1567;1617;1618;1619;1691;1692;1693;1766;1767	0,743128	0,001955	0,001318
1568;1569;1570;1578;1579;1580;1591;1592;1603;1604	-0,028462	0,002569	0,001685
1571;1572	0,826587	0,001871	0,001101
1573	0,192305	0,000248	0,000164
1574;1599	0,592500	0,000761	0,000539
1576	0,480130	0,000195	0,000134
1577;1673	-0,727922	0,001087	0,000645
1581;1607;1638;1639;1640;1641;1642;1643;1644;1793	1,048569	0,006791	0,004220
1582;1594;1635;1636;1637;1951;1952;1953;1966;1997	1,912643	0,005359	0,003407
1583;1584	0,047009	0,001195	0,000736
1585	-0,742304	0,000421	0,000248
1586	-0,205695	0,000418	0,000239
1587;1590;1661;1664	0,144732	0,001522	0,001070
1588	0,122580	0,000110	0,000076
1589;1601	0,220714	0,001083	0,000712
1593;1606;1759;1936;1937;1938;1967;1968;1983;1998	8,803974	0,004128	0,002625
1595	0,504725	0,000190	0,000128
1596;1614	-0,492936	0,000756	0,000441
1597	-0,081202	0,000211	0,000122
1598	0,690744	0,000285	0,000183
1600;1747	0,301393	0,000909	0,000591
1602;1676;1765;1843	-2,098408	0,001286	0,000941
1605;1685;1774;1858	-12,004155	0,003854	0,002553
1608;1611;1777;1780	0,735318	0,002989	0,002138
1609	0,134241	0,000171	0,000111
1610;1688	-1,152414	0,000743	0,000469
1612	0,512033	0,000228	0,000141
1613;1616	0,115722	0,000748	0,000469
1615;1762	-0,016970	0,000871	0,000493
1620;1621;1622;1623;1624;1625;1628;1630;1631;1982	0,950219	0,006453	0,004020
1626;1629;1700;1703	2,261650	0,002393	0,001728
1627;1717;1718;1794;1871;1872;1894;2011;2012;2013	-0,071846	0,003780	0,002401
1632;1633;1634;1706;1707;1708;1781;1782;1859;1860	-0,040784	0,002755	0,001998
1645;1651	-3,396451	0,001489	0,000905
1646;1648	2,556221	0,001558	0,000981
1647	0,359383	0,000159	0,000123
1649;1654	-0,855861	0,001250	0,000640
1650	-0,217097	0,000191	0,000115
1652;1653	0,202002	0,001332	0,000611
1655;1681;1769;1861;1862;1924;1941;2016;2021;2022;2025;2026;2027;2029;2030;2033;2040;2057;2086;2103	-10,435522	0,010424	0,007015
1656;1667;1668;1694;1695;1696;1783;1784;1849;1940;1945;2018;2019;2024;2034;2036;2037;2041;2042;2043	-3,133637	0,011846	0,008743
1657;1684	1,220740	0,000795	0,000472
1658;1670	-0,593803	0,000990	0,000573
1659	0,117654	0,000282	0,000193
1660	0,034796	0,000346	0,000205
1662	-0,180401	0,000128	0,000081
1663;1825	-0,381862	0,001148	0,000674
1665	0,309193	0,000290	0,000158
1666;1828	-0,228178	0,000775	0,000434
1669	-0,461892	0,000162	0,000122
1671	0,307927	0,000211	0,000146
1672	-0,515947	0,000197	0,000127
1674	-0,385156	0,000218	0,000178
1675;1826	1,305934	0,001103	0,000668
1677	-0,095193	0,000137	0,000096
1678;1829	-0,290832	0,000707	0,000424
1679;1834;1846;1942;1975;2017;2038;2071	7,505002	0,007333	0,005191
1680;1770;1837;1847;1848;1925;1926;2014;2015;2028;2031;2032;2039;2058;2072;2073;2087;2088;2101;2102	-11,885419	0,008297	0,006234
1682;1699	-2,720383	0,001148	0,000694
1683	0,898516	0,000320	0,000226
1686	-0,974848	0,000233	0,000179
1687;1840	0,245509	0,000798	0,000467
1689	0,106406	0,000150	0,000103
1690;1841	-0,577206	0,000646	0,000405
1697;1698	1,569217	0,000996	0,000579
1701	-0,858988	0,000536	0,000322
1702;1855	-0,086622	0,000706	0,000370
1704	0,293402	0,000267	0,000167
1705;1856	1,625565	0,000773	0,000542
1709;1710	-0,333102	0,001043	0,000703
1711	0,163798	0,000214	0,000128
1712;1867	-0,440874	0,000834	0,000551
1713;1716;1813;1816	-0,153779	0,003825	0,002382
1714	0,377820	0,000171	0,000122
1715;1868	-0,826085	0,000701	0,000481
1719;1725	1,632753	0,000952	0,000642
1720;1722	-0,577952	0,000909	0,000588
1721	-0,286693	0,000248	0,000154
1723;1728	0,989798	0,000932	0,000542
1724	0,493344	0,000365	0,000201
1726;1727	-0,333547	0,000873	0,000514
1729;1915;2047;2048	0,062497	0,002721	0,001681
1730;1912;1957;2049	3,645113	0,002865	0,001709
1731;1758	-0,416630	0,000563	0,000338
1732;1744	0,333385	0,000649	0,000336
1733	0,752791	0,000669	0,000428
1734	-0,258311	0,000258	0,000175
1736	-0,054331	0,000210	0,000128
1737	0,452855	0,000229	0,000139
1739	-0,852549	0,000421	0,000258
1740	0,691141	0,000293	0,000187
1741;2051	0,890568	0,000765	0,000468
1742;1911;2052;2085	0,180968	0,001776	0,001172
1743	-0,036352	0,000129	0,000093
1745	-0,641655	0,000363	0,000207
1746	0,307094	0,000276	0,000174
1748	-0,505661	0,000350	0,000224
1749;1827	-0,175198	0,001012	0,000706
1751	0,522842	0,000144	0,000115
1752;1830	0,271067	0,000650	0,000380
1753;1831;1930;2020;2050;2053;2065;2068	3,007974	0,005427	0,003601
1754;2054	-0,236632	0,000591	0,000364
1755;1833;2055;2070	-1,585582	0,001779	0,001186
1756;1773	-2,424034	0,001218	0,000712
1757	-0,316880	0,000255	0,000158
1760	0,550059	0,000314	0,000198
1761	-0,241315	0,000130	0,000079
1763	0,312286	0,000206	0,000124
1764;1842	0,531737	0,000714	0,000435
1768;1852;1927;1939;1960;2023;2035;2056	12,304664	0,007710	0,005156
1771;1772	1,930770	0,001183	0,000713
1775	1,523381	0,000476	0,000297
1776	-0,390585	0,000268	0,000154
1778	-0,769216	0,000217	0,000151
1779;1857	-0,696120	0,000407	0,000237
1785;1786	0,433397	0,002249	0,001285
1787	0,022359	0,000437	0,000245
1788	0,473998	0,000188	0,000123
1789;1801;1981;1996	-8,790123	0,002519	0,001759
1790	0,033243	0,000130	0,000092
1791;1869	0,091992	0,000780	0,000498
1792;1804;1870;1882	3,232162	0,003341	0,002173
1795;1796;1873;1874;1954;1955;1956;2044;2045;2046;2060;2061;2075;2076;2089;2090;2091;2104;2105;2106;2108;2109;2111;2112;2113;2114;2115;2116;2117;2118	2,435696	0,014688	0,012945
1797;1798	-0,602112	0,001674	0,000992
1799	-0,114593	0,000137	0,000072
1800	-0,330956	0,000158	0,000102
1802	-0,401466	0,000214	0,000124
1803;1881	-0,158663	0,000877	0,000541
1805	0,010094	0,000095	0,000064
1806;1906	0,059534	0,000723	0,000482
1807;1808;2063;2064	-1,224517	0,003546	0,002017
1809;1810	0,572501	0,001792	0,000979
1811	0,330222	0,000254	0,000165
1812	-0,224624	0,000188	0,000135
1814	0,289324	0,000220	0,000157
1815	-0,457734	0,000247	0,000155
1817	0,285359	0,000297	0,000166
1818	0,184249	0,000289	0,000162
1819;2066	-1,733220	0,001187	0,000706
1820;2067	0,244960	0,000700	0,000383
1821	-0,274055	0,000265	0,000171
1822	-0,386039	0,000312	0,000152
1823	0,050654	0,000218	0,000124
1824	-0,026605	0,000235	0,000150
1832;2069	0,929061	0,000622	0,000404
1835	-0,091583	0,000226	0,000136
1836;1914	0,404461	0,000638	0,000390
1838	0,521242	0,000242	0,000153
1839	-0,477851	0,000151	0,000103
1850	-0,576754	0,000382	0,000221
1851;1933	1,250456	0,000887	0,000528
1853	-0,674977	0,000336	0,000216
1854	-0,046431	0,000373	0,000224
1863	0,909465	0,000404	0,000271
1864;1944	-0,205409	0,001832	0,001130
1865	-0,072764	0,000268	0,000157
1866	0,094707	0,000136	0,000092
1875	-0,088670	0,000327	0,000218
1876;1959	0,392816	0,001238	0,000749
1877	0,389695	0,000205	0,000132
1878	-0,419308	0,000146	0,000099
1879;1891	0,461541	0,000691	0,000468
1880	0,297253	0,000172	0,000113
1883	-0,255455	0,000208	0,000132
1884;1907	0,087167	0,000753	0,000500
1885;2078	2,247212	0,000909	0,000554
1886;1971;2079;2094	-2,341877	0,002500	0,001668
1887	-0,071134	0,000238	0,000146
1888;1974	-0,309706	0,001320	0,000744
1889	-0,855700	0,000692	0,000388
1890	0,330255	0,000291	0,000188
1892	-0,067712	0,000083	0,000052
1893;1903	0,640647	0,000851	0,000537
1895	0,059354	0,000185	0,000122
1896;1908	-0,385064	0,000725	0,000455
1897;2081	0,054423	0,000975	0,000575
1898;2082	0,330405	0,000802	0,000502
1899	0,205787	0,000179	0,000128
1900	0,104326	0,000227	0,000143
1901	-0,197552	0,000244	0,000174
1902	0,532066	0,000289	0,000181
1904;1905	-0,255431	0,000859	0,000581
1909;1910;2083;2084	-0,874522	0,001716	0,001071
1913	-0,323609	0,000179	0,000122
1916	-0,488302	0,000153	0,000096
1917;1918	1,388973	0,000786	0,000462
1919;1920	-0,407680	0,000592	0,000365
1928	0,492892	0,000397	0,000225
1929;1934	2,135826	0,000993	0,000682
1931	-0,504733	0,000466	0,000267
1932;1935	-0,439337	0,000963	0,000591
1943	2,433400	0,001048	0,000579
1946	0,557492	0,000240	0,000182
1947;1948	-0,291989	0,001418	0,000913
1949;1950	-1,218663	0,001303	0,000831
1958	-1,623834	0,000785	0,000499
1961	-0,637338	0,000290	0,000217
1962;1965	0,785775	0,000975	0,000628
1963;1978	0,235164	0,001016	0,000603
1964	-0,515663	0,000315	0,000179
1969;1984;1987;1990;2059;2074;2077;2080;2092;2095;2107;2110	0,526727	0,008646	0,007262
1970;2093	-0,760337	0,001355	0,000883
1972;2001;2002;2100	7,177364	0,002582	0,001637
1973	1,033598	0,000618	0,000360
1976	1,345594	0,000721	0,000403
1977	-0,353430	0,000361	0,000220
1979	-0,343706	0,000197	0,000100
1980;1993	0,640736	0,001023	0,000678
1985;2096	-0,860944	0,001338	0,000646
1986;2005;2062;2097	-6,374105	0,002322	0,001582
1988	-0,829504	0,000346	0,000225
1989;2004	-0,744199	0,001114	0,000603
1991	0,175055	0,000512	0,000302
1992	-0,571636	0,000304	0,000207
1994;1995	0,232480	0,000841	0,000545
1999;2000;2098;2099	-1,639637	0,002861	0,001834
2003	-0,057172	0,000511	0,000342
2006	0,330577	0,000344	0,000192
2007;2008	-4,233775	0,001975	0,001331
2009;2010	2,662747	0,001467	0,000915
2119;2120;2122;2125;2137;2149;2176;2177;2287;2288;2290;2293;2325;2345;2357;2361;2426;2441;2442;2443	-2,899085	0,008143	0,006118
2121;2124;2126;2127;2136;2145;2161;2175;2289;2292;2294;2295;2324;2333;2397;2411	-0,122170	0,009015	0,006306
2123;2133;2148;2160;2271;2301;2336;2372	-1,114227	0,006098	0,004446
2128;2138;2150;2162;2267;2268;2270;2272;2273;2277;2278;2280;2282;2283;2296;2326;2337;2349;2362;2398;2412;2413;2427;2428	9,350104	0,008357	0,006097
2129;2135;2317;2323	1,673624	0,002078	0,001504
2130;2193;2194;2196;2223;2235;2236;2250;2251;2318	-1,173803	0,002846	0,001906
2131;2299	-0,368939	0,000810	0,000504
2132;2159;2320;2395	-0,493470	0,001540	0,001099
2134;2302	0,132071	0,000533	0,000338
2139;2140;2151;2164;2169;2179;2180;2186;2189;2190;2328;2351;2364;2376;2387;2401;2416;2430;2435;2446;2447;2448;2451;2454;2456;2457;2459;2462;2463;2464;2466;2469;2472;2473;2474;2475;2479;2482;2485;2488	3,354925	0,017658	0,015091
2141;2142;2329;2330	0,257574	0,003144	0,001718
2143;2355	2,745265	0,000990	0,000654
2144;2356	-0,165595	0,000699	0,000445
2146;2358	-0,481941	0,000589	0,000400
2147;2197;2200;2335	0,842621	0,002206	0,001291
2152;2165;2178;2181;2182;2183;2185;2188;2191;2192;2327;2339;2340;2352;2363;2375;2388;2400;2405;2415;2420;2431;2444;2445;2449;2452;2455;2458;2460;2461;2467;2470;2471;2476;2477;2478;2481;2484;2486;2487	-13,199557	0,017255	0,014858
2153;2365	-0,225670	0,000878	0,000577
2154;2174;2366;2410	0,357640	0,002751	0,001662
2155;2391	-1,608840	0,000924	0,000537
2156;2392	0,801985	0,000668	0,000426
2157;2158;2369;2370	0,323421	0,001721	0,001238
2163;2166;2184;2187;2399;2402;2414;2417;2429;2432;2450;2453;2465;2468;2480;2483	7,645892	0,013009	0,011090
2167;2403	0,226613	0,001500	0,000886
2168;2173;2404;2409	0,053125	0,002448	0,001463
2170;2436	0,925486	0,000900	0,000531
2171;2237;2252;2407	-0,235048	0,003202	0,001967
2172;2225;2226;2238;2239;2262;2263;2265;2266;2438	-3,188060	0,003616	0,002511
2195;2198;2199;2201;2202;2211;2212;2224;2298;2308	0,573767	0,003049	0,001938
2203;2204	-0,569760	0,001345	0,000813
2205	0,138882	0,000145	0,000091
2206;2231	0,574964	0,000963	0,000627
2207;2210;2219;2222	-0,285872	0,001797	0,001362
2208	-0,304467	0,000223	0,000149
2209;2232	1,051645	0,000783	0,000541
2213;2214;2253;2254;2256;2257;2259;2260;2408;2423	3,915007	0,004765	0,002973
2215;2216	-0,227004	0,000830	0,000495
2217	-1,262791	0,000399	0,000233
2218	0,204925	0,000301	0,000192
2220	0,144933	0,000136	0,000089
2221;2233	-0,244334	0,000815	0,000532
2227	-0,856561	0,000223	0,000150
2228;2246	-0,243369	0,000621	0,000369
2229	1,212552	0,000370	0,000211
2230	-0,348278	0,000192	0,000132
2234;2249;2347;2359	-0,792658	0,001471	0,001106
2240;2243;2419;2434	0,607183	0,003123	0,002262
2241	-0,890717	0,000263	0,000177
2242;2247	1,388086	0,000456	0,000316
2244	-0,478363	0,000208	0,000125
2245;2248	-0,232272	0,000685	0,000440
2255;2258;2422;2437	-1,035088	0,003321	0,002423
2261;2264;2341;2353	-1,295970	0,003002	0,002136
2269;2274;2275;2276;2279;2284;2285;2286;2304;2305;2306;2314;2315;2316;2338;2350;2373;2374;2385;2386	-8,387511	0,007859	0,006085
2281;2291;2311;2321;2348;2360;2384;2396	3,674807	0,005956	0,004648
2297;2303;2307;2313	-0,762208	0,001985	0,001294
2300;2310;2371;2383	-0,283788	0,001404	0,001021
2309;2319	-0,117170	0,000483	0,000356
2312;2322	0,153378	0,000527	0,000377
2331;2343	-1,215128	0,001095	0,000692
2332;2344	0,050567	0,000642	0,000378
2334;2346	0,159429	0,000648	0,000445
2342;2354;2378;2390	0,267640	0,003564	0,002401
2367;2379	0,644766	0,000917	0,000582
2368;2380	-0,473366	0,000659	0,000394
2377;2389	0,784437	0,000683	0,000513
2381;2382;2393;2394	-1,020986	0,001395	0,001045
2406;2421	-0,592336	0,001300	0,000651
2418;2433	0,829062	0,001231	0,000798
2424;2425;2439;2440	-0,034865	0,002480	0,001815
2489;2495	1,168555	0,001195	0,000718
2490;2492	-0,909235	0,001295	0,000822
2491	0,064655	0,000447	0,000269
2493;2549	0,105127	0,001076	0,000547
2494	-0,088176	0,000337	0,000186
2496;2497	-0,035382	0,000965	0,000525
2498;2543	0,039423	0,000909	0,000509
2499;2521	0,375150	0,000706	0,000410
2500;2510	-0,266206	0,000579	0,000364
2501	1,769241	0,001296	0,000765
2502	0,877518	0,000343	0,000218
2503;2575	0,396896	0,000621	0,000428
2504	-0,472860	0,000334	0,000187
2505;2515	-0,629432	0,001017	0,000680
2506;2516	-0,211306	0,000674	0,000443
2507	-0,204392	0,000254	0,000156
2508;2518	0,606811	0,000827	0,000486
2509	0,319554	0,000145	0,000110
2511	-0,750993	0,000397	0,000229
2512	0,056670	0,000082	0,000061
2513	-0,423512	0,000403	0,000234
2514	-0,155730	0,000506	0,000271
2517	-0,313684	0,000157	0,000108
2519;2533	3,664291	0,001382	0,000846
2520	-0,947915	0,000265	0,000181
2522;2540	0,206653	0,001741	0,001134
2523	0,169593	0,000430	0,000259
2524;2527	0,076839	0,000442	0,000274
2525	0,312800	0,000304	0,000155
2526	1,092368	0,000660	0,000390
2528;2553	-0,440230	0,000723	0,000483
2529;2530	-0,153143	0,000743	0,000439
2531;2532	-1,906257	0,001375	0,000904
2534;2537	-1,184112	0,001687	0,001051
2535	-0,507845	0,000519	0,000289
2536;2539	-0,593494	0,001022	0,000689
2538	0,718718	0,000537	0,000320
2541;2542	2,160636	0,002022	0,001255
2544;2546	-0,289394	0,000817	0,000489
2545	-0,838990	0,000496	0,000321
2547;2552	-0,348606	0,000993	0,000623
2548	-0,071167	0,000213	0,000171
2550;2551	-0,037554	0,000921	0,000599
2554;2564	-0,380049	0,000740	0,000491
2555	-1,285836	0,001070	0,000661
2556	-1,496593	0,000576	0,000340
2557;2560;2766;2767	0,046114	0,002544	0,001590
2558	0,549964	0,000371	0,000221
2559	-0,135808	0,000194	0,000111
2561	0,625894	0,000293	0,000166
2562	-0,155501	0,000220	0,000139
2563	-0,105537	0,000105	0,000075
2565	0,857809	0,000302	0,000184
2566	0,040325	0,000255	0,000155
2567;2769	-2,269507	0,001372	0,000786
2568	0,357804	0,000310	0,000179
2569;2623	0,582905	0,000951	0,000695
2570;2692;2765;2770	0,484333	0,002223	0,001520
2571	0,176823	0,000178	0,000106
2572;2626	-0,427553	0,000812	0,000467
2573;2716	0,675715	0,001593	0,000962
2574	0,755218	0,000295	0,000187
2576;2588;2771;2774	-1,762305	0,004472	0,002966
2577	-0,581156	0,000406	0,000224
2578	0,322859	0,000111	0,000080
2579;2772	-1,875111	0,001217	0,000721
2580	-0,985967	0,000732	0,000417
2581;2635	-0,509462	0,000685	0,000409
2582;2636;2773;2785	4,034911	0,001419	0,001038
2583	-0,552571	0,000219	0,000151
2584;2638	0,800262	0,000822	0,000472
2585;2586	-1,157442	0,001751	0,001008
2587;2658	0,492280	0,001535	0,000943
2589	-0,397784	0,000445	0,000225
2590	-0,389543	0,000145	0,000089
2591;2702;2775;2800	-7,697232	0,003218	0,002222
2592	-0,205290	0,000241	0,000132
2593;2647	1,107765	0,000894	0,000521
2594;2668;2776;2791	-0,162374	0,003152	0,002141
2595	-0,078123	0,000393	0,000197
2596;2650	-4,172141	0,002117	0,001411
2597;2598	0,431625	0,001251	0,000761
2599	-0,784638	0,000323	0,000216
2600	0,306901	0,000098	0,000057
2601;2604	0,143086	0,002180	0,001320
2602	0,836335	0,000265	0,000202
2603;2657	0,006760	0,000504	0,000310
2605	-0,040039	0,000126	0,000079
2606;2660	-0,272112	0,000730	0,000474
2607;2608	0,474917	0,002031	0,001213
2609	1,366214	0,000488	0,000335
2610	0,100104	0,000266	0,000150
2611;2726;2778;2803	-6,160978	0,003480	0,002397
2612	-0,784795	0,000369	0,000227
2613	-0,144685	0,000183	0,000119
2614;2738;2779;2806	18,416321	0,003551	0,002340
2615	-0,093054	0,000263	0,000151
2616	-0,105058	0,000138	0,000092
2617	0,150255	0,000220	0,000135
2618	0,031822	0,000111	0,000072
2619	0,166352	0,000301	0,000158
2620	0,260325	0,000281	0,000162
2621;2781	3,857166	0,001632	0,000946
2622	-0,861439	0,000371	0,000238
2624;2782	1,346027	0,001052	0,000578
2625	0,057437	0,000148	0,000102
2627;2753;2754;2761	-17,570592	0,003309	0,002379
2628	-0,370533	0,000152	0,000106
2629;2683	-0,224154	0,000588	0,000364
2630;2642;2783;2786;2814;2815	12,688351	0,006175	0,004771
2631	0,525882	0,000133	0,000088
2632	0,085585	0,000175	0,000098
2633;2784	-0,573982	0,000823	0,000481
2634	0,488438	0,000236	0,000130
2637	-0,478871	0,000193	0,000128
2639;2693;2755;2758	15,745685	0,003255	0,002138
2640	-0,131338	0,000316	0,000213
2641;2695	-0,354408	0,001163	0,000727
2643	0,925697	0,000581	0,000365
2644	0,175180	0,000248	0,000144
2645;2787	1,471556	0,000888	0,000498
2646	-0,217164	0,000310	0,000171
2648;2750;2788;2809	-0,148197	0,002353	0,001608
2649	-0,339469	0,000621	0,000370
2651	-0,559449	0,000452	0,000256
2652;2707	-0,849525	0,001047	0,000637
2653	-0,083989	0,000250	0,000129
2654	0,493170	0,000151	0,000101
2655	0,714080	0,000230	0,000138
2656	0,195891	0,000189	0,000111
2659	0,060883	0,000297	0,000163
2661	0,465445	0,000268	0,000162
2662;2719	-0,233762	0,001559	0,000954
2663	1,242705	0,000551	0,000347
2664	0,019240	0,000652	0,000357
2665;2790	-1,767761	0,000844	0,000561
2666	-0,625916	0,000201	0,000126
2667;2677	-0,140704	0,000641	0,000376
2669	0,293199	0,000308	0,000185
2670;2680	0,464290	0,000836	0,000587
2671	0,350949	0,000241	0,000158
2672	0,107733	0,000169	0,000098
2673	-1,514774	0,000426	0,000282
2674	0,326335	0,000420	0,000273
2675;2793	-2,891572	0,001060	0,000708
2676	0,285954	0,000176	0,000092
2678;2794	-1,096106	0,000985	0,000617
2679	-0,295092	0,000185	0,000115
2681;2757	1,640144	0,001078	0,000625
2682	0,913000	0,000325	0,000234
2684;2795;2817	-5,243074	0,001995	0,001360
2685	-0,685132	0,000358	0,000213
2686;2689	-0,204862	0,000536	0,000349
2687;2796	0,614883	0,000642	0,000388
2688	0,054355	0,000206	0,000126
2690;2691;2705;2797	-4,412063	0,001868	0,001235
2694	0,972680	0,000810	0,000407
2696;2764;2780;2798;2813;2818	-40,223464	0,005237	0,004010
2697	-1,637761	0,000676	0,000417
2698;2701	-0,744654	0,000898	0,000548
2699;2799	2,311361	0,001203	0,000775
2700	0,241011	0,000439	0,000243
2703;2708;2752;2768	-1,507702	0,003532	0,002420
2704;2717;2751;2777	-1,436920	0,003320	0,002416
2706	-0,055074	0,000622	0,000338
2709	1,886637	0,000763	0,000409
2710;2713	0,577372	0,001067	0,000751
2711	1,402537	0,000523	0,000319
2712	-0,664797	0,000502	0,000278
2714;2715	-1,074146	0,001517	0,000942
2718	0,042425	0,000768	0,000389
2720;2756;2763;2801;2810;2821	42,070068	0,005001	0,003958
2721	-2,652638	0,001018	0,000630
2722	-0,839581	0,000666	0,000376
2723;2802	-9,579224	0,001802	0,001196
2724	1,325709	0,000710	0,000458
2725;2737	-0,042980	0,000974	0,000666
2727	-0,875192	0,000357	0,000226
2728;2740	0,591882	0,000937	0,000590
2729;2759;2762;2789;2811;2812	0,371425	0,005171	0,003739
2730	-0,152131	0,000253	0,000164
2731;2743	-0,802381	0,001280	0,000779
2732;2792;2804;2816;2819;2822;2823;2824	-6,886494	0,007486	0,006915
2733	1,200046	0,000479	0,000354
2734	0,619389	0,000421	0,000271
2735;2805	5,566703	0,001284	0,000859
2736	-0,368536	0,000273	0,000167
2739	-0,134293	0,000378	0,000236
2741;2760	-3,276254	0,001304	0,000815
2742	1,533300	0,000647	0,000407
2744;2807;2820	4,878848	0,002006	0,001378
2745	-1,149599	0,000586	0,000340
2746;2749	2,258684	0,001762	0,001091
2747;2808	-1,065842	0,001617	0,000900
2748	0,737583	0,001158	0,000670
2825;2826;2827;2828;2829;2830;2831;2832;2833;2834;2835;2836;2837;2838;2839;2840;2841;2842;2843;2844;2845;2846;2847;2848;2849;2850;2851;2852;2853;2854;2855;2856;2857;2858;2859;2860;2861;2862;2863;2864;2865;2866;2867;2868;2869;2870;2871;2872;2873;2874;2875;2876;2877;2878;2879	0,315170	0,020151	0,018580
2880;2881;3021	-0,015980	0,001488	0,001083
2882;2933	0,027749	0,001401	0,000764
2883;2886;3022;3023	-0,044112	0,001785	0,001252
2884;2889;2911;3047	-0,159825	0,003745	0,002586
2885;2941	0,071702	0,000982	0,000580
2887;2898;3045;3071	-1,074531	0,003902	0,002393
2888;2908;3046;3086	0,566907	0,003345	0,002324
2890;2914;3026;3050	-5,021800	0,003400	0,002059
2891;2982	-0,308994	0,001177	0,000710
2892;3034	-0,759245	0,000736	0,000420
2893;2918;3093;3111;3117;3134	-9,769193	0,004540	0,003658
2894;3001	-1,549123	0,000838	0,000498
2895;2905;3038;3039	-0,116390	0,001500	0,000958
2896;2919;2922;2929;3069;3094;3112;3131	-0,094826	0,006977	0,005304
2897;3055	-0,359890	0,001323	0,000738
2899;2938	-0,395130	0,001067	0,000685
2900;2917;3031;3053	3,981586	0,002765	0,002020
2901;2985	1,655928	0,000836	0,000578
2902;3037	-0,092338	0,000735	0,000449
2903;2946;3113;3121	-0,349204	0,002565	0,001546
2904;3006	-0,266596	0,000575	0,000375
2906;2920;3057;3075;3100;3101;3114;3130	6,473039	0,006934	0,005134
2907;3062	0,027624	0,001462	0,000941
2909;2923;3054;3072;3096;3129	-3,246851	0,005636	0,004156
2910;2968	0,458463	0,002195	0,001352
2912;2932;3102;3105;3115;3135;3136;3138;3140	-9,631038	0,007659	0,006903
2913;3011	-4,475121	0,001418	0,000901
2915;2977;3116;3128	-4,741990	0,002986	0,002082
2916;3018	0,111887	0,001174	0,000720
2921;2926;3084;3087;3095;3097;3107;3133	12,494086	0,005877	0,004519
2924;2927;2930;2931;3108;3109;3110;3118;3119;3120;3137;3139	10,589406	0,009512	0,008458
2925;2966;2967;3103	0,982340	0,003021	0,001709
2928;2978;2979;3106	0,291373	0,002597	0,001606
2934	0,130075	0,000106	0,000064
2935;2937	-0,215695	0,001082	0,000710
2936	-0,067290	0,000162	0,000100
2939;2940	0,437546	0,000598	0,000430
2942	1,481689	0,000653	0,000391
2943	0,021526	0,000410	0,000242
2944	0,056225	0,000143	0,000087
2945;2954	-0,037957	0,001035	0,000650
2947	-0,175759	0,000285	0,000165
2948;2957	0,130014	0,000551	0,000355
2949;2959	0,332566	0,000771	0,000503
2950	-0,970913	0,000457	0,000293
2951	0,579260	0,000320	0,000185
2952;3122	1,865887	0,000834	0,000495
2953	-0,060594	0,000223	0,000125
2955;2965;3123;3125	-2,718697	0,001750	0,001222
2956	-0,658007	0,000225	0,000143
2958	0,296270	0,000128	0,000079
2960	0,694337	0,000191	0,000130
2961;2964	0,227687	0,000801	0,000525
2962;3124	0,354200	0,000529	0,000308
2963	-0,120945	0,000242	0,000143
2969;2970	0,250467	0,001386	0,000896
2971;2974;3126;3127	5,458153	0,003071	0,002102
2972	0,932492	0,000546	0,000338
2973;2976	-1,147703	0,001087	0,000687
2975	-0,691112	0,000582	0,000344
2980;2981	0,347955	0,001214	0,000726
2983;2984	-0,457767	0,000943	0,000603
2986;2994	0,691158	0,000720	0,000430
2987	-1,259612	0,000472	0,000285
2988	-0,139786	0,000319	0,000187
2989	0,862487	0,000271	0,000163
2990;2997	0,279684	0,001001	0,000673
2991;2998	0,468747	0,000668	0,000405
2992	0,109821	0,000128	0,000080
2993;3000	-0,606374	0,000836	0,000556
2995	-0,565091	0,000206	0,000134
2996	-0,192441	0,000164	0,000089
2999	0,097612	0,000157	0,000098
3002	-0,182334	0,000117	0,000070
3003;3005	-0,049362	0,000765	0,000456
3004	0,096723	0,000217	0,000125
3007;3008	0,035814	0,000922	0,000527
3009;3010	3,431845	0,001586	0,000916
3012;3015	-0,698237	0,001389	0,000790
3013	-0,953363	0,000559	0,000294
3014;3017	0,897771	0,001005	0,000694
3016	-0,131373	0,000315	0,000197
3019;3020	2,353731	0,001828	0,001217
3024;3025;3029;3030	1,459114	0,004276	0,002723
3027;3041;3083	-0,305393	0,000887	0,000589
3028;3040;3044;3068	-0,557260	0,001256	0,000855
3032;3033	0,256154	0,000919	0,000456
3035;3036	0,287945	0,000846	0,000550
3042;3043;3067	0,595525	0,000793	0,000548
3048;3049;3051;3052	-0,391242	0,002260	0,001537
3056;3059;3065;3080	0,315121	0,003185	0,001912
3058;3070	0,589777	0,000909	0,000485
3060	-0,040137	0,000055	0,000035
3061;3066	0,633697	0,000742	0,000434
3063	-0,143357	0,000132	0,000082
3064;3082	-0,324776	0,000881	0,000564
3073;3076	0,224702	0,000868	0,000523
3074;3077;3089;3092	0,887964	0,002436	0,001773
3078;3090;3098;3099;3104;3132	-7,197246	0,004148	0,003128
3079;3085	0,438179	0,001081	0,000671
3081	-0,253373	0,000084	0,000053
3088;3091	0,068608	0,001233	0,000793
3141	-0,642278	0,000488	0,000357
3142	0,700447	0,000589	0,000362
3143	0,483566	0,000276	0,000168
3144	0,075445	0,000261	0,000162
3145	-0,052356	0,000475	0,000284
3146	-0,440754	0,000276	0,000143
3147	0,044332	0,000162	0,000095
3148	0,236874	0,000231	0,000147
3149	-0,362318	0,000280	0,000177
3150	0,262830	0,000174	0,000106
3151	0,194758	0,000165	0,000101
3152	0,441840	0,000164	0,000106
3153	-0,856597	0,000224	0,000146
3154	-0,294573	0,000241	0,000144
3155	0,260819	0,000178	0,000111
3156	0,484842	0,000404	0,000261
3157	0,049916	0,000353	0,000181
3158	1,469389	0,000827	0,000516
3159	0,026339	0,000281	0,000192
3160	-0,234743	0,000366	0,000238
3161	-0,721606	0,000501	0,000256
3162	-0,491029	0,000556	0,000316
3163	1,564711	0,001260	0,000697
3164	-0,063188	0,000108	0,000063
3165	-0,341623	0,000253	0,000126
3166	-0,929501	0,000508	0,000325
3167	1,147041	0,000347	0,000216
3168;3197	-0,808680	0,000953	0,000629
3169	-0,280730	0,000209	0,000134
3170;3198	0,160867	0,000953	0,000558
3171	0,275125	0,000141	0,000082
3172;3199	-0,753358	0,000416	0,000254
3173	0,481287	0,000294	0,000181
3174;3200	-0,553841	0,000781	0,000482
3175	0,149862	0,000578	0,000274
3176	-0,802286	0,000345	0,000193
3177	-0,047952	0,000373	0,000221
3178;3201	-2,303882	0,001252	0,000800
3179	1,109871	0,000445	0,000348
3180;3202	-4,132464	0,001539	0,000981
3181	-0,164400	0,000155	0,000090
3182	0,192326	0,000158	0,000100
3183;3203	0,134613	0,000650	0,000405
3184;3192	-3,072187	0,000730	0,000459
3185;3204;3209	4,674261	0,001086	0,000752
3186	1,976102	0,000582	0,000490
3187	0,146513	0,000603	0,000340
3188	-0,249913	0,000362	0,000196
3189;3205	-5,374649	0,001648	0,001113
3190;3193	-5,617925	0,001469	0,000901
3191;3206;3210	21,845015	0,002470	0,001730
3194;3195;3207	17,690903	0,001649	0,001175
3196;3208;3211;3212	-37,256990	0,002492	0,002019
3213	11,660140	0,001740	0,001572


==> anc/sets_for_comparison_calc1.txt <==
Set	Contribution	sigma_up	sigma_down
1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;50;51;52;53;54;55;56;57;58;59;60;61;62;63;64;65;66;67;68;69;70;71;72;73;74;75;76;77;78;79;80;81;82;83;84;85;86;87;88;89;90;91;92;93;94;95;96;97;98;99;100;101;102;103;104;105;106;107;108;109;110;111;112;113;114;115;116;117;118;119;120;121;122;123;124;125;126;127;128;129;130;131;132;133;134;135;136;137;138;139;140;141;142;143;144;145;146;147;148;149;150;151;152;153;154;155;156;157;158;159;160;161;162;163;164;165;166;167;168;169;170;171;172;173;174;175;176;177;178;179;180;181;182;183;184;185;186;187;188;189;190;191;192;193;194;195;196;197;198;199;200;201;202;203;204;205;206;207;208;209;210;211;212;213;214;215;216;217;218;219;220;221;222;223;224;225;226;227;228;229;230;231;232;233;234;235;236;237;238;239;240;241;242;243;244;245;246;247;248;249;250;251;252;253;254;255;256;257;258;259;260;261;262;263;264;265;266;267;268;269;270;271;272;273;274;275;276;277;278;279;280;281;282;283;284;285;286;287;288;289;290;291;292;293;294;295;296;297;298;299;300;301;302;303;304;305;306;307;308;309;310;311;312;313;314;315;316;317;318;319;320;321;322;323;324;325;326;327;328;329;330;331;332;333;334;335;336;337;338;339;340;341;342;343;344;345;346;347;348;349;350;351;352;353;354;355;356;357;358;359;360;361;362;363;364;365;366;367;368;369;370;371;372;373;374;375;376;377;378;379;380;381;382;383;384;385;386;387;388;389;390;391;392;393;394;395;396;397;398;399;400;401;402;403;404;405;406;407;408;409;410;411;412;413;414;415;416;417;418;419;420;421;422;423;424;425;426;427;428;429;430;431;432;433;434;435;436;437;438;439;440;441;442;443;444;445;446;447;448;449;450;451;452;453;454;455;456;457;458;459;460;461;462;463;464;465;466;467;468;469;470;471;472;473;474;475;476;477;478;479;480;481;482;483;484;485;486;487;488;489;490;491;492;493;494;495;496;497;498;499;500;501;502;503;504;505;506;507;508;509;510;511;512;513;514;515;516;517;518;519;520;521;522;523;524;525;526;527;528;529;530;531;532;533;534;535;536;537;538;539;540;541;542;543;544;545;546;547;548;549;550;551;552;553;554;555;556;557;558;559;560;561;562;563;564;565;566;567;568;569;570;571;572;573;574;575;576;577;578;579;580;581;582;583;584;585;586;587;588;589;590;591;592;593;594;595;596;597;598;599;600;601;602;603;604;605;606;607;608;609;610;611;612;613;614;615;616;617;618;619;620;621;622;623;624;625;626;627;628;629;630;631;632;633;634;635;636;637;638;639;640;641;642;643;644;645;646;647;648;649;650;651;652;653;654;655;656;657;658;659;660;661;662;663;664;665;666;667;668;669;670;671;672;673;674;675;676;677;678;679;680;681;682;683;684;685;686;687;688;689;690;691;692;693;694;695;696;697;698;699;700;701;702;703;704;705;706	6,157774	0,049162	0,032006
707;708;709;710;711;712;713;714;715;716;717;718;719;720;721;722;723;724;725;726;727;728;729;730;731;732;733;734;735;736;737;738;739;740;741;742;743;744;745;746;747;748;749;750;751;752;753;754;755;756;757;758;759;760;761;762;763;764;765;766;767;768;769;770;771;772;773;774;775;776;777;778;779;780;801;802;813;814;825;826;827;828;831;840;841;842;843;844;845;846;847;848;849;850;851;852;853;854;885;886;897;898;909;910;911;912;915;924;925;926;927;928;929;930;931;932;933;934;935;936;937;938;993;996;999;1008;1009;1010;1011;1012;1013;1014;1015;1016;1017;1018;1019;1020;1021;1022;1083;1086;1089;1098;1099;1100;1101;1102;1103;1104;1105;1106;1107;1108;1109;1110;1111;1112;1188;1189;1190;1191;1192;1193;1194;1195;1196;1197;1198;1199;1200;1201;1202;1293;1294;1295;1296;1297;1298;1299;1300;1301;1302;1303;1304;1305;1306;1307	0,987665	0,039883	0,026468
781;783;788;789;799;807;822;837	-3,134901	0,005348	0,003472
782;784;786;787;800;812;823;824;838;839;922;923;995;1006;1007;1095;1096;1097;1176;1179;1180;1187	3,476748	0,006640	0,004108
785;795;978;990	2,756641	0,003417	0,002086
790;811;972;1177;1181;1182;1183;1184;1185;1186	-2,066510	0,004712	0,002675
791;792	-0,251376	0,001239	0,000763
793	0,672146	0,000589	0,000361
794;819	-0,024708	0,001789	0,001083
796	-0,303144	0,000448	0,000282
797;820	-0,000725	0,000582	0,000408
798;810;906;921	-0,452155	0,003473	0,002288
803;804	-0,280616	0,000849	0,000524
805	-0,336516	0,000250	0,000172
806	-0,413908	0,000462	0,000267
808	-0,018979	0,000244	0,000161
809;821	0,146514	0,001316	0,000895
815	0,223941	0,000304	0,000198
816;834	-0,018548	0,000946	0,000649
817	0,398478	0,000267	0,000194
818	-0,001678	0,000212	0,000132
829	-0,329587	0,000247	0,000176
830;835	0,413991	0,001605	0,000983
832	-0,455124	0,000243	0,000177
833;836	-0,352135	0,001291	0,000946
855;856;857;858;859;860;861;862;863;864;939;940;941;942;943;944;945;946;947;948;1023;1024;1025;1026;1027;1028;1029;1030;1031;1032;1033;1034;1035;1036;1047;1048;1113;1114;1115;1116;1117;1118;1119;1120;1121;1122;1123;1124;1125;1126;1137;1138;1203;1204;1205;1206;1207;1208;1209;1210;1211;1212;1213;1214;1215;1216;1217;1218;1219;1220;1221;1224;1233;1234;1235;1236;1239;1248;1251;1254;1263;1266;1269;1308;1309;1310;1311;1312;1313;1314;1315;1316;1317;1318;1319;1320;1321;1322;1323;1324;1325;1326;1327;1328;1329;1330;1331;1332;1333;1334;1335;1336;1337;1338;1339;1340;1341;1342;1343;1344;1345;1346;1347;1348;1349;1350;1351;1352;1353;1354;1355;1356;1357;1358;1359;1360;1361;1362;1363;1364;1365;1366;1367;1368;1369;1370;1371;1372;1373;1374;1375;1376;1377;1378;1379;1380;1381;1382;1383;1384;1385;1386;1387;1388;1389;1390;1391;1392;1393;1394;1395;1396;1397;1398;1399;1400;1401;1402;1403;1404;1405;1406;1407;1408;1409;1410;1411;1412	-2,208854	0,043355	0,034664
865;866;867;868;870;871;1059;1230;1231;1284	3,821459	0,006281	0,003896
869;872;1061;1062	-0,011909	0,004657	0,002649
873;874;958;1046;1068;1135;1136;1232;1247;1253;1261;1262;1276;1277;1282;1285;1286;1287;1288;1289;1291;1292	-2,807876	0,007504	0,004627
875;1071	1,444379	0,001781	0,001103
876;878	-0,766944	0,001678	0,001010
877	-0,791828	0,000738	0,000478
879;1072	0,286513	0,001540	0,000870
880	0,318781	0,000468	0,000336
881;1073	0,542381	0,001434	0,000825
882;883	0,409021	0,001084	0,000683
884;1074	0,200840	0,000893	0,000618
887;1084	0,429653	0,000732	0,000568
888;900	-0,244485	0,001089	0,000708
889	0,252828	0,000431	0,000264
890	0,047662	0,000145	0,000098
891;894;969;970	0,074901	0,002688	0,001657
892	0,229995	0,000257	0,000181
893;1077	0,253697	0,001218	0,000892
895	0,201958	0,000232	0,000147
896;1080	0,133249	0,001830	0,001230
899	-0,158705	0,000360	0,000217
901	-0,362525	0,000325	0,000209
902	-0,119150	0,000157	0,000114
903;981	-0,046232	0,000478	0,000366
904	0,138442	0,000535	0,000326
905;1078	0,202852	0,001822	0,001163
907	0,102401	0,000260	0,000196
908;1081	-0,591963	0,000912	0,000714
913	-0,314218	0,000270	0,000162
914;1087	0,104158	0,000676	0,000504
916	1,462922	0,000612	0,000400
917;1092	-0,114852	0,000613	0,000495
918;994	-0,436538	0,000509	0,000369
919	-0,327217	0,000237	0,000151
920;1093	-0,254683	0,000966	0,000645
949;950	-0,566249	0,001224	0,000818
951	0,030703	0,000310	0,000220
952;1131	0,332097	0,000684	0,000490
953;956;1041;1044	0,056624	0,004169	0,002210
954	-0,069165	0,000174	0,000151
955;1132	0,364324	0,001025	0,000694
957;1045;1158;1246;1275;1278;1281;1290	-0,451367	0,004992	0,003384
959;965	-0,244468	0,001141	0,000752
960;962	-0,236551	0,001248	0,000723
961	0,691671	0,000652	0,000413
963;1162	-0,778971	0,000812	0,000497
964	-0,101841	0,000341	0,000205
966;967	0,310379	0,001495	0,000954
968;1164	0,588391	0,001112	0,000872
971;975;998;1005	0,225917	0,002716	0,001755
973	0,113289	0,000988	0,000638
974	0,705543	0,000513	0,000321
976	-0,721088	0,000504	0,000350
977	0,166947	0,000365	0,000201
979	-0,805822	0,001049	0,000629
980	-0,278241	0,000446	0,000284
982;984;1175;1178	-0,759940	0,002285	0,001484
983;987	0,160392	0,001130	0,000686
985	-0,140610	0,000288	0,000183
986	0,348228	0,000488	0,000294
988	-0,058994	0,000190	0,000128
989;1079	-0,084539	0,001609	0,001017
991	-0,158318	0,000154	0,000115
992;1082	0,738216	0,000612	0,000557
997;1002	-0,219856	0,000598	0,000434
1000	-1,368288	0,000597	0,000409
1001	0,315110	0,000197	0,000145
1003	0,320277	0,000754	0,000412
1004;1094	0,389398	0,001374	0,000916
1037;1038	-0,100664	0,002414	0,001278
1039	-0,523574	0,000398	0,000296
1040	-0,146210	0,000267	0,000164
1042	-0,066170	0,000195	0,000146
1043;1133	0,471300	0,000710	0,000510
1049;1264	1,289701	0,001561	0,000861
1050;1140	-0,866848	0,001946	0,001045
1051	-0,610689	0,000608	0,000383
1052	-0,065365	0,000231	0,000150
1053;1065;1245;1260	-0,553312	0,003423	0,002160
1054	0,486504	0,000231	0,000168
1055;1161	-0,543576	0,001133	0,000734
1056;1060;1268;1279	0,399129	0,004419	0,002593
1057	-0,235296	0,000147	0,000080
1058;1170	-0,017683	0,000638	0,000401
1063	0,381469	0,000649	0,000442
1064	-0,382273	0,000657	0,000486
1066	-0,264396	0,000334	0,000219
1067	0,047048	0,000233	0,000152
1069	0,793757	0,000613	0,000372
1070	-0,157832	0,000498	0,000273
1075	0,105046	0,000277	0,000174
1076	-0,615167	0,000332	0,000206
1085;1088;1173;1174	-0,402360	0,002502	0,001636
1090	0,133076	0,000249	0,000176
1091	0,079418	0,000179	0,000123
1127	-0,949756	0,000301	0,000193
1128;1223	0,616192	0,001746	0,000988
1129	0,943348	0,000509	0,000326
1130	-0,268688	0,000208	0,000149
1134;1146;1250;1265	0,284806	0,003597	0,002381
1139	-0,329544	0,000324	0,000190
1141	0,315498	0,000532	0,000318
1142	0,547480	0,000418	0,000261
1143;1149	0,229696	0,000797	0,000558
1144	-0,276251	0,000520	0,000311
1145;1163	-0,076570	0,000930	0,000673
1147	-0,106776	0,000174	0,000122
1148;1171	-1,265951	0,001709	0,001123
1150;1152;1280;1283	0,306048	0,003200	0,002121
1151;1155	0,370692	0,000875	0,000594
1153	-0,119727	0,000320	0,000214
1154	-0,288105	0,000174	0,000131
1156	0,037224	0,000135	0,000091
1157;1167	0,305755	0,000949	0,000614
1159	-0,161790	0,000248	0,000165
1160;1172	0,832700	0,000886	0,000707
1165	0,179895	0,000374	0,000223
1166	-0,003267	0,000286	0,000181
1168;1169	-0,288326	0,001337	0,000867
1222	-0,730065	0,000701	0,000385
1225	-0,465990	0,000313	0,000173
1226;1227	-0,074937	0,001428	0,000921
1228;1229	-0,251813	0,001205	0,000688
1237	0,330292	0,001685	0,000960
1238;1241	0,483282	0,001474	0,000944
1240	-0,019300	0,000685	0,000434
1242;1249	-0,747100	0,001119	0,000543
1243	0,357258	0,001027	0,000597
1244;1267	-0,182241	0,001245	0,000742
1252;1257	0,371513	0,001792	0,000977
1255	-0,407961	0,001075	0,000592
1256	0,793199	0,000796	0,000500
1258	-0,107439	0,000393	0,000219
1259;1272	-0,636132	0,001549	0,000952
1270	-0,000836	0,000321	0,000211
1271	-0,002757	0,000963	0,000608
1273;1274	0,527001	0,001207	0,000749
1413;1414;1415;1416;1417;1418;1419;1420;1421;1422;1423;1424;1425;1426;1427;1428;1429;1430;1431;1432;1433;1434;1435;1436;1437;1438;1439;1440;1441;1442;1443;1444;1445;1446;1447;1448;1449;1450;1451;1452;1453;1454;1455;1456;1457;1458;1459;1460;1461;1462;1463;1464;1465;1466;1467;1468;1469;1470;1471;1472;1473;1474;1475;1476;1477;1478;1479;1480;1481;1482;1483;1484;1485;1486;1487;1488;1489;1490;1491;1492;1493;1494;1495;1496;1497;1498;1499;1500;1501;1502;1503;1504;1505;1506;1507;1508;1509;1510;1511;1512;1513;1514;1515;1516;1517;1518;1519;1520;1521;1522;1523;1524;1525;1526;1527;1528;1529;1530;1531;1532;1533;1534;1535;1536;1537;1538;1539;1540;1541;1542;1543;1544;1545;1546;1547;1548;1549;1550;1551;1552;1553;1554;1555;1556;1557;1558;1559;1560	0,853661	0,049908	0,043870
1561;1562;1563;1564;1735;1844;1845;1921;1922;1923	2,345290	0,003488	0,002112
1565;1575;1738;1750	-1,116913	0,002869	0,001829
1566;1567;1617;1618;1619;1691;1692;1693;1766;1767	0,742532	0,002954	0,002077
1568;1569;1570;1578;1579;1580;1591;1592;1603;1604	-0,031683	0,003753	0,002521
1571;1572	0,827821	0,002991	0,001744
1573	0,192473	0,000329	0,000214
1574;1599	0,592042	0,000976	0,000720
1576	0,480159	0,000240	0,000181
1577;1673	-0,728276	0,001598	0,000920
1581;1607;1638;1639;1640;1641;1642;1643;1644;1793	1,048275	0,010008	0,006198
1582;1594;1635;1636;1637;1951;1952;1953;1966;1997	1,912532	0,008005	0,004981
1583;1584	0,049273	0,001827	0,001142
1585	-0,742083	0,000528	0,000315
1586	-0,206033	0,000497	0,000291
1587;1590;1661;1664	0,144027	0,002392	0,001568
1588	0,122575	0,000124	0,000085
1589;1601	0,219172	0,001529	0,001058
1593;1606;1759;1936;1937;1938;1967;1968;1983;1998	8,804539	0,005921	0,003726
1595	0,504699	0,000252	0,000173
1596;1614	-0,493497	0,001202	0,000751
1597	-0,081120	0,000277	0,000167
1598	0,690991	0,000356	0,000232
1600;1747	0,299787	0,001370	0,000935
1602;1676;1765;1843	-2,096148	0,002892	0,002268
1605;1685;1774;1858	-11,998564	0,006048	0,004132
1608;1611;1777;1780	0,730473	0,004418	0,003079
1609	0,134255	0,000191	0,000132
1610;1688	-1,152283	0,001330	0,000721
1612	0,512021	0,000295	0,000199
1613;1616	0,116089	0,000945	0,000626
1615;1762	-0,016832	0,001120	0,000653
1620;1621;1622;1623;1624;1625;1628;1630;1631;1982	0,952887	0,011380	0,006126
1626;1629;1700;1703	2,259340	0,003627	0,002565
1627;1717;1718;1794;1871;1872;1894;2011;2012;2013	-0,069920	0,005446	0,003506
1632;1633;1634;1706;1707;1708;1781;1782;1859;1860	-0,042657	0,004021	0,003014
1645;1651	-3,396257	0,002068	0,001332
1646;1648	2,554565	0,002430	0,001508
1647	0,359465	0,000187	0,000157
1649;1654	-0,853925	0,001888	0,001054
1650	-0,217190	0,000234	0,000141
1652;1653	0,202593	0,001889	0,000874
1655;1681;1769;1861;1862;1924;1941;2016;2021;2022;2025;2026;2027;2029;2030;2033;2040;2057;2086;2103	-10,434552	0,014773	0,010117
1656;1667;1668;1694;1695;1696;1783;1784;1849;1940;1945;2018;2019;2024;2034;2036;2037;2041;2042;2043	-3,127141	0,017201	0,012720
1657;1684	1,220771	0,001047	0,000603
1658;1670	-0,594770	0,001528	0,000972
1659	0,117390	0,000350	0,000254
1660	0,034390	0,000472	0,000268
1662	-0,180468	0,000164	0,000105
1663;1825	-0,381501	0,001630	0,001026
1665	0,308862	0,000639	0,000369
1666;1828	-0,228312	0,001137	0,000630
1669	-0,461839	0,000202	0,000168
1671	0,307848	0,000362	0,000233
1672	-0,515928	0,000257	0,000163
1674	-0,385569	0,000827	0,000469
1675;1826	1,306608	0,001570	0,000989
1677	-0,095012	0,000175	0,000124
1678;1829	-0,290851	0,000960	0,000568
1679;1834;1846;1942;1975;2017;2038;2071	7,508015	0,010616	0,007544
1680;1770;1837;1847;1848;1925;1926;2014;2015;2028;2031;2032;2039;2058;2072;2073;2087;2088;2101;2102	-11,881597	0,012685	0,009378
1682;1699	-2,718901	0,002870	0,001726
1683	0,898433	0,000455	0,000297
1686	-0,974711	0,000256	0,000205
1687;1840	0,244848	0,001338	0,000818
1689	0,106408	0,000161	0,000114
1690;1841	-0,576447	0,001202	0,000756
1697;1698	1,569662	0,001355	0,000846
1701	-0,859019	0,001397	0,000788
1702;1855	-0,086190	0,001119	0,000527
1704	0,293515	0,000400	0,000245
1705;1856	1,625683	0,001604	0,001021
1709;1710	-0,333504	0,001762	0,001064
1711	0,163305	0,000738	0,000457
1712;1867	-0,440312	0,001993	0,001126
1713;1716;1813;1816	-0,154816	0,005917	0,003562
1714	0,377515	0,000333	0,000237
1715;1868	-0,825813	0,000946	0,000711
1719;1725	1,633058	0,001415	0,000931
1720;1722	-0,577378	0,001127	0,000773
1721	-0,286484	0,000593	0,000350
1723;1728	0,990033	0,001425	0,000825
1724	0,493509	0,000751	0,000476
1726;1727	-0,333495	0,001242	0,000716
1729;1915;2047;2048	0,060511	0,003964	0,002309
1730;1912;1957;2049	3,645747	0,004459	0,002615
1731;1758	-0,416264	0,000781	0,000461
1732;1744	0,333050	0,001156	0,000678
1733	0,752682	0,001051	0,000661
1734	-0,258363	0,000306	0,000215
1736	-0,054480	0,000329	0,000210
1737	0,452942	0,000277	0,000177
1739	-0,852342	0,000582	0,000352
1740	0,691080	0,000346	0,000231
1741;2051	0,889962	0,001320	0,000801
1742;1911;2052;2085	0,180700	0,002627	0,001846
1743	-0,036289	0,000144	0,000107
1745	-0,641761	0,000514	0,000316
1746	0,307243	0,000807	0,000498
1748	-0,505011	0,000889	0,000504
1749;1827	-0,175822	0,001774	0,001183
1751	0,522742	0,000158	0,000131
1752;1830	0,270475	0,000858	0,000504
1753;1831;1930;2020;2050;2053;2065;2068	3,006481	0,007920	0,005304
1754;2054	-0,236878	0,000909	0,000537
1755;1833;2055;2070	-1,584571	0,002895	0,001918
1756;1773	-2,424635	0,002074	0,001170
1757	-0,317038	0,000383	0,000236
1760	0,549829	0,000731	0,000449
1761	-0,241325	0,000172	0,000109
1763	0,312319	0,000335	0,000188
1764;1842	0,531876	0,001117	0,000721
1768;1852;1927;1939;1960;2023;2035;2056	12,304416	0,011045	0,007650
1771;1772	1,929929	0,001753	0,000997
1775	1,523711	0,000623	0,000391
1776	-0,390577	0,000328	0,000194
1778	-0,769226	0,000257	0,000178
1779;1857	-0,695950	0,000511	0,000286
1785;1786	0,433903	0,002901	0,001623
1787	0,021537	0,001043	0,000586
1788	0,474065	0,000339	0,000220
1789;1801;1981;1996	-8,788976	0,003728	0,002459
1790	0,033275	0,000166	0,000117
1791;1869	0,091787	0,001267	0,000728
1792;1804;1870;1882	3,230356	0,006203	0,003650
1795;1796;1873;1874;1954;1955;1956;2044;2045;2046;2060;2061;2075;2076;2089;2090;2091;2104;2105;2106;2108;2109;2111;2112;2113;2114;2115;2116;2117;2118	2,435065	0,021242	0,018795
1797;1798	-0,602340	0,002286	0,001448
1799	-0,114499	0,000233	0,000133
1800	-0,330991	0,000172	0,000115
1802	-0,401524	0,000323	0,000175
1803;1881	-0,157450	0,002000	0,001238
1805	0,010090	0,000099	0,000068
1806;1906	0,060130	0,001089	0,000699
1807;1808;2063;2064	-1,226715	0,005178	0,003095
1809;1810	0,573529	0,002517	0,001400
1811	0,330239	0,000303	0,000209
1812	-0,224696	0,000216	0,000160
1814	0,289691	0,000602	0,000375
1815	-0,457507	0,000307	0,000201
1817	0,285511	0,000391	0,000209
1818	0,184281	0,000337	0,000194
1819;2066	-1,733251	0,001626	0,000971
1820;2067	0,244903	0,000875	0,000459
1821	-0,274083	0,000345	0,000233
1822	-0,386007	0,000509	0,000306
1823	0,050566	0,000272	0,000154
1824	-0,026464	0,000572	0,000351
1832;2069	0,928468	0,000938	0,000611
1835	-0,091411	0,000312	0,000200
1836;1914	0,405008	0,001322	0,000801
1838	0,521169	0,000363	0,000231
1839	-0,477743	0,000180	0,000126
1850	-0,576487	0,000508	0,000295
1851;1933	1,251440	0,001295	0,000781
1853	-0,675031	0,000399	0,000257
1854	-0,046068	0,000540	0,000302
1863	0,909510	0,000947	0,000572
1864;1944	-0,207103	0,002577	0,001594
1865	-0,072825	0,000325	0,000187
1866	0,094683	0,000144	0,000100
1875	-0,088649	0,000463	0,000307
1876;1959	0,393217	0,001863	0,001062
1877	0,389721	0,000249	0,000155
1878	-0,419368	0,000179	0,000121
1879;1891	0,463037	0,001842	0,001175
1880	0,297137	0,000218	0,000147
1883	-0,255444	0,000291	0,000183
1884;1907	0,088446	0,001203	0,000837
1885;2078	2,247822	0,001339	0,000825
1886;1971;2079;2094	-2,344552	0,003902	0,002496
1887	-0,071100	0,000286	0,000183
1888;1974	-0,310639	0,001873	0,001105
1889	-0,857255	0,001471	0,000799
1890	0,330588	0,000458	0,000287
1892	-0,067685	0,000090	0,000056
1893;1903	0,640649	0,001296	0,000769
1895	0,059535	0,000272	0,000176
1896;1908	-0,385264	0,001007	0,000641
1897;2081	0,054235	0,001636	0,000977
1898;2082	0,330714	0,001390	0,000872
1899	0,205851	0,000404	0,000242
1900	0,104319	0,000303	0,000209
1901	-0,197450	0,000299	0,000220
1902	0,531960	0,000377	0,000245
1904;1905	-0,256248	0,001624	0,001084
1909;1910;2083;2084	-0,876025	0,002659	0,001695
1913	-0,323646	0,000222	0,000153
1916	-0,488291	0,000183	0,000105
1917;1918	1,388329	0,001128	0,000690
1919;1920	-0,407069	0,001065	0,000637
1928	0,492921	0,000753	0,000470
1929;1934	2,137781	0,002244	0,001456
1931	-0,504566	0,000690	0,000447
1932;1935	-0,438845	0,001590	0,001001
1943	2,432610	0,001490	0,000926
1946	0,557460	0,000310	0,000220
1947;1948	-0,292555	0,002097	0,001396
1949;1950	-1,221214	0,001878	0,001245
1958	-1,624324	0,001304	0,000784
1961	-0,637160	0,000335	0,000262
1962;1965	0,786146	0,001263	0,000863
1963;1978	0,235167	0,001467	0,000840
1964	-0,515726	0,000399	0,000237
1969;1984;1987;1990;2059;2074;2077;2080;2092;2095;2107;2110	0,518505	0,012615	0,010695
1970;2093	-0,760085	0,002100	0,001224
1972;2001;2002;2100	7,176773	0,003769	0,002354
1973	1,034179	0,000877	0,000549
1976	1,346026	0,001116	0,000578
1977	-0,353498	0,000470	0,000301
1979	-0,343716	0,000214	0,000109
1980;1993	0,641412	0,001398	0,000953
1985;2096	-0,860686	0,001840	0,000888
1986;2005;2062;2097	-6,376724	0,003701	0,002339
1988	-0,829517	0,000436	0,000293
1989;2004	-0,744415	0,001590	0,000877
1991	0,175771	0,000938	0,000535
1992	-0,571482	0,000420	0,000282
1994;1995	0,233154	0,001075	0,000741
1999;2000;2098;2099	-1,635864	0,004146	0,002666
2003	-0,057636	0,000772	0,000456
2006	0,330666	0,000391	0,000217
2007;2008	-4,232734	0,002632	0,001815
2009;2010	2,663675	0,001899	0,001180
2119;2120;2122;2125;2137;2149;2176;2177;2287;2288;2290;2293;2325;2345;2357;2361;2426;2441;2442;2443	-2,901237	0,012108	0,008810
2121;2124;2126;2127;2136;2145;2161;2175;2289;2292;2294;2295;2324;2333;2397;2411	-0,119413	0,012960	0,009190
2123;2133;2148;2160;2271;2301;2336;2372	-1,110919	0,009050	0,006714
2128;2138;2150;2162;2267;2268;2270;2272;2273;2277;2278;2280;2282;2283;2296;2326;2337;2349;2362;2398;2412;2413;2427;2428	9,352713	0,012027	0,009010
2129;2135;2317;2323	1,676058	0,003394	0,002490
2130;2193;2194;2196;2223;2235;2236;2250;2251;2318	-1,171648	0,004335	0,002955
2131;2299	-0,368618	0,001103	0,000737
2132;2159;2320;2395	-0,492343	0,002527	0,001843
2134;2302	0,132041	0,000771	0,000483
2139;2140;2151;2164;2169;2179;2180;2186;2189;2190;2328;2351;2364;2376;2387;2401;2416;2430;2435;2446;2447;2448;2451;2454;2456;2457;2459;2462;2463;2464;2466;2469;2472;2473;2474;2475;2479;2482;2485;2488	3,355785	0,025601	0,022134
2141;2142;2329;2330	0,257636	0,004340	0,002365
2143;2355	2,746118	0,001419	0,000949
2144;2356	-0,165945	0,001108	0,000672
2146;2358	-0,483029	0,000842	0,000538
2147;2197;2200;2335	0,843998	0,003063	0,001837
2152;2165;2178;2181;2182;2183;2185;2188;2191;2192;2327;2339;2340;2352;2363;2375;2388;2400;2405;2415;2420;2431;2444;2445;2449;2452;2455;2458;2460;2461;2467;2470;2471;2476;2477;2478;2481;2484;2486;2487	-13,213159	0,025193	0,021448
2153;2365	-0,226883	0,001238	0,000831
2154;2174;2366;2410	0,356719	0,004032	0,002549
2155;2391	-1,607921	0,001275	0,000759
2156;2392	0,801359	0,001155	0,000677
2157;2158;2369;2370	0,323574	0,003266	0,002014
2163;2166;2184;2187;2399;2402;2414;2417;2429;2432;2450;2453;2465;2468;2480;2483	7,664185	0,019132	0,016237
2167;2403	0,228159	0,002192	0,001351
2168;2173;2404;2409	0,051947	0,003493	0,002059
2170;2436	0,925406	0,001178	0,000695
2171;2237;2252;2407	-0,232374	0,004814	0,002848
2172;2225;2226;2238;2239;2262;2263;2265;2266;2438	-3,185911	0,005376	0,003782
2195;2198;2199;2201;2202;2211;2212;2224;2298;2308	0,572599	0,004807	0,003121
2203;2204	-0,569896	0,002000	0,001214
2205	0,138916	0,000160	0,000101
2206;2231	0,573588	0,001752	0,001079
2207;2210;2219;2222	-0,285901	0,002596	0,001974
2208	-0,304460	0,000386	0,000280
2209;2232	1,051536	0,001250	0,000878
2213;2214;2253;2254;2256;2257;2259;2260;2408;2423	3,918164	0,007209	0,004606
2215;2216	-0,227436	0,001137	0,000740
2217	-1,262830	0,000515	0,000299
2218	0,204906	0,000360	0,000247
2220	0,144966	0,000158	0,000104
2221;2233	-0,246489	0,001990	0,001184
2227	-0,856526	0,000296	0,000210
2228;2246	-0,243621	0,000810	0,000507
2229	1,212511	0,000601	0,000340
2230	-0,348280	0,000237	0,000170
2234;2249;2347;2359	-0,791699	0,002319	0,001751
2240;2243;2419;2434	0,610930	0,004531	0,003281
2241	-0,890606	0,000331	0,000239
2242;2247	1,388128	0,000643	0,000469
2244	-0,478160	0,000392	0,000235
2245;2248	-0,234131	0,001265	0,000997
2255;2258;2422;2437	-1,034321	0,004941	0,003691
2261;2264;2341;2353	-1,296090	0,004436	0,003151
2269;2274;2275;2276;2279;2284;2285;2286;2304;2305;2306;2314;2315;2316;2338;2350;2373;2374;2385;2386	-8,384570	0,011459	0,008965
2281;2291;2311;2321;2348;2360;2384;2396	3,676041	0,008599	0,006998
2297;2303;2307;2313	-0,761807	0,002736	0,001766
2300;2310;2371;2383	-0,282783	0,001957	0,001501
2309;2319	-0,116156	0,000932	0,000614
2312;2322	0,152858	0,001221	0,000832
2331;2343	-1,214943	0,001700	0,000989
2332;2344	0,050394	0,000873	0,000547
2334;2346	0,159772	0,001346	0,000879
2342;2354;2378;2390	0,267828	0,005030	0,003644
2367;2379	0,643927	0,001231	0,000787
2368;2380	-0,474459	0,001334	0,000816
2377;2389	0,785191	0,001026	0,000788
2381;2382;2393;2394	-1,020694	0,002023	0,001550
2406;2421	-0,591876	0,001891	0,000978
2418;2433	0,829436	0,001691	0,001185
2424;2425;2439;2440	-0,033394	0,003844	0,002787
2489;2495	1,168612	0,001694	0,001031
2490;2492	-0,911114	0,001847	0,001241
2491	0,064850	0,000611	0,000373
2493;2549	0,104736	0,001514	0,000817
2494	-0,088193	0,000387	0,000219
2496;2497	-0,035868	0,001260	0,000710
2498;2543	0,039017	0,001300	0,000801
2499;2521	0,375258	0,001978	0,001190
2500;2510	-0,266191	0,000860	0,000585
2501	1,768492	0,002168	0,001251
2502	0,877887	0,000449	0,000284
2503;2575	0,396697	0,000777	0,000550
2504	-0,472874	0,000423	0,000234
2505;2515	-0,628099	0,001639	0,001098
2506;2516	-0,211465	0,000870	0,000605
2507	-0,204428	0,000620	0,000376
2508;2518	0,607027	0,001247	0,000744
2509	0,319576	0,000165	0,000132
2511	-0,750984	0,000622	0,000379
2512	0,056660	0,000085	0,000065
2513	-0,422807	0,000798	0,000480
2514	-0,155440	0,000870	0,000458
2517	-0,313649	0,000247	0,000157
2519;2533	3,662753	0,001930	0,001250
2520	-0,948194	0,000345	0,000240
2522;2540	0,205353	0,004265	0,002449
2523	0,169605	0,000574	0,000355
2524;2527	0,076909	0,000585	0,000374
2525	0,312479	0,000609	0,000338
2526	1,092557	0,001163	0,000746
2528;2553	-0,441508	0,001106	0,000706
2529;2530	-0,152999	0,001064	0,000661
2531;2532	-1,907826	0,001972	0,001324
2534;2537	-1,184866	0,002316	0,001441
2535	-0,507595	0,000611	0,000350
2536;2539	-0,593440	0,001710	0,001097
2538	0,719085	0,000851	0,000545
2541;2542	2,162886	0,003144	0,002032
2544;2546	-0,289839	0,001098	0,000703
2545	-0,838871	0,000726	0,000508
2547;2552	-0,348135	0,002377	0,001577
2548	-0,071428	0,000385	0,000220
2550;2551	-0,038744	0,001541	0,000966
2554;2564	-0,380047	0,001103	0,000693
2555	-1,285879	0,001615	0,001020
2556	-1,496454	0,000720	0,000438
2557;2560;2766;2767	0,044638	0,004223	0,002632
2558	0,550139	0,000511	0,000290
2559	-0,136213	0,000421	0,000250
2561	0,626177	0,000625	0,000359
2562	-0,155461	0,000322	0,000215
2563	-0,105483	0,000132	0,000098
2565	0,857789	0,000353	0,000219
2566	0,040329	0,000356	0,000226
2567;2769	-2,269525	0,001678	0,001010
2568	0,357758	0,000376	0,000220
2569;2623	0,583381	0,001453	0,000923
2570;2692;2765;2770	0,486007	0,003821	0,002455
2571	0,176996	0,000252	0,000146
2572;2626	-0,428312	0,001142	0,000690
2573;2716	0,676626	0,002328	0,001377
2574	0,755112	0,000710	0,000444
2576;2588;2771;2774	-1,766367	0,006302	0,004474
2577	-0,581306	0,000490	0,000282
2578	0,322910	0,000131	0,000098
2579;2772	-1,873994	0,002332	0,001310
2580	-0,986050	0,001526	0,000889
2581;2635	-0,509635	0,000918	0,000586
2582;2636;2773;2785	4,034931	0,002099	0,001557
2583	-0,552459	0,000350	0,000224
2584;2638	0,799990	0,001405	0,000906
2585;2586	-1,159394	0,002430	0,001442
2587;2658	0,490942	0,002247	0,001416
2589	-0,397811	0,000580	0,000301
2590	-0,389489	0,000160	0,000101
2591;2702;2775;2800	-7,694101	0,004693	0,003248
2592	-0,205297	0,000259	0,000147
2593;2647	1,107515	0,001131	0,000677
2594;2668;2776;2791	-0,158133	0,005171	0,003398
2595	-0,078023	0,000480	0,000248
2596;2650	-4,174416	0,003047	0,002120
2597;2598	0,431505	0,001737	0,001072
2599	-0,784490	0,000456	0,000298
2600	0,306869	0,000124	0,000068
2601;2604	0,142450	0,003218	0,001968
2602	0,835337	0,000993	0,000605
2603;2657	0,006842	0,000619	0,000397
2605	-0,040132	0,000140	0,000090
2606;2660	-0,272609	0,001059	0,000740
2607;2608	0,473052	0,002889	0,001752
2609	1,366372	0,000703	0,000469
2610	0,100063	0,000380	0,000209
2611;2726;2778;2803	-6,166460	0,004954	0,003537
2612	-0,783713	0,000901	0,000564
2613	-0,144219	0,000302	0,000203
2614;2738;2779;2806	18,413787	0,004720	0,003304
2615	-0,092917	0,000627	0,000380
2616	-0,104986	0,000162	0,000110
2617	0,150210	0,000377	0,000238
2618	0,031846	0,000153	0,000105
2619	0,166480	0,000391	0,000203
2620	0,259954	0,000371	0,000219
2621;2781	3,858245	0,002382	0,001454
2622	-0,861418	0,000617	0,000384
2624;2782	1,345292	0,001495	0,000836
2625	0,057411	0,000173	0,000122
2627;2753;2754;2761	-17,571141	0,004869	0,003407
2628	-0,370690	0,000193	0,000145
2629;2683	-0,224371	0,000801	0,000478
2630;2642;2783;2786;2814;2815	12,691885	0,008638	0,006883
2631	0,525939	0,000152	0,000105
2632	0,085655	0,000270	0,000182
2633;2784	-0,573427	0,001087	0,000629
2634	0,488453	0,000304	0,000173
2637	-0,479251	0,000264	0,000181
2639;2693;2755;2758	15,746178	0,004709	0,002992
2640	-0,131415	0,000386	0,000274
2641;2695	-0,355536	0,001671	0,000972
2643	0,924527	0,001118	0,000671
2644	0,175205	0,000292	0,000170
2645;2787	1,472092	0,001265	0,000720
2646	-0,217226	0,000410	0,000224
2648;2750;2788;2809	-0,148657	0,003701	0,002781
2649	-0,340366	0,001026	0,000607
2651	-0,558967	0,000638	0,000379
2652;2707	-0,850910	0,001407	0,000908
2653	-0,083982	0,000310	0,000179
2654	0,493223	0,000212	0,000145
2655	0,714172	0,000295	0,000172
2656	0,195907	0,000215	0,000134
2659	0,060922	0,000389	0,000219
2661	0,465447	0,000342	0,000218
2662;2719	-0,231762	0,002286	0,001390
2663	1,242476	0,000807	0,000517
2664	0,019123	0,001290	0,000701
2665;2790	-1,767682	0,001292	0,000799
2666	-0,625940	0,000266	0,000164
2667;2677	-0,140790	0,000802	0,000467
2669	0,293603	0,000473	0,000280
2670;2680	0,461280	0,002566	0,001467
2671	0,350779	0,000381	0,000244
2672	0,107789	0,000196	0,000115
2673	-1,514976	0,000547	0,000385
2674	0,326822	0,000713	0,000404
2675;2793	-2,893396	0,001526	0,001060
2676	0,285992	0,000221	0,000119
2678;2794	-1,095740	0,001766	0,001003
2679	-0,295006	0,000256	0,000158
2681;2757	1,639775	0,001373	0,000839
2682	0,912896	0,000427	0,000335
2684;2795;2817	-5,245373	0,003191	0,002159
2685	-0,685147	0,000502	0,000311
2686;2689	-0,204236	0,001201	0,000766
2687;2796	0,615000	0,000945	0,000580
2688	0,054516	0,000240	0,000147
2690;2691;2705;2797	-4,412479	0,002644	0,001819
2694	0,972489	0,001145	0,000570
2696;2764;2780;2798;2813;2818	-40,218413	0,007573	0,005676
2697	-1,638301	0,001105	0,000614
2698;2701	-0,744607	0,001250	0,000778
2699;2799	2,311654	0,001806	0,001162
2700	0,240750	0,000561	0,000324
2703;2708;2752;2768	-1,508882	0,005278	0,003673
2704;2717;2751;2777	-1,438793	0,005021	0,003345
2706	-0,054677	0,000811	0,000433
2709	1,886378	0,001048	0,000503
2710;2713	0,578226	0,001685	0,001154
2711	1,402379	0,000628	0,000386
2712	-0,664781	0,000594	0,000348
2714;2715	-1,073181	0,002181	0,001360
2718	0,042090	0,001183	0,000548
2720;2756;2763;2801;2810;2821	42,068834	0,007241	0,005960
2721	-2,652879	0,001410	0,000880
2722	-0,839646	0,000887	0,000516
2723;2802	-9,579679	0,002497	0,001737
2724	1,326118	0,001864	0,001417
2725;2737	-0,042893	0,001574	0,001083
2727	-0,874766	0,000520	0,000337
2728;2740	0,591768	0,001362	0,000826
2729;2759;2762;2789;2811;2812	0,369411	0,007400	0,005384
2730	-0,152264	0,000298	0,000195
2731;2743	-0,802786	0,001811	0,001105
2732;2792;2804;2816;2819;2822;2823;2824	-6,881481	0,010838	0,010088
2733	1,200251	0,000807	0,000472
2734	0,619557	0,000533	0,000338
2735;2805	5,566523	0,001617	0,001103
2736	-0,368490	0,000328	0,000212
2739	-0,134506	0,000620	0,000367
2741;2760	-3,277341	0,001881	0,001236
2742	1,533794	0,000999	0,000610
2744;2807;2820	4,879582	0,002753	0,001965
2745	-1,149792	0,000728	0,000440
2746;2749	2,257530	0,002518	0,001621
2747;2808	-1,065177	0,002688	0,001662
2748	0,738356	0,001674	0,000954
2825;2826;2827;2828;2829;2830;2831;2832;2833;2834;2835;2836;2837;2838;2839;2840;2841;2842;2843;2844;2845;2846;2847;2848;2849;2850;2851;2852;2853;2854;2855;2856;2857;2858;2859;2860;2861;2862;2863;2864;2865;2866;2867;2868;2869;2870;2871;2872;2873;2874;2875;2876;2877;2878;2879	0,312172	0,029522	0,027029
2880;2881;3021	-0,018162	0,002160	0,001578
2882;2933	0,027699	0,001969	0,001136
2883;2886;3022;3023	-0,041889	0,002711	0,001856
2884;2889;2911;3047	-0,163634	0,005416	0,003749
2885;2941	0,072071	0,001350	0,000831
2887;2898;3045;3071	-1,075003	0,005467	0,003647
2888;2908;3046;3086	0,568174	0,005155	0,003442
2890;2914;3026;3050	-5,022660	0,004836	0,002650
2891;2982	-0,308220	0,001697	0,001008
2892;3034	-0,759977	0,001121	0,000603
2893;2918;3093;3111;3117;3134	-9,763131	0,006767	0,005514
2894;3001	-1,549840	0,001219	0,000692
2895;2905;3038;3039	-0,117801	0,002092	0,001340
2896;2919;2922;2929;3069;3094;3112;3131	-0,098248	0,010294	0,007600
2897;3055	-0,359668	0,001892	0,001105
2899;2938	-0,396090	0,001533	0,000984
2900;2917;3031;3053	3,984915	0,004172	0,003013
2901;2985	1,655425	0,001186	0,000830
2902;3037	-0,093054	0,000983	0,000598
2903;2946;3113;3121	-0,348374	0,003910	0,002452
2904;3006	-0,266513	0,000865	0,000547
2906;2920;3057;3075;3100;3101;3114;3130	6,477956	0,010681	0,007371
2907;3062	0,027148	0,002060	0,001330
2909;2923;3054;3072;3096;3129	-3,245731	0,008207	0,006082
2910;2968	0,456626	0,003176	0,001920
2912;2932;3102;3105;3115;3135;3136;3138;3140	-9,633883	0,011099	0,010238
2913;3011	-4,475030	0,002105	0,001322
2915;2977;3116;3128	-4,744532	0,004592	0,003182
2916;3018	0,112396	0,001695	0,001004
2921;2926;3084;3087;3095;3097;3107;3133	12,491241	0,008552	0,006587
2924;2927;2930;2931;3108;3109;3110;3118;3119;3120;3137;3139	10,584858	0,013969	0,012223
2925;2966;2967;3103	0,978808	0,004303	0,002632
2928;2978;2979;3106	0,288542	0,003882	0,002353
2934	0,130284	0,000232	0,000144
2935;2937	-0,215915	0,001541	0,001054
2936	-0,067239	0,000186	0,000117
2939;2940	0,437331	0,000860	0,000615
2942	1,482925	0,001094	0,000677
2943	0,021593	0,000548	0,000317
2944	0,056283	0,000174	0,000111
2945;2954	-0,036509	0,001619	0,001003
2947	-0,175913	0,000636	0,000371
2948;2957	0,131107	0,000872	0,000548
2949;2959	0,333124	0,001086	0,000775
2950	-0,969478	0,001154	0,000687
2951	0,579314	0,000503	0,000290
2952;3122	1,864639	0,001161	0,000704
2953	-0,060467	0,000321	0,000175
2955;2965;3123;3125	-2,718037	0,002409	0,001732
2956	-0,658109	0,000325	0,000211
2958	0,296330	0,000156	0,000100
2960	0,694399	0,000256	0,000189
2961;2964	0,226397	0,001235	0,000763
2962;3124	0,353681	0,000733	0,000424
2963	-0,121190	0,000495	0,000286
2969;2970	0,250280	0,002047	0,001370
2971;2974;3126;3127	5,459021	0,004447	0,003046
2972	0,932665	0,000745	0,000480
2973;2976	-1,147894	0,001471	0,000956
2975	-0,691072	0,001015	0,000590
2980;2981	0,350207	0,001628	0,001020
2983;2984	-0,458017	0,001244	0,000799
2986;2994	0,691030	0,001008	0,000626
2987	-1,259869	0,000619	0,000354
2988	-0,139865	0,000384	0,000244
2989	0,862312	0,000334	0,000196
2990;2997	0,280103	0,001502	0,000996
2991;2998	0,468363	0,000947	0,000533
2992	0,109760	0,000151	0,000099
2993;3000	-0,605794	0,001132	0,000756
2995	-0,565156	0,000234	0,000155
2996	-0,192501	0,000229	0,000131
2999	0,097624	0,000192	0,000122
3002	-0,182403	0,000148	0,000087
3003;3005	-0,049030	0,001153	0,000704
3004	0,096829	0,000317	0,000188
3007;3008	0,036299	0,001547	0,000965
3009;3010	3,431531	0,002326	0,001263
3012;3015	-0,698560	0,001826	0,001107
3013	-0,953306	0,000789	0,000396
3014;3017	0,899464	0,002825	0,001712
3016	-0,131076	0,000420	0,000267
3019;3020	2,353252	0,002973	0,002088
3024;3025;3029;3030	1,462957	0,006621	0,003705
3027;3041;3083	-0,304965	0,001271	0,000847
3028;3040;3044;3068	-0,557333	0,001867	0,001356
3032;3033	0,255975	0,001419	0,000794
3035;3036	0,288265	0,001341	0,000891
3042;3043;3067	0,596537	0,001676	0,001077
3048;3049;3051;3052	-0,390271	0,003115	0,002044
3056;3059;3065;3080	0,316084	0,004614	0,002782
3058;3070	0,590052	0,001194	0,000645
3060	-0,040099	0,000067	0,000045
3061;3066	0,633304	0,001039	0,000625
3063	-0,143374	0,000163	0,000109
3064;3082	-0,326089	0,001481	0,000872
3073;3076	0,224461	0,001974	0,001134
3074;3077;3089;3092	0,890866	0,003853	0,002814
3078;3090;3098;3099;3104;3132	-7,196710	0,006024	0,004538
3079;3085	0,439478	0,001558	0,000955
3081	-0,253407	0,000101	0,000066
3088;3091	0,069472	0,001867	0,001264
3141	-0,642233	0,000591	0,000456
3142	0,700294	0,000744	0,000493
3143	0,483409	0,000368	0,000239
3144	0,075644	0,000568	0,000422
3145	-0,052573	0,001284	0,000696
3146	-0,440835	0,000484	0,000277
3147	0,044329	0,000179	0,000107
3148	0,236780	0,000430	0,000328
3149	-0,362134	0,000404	0,000245
3150	0,262651	0,000340	0,000206
3151	0,194730	0,000221	0,000145
3152	0,441735	0,000224	0,000158
3153	-0,856709	0,000292	0,000204
3154	-0,294097	0,000592	0,000332
3155	0,260796	0,000230	0,000149
3156	0,485828	0,001084	0,000634
3157	0,049602	0,000769	0,000452
3158	1,469853	0,001361	0,000859
3159	0,026253	0,000324	0,000230
3160	-0,234673	0,000437	0,000298
3161	-0,721766	0,000772	0,000400
3162	-0,491175	0,000867	0,000468
3163	1,565561	0,001627	0,000965
3164	-0,063178	0,000141	0,000088
3165	-0,341618	0,000373	0,000153
3166	-0,929587	0,000728	0,000457
3167	1,147382	0,000441	0,000297
3168;3197	-0,809857	0,001297	0,000915
3169	-0,280686	0,000243	0,000163
3170;3198	0,160990	0,001361	0,000816
3171	0,275072	0,000210	0,000130
3172;3199	-0,753450	0,000548	0,000344
3173	0,481541	0,000397	0,000250
3174;3200	-0,555525	0,001471	0,000991
3175	0,149780	0,000763	0,000351
3176	-0,802540	0,000424	0,000236
3177	-0,048241	0,000617	0,000350
3178;3201	-2,301530	0,002208	0,001295
3179	1,110318	0,000813	0,000446
3180;3202	-4,133325	0,002320	0,001438
3181	-0,164357	0,000308	0,000188
3182	0,192253	0,000216	0,000136
3183;3203	0,134410	0,000998	0,000651
3184;3192	-3,071857	0,001071	0,000694
3185;3204;3209	4,675227	0,001703	0,001051
3186	1,977156	0,001180	0,000695
3187	0,146754	0,000811	0,000458
3188	-0,250003	0,000398	0,000217
3189;3205	-5,375132	0,002694	0,001798
3190;3193	-5,618155	0,002072	0,001276
3191;3206;3210	21,844616	0,003521	0,002396
3194;3195;3207	17,691674	0,002314	0,001745
3196;3208;3211;3212	-37,258172	0,003611	0,002885
3213	11,661669	0,002550	0,002336


==> anc/sets_for_comparison_calc2.txt <==
Set	Contribution	sigma_up	sigma_down
1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;50;51;52;53;54;55;56;57;58;59;60;61;62;63;64;65;66;67;68;69;70;71;72;73;74;75;76;77;78;79;80;81;82;83;84;85;86;87;88;89;90;91;92;93;94;95;96;97;98;99;100;101;102;103;104;105;106;107;108;109;110;111;112;113;114;115;116;117;118;119;120;121;122;123;124;125;126;127;128;129;130;131;132;133;134;135;136;137;138;139;140;141;142;143;144;145;146;147;148;149;150;151;152;153;154;155;156;157;158;159;160;161;162;163;164;165;166;167;168;169;170;171;172;173;174;175;176;177;178;179;180;181;182;183;184;185;186;187;188;189;190;191;192;193;194;195;196;197;198;199;200;201;202;203;204;205;206;207;208;209;210;211;212;213;214;215;216;217;218;219;220;221;222;223;224;225;226;227;228;229;230;231;232;233;234;235;236;237;238;239;240;241;242;243;244;245;246;247;248;249;250;251;252;253;254;255;256;257;258;259;260;261;262;263;264;265;266;267;268;269;270;271;272;273;274;275;276;277;278;279;280;281;282;283;284;285;286;287;288;289;290;291;292;293;294;295;296;297;298;299;300;301;302;303;304;305;306;307;308;309;310;311;312;313;314;315;316;317;318;319;320;321;322;323;324;325;326;327;328;329;330;331;332;333;334;335;336;337;338;339;340;341;342;343;344;345;346;347;348;349;350;351;352;353;354;355;356;357;358;359;360;361;362;363;364;365;366;367;368;369;370;371;372;373;374;375;376;377;378;379;380;381;382;383;384;385;386;387;388;389;390;391;392;393;394;395;396;397;398;399;400;401;402;403;404;405;406;407;408;409;410;411;412;413;414;415;416;417;418;419;420;421;422;423;424;425;426;427;428;429;430;431;432;433;434;435;436;437;438;439;440;441;442;443;444;445;446;447;448;449;450;451;452;453;454;455;456;457;458;459;460;461;462;463;464;465;466;467;468;469;470;471;472;473;474;475;476;477;478;479;480;481;482;483;484;485;486;487;488;489;490;491;492;493;494;495;496;497;498;499;500;501;502;503;504;505;506;507;508;509;510;511;512;513;514;515;516;517;518;519;520;521;522;523;524;525;526;527;528;529;530;531;532;533;534;535;536;537;538;539;540;541;542;543;544;545;546;547;548;549;550;551;552;553;554;555;556;557;558;559;560;561;562;563;564;565;566;567;568;569;570;571;572;573;574;575;576;577;578;579;580;581;582;583;584;585;586;587;588;589;590;591;592;593;594;595;596;597;598;599;600;601;602;603;604;605;606;607;608;609;610;611;612;613;614;615;616;617;618;619;620;621;622;623;624;625;626;627;628;629;630;631;632;633;634;635;636;637;638;639;640;641;642;643;644;645;646;647;648;649;650;651;652;653;654;655;656;657;658;659;660;661;662;663;664;665;666;667;668;669;670;671;672;673;674;675;676;677;678;679;680;681;682;683;684;685;686;687;688;689;690;691;692;693;694;695;696;697;698;699;700;701;702;703;704;705;706	6,184467	0,045180	0,028845
707;708;709;710;711;712;713;714;715;716;717;718;719;720;721;722;723;724;725;726;727;728;729;730;731;732;733;734;735;736;737;738;739;740;741;742;743;744;745;746;747;748;749;750;751;752;753;754;755;756;757;758;759;760;761;762;763;764;765;766;767;768;769;770;771;772;773;774;775;776;777;778;779;780;801;802;813;814;825;826;827;828;831;840;841;842;843;844;845;846;847;848;849;850;851;852;853;854;885;886;897;898;909;910;911;912;915;924;925;926;927;928;929;930;931;932;933;934;935;936;937;938;993;996;999;1008;1009;1010;1011;1012;1013;1014;1015;1016;1017;1018;1019;1020;1021;1022;1083;1086;1089;1098;1099;1100;1101;1102;1103;1104;1105;1106;1107;1108;1109;1110;1111;1112;1188;1189;1190;1191;1192;1193;1194;1195;1196;1197;1198;1199;1200;1201;1202;1293;1294;1295;1296;1297;1298;1299;1300;1301;1302;1303;1304;1305;1306;1307	0,933865	0,037572	0,024850
781;783;788;789;799;807;822;837	-3,130358	0,005819	0,003025
782;784;786;787;800;812;823;824;838;839;922;923;995;1006;1007;1095;1096;1097;1176;1179;1180;1187	3,477980	0,005936	0,003408
785;795;978;990	2,753772	0,003150	0,001998
790;811;972;1177;1181;1182;1183;1184;1185;1186	-2,065339	0,003506	0,002271
791;792	-0,252498	0,001270	0,000702
793	0,671804	0,000536	0,000317
794;819	-0,023465	0,000641	0,000447
796	-0,303689	0,000244	0,000157
797;820	-0,000174	0,000625	0,000487
798;810;906;921	-0,452464	0,002414	0,001588
803;804	-0,280558	0,000968	0,000571
805	-0,336624	0,000471	0,000294
806	-0,413960	0,000322	0,000190
808	-0,019130	0,000228	0,000150
809;821	0,147567	0,000653	0,000443
815	0,223848	0,000314	0,000229
816;834	-0,018073	0,000678	0,000466
817	0,398700	0,000228	0,000170
818	-0,001827	0,000256	0,000159
829	-0,329673	0,000267	0,000191
830;835	0,412384	0,000676	0,000441
832	-0,455224	0,000415	0,000271
833;836	-0,352001	0,000727	0,000524
855;856;857;858;859;860;861;862;863;864;939;940;941;942;943;944;945;946;947;948;1023;1024;1025;1026;1027;1028;1029;1030;1031;1032;1033;1034;1035;1036;1047;1048;1113;1114;1115;1116;1117;1118;1119;1120;1121;1122;1123;1124;1125;1126;1137;1138;1203;1204;1205;1206;1207;1208;1209;1210;1211;1212;1213;1214;1215;1216;1217;1218;1219;1220;1221;1224;1233;1234;1235;1236;1239;1248;1251;1254;1263;1266;1269;1308;1309;1310;1311;1312;1313;1314;1315;1316;1317;1318;1319;1320;1321;1322;1323;1324;1325;1326;1327;1328;1329;1330;1331;1332;1333;1334;1335;1336;1337;1338;1339;1340;1341;1342;1343;1344;1345;1346;1347;1348;1349;1350;1351;1352;1353;1354;1355;1356;1357;1358;1359;1360;1361;1362;1363;1364;1365;1366;1367;1368;1369;1370;1371;1372;1373;1374;1375;1376;1377;1378;1379;1380;1381;1382;1383;1384;1385;1386;1387;1388;1389;1390;1391;1392;1393;1394;1395;1396;1397;1398;1399;1400;1401;1402;1403;1404;1405;1406;1407;1408;1409;1410;1411;1412	-2,155935	0,040652	0,032352
865;866;867;868;870;871;1059;1230;1231;1284	3,822653	0,005936	0,003516
869;872;1061;1062	-0,008645	0,004464	0,002293
873;874;958;1046;1068;1135;1136;1232;1247;1253;1261;1262;1276;1277;1282;1285;1286;1287;1288;1289;1291;1292	-2,811604	0,006577	0,003818
875;1071	1,441518	0,001394	0,000919
876;878	-0,768856	0,001757	0,000995
877	-0,791580	0,000890	0,000535
879;1072	0,286250	0,000922	0,000442
880	0,319291	0,000596	0,000328
881;1073	0,540663	0,001172	0,000794
882;883	0,408308	0,001091	0,000643
884;1074	0,199500	0,000776	0,000551
887;1084	0,430208	0,000855	0,000586
888;900	-0,245289	0,000910	0,000516
889	0,252276	0,000653	0,000345
890	0,047644	0,000153	0,000111
891;894;969;970	0,076455	0,003002	0,001747
892	0,229859	0,000304	0,000208
893;1077	0,254872	0,001174	0,000777
895	0,201889	0,000275	0,000166
896;1080	0,134664	0,000718	0,000460
899	-0,158797	0,000366	0,000200
901	-0,362654	0,000269	0,000185
902	-0,119185	0,000254	0,000166
903;981	-0,047285	0,000749	0,000461
904	0,138577	0,000258	0,000178
905;1078	0,200829	0,001360	0,000804
907	0,102485	0,000351	0,000217
908;1081	-0,590017	0,001045	0,000788
913	-0,314064	0,000202	0,000187
914;1087	0,104683	0,000626	0,000427
916	1,463888	0,000662	0,000448
917;1092	-0,115910	0,000797	0,000519
918;994	-0,436087	0,000603	0,000464
919	-0,327374	0,000313	0,000208
920;1093	-0,253096	0,000686	0,000459
949;950	-0,566155	0,001156	0,000780
951	0,031256	0,000385	0,000235
952;1131	0,332855	0,000810	0,000548
953;956;1041;1044	0,053227	0,004118	0,002170
954	-0,069383	0,000244	0,000152
955;1132	0,363542	0,000828	0,000561
957;1045;1158;1246;1275;1278;1281;1290	-0,451814	0,004561	0,003056
959;965	-0,244178	0,001245	0,000735
960;962	-0,237270	0,001299	0,000752
961	0,692668	0,000838	0,000474
963;1162	-0,778016	0,001081	0,000647
964	-0,101592	0,000499	0,000297
966;967	0,311555	0,000865	0,000533
968;1164	0,587760	0,000738	0,000489
971;975;998;1005	0,224542	0,002163	0,001462
973	0,112985	0,000989	0,000597
974	0,705931	0,000430	0,000255
976	-0,721504	0,000557	0,000362
977	0,166326	0,000301	0,000156
979	-0,807146	0,000647	0,000366
980	-0,278667	0,000450	0,000292
982;984;1175;1178	-0,762516	0,001856	0,001164
983;987	0,161150	0,000696	0,000454
985	-0,140706	0,000395	0,000250
986	0,347696	0,000358	0,000233
988	-0,058905	0,000248	0,000170
989;1079	-0,085344	0,001132	0,000745
991	-0,158211	0,000235	0,000146
992;1082	0,736629	0,000825	0,000575
997;1002	-0,220310	0,000650	0,000437
1000	-1,368345	0,000632	0,000342
1001	0,315479	0,000314	0,000178
1003	0,320039	0,000293	0,000180
1004;1094	0,389198	0,000787	0,000518
1037;1038	-0,101733	0,002197	0,001324
1039	-0,524545	0,000711	0,000388
1040	-0,146050	0,000330	0,000198
1042	-0,066312	0,000184	0,000128
1043;1133	0,471777	0,000811	0,000559
1049;1264	1,289964	0,001309	0,000741
1050;1140	-0,866817	0,001848	0,000916
1051	-0,611905	0,000551	0,000308
1052	-0,065537	0,000285	0,000151
1053;1065;1245;1260	-0,558777	0,003578	0,002042
1054	0,486629	0,000425	0,000244
1055;1161	-0,541786	0,000927	0,000625
1056;1060;1268;1279	0,398564	0,004346	0,002744
1057	-0,235416	0,000251	0,000161
1058;1170	-0,018046	0,000888	0,000469
1063	0,382043	0,000734	0,000453
1064	-0,382233	0,000453	0,000265
1066	-0,264483	0,000403	0,000246
1067	0,047074	0,000274	0,000173
1069	0,793823	0,000550	0,000299
1070	-0,157326	0,000545	0,000322
1075	0,105123	0,000444	0,000263
1076	-0,614276	0,000330	0,000239
1085;1088;1173;1174	-0,400711	0,001889	0,001202
1090	0,132544	0,000295	0,000178
1091	0,079388	0,000198	0,000141
1127	-0,949722	0,000348	0,000203
1128;1223	0,613562	0,001725	0,000940
1129	0,943663	0,000578	0,000305
1130	-0,268712	0,000387	0,000239
1134;1146;1250;1265	0,289737	0,003801	0,002264
1139	-0,329930	0,000456	0,000221
1141	0,315461	0,000516	0,000293
1142	0,547459	0,000447	0,000266
1143;1149	0,230491	0,000754	0,000537
1144	-0,276381	0,000307	0,000203
1145;1163	-0,076013	0,001045	0,000641
1147	-0,106891	0,000242	0,000161
1148;1171	-1,265797	0,000955	0,000699
1150;1152;1280;1283	0,309471	0,003308	0,001937
1151;1155	0,370106	0,000874	0,000587
1153	-0,119824	0,000420	0,000269
1154	-0,287986	0,000213	0,000138
1156	0,037258	0,000264	0,000145
1157;1167	0,304720	0,001145	0,000722
1159	-0,161991	0,000264	0,000178
1160;1172	0,831194	0,000850	0,000594
1165	0,180496	0,000454	0,000230
1166	-0,002840	0,000346	0,000202
1168;1169	-0,288628	0,001065	0,000677
1222	-0,730493	0,000820	0,000430
1225	-0,466637	0,000565	0,000314
1226;1227	-0,075258	0,001497	0,000896
1228;1229	-0,250253	0,001478	0,000815
1237	0,330908	0,000652	0,000254
1238;1241	0,482179	0,001047	0,000557
1240	-0,021091	0,000925	0,000521
1242;1249	-0,747286	0,001568	0,000927
1243	0,356878	0,000536	0,000318
1244;1267	-0,183793	0,001242	0,000788
1252;1257	0,369744	0,001381	0,000910
1255	-0,408020	0,000762	0,000487
1256	0,792730	0,000584	0,000361
1258	-0,106558	0,000490	0,000287
1259;1272	-0,636404	0,001025	0,000576
1270	-0,001025	0,000496	0,000298
1271	-0,001985	0,000414	0,000265
1273;1274	0,525859	0,001249	0,000693
1413;1414;1415;1416;1417;1418;1419;1420;1421;1422;1423;1424;1425;1426;1427;1428;1429;1430;1431;1432;1433;1434;1435;1436;1437;1438;1439;1440;1441;1442;1443;1444;1445;1446;1447;1448;1449;1450;1451;1452;1453;1454;1455;1456;1457;1458;1459;1460;1461;1462;1463;1464;1465;1466;1467;1468;1469;1470;1471;1472;1473;1474;1475;1476;1477;1478;1479;1480;1481;1482;1483;1484;1485;1486;1487;1488;1489;1490;1491;1492;1493;1494;1495;1496;1497;1498;1499;1500;1501;1502;1503;1504;1505;1506;1507;1508;1509;1510;1511;1512;1513;1514;1515;1516;1517;1518;1519;1520;1521;1522;1523;1524;1525;1526;1527;1528;1529;1530;1531;1532;1533;1534;1535;1536;1537;1538;1539;1540;1541;1542;1543;1544;1545;1546;1547;1548;1549;1550;1551;1552;1553;1554;1555;1556;1557;1558;1559;1560	0,972346	0,045205	0,040788
1561;1562;1563;1564;1735;1844;1845;1921;1922;1923	2,344165	0,003626	0,002167
1565;1575;1738;1750	-1,118449	0,002711	0,001708
1566;1567;1617;1618;1619;1691;1692;1693;1766;1767	0,743791	0,002697	0,001753
1568;1569;1570;1578;1579;1580;1591;1592;1603;1604	-0,024524	0,003669	0,002349
1571;1572	0,825519	0,002454	0,001414
1573	0,192085	0,000377	0,000257
1574;1599	0,593199	0,001239	0,000804
1576	0,480073	0,000335	0,000175
1577;1673	-0,727550	0,001534	0,000930
1581;1607;1638;1639;1640;1641;1642;1643;1644;1793	1,048511	0,009407	0,005711
1582;1594;1635;1636;1637;1951;1952;1953;1966;1997	1,912272	0,007315	0,004686
1583;1584	0,045481	0,001661	0,000965
1585	-0,742691	0,000699	0,000401
1586	-0,204883	0,000770	0,000416
1587;1590;1661;1664	0,145221	0,001975	0,001441
1588	0,122599	0,000244	0,000168
1589;1601	0,222271	0,001536	0,000952
1593;1606;1759;1936;1937;1938;1967;1968;1983;1998	8,803449	0,005849	0,003708
1595	0,504759	0,000290	0,000187
1596;1614	-0,492554	0,000973	0,000538
1597	-0,081314	0,000325	0,000178
1598	0,690304	0,000475	0,000297
1600;1747	0,302449	0,001253	0,000798
1602;1676;1765;1843	-2,097975	0,001533	0,001122
1605;1685;1774;1858	-12,009248	0,005075	0,003296
1608;1611;1777;1780	0,739410	0,004084	0,002938
1609	0,134184	0,000383	0,000169
1610;1688	-1,152487	0,000896	0,000595
1612	0,512051	0,000361	0,000187
1613;1616	0,115211	0,001231	0,000694
1615;1762	-0,017211	0,001385	0,000744
1620;1621;1622;1623;1624;1625;1628;1630;1631;1982	0,950144	0,008142	0,005320
1626;1629;1700;1703	2,263606	0,003209	0,002320
1627;1717;1718;1794;1871;1872;1894;2011;2012;2013	-0,073268	0,005322	0,003304
1632;1633;1634;1706;1707;1708;1781;1782;1859;1860	-0,039454	0,003909	0,002663
1645;1651	-3,396658	0,002151	0,001219
1646;1648	2,557497	0,002034	0,001285
1647	0,359170	0,000301	0,000177
1649;1654	-0,857282	0,001670	0,000785
1650	-0,216913	0,000329	0,000197
1652;1653	0,201492	0,001884	0,000866
1655;1681;1769;1861;1862;1924;1941;2016;2021;2022;2025;2026;2027;2029;2030;2033;2040;2057;2086;2103	-10,435732	0,014899	0,009739
1656;1667;1668;1694;1695;1696;1783;1784;1849;1940;1945;2018;2019;2024;2034;2036;2037;2041;2042;2043	-3,138230	0,016461	0,011989
1657;1684	1,220738	0,001232	0,000741
1658;1670	-0,592937	0,001329	0,000732
1659	0,118147	0,000478	0,000289
1660	0,035268	0,000509	0,000315
1662	-0,180300	0,000202	0,000127
1663;1825	-0,382295	0,001681	0,000825
1665	0,309278	0,000326	0,000175
1666;1828	-0,227564	0,001318	0,000655
1669	-0,461988	0,000270	0,000160
1671	0,307967	0,000260	0,000186
1672	-0,515974	0,000307	0,000203
1674	-0,385125	0,000226	0,000188
1675;1826	1,305331	0,001559	0,000892
1677	-0,095475	0,000218	0,000153
1678;1829	-0,290924	0,001049	0,000631
1679;1834;1846;1942;1975;2017;2038;2071	7,502009	0,010313	0,007016
1680;1770;1837;1847;1848;1925;1926;2014;2015;2028;2031;2032;2039;2058;2072;2073;2087;2088;2101;2102	-11,886437	0,011083	0,008322
1682;1699	-2,720795	0,001356	0,000820
1683	0,898597	0,000449	0,000339
1686	-0,975523	0,000569	0,000336
1687;1840	0,245637	0,001061	0,000620
1689	0,106388	0,000406	0,000223
1690;1841	-0,577469	0,000800	0,000489
1697;1698	1,568672	0,001481	0,000787
1701	-0,858982	0,000580	0,000352
1702;1855	-0,087038	0,000965	0,000521
1704	0,293312	0,000358	0,000229
1705;1856	1,625240	0,000994	0,000682
1709;1710	-0,332901	0,001295	0,000921
1711	0,163844	0,000224	0,000133
1712;1867	-0,441029	0,000969	0,000666
1713;1716;1813;1816	-0,152806	0,005126	0,003128
1714	0,377930	0,000199	0,000142
1715;1868	-0,826425	0,001044	0,000613
1719;1725	1,632448	0,001297	0,000896
1720;1722	-0,579045	0,001539	0,000873
1721	-0,286737	0,000273	0,000171
1723;1728	0,989523	0,001238	0,000721
1724	0,493293	0,000418	0,000218
1726;1727	-0,333630	0,001247	0,000723
1729;1915;2047;2048	0,063795	0,003871	0,002433
1730;1912;1957;2049	3,644641	0,003749	0,002259
1731;1758	-0,417020	0,000842	0,000504
1732;1744	0,333597	0,000903	0,000484
1733	0,752866	0,000868	0,000561
1734	-0,258184	0,000478	0,000298
1736	-0,054228	0,000274	0,000161
1737	0,452664	0,000409	0,000213
1739	-0,852776	0,000609	0,000380
1740	0,691298	0,000554	0,000304
1741;2051	0,890594	0,000998	0,000608
1742;1911;2052;2085	0,180850	0,002464	0,001521
1743	-0,036610	0,000290	0,000183
1745	-0,641550	0,000513	0,000267
1746	0,307074	0,000294	0,000185
1748	-0,505780	0,000381	0,000248
1749;1827	-0,175038	0,001268	0,000895
1751	0,523326	0,000346	0,000223
1752;1830	0,271823	0,001010	0,000579
1753;1831;1930;2020;2050;2053;2065;2068	3,009918	0,007560	0,004938
1754;2054	-0,236488	0,000781	0,000488
1755;1833;2055;2070	-1,586002	0,002266	0,001509
1756;1773	-2,423690	0,001800	0,000997
1757	-0,316756	0,000342	0,000213
1760	0,550112	0,000348	0,000220
1761	-0,241302	0,000198	0,000113
1763	0,312266	0,000262	0,000164
1764;1842	0,531737	0,000954	0,000569
1768;1852;1927;1939;1960;2023;2035;2056	12,303793	0,011529	0,006300
1771;1772	1,931628	0,001677	0,001004
1775	1,522919	0,000737	0,000457
1776	-0,390599	0,000465	0,000253
1778	-0,769192	0,000407	0,000282
1779;1857	-0,696415	0,000690	0,000453
1785;1786	0,432454	0,003680	0,001947
1787	0,022535	0,000482	0,000270
1788	0,473968	0,000226	0,000149
1789;1801;1981;1996	-8,791586	0,003480	0,002468
1790	0,033192	0,000211	0,000150
1791;1869	0,092249	0,001023	0,000666
1792;1804;1870;1882	3,233635	0,004346	0,002971
1795;1796;1873;1874;1954;1955;1956;2044;2045;2046;2060;2061;2075;2076;2089;2090;2091;2104;2105;2106;2108;2109;2111;2112;2113;2114;2115;2116;2117;2118	2,439041	0,020493	0,017842
1797;1798	-0,601966	0,002502	0,001313
1799	-0,114643	0,000170	0,000085
1800	-0,330773	0,000398	0,000217
1802	-0,401421	0,000286	0,000173
1803;1881	-0,158639	0,001045	0,000651
1805	0,010141	0,000353	0,000185
1806;1906	0,058808	0,001055	0,000673
1807;1808;2063;2064	-1,221933	0,005015	0,002616
1809;1810	0,571544	0,002561	0,001382
1811	0,330183	0,000463	0,000255
1812	-0,224393	0,000386	0,000246
1814	0,289268	0,000237	0,000172
1815	-0,458150	0,000416	0,000241
1817	0,285150	0,000457	0,000269
1818	0,184160	0,000562	0,000290
1819;2066	-1,733244	0,001740	0,001027
1820;2067	0,244984	0,001198	0,000681
1821	-0,274015	0,000415	0,000248
1822	-0,386058	0,000396	0,000160
1823	0,050815	0,000365	0,000208
1824	-0,026633	0,000257	0,000166
1832;2069	0,929179	0,001056	0,000646
1835	-0,091773	0,000327	0,000182
1836;1914	0,403904	0,000817	0,000465
1838	0,521301	0,000326	0,000205
1839	-0,478110	0,000279	0,000175
1850	-0,577102	0,000581	0,000335
1851;1933	1,249511	0,001231	0,000731
1853	-0,674847	0,000622	0,000399
1854	-0,046764	0,000517	0,000327
1863	0,909455	0,000446	0,000305
1864;1944	-0,203717	0,002605	0,001601
1865	-0,072637	0,000470	0,000289
1866	0,094893	0,000403	0,000202
1875	-0,088691	0,000461	0,000309
1876;1959	0,392340	0,001698	0,001053
1877	0,389641	0,000362	0,000250
1878	-0,419193	0,000249	0,000170
1879;1891	0,461302	0,000745	0,000509
1880	0,297443	0,000280	0,000176
1883	-0,255467	0,000296	0,000190
1884;1907	0,086676	0,001133	0,000699
1885;2078	2,246805	0,001254	0,000760
1886;1971;2079;2094	-2,339849	0,003316	0,002242
1887	-0,071211	0,000431	0,000238
1888;1974	-0,308785	0,001862	0,000998
1889	-0,855259	0,000784	0,000444
1890	0,330031	0,000376	0,000249
1892	-0,067856	0,000206	0,000137
1893;1903	0,640700	0,001179	0,000742
1895	0,059197	0,000253	0,000169
1896;1908	-0,384923	0,001072	0,000645
1897;2081	0,054213	0,001355	0,000812
1898;2082	0,330183	0,001016	0,000631
1899	0,205771	0,000200	0,000148
1900	0,104335	0,000342	0,000186
1901	-0,197755	0,000421	0,000281
1902	0,532217	0,000450	0,000266
1904;1905	-0,255090	0,001024	0,000694
1909;1910;2083;2084	-0,874450	0,002561	0,001426
1913	-0,323538	0,000303	0,000201
1916	-0,488328	0,000280	0,000206
1917;1918	1,389579	0,001097	0,000618
1919;1920	-0,408024	0,000755	0,000477
1928	0,492881	0,000467	0,000253
1929;1934	2,134911	0,001179	0,000824
1931	-0,504873	0,000631	0,000317
1932;1935	-0,440027	0,001272	0,000733
1943	2,434175	0,001476	0,000699
1946	0,557540	0,000380	0,000314
1947;1948	-0,291485	0,001929	0,001196
1949;1950	-1,215900	0,001829	0,001069
1958	-1,623554	0,000984	0,000644
1961	-0,637861	0,000574	0,000372
1962;1965	0,785176	0,001536	0,000892
1963;1978	0,235306	0,001456	0,000859
1964	-0,515557	0,000515	0,000267
1969;1984;1987;1990;2059;2074;2077;2080;2092;2095;2107;2110	0,533594	0,011954	0,009906
1970;2093	-0,760411	0,001785	0,001240
1972;2001;2002;2100	7,177811	0,003549	0,002273
1973	1,033026	0,000870	0,000467
1976	1,345285	0,000944	0,000555
1977	-0,353333	0,000562	0,000319
1979	-0,343650	0,000498	0,000251
1980;1993	0,640083	0,001509	0,000965
1985;2096	-0,861255	0,001951	0,000944
1986;2005;2062;2097	-6,372375	0,002987	0,002119
1988	-0,829483	0,000571	0,000345
1989;2004	-0,744189	0,001637	0,000916
1991	0,174751	0,000611	0,000366
1992	-0,571806	0,000440	0,000303
1994;1995	0,231191	0,001394	0,000837
1999;2000;2098;2099	-1,643428	0,004013	0,002533
2003	-0,056808	0,000682	0,000494
2006	0,330271	0,000724	0,000406
2007;2008	-4,234989	0,003000	0,001954
2009;2010	2,661354	0,002320	0,001452
2119;2120;2122;2125;2137;2149;2176;2177;2287;2288;2290;2293;2325;2345;2357;2361;2426;2441;2442;2443	-2,895813	0,011117	0,008438
2121;2124;2126;2127;2136;2145;2161;2175;2289;2292;2294;2295;2324;2333;2397;2411	-0,126731	0,012705	0,008658
2123;2133;2148;2160;2271;2301;2336;2372	-1,117337	0,008322	0,005960
2128;2138;2150;2162;2267;2268;2270;2272;2273;2277;2278;2280;2282;2283;2296;2326;2337;2349;2362;2398;2412;2413;2427;2428	9,347850	0,011817	0,008495
2129;2135;2317;2323	1,672259	0,002788	0,001994
2130;2193;2194;2196;2223;2235;2236;2250;2251;2318	-1,175478	0,003858	0,002548
2131;2299	-0,369384	0,001237	0,000655
2132;2159;2320;2395	-0,493807	0,001995	0,001380
2134;2302	0,132057	0,000740	0,000470
2139;2140;2151;2164;2169;2179;2180;2186;2189;2190;2328;2351;2364;2376;2387;2401;2416;2430;2435;2446;2447;2448;2451;2454;2456;2457;2459;2462;2463;2464;2466;2469;2472;2473;2474;2475;2479;2482;2485;2488	3,354004	0,024540	0,020577
2141;2142;2329;2330	0,258257	0,004672	0,002543
2143;2355	2,744479	0,001382	0,000901
2144;2356	-0,165637	0,000936	0,000602
2146;2358	-0,481015	0,000860	0,000582
2147;2197;2200;2335	0,840954	0,003315	0,001869
2152;2165;2178;2181;2182;2183;2185;2188;2191;2192;2327;2339;2340;2352;2363;2375;2388;2400;2405;2415;2420;2431;2444;2445;2449;2452;2455;2458;2460;2461;2467;2470;2471;2476;2477;2478;2481;2484;2486;2487	-13,190370	0,023928	0,020535
2153;2365	-0,224535	0,001248	0,000806
2154;2174;2366;2410	0,357491	0,003892	0,002120
2155;2391	-1,609892	0,001341	0,000757
2156;2392	0,802282	0,000830	0,000549
2157;2158;2369;2370	0,323538	0,002123	0,001582
2163;2166;2184;2187;2399;2402;2414;2417;2429;2432;2450;2453;2465;2468;2480;2483	7,626455	0,017890	0,015214
2167;2403	0,224996	0,002252	0,001291
2168;2173;2404;2409	0,054320	0,003439	0,002089
2170;2436	0,925626	0,001402	0,000821
2171;2237;2252;2407	-0,237986	0,004315	0,002705
2172;2225;2226;2238;2239;2262;2263;2265;2266;2438	-3,189612	0,005025	0,003380
2195;2198;2199;2201;2202;2211;2212;2224;2298;2308	0,575233	0,004224	0,002641
2203;2204	-0,569629	0,001818	0,001094
2205	0,138721	0,000350	0,000215
2206;2231	0,575353	0,001193	0,000785
2207;2210;2219;2222	-0,285976	0,002544	0,001931
2208	-0,304471	0,000274	0,000173
2209;2232	1,051590	0,001066	0,000716
2213;2214;2253;2254;2256;2257;2259;2260;2408;2423	3,912430	0,006436	0,003929
2215;2216	-0,226499	0,001226	0,000628
2217	-1,262734	0,000630	0,000371
2218	0,204968	0,000544	0,000283
2220	0,144840	0,000268	0,000173
2221;2233	-0,243875	0,000973	0,000655
2227	-0,856608	0,000339	0,000211
2228;2246	-0,242917	0,001105	0,000603
2229	1,212577	0,000470	0,000270
2230	-0,348273	0,000324	0,000207
2234;2249;2347;2359	-0,793079	0,001968	0,001444
2240;2243;2419;2434	0,604801	0,004365	0,003079
2241	-0,890907	0,000433	0,000253
2242;2247	1,388163	0,000691	0,000453
2244	-0,478443	0,000246	0,000147
2245;2248	-0,231416	0,000849	0,000523
2255;2258;2422;2437	-1,035731	0,004496	0,003204
2261;2264;2341;2353	-1,295635	0,004089	0,002928
2269;2274;2275;2276;2279;2284;2285;2286;2304;2305;2306;2314;2315;2316;2338;2350;2373;2374;2385;2386	-8,388461	0,010925	0,008324
2281;2291;2311;2321;2348;2360;2384;2396	3,674944	0,008392	0,006181
2297;2303;2307;2313	-0,762755	0,002938	0,001910
2300;2310;2371;2383	-0,284391	0,002113	0,001451
2309;2319	-0,117755	0,000603	0,000440
2312;2322	0,153748	0,000667	0,000476
2331;2343	-1,215248	0,001432	0,000954
2332;2344	0,051112	0,000993	0,000528
2334;2346	0,158610	0,000840	0,000597
2342;2354;2378;2390	0,267779	0,005069	0,003089
2367;2379	0,646255	0,001453	0,000869
2368;2380	-0,472852	0,000894	0,000500
2377;2389	0,783990	0,001057	0,000706
2381;2382;2393;2394	-1,021618	0,001963	0,001461
2406;2421	-0,592786	0,001791	0,000870
2418;2433	0,828672	0,001798	0,001046
2424;2425;2439;2440	-0,035532	0,003299	0,002384
2489;2495	1,168481	0,001686	0,001002
2490;2492	-0,907548	0,001843	0,001073
2491	0,064431	0,000655	0,000387
2493;2549	0,105323	0,001544	0,000737
2494	-0,088122	0,000686	0,000347
2496;2497	-0,035056	0,001549	0,000804
2498;2543	0,039946	0,001284	0,000647
2499;2521	0,375197	0,000778	0,000463
2500;2510	-0,266596	0,000815	0,000463
2501	1,769657	0,001617	0,000967
2502	0,877001	0,000532	0,000341
2503;2575	0,397078	0,001117	0,000660
2504	-0,472837	0,000544	0,000311
2505;2515	-0,630257	0,001455	0,000927
2506;2516	-0,211070	0,001067	0,000634
2507	-0,204384	0,000279	0,000171
2508;2518	0,606850	0,001133	0,000670
2509	0,319477	0,000310	0,000177
2511	-0,750999	0,000516	0,000284
2512	0,056794	0,000306	0,000169
2513	-0,423754	0,000467	0,000267
2514	-0,155878	0,000622	0,000336
2517	-0,313707	0,000203	0,000147
2519;2533	3,666225	0,002043	0,001156
2520	-0,947515	0,000413	0,000276
2522;2540	0,207817	0,002048	0,001352
2523	0,169579	0,000648	0,000377
2524;2527	0,076790	0,000752	0,000420
2525	0,312906	0,000351	0,000173
2526	1,092278	0,000802	0,000452
2528;2553	-0,439300	0,000956	0,000661
2529;2530	-0,153162	0,001047	0,000578
2531;2532	-1,904754	0,001918	0,001236
2534;2537	-1,182977	0,002505	0,001491
2535	-0,508500	0,000988	0,000505
2536;2539	-0,593696	0,001288	0,000885
2538	0,718474	0,000693	0,000389
2541;2542	2,159001	0,002668	0,001625
2544;2546	-0,288789	0,001231	0,000664
2545	-0,839094	0,000679	0,000407
2547;2552	-0,348569	0,001129	0,000689
2548	-0,071053	0,000255	0,000226
2550;2551	-0,036468	0,001272	0,000790
2554;2564	-0,379954	0,001020	0,000680
2555	-1,285803	0,001428	0,000868
2556	-1,496839	0,000961	0,000536
2557;2560;2766;2767	0,046869	0,003290	0,002045
2558	0,549769	0,000539	0,000339
2559	-0,135698	0,000219	0,000124
2561	0,625814	0,000331	0,000188
2562	-0,155535	0,000301	0,000179
2563	-0,105629	0,000173	0,000118
2565	0,857864	0,000583	0,000339
2566	0,040322	0,000365	0,000211
2567;2769	-2,269532	0,002387	0,001211
2568	0,357903	0,000549	0,000309
2569;2623	0,582369	0,001270	0,000983
2570;2692;2765;2770	0,483646	0,002772	0,001930
2571	0,176652	0,000251	0,000154
2572;2626	-0,427004	0,001182	0,000642
2573;2716	0,674915	0,002184	0,001341
2574	0,755240	0,000324	0,000206
2576;2588;2771;2774	-1,758302	0,006446	0,003804
2577	-0,580827	0,000727	0,000361
2578	0,322732	0,000208	0,000136
2579;2772	-1,875659	0,001440	0,000866
2580	-0,985943	0,000834	0,000471
2581;2635	-0,509242	0,001030	0,000557
2582;2636;2773;2785	4,035294	0,002011	0,001436
2583	-0,552643	0,000281	0,000202
2584;2638	0,800533	0,001037	0,000566
2585;2586	-1,155229	0,002590	0,001378
2587;2658	0,493109	0,002140	0,001235
2589	-0,397746	0,000692	0,000336
2590	-0,389793	0,000343	0,000185
2591;2702;2775;2800	-7,701075	0,004496	0,003009
2592	-0,205248	0,000649	0,000278
2593;2647	1,108303	0,001553	0,000835
2594;2668;2776;2791	-0,163434	0,004405	0,002912
2595	-0,078328	0,000684	0,000321
2596;2650	-4,170050	0,002944	0,001878
2597;2598	0,431938	0,001810	0,001082
2599	-0,784785	0,000456	0,000313
2600	0,306953	0,000158	0,000102
2601;2604	0,143623	0,002963	0,001779
2602	0,836412	0,000275	0,000213
2603;2657	0,006644	0,000907	0,000463
2605	-0,039643	0,000287	0,000165
2606;2660	-0,271843	0,001019	0,000618
2607;2608	0,476292	0,002880	0,001687
2609	1,366067	0,000679	0,000479
2610	0,100143	0,000373	0,000216
2611;2726;2778;2803	-6,155728	0,004981	0,003168
2612	-0,785013	0,000404	0,000248
2613	-0,144955	0,000230	0,000146
2614;2738;2779;2806	18,419936	0,005599	0,003048
2615	-0,093083	0,000289	0,000164
2616	-0,105247	0,000262	0,000165
2617	0,150278	0,000270	0,000163
2618	0,031795	0,000161	0,000097
2619	0,166165	0,000472	0,000254
2620	0,260827	0,000432	0,000240
2621;2781	3,856189	0,002240	0,001236
2622	-0,861450	0,000465	0,000303
2624;2782	1,346749	0,001481	0,000797
2625	0,057508	0,000289	0,000184
2627;2753;2754;2761	-17,570662	0,004558	0,003275
2628	-0,370280	0,000245	0,000147
2629;2683	-0,223781	0,000946	0,000542
2630;2642;2783;2786;2814;2815	12,684449	0,008906	0,006519
2631	0,525688	0,000280	0,000143
2632	0,085534	0,000230	0,000107
2633;2784	-0,574678	0,001270	0,000747
2634	0,488415	0,000374	0,000193
2637	-0,478430	0,000284	0,000182
2639;2693;2755;2758	15,744943	0,004518	0,003010
2640	-0,131180	0,000550	0,000326
2641;2695	-0,353167	0,001637	0,001080
2643	0,926130	0,000680	0,000434
2644	0,175114	0,000472	0,000273
2645;2787	1,471038	0,001248	0,000691
2646	-0,217082	0,000473	0,000264
2648;2750;2788;2809	-0,147569	0,003114	0,002002
2649	-0,338950	0,000780	0,000467
2651	-0,559935	0,000640	0,000344
2652;2707	-0,847426	0,001717	0,000967
2653	-0,084002	0,000425	0,000157
2654	0,493115	0,000216	0,000141
2655	0,713939	0,000367	0,000231
2656	0,195837	0,000396	0,000183
2659	0,060829	0,000460	0,000244
2661	0,465442	0,000431	0,000236
2662;2719	-0,235562	0,002143	0,001300
2663	1,242906	0,000755	0,000468
2664	0,019280	0,000756	0,000415
2665;2790	-1,767813	0,001115	0,000779
2666	-0,625883	0,000306	0,000196
2667;2677	-0,140563	0,001070	0,000621
2669	0,292900	0,000407	0,000245
2670;2680	0,464474	0,001001	0,000696
2671	0,351063	0,000310	0,000208
2672	0,107575	0,000331	0,000193
2673	-1,514462	0,000679	0,000402
2674	0,326077	0,000519	0,000358
2675;2793	-2,889903	0,001473	0,000945
2676	0,285889	0,000292	0,000142
2678;2794	-1,096305	0,001188	0,000773
2679	-0,295187	0,000268	0,000169
2681;2757	1,640327	0,001856	0,001047
2682	0,913144	0,000501	0,000309
2684;2795;2817	-5,241120	0,002614	0,001776
2685	-0,685117	0,000511	0,000290
2686;2689	-0,204512	0,000845	0,000503
2687;2796	0,614775	0,000906	0,000535
2688	0,053908	0,000400	0,000241
2690;2691;2705;2797	-4,410793	0,002719	0,001660
2694	0,972872	0,001147	0,000582
2696;2764;2780;2798;2813;2818	-40,229599	0,007290	0,005616
2697	-1,637439	0,000854	0,000556
2698;2701	-0,744733	0,001317	0,000805
2699;2799	2,310821	0,001648	0,001027
2700	0,241421	0,000703	0,000362
2703;2708;2752;2768	-1,506436	0,004833	0,003216
2704;2717;2751;2777	-1,435361	0,004469	0,003388
2706	-0,055641	0,000970	0,000539
2709	1,886928	0,001113	0,000661
2710;2713	0,576812	0,001380	0,000983
2711	1,402896	0,000946	0,000566
2712	-0,664837	0,000940	0,000436
2714;2715	-1,075013	0,002111	0,001306
2718	0,042670	0,001010	0,000542
2720;2756;2763;2801;2810;2821	42,071075	0,006947	0,005278
2721	-2,652377	0,001470	0,000903
2722	-0,839498	0,001011	0,000547
2723;2802	-9,578710	0,002619	0,001635
2724	1,325639	0,000768	0,000478
2725;2737	-0,042883	0,001283	0,000877
2727	-0,875571	0,000491	0,000305
2728;2740	0,592011	0,001296	0,000845
2729;2759;2762;2789;2811;2812	0,373549	0,007269	0,005136
2730	-0,151787	0,000478	0,000301
2731;2743	-0,802320	0,001845	0,001136
2732;2792;2804;2816;2819;2822;2823;2824	-6,890871	0,010382	0,009524
2733	1,199935	0,000594	0,000481
2734	0,619111	0,000686	0,000453
2735;2805	5,567005	0,002111	0,001372
2736	-0,368637	0,000491	0,000257
2739	-0,134167	0,000478	0,000306
2741;2760	-3,274998	0,001840	0,001087
2742	1,532943	0,000850	0,000546
2744;2807;2820	4,878247	0,002950	0,001922
2745	-1,149244	0,000988	0,000524
2746;2749	2,259689	0,002498	0,001440
2747;2808	-1,066223	0,002028	0,001049
2748	0,736874	0,001603	0,000940
2825;2826;2827;2828;2829;2830;2831;2832;2833;2834;2835;2836;2837;2838;2839;2840;2841;2842;2843;2844;2845;2846;2847;2848;2849;2850;2851;2852;2853;2854;2855;2856;2857;2858;2859;2860;2861;2862;2863;2864;2865;2866;2867;2868;2869;2870;2871;2872;2873;2874;2875;2876;2877;2878;2879	0,314835	0,027699	0,025554
2880;2881;3021	-0,013878	0,002083	0,001495
2882;2933	0,027974	0,002025	0,001037
2883;2886;3022;3023	-0,045286	0,002507	0,001726
2884;2889;2911;3047	-0,156627	0,005188	0,003582
2885;2941	0,071314	0,001442	0,000804
2887;2898;3045;3071	-1,073487	0,005650	0,003117
2888;2908;3046;3086	0,565337	0,004446	0,003126
2890;2914;3026;3050	-5,020929	0,004839	0,003094
2891;2982	-0,309363	0,001678	0,000961
2892;3034	-0,758807	0,001062	0,000610
2893;2918;3093;3111;3117;3134	-9,772916	0,006230	0,004967
2894;3001	-1,548477	0,001156	0,000712
2895;2905;3038;3039	-0,114719	0,002394	0,001391
2896;2919;2922;2929;3069;3094;3112;3131	-0,091217	0,009548	0,007325
2897;3055	-0,360061	0,001857	0,000990
2899;2938	-0,394266	0,001604	0,000911
2900;2917;3031;3053	3,977300	0,003890	0,002867
2901;2985	1,656439	0,001185	0,000802
2902;3037	-0,091456	0,001114	0,000682
2903;2946;3113;3121	-0,349572	0,003533	0,002034
2904;3006	-0,266652	0,000771	0,000514
2906;2920;3057;3075;3100;3101;3114;3130	6,470452	0,009397	0,006939
2907;3062	0,028099	0,002076	0,001336
2909;2923;3054;3072;3096;3129	-3,247760	0,007832	0,005677
2910;2968	0,460219	0,003042	0,001892
2912;2932;3102;3105;3115;3135;3136;3138;3140	-9,630127	0,010653	0,009338
2913;3011	-4,475190	0,001918	0,001231
2915;2977;3116;3128	-4,739457	0,003979	0,002764
2916;3018	0,111222	0,001636	0,001019
2921;2926;3084;3087;3095;3097;3107;3133	12,497397	0,008121	0,006229
2924;2927;2930;2931;3108;3109;3110;3118;3119;3120;3137;3139	10,592943	0,013007	0,011722
2925;2966;2967;3103	0,985716	0,004255	0,002210
2928;2978;2979;3106	0,293178	0,003518	0,002197
2934	0,130019	0,000120	0,000072
2935;2937	-0,215568	0,001524	0,000956
2936	-0,067453	0,000330	0,000187
2939;2940	0,437880	0,000889	0,000635
2942	1,481005	0,000814	0,000479
2943	0,021441	0,000618	0,000374
2944	0,056102	0,000252	0,000137
2945;2954	-0,039056	0,001368	0,000856
2947	-0,175720	0,000319	0,000184
2948;2957	0,129382	0,000784	0,000515
2949;2959	0,332001	0,001095	0,000639
2950	-0,971180	0,000498	0,000324
2951	0,579224	0,000414	0,000241
2952;3122	1,867358	0,001202	0,000691
2953	-0,060712	0,000310	0,000180
2955;2965;3123;3125	-2,719790	0,002566	0,001721
2956	-0,657914	0,000310	0,000195
2958	0,296147	0,000223	0,000128
2960	0,694260	0,000286	0,000172
2961;2964	0,228535	0,001243	0,000739
2962;3124	0,354733	0,000767	0,000447
2963	-0,120867	0,000278	0,000165
2969;2970	0,250697	0,001903	0,001155
2971;2974;3126;3127	5,457345	0,004254	0,002882
2972	0,932290	0,000802	0,000471
2973;2976	-1,147688	0,001631	0,000998
2975	-0,691132	0,000710	0,000423
2980;2981	0,345091	0,001847	0,001048
2983;2984	-0,457201	0,001502	0,000891
2986;2994	0,691228	0,001133	0,000612
2987	-1,259255	0,000729	0,000471
2988	-0,139611	0,000569	0,000265
2989	0,862823	0,000464	0,000290
2990;2997	0,279407	0,001360	0,000936
2991;2998	0,469095	0,000944	0,000611
2992	0,109975	0,000242	0,000131
2993;3000	-0,607005	0,001242	0,000823
2995	-0,564864	0,000435	0,000259
2996	-0,192378	0,000236	0,000121
2999	0,097587	0,000274	0,000165
3002	-0,182218	0,000192	0,000118
3003;3005	-0,049599	0,001024	0,000599
3004	0,096630	0,000296	0,000167
3007;3008	0,035358	0,001170	0,000626
3009;3010	3,432192	0,002238	0,001340
3012;3015	-0,697834	0,002155	0,001083
3013	-0,953420	0,000794	0,000436
3014;3017	0,896564	0,001310	0,000926
3016	-0,131755	0,000477	0,000291
3019;3020	2,354939	0,002496	0,001508
3024;3025;3029;3030	1,456154	0,005663	0,003850
3027;3041;3083	-0,305815	0,001240	0,000820
3028;3040;3044;3068	-0,557260	0,001834	0,001142
3032;3033	0,256200	0,001274	0,000588
3035;3036	0,287695	0,001096	0,000693
3042;3043;3067	0,595352	0,001025	0,000685
3048;3049;3051;3052	-0,392259	0,003307	0,002299
3056;3059;3065;3080	0,313813	0,004535	0,002690
3058;3070	0,589401	0,001534	0,000726
3060	-0,040212	0,000095	0,000057
3061;3066	0,634115	0,001072	0,000594
3063	-0,143325	0,000224	0,000117
3064;3082	-0,323803	0,001158	0,000751
3073;3076	0,224664	0,001048	0,000636
3074;3077;3089;3092	0,886556	0,003162	0,002285
3078;3090;3098;3099;3104;3132	-7,197431	0,005735	0,004321
3079;3085	0,436971	0,001527	0,000942
3081	-0,253299	0,000151	0,000088
3088;3091	0,067651	0,001669	0,000993
3141	-0,642375	0,000866	0,000551
3142	0,700703	0,000964	0,000502
3143	0,483767	0,000418	0,000229
3144	0,075392	0,000293	0,000171
3145	-0,052322	0,000511	0,000310
3146	-0,440715	0,000336	0,000165
3147	0,044342	0,000376	0,000198
3148	0,236912	0,000274	0,000157
3149	-0,362489	0,000388	0,000255
3150	0,262893	0,000203	0,000124
3151	0,194793	0,000246	0,000139
3152	0,441960	0,000239	0,000137
3153	-0,856437	0,000350	0,000203
3154	-0,294668	0,000264	0,000159
3155	0,260854	0,000281	0,000163
3156	0,484683	0,000435	0,000285
3157	0,050000	0,000398	0,000194
3158	1,469118	0,001040	0,000646
3159	0,026600	0,000561	0,000339
3160	-0,234906	0,000668	0,000379
3161	-0,721489	0,000659	0,000334
3162	-0,490927	0,000725	0,000425
3163	1,563441	0,001990	0,000970
3164	-0,063202	0,000167	0,000087
3165	-0,341628	0,000343	0,000193
3166	-0,929419	0,000710	0,000462
3167	1,146485	0,000563	0,000297
3168;3197	-0,807327	0,001407	0,000844
3169	-0,280855	0,000411	0,000229
3170;3198	0,160876	0,001341	0,000759
3171	0,275169	0,000191	0,000103
3172;3199	-0,753250	0,000642	0,000376
3173	0,480978	0,000438	0,000262
3174;3200	-0,553601	0,001072	0,000549
3175	0,149973	0,000884	0,000434
3176	-0,801794	0,000591	0,000334
3177	-0,047785	0,000469	0,000284
3178;3201	-2,304797	0,001542	0,001028
3179	1,109679	0,000533	0,000460
3180;3202	-4,131436	0,002070	0,001346
3181	-0,164415	0,000179	0,000101
3182	0,192411	0,000233	0,000147
3183;3203	0,134764	0,000858	0,000515
3184;3192	-3,072480	0,000999	0,000609
3185;3204;3209	4,673654	0,001513	0,001077
3186	1,975763	0,000669	0,000607
3187	0,146215	0,000903	0,000506
3188	-0,249493	0,000860	0,000463
3189;3205	-5,374308	0,002085	0,001418
3190;3193	-5,617725	0,002091	0,001263
3191;3206;3210	21,845317	0,003472	0,002507
3194;3195;3207	17,690413	0,002370	0,001560
3196;3208;3211;3212	-37,256325	0,003464	0,002822
3213	11,658806	0,002381	0,002124


==> anc/total_numeration.txt <==
1	2;1*4;3*6;5*8;7*10;9*11
2	2;1*4;3*6;5*8;7*11;9*10
3	2;1*4;3*6;5*9;7*10;8*11
4	2;1*4;3*6;5*9;7*11;8*10
5	2;1*4;3*6;5*10;7*8;9*11
6	2;1*4;3*6;5*10;7*9;8*11
7	2;1*4;3*6;5*10;7*11;8*9
8	2;1*4;3*6;5*11;7*8;9*10
9	2;1*4;3*6;5*11;7*9;8*10
10	2;1*4;3*6;5*11;7*10;8*9
11	2;1*4;3*7;5*8;6*10;9*11
12	2;1*4;3*7;5*8;6*11;9*10
13	2;1*4;3*7;5*9;6*10;8*11
14	2;1*4;3*7;5*9;6*11;8*10
15	2;1*4;3*7;5*10;6*8;9*11
16	2;1*4;3*7;5*10;6*9;8*11
17	2;1*4;3*7;5*10;6*11;8*9
18	2;1*4;3*7;5*11;6*8;9*10
19	2;1*4;3*7;5*11;6*9;8*10
20	2;1*4;3*7;5*11;6*10;8*9
21	2;1*4;3*8;5*6;7*10;9*11
22	2;1*4;3*8;5*6;7*11;9*10
23	2;1*4;3*8;5*7;6*10;9*11
24	2;1*4;3*8;5*7;6*11;9*10
25	2;1*4;3*8;5*9;6*10;7*11
26	2;1*4;3*8;5*9;6*11;7*10
27	2;1*4;3*8;5*10;6*7;9*11
28	2;1*4;3*8;5*10;6*9;7*11
29	2;1*4;3*8;5*10;6*11;7*9
30	2;1*4;3*8;5*11;6*7;9*10
31	2;1*4;3*8;5*11;6*9;7*10
32	2;1*4;3*8;5*11;6*10;7*9
33	2;1*4;3*9;5*6;7*10;8*11
34	2;1*4;3*9;5*6;7*11;8*10
35	2;1*4;3*9;5*7;6*10;8*11
36	2;1*4;3*9;5*7;6*11;8*10
37	2;1*4;3*9;5*8;6*10;7*11
38	2;1*4;3*9;5*8;6*11;7*10
39	2;1*4;3*9;5*10;6*7;8*11
40	2;1*4;3*9;5*10;6*8;7*11
41	2;1*4;3*9;5*10;6*11;7*8
42	2;1*4;3*9;5*11;6*7;8*10
43	2;1*4;3*9;5*11;6*8;7*10
44	2;1*4;3*9;5*11;6*10;7*8
45	2;1*4;3*10;5*6;7*8;9*11
46	2;1*4;3*10;5*6;7*9;8*11
47	2;1*4;3*10;5*6;7*11;8*9
48	2;1*4;3*10;5*7;6*8;9*11
49	2;1*4;3*10;5*7;6*9;8*11
50	2;1*4;3*10;5*7;6*11;8*9
51	2;1*4;3*10;5*8;6*7;9*11
52	2;1*4;3*10;5*8;6*9;7*11
53	2;1*4;3*10;5*8;6*11;7*9
54	2;1*4;3*10;5*9;6*7;8*11
55	2;1*4;3*10;5*9;6*8;7*11
56	2;1*4;3*10;5*9;6*11;7*8
57	2;1*4;3*10;5*11;6*7;8*9
58	2;1*4;3*10;5*11;6*8;7*9
59	2;1*4;3*10;5*11;6*9;7*8
60	2;1*4;3*11;5*6;7*8;9*10
61	2;1*4;3*11;5*6;7*9;8*10
62	2;1*4;3*11;5*6;7*10;8*9
63	2;1*4;3*11;5*7;6*8;9*10
64	2;1*4;3*11;5*7;6*9;8*10
65	2;1*4;3*11;5*7;6*10;8*9
66	2;1*4;3*11;5*8;6*7;9*10
67	2;1*4;3*11;5*8;6*9;7*10
68	2;1*4;3*11;5*8;6*10;7*9
69	2;1*4;3*11;5*9;6*7;8*10
70	2;1*4;3*11;5*9;6*8;7*10
71	2;1*4;3*11;5*9;6*10;7*8
72	2;1*4;3*11;5*10;6*7;8*9
73	2;1*4;3*11;5*10;6*8;7*9
74	2;1*4;3*11;5*10;6*9;7*8
75	2;1*5;3*6;4*8;7*10;9*11
76	2;1*5;3*6;4*8;7*11;9*10
77	2;1*5;3*6;4*9;7*10;8*11
78	2;1*5;3*6;4*9;7*11;8*10
79	2;1*5;3*6;4*10;7*8;9*11
80	2;1*5;3*6;4*10;7*9;8*11
81	2;1*5;3*6;4*10;7*11;8*9
82	2;1*5;3*6;4*11;7*8;9*10
83	2;1*5;3*6;4*11;7*9;8*10
84	2;1*5;3*6;4*11;7*10;8*9
85	2;1*5;3*7;4*8;6*10;9*11
86	2;1*5;3*7;4*8;6*11;9*10
87	2;1*5;3*7;4*9;6*10;8*11
88	2;1*5;3*7;4*9;6*11;8*10
89	2;1*5;3*7;4*10;6*8;9*11
90	2;1*5;3*7;4*10;6*9;8*11
91	2;1*5;3*7;4*10;6*11;8*9
92	2;1*5;3*7;4*11;6*8;9*10
93	2;1*5;3*7;4*11;6*9;8*10
94	2;1*5;3*7;4*11;6*10;8*9
95	2;1*5;3*8;4*6;7*10;9*11
96	2;1*5;3*8;4*6;7*11;9*10
97	2;1*5;3*8;4*7;6*10;9*11
98	2;1*5;3*8;4*7;6*11;9*10
99	2;1*5;3*8;4*9;6*10;7*11
100	2;1*5;3*8;4*9;6*11;7*10
101	2;1*5;3*8;4*10;6*7;9*11
102	2;1*5;3*8;4*10;6*9;7*11
103	2;1*5;3*8;4*10;6*11;7*9
104	2;1*5;3*8;4*11;6*7;9*10
105	2;1*5;3*8;4*11;6*9;7*10
106	2;1*5;3*8;4*11;6*10;7*9
107	2;1*5;3*9;4*6;7*10;8*11
108	2;1*5;3*9;4*6;7*11;8*10
109	2;1*5;3*9;4*7;6*10;8*11
110	2;1*5;3*9;4*7;6*11;8*10
111	2;1*5;3*9;4*8;6*10;7*11
112	2;1*5;3*9;4*8;6*11;7*10
113	2;1*5;3*9;4*10;6*7;8*11
114	2;1*5;3*9;4*10;6*8;7*11
115	2;1*5;3*9;4*10;6*11;7*8
116	2;1*5;3*9;4*11;6*7;8*10
117	2;1*5;3*9;4*11;6*8;7*10
118	2;1*5;3*9;4*11;6*10;7*8
119	2;1*5;3*10;4*6;7*8;9*11
120	2;1*5;3*10;4*6;7*9;8*11
121	2;1*5;3*10;4*6;7*11;8*9
122	2;1*5;3*10;4*7;6*8;9*11
123	2;1*5;3*10;4*7;6*9;8*11
124	2;1*5;3*10;4*7;6*11;8*9
125	2;1*5;3*10;4*8;6*7;9*11
126	2;1*5;3*10;4*8;6*9;7*11
127	2;1*5;3*10;4*8;6*11;7*9
128	2;1*5;3*10;4*9;6*7;8*11
129	2;1*5;3*10;4*9;6*8;7*11
130	2;1*5;3*10;4*9;6*11;7*8
131	2;1*5;3*10;4*11;6*7;8*9
132	2;1*5;3*10;4*11;6*8;7*9
133	2;1*5;3*10;4*11;6*9;7*8
134	2;1*5;3*11;4*6;7*8;9*10
135	2;1*5;3*11;4*6;7*9;8*10
136	2;1*5;3*11;4*6;7*10;8*9
137	2;1*5;3*11;4*7;6*8;9*10
138	2;1*5;3*11;4*7;6*9;8*10
139	2;1*5;3*11;4*7;6*10;8*9
140	2;1*5;3*11;4*8;6*7;9*10
141	2;1*5;3*11;4*8;6*9;7*10
142	2;1*5;3*11;4*8;6*10;7*9
143	2;1*5;3*11;4*9;6*7;8*10
144	2;1*5;3*11;4*9;6*8;7*10
145	2;1*5;3*11;4*9;6*10;7*8
146	2;1*5;3*11;4*10;6*7;8*9
147	2;1*5;3*11;4*10;6*8;7*9
148	2;1*5;3*11;4*10;6*9;7*8
149	2;1*6;3*4;5*8;7*10;9*11
150	2;1*6;3*4;5*8;7*11;9*10
151	2;1*6;3*4;5*9;7*10;8*11
152	2;1*6;3*4;5*9;7*11;8*10
153	2;1*6;3*4;5*10;7*8;9*11
154	2;1*6;3*4;5*10;7*9;8*11
155	2;1*6;3*4;5*10;7*11;8*9
156	2;1*6;3*4;5*11;7*8;9*10
157	2;1*6;3*4;5*11;7*9;8*10
158	2;1*6;3*4;5*11;7*10;8*9
159	2;1*6;3*5;4*8;7*10;9*11
160	2;1*6;3*5;4*8;7*11;9*10
161	2;1*6;3*5;4*9;7*10;8*11
162	2;1*6;3*5;4*9;7*11;8*10
163	2;1*6;3*5;4*10;7*8;9*11
164	2;1*6;3*5;4*10;7*9;8*11
165	2;1*6;3*5;4*10;7*11;8*9
166	2;1*6;3*5;4*11;7*8;9*10
167	2;1*6;3*5;4*11;7*9;8*10
168	2;1*6;3*5;4*11;7*10;8*9
169	2;1*6;3*7;4*8;5*10;9*11
170	2;1*6;3*7;4*8;5*11;9*10
171	2;1*6;3*7;4*9;5*10;8*11
172	2;1*6;3*7;4*9;5*11;8*10
173	2;1*6;3*7;4*10;5*8;9*11
174	2;1*6;3*7;4*10;5*9;8*11
175	2;1*6;3*7;4*10;5*11;8*9
176	2;1*6;3*7;4*11;5*8;9*10
177	2;1*6;3*7;4*11;5*9;8*10
178	2;1*6;3*7;4*11;5*10;8*9
179	2;1*6;3*8;4*5;7*10;9*11
180	2;1*6;3*8;4*5;7*11;9*10
181	2;1*6;3*8;4*7;5*10;9*11
182	2;1*6;3*8;4*7;5*11;9*10
183	2;1*6;3*8;4*9;5*10;7*11
184	2;1*6;3*8;4*9;5*11;7*10
185	2;1*6;3*8;4*10;5*7;9*11
186	2;1*6;3*8;4*10;5*9;7*11
187	2;1*6;3*8;4*10;5*11;7*9
188	2;1*6;3*8;4*11;5*7;9*10
189	2;1*6;3*8;4*11;5*9;7*10
190	2;1*6;3*8;4*11;5*10;7*9
191	2;1*6;3*9;4*5;7*10;8*11
192	2;1*6;3*9;4*5;7*11;8*10
193	2;1*6;3*9;4*7;5*10;8*11
194	2;1*6;3*9;4*7;5*11;8*10
195	2;1*6;3*9;4*8;5*10;7*11
196	2;1*6;3*9;4*8;5*11;7*10
197	2;1*6;3*9;4*10;5*7;8*11
198	2;1*6;3*9;4*10;5*8;7*11
199	2;1*6;3*9;4*10;5*11;7*8
200	2;1*6;3*9;4*11;5*7;8*10
201	2;1*6;3*9;4*11;5*8;7*10
202	2;1*6;3*9;4*11;5*10;7*8
203	2;1*6;3*10;4*5;7*8;9*11
204	2;1*6;3*10;4*5;7*9;8*11
205	2;1*6;3*10;4*5;7*11;8*9
206	2;1*6;3*10;4*7;5*8;9*11
207	2;1*6;3*10;4*7;5*9;8*11
208	2;1*6;3*10;4*7;5*11;8*9
209	2;1*6;3*10;4*8;5*7;9*11
210	2;1*6;3*10;4*8;5*9;7*11
211	2;1*6;3*10;4*8;5*11;7*9
212	2;1*6;3*10;4*9;5*7;8*11
213	2;1*6;3*10;4*9;5*8;7*11
214	2;1*6;3*10;4*9;5*11;7*8
215	2;1*6;3*10;4*11;5*7;8*9
216	2;1*6;3*10;4*11;5*8;7*9
217	2;1*6;3*10;4*11;5*9;7*8
218	2;1*6;3*11;4*5;7*8;9*10
219	2;1*6;3*11;4*5;7*9;8*10
220	2;1*6;3*11;4*5;7*10;8*9
221	2;1*6;3*11;4*7;5*8;9*10
222	2;1*6;3*11;4*7;5*9;8*10
223	2;1*6;3*11;4*7;5*10;8*9
224	2;1*6;3*11;4*8;5*7;9*10
225	2;1*6;3*11;4*8;5*9;7*10
226	2;1*6;3*11;4*8;5*10;7*9
227	2;1*6;3*11;4*9;5*7;8*10
228	2;1*6;3*11;4*9;5*8;7*10
229	2;1*6;3*11;4*9;5*10;7*8
230	2;1*6;3*11;4*10;5*7;8*9
231	2;1*6;3*11;4*10;5*8;7*9
232	2;1*6;3*11;4*10;5*9;7*8
233	2;1*7;3*4;5*8;6*10;9*11
234	2;1*7;3*4;5*8;6*11;9*10
235	2;1*7;3*4;5*9;6*10;8*11
236	2;1*7;3*4;5*9;6*11;8*10
237	2;1*7;3*4;5*10;6*8;9*11
238	2;1*7;3*4;5*10;6*9;8*11
239	2;1*7;3*4;5*10;6*11;8*9
240	2;1*7;3*4;5*11;6*8;9*10
241	2;1*7;3*4;5*11;6*9;8*10
242	2;1*7;3*4;5*11;6*10;8*9
243	2;1*7;3*5;4*8;6*10;9*11
244	2;1*7;3*5;4*8;6*11;9*10
245	2;1*7;3*5;4*9;6*10;8*11
246	2;1*7;3*5;4*9;6*11;8*10
247	2;1*7;3*5;4*10;6*8;9*11
248	2;1*7;3*5;4*10;6*9;8*11
249	2;1*7;3*5;4*10;6*11;8*9
250	2;1*7;3*5;4*11;6*8;9*10
251	2;1*7;3*5;4*11;6*9;8*10
252	2;1*7;3*5;4*11;6*10;8*9
253	2;1*7;3*6;4*8;5*10;9*11
254	2;1*7;3*6;4*8;5*11;9*10
255	2;1*7;3*6;4*9;5*10;8*11
256	2;1*7;3*6;4*9;5*11;8*10
257	2;1*7;3*6;4*10;5*8;9*11
258	2;1*7;3*6;4*10;5*9;8*11
259	2;1*7;3*6;4*10;5*11;8*9
260	2;1*7;3*6;4*11;5*8;9*10
261	2;1*7;3*6;4*11;5*9;8*10
262	2;1*7;3*6;4*11;5*10;8*9
263	2;1*7;3*8;4*5;6*10;9*11
264	2;1*7;3*8;4*5;6*11;9*10
265	2;1*7;3*8;4*6;5*10;9*11
266	2;1*7;3*8;4*6;5*11;9*10
267	2;1*7;3*8;4*9;5*10;6*11
268	2;1*7;3*8;4*9;5*11;6*10
269	2;1*7;3*8;4*10;5*6;9*11
270	2;1*7;3*8;4*10;5*9;6*11
271	2;1*7;3*8;4*10;5*11;6*9
272	2;1*7;3*8;4*11;5*6;9*10
273	2;1*7;3*8;4*11;5*9;6*10
274	2;1*7;3*8;4*11;5*10;6*9
275	2;1*7;3*9;4*5;6*10;8*11
276	2;1*7;3*9;4*5;6*11;8*10
277	2;1*7;3*9;4*6;5*10;8*11
278	2;1*7;3*9;4*6;5*11;8*10
279	2;1*7;3*9;4*8;5*10;6*11
280	2;1*7;3*9;4*8;5*11;6*10
281	2;1*7;3*9;4*10;5*6;8*11
282	2;1*7;3*9;4*10;5*8;6*11
283	2;1*7;3*9;4*10;5*11;6*8
284	2;1*7;3*9;4*11;5*6;8*10
285	2;1*7;3*9;4*11;5*8;6*10
286	2;1*7;3*9;4*11;5*10;6*8
287	2;1*7;3*10;4*5;6*8;9*11
288	2;1*7;3*10;4*5;6*9;8*11
289	2;1*7;3*10;4*5;6*11;8*9
290	2;1*7;3*10;4*6;5*8;9*11
291	2;1*7;3*10;4*6;5*9;8*11
292	2;1*7;3*10;4*6;5*11;8*9
293	2;1*7;3*10;4*8;5*6;9*11
294	2;1*7;3*10;4*8;5*9;6*11
295	2;1*7;3*10;4*8;5*11;6*9
296	2;1*7;3*10;4*9;5*6;8*11
297	2;1*7;3*10;4*9;5*8;6*11
298	2;1*7;3*10;4*9;5*11;6*8
299	2;1*7;3*10;4*11;5*6;8*9
300	2;1*7;3*10;4*11;5*8;6*9
301	2;1*7;3*10;4*11;5*9;6*8
302	2;1*7;3*11;4*5;6*8;9*10
303	2;1*7;3*11;4*5;6*9;8*10
304	2;1*7;3*11;4*5;6*10;8*9
305	2;1*7;3*11;4*6;5*8;9*10
306	2;1*7;3*11;4*6;5*9;8*10
307	2;1*7;3*11;4*6;5*10;8*9
308	2;1*7;3*11;4*8;5*6;9*10
309	2;1*7;3*11;4*8;5*9;6*10
310	2;1*7;3*11;4*8;5*10;6*9
311	2;1*7;3*11;4*9;5*6;8*10
312	2;1*7;3*11;4*9;5*8;6*10
313	2;1*7;3*11;4*9;5*10;6*8
314	2;1*7;3*11;4*10;5*6;8*9
315	2;1*7;3*11;4*10;5*8;6*9
316	2;1*7;3*11;4*10;5*9;6*8
317	2;1*8;3*4;5*6;7*10;9*11
318	2;1*8;3*4;5*6;7*11;9*10
319	2;1*8;3*4;5*7;6*10;9*11
320	2;1*8;3*4;5*7;6*11;9*10
321	2;1*8;3*4;5*9;6*10;7*11
322	2;1*8;3*4;5*9;6*11;7*10
323	2;1*8;3*4;5*10;6*7;9*11
324	2;1*8;3*4;5*10;6*9;7*11
325	2;1*8;3*4;5*10;6*11;7*9
326	2;1*8;3*4;5*11;6*7;9*10
327	2;1*8;3*4;5*11;6*9;7*10
328	2;1*8;3*4;5*11;6*10;7*9
329	2;1*8;3*5;4*6;7*10;9*11
330	2;1*8;3*5;4*6;7*11;9*10
331	2;1*8;3*5;4*7;6*10;9*11
332	2;1*8;3*5;4*7;6*11;9*10
333	2;1*8;3*5;4*9;6*10;7*11
334	2;1*8;3*5;4*9;6*11;7*10
335	2;1*8;3*5;4*10;6*7;9*11
336	2;1*8;3*5;4*10;6*9;7*11
337	2;1*8;3*5;4*10;6*11;7*9
338	2;1*8;3*5;4*11;6*7;9*10
339	2;1*8;3*5;4*11;6*9;7*10
340	2;1*8;3*5;4*11;6*10;7*9
341	2;1*8;3*6;4*5;7*10;9*11
342	2;1*8;3*6;4*5;7*11;9*10
343	2;1*8;3*6;4*7;5*10;9*11
344	2;1*8;3*6;4*7;5*11;9*10
345	2;1*8;3*6;4*9;5*10;7*11
346	2;1*8;3*6;4*9;5*11;7*10
347	2;1*8;3*6;4*10;5*7;9*11
348	2;1*8;3*6;4*10;5*9;7*11
349	2;1*8;3*6;4*10;5*11;7*9
350	2;1*8;3*6;4*11;5*7;9*10
351	2;1*8;3*6;4*11;5*9;7*10
352	2;1*8;3*6;4*11;5*10;7*9
353	2;1*8;3*7;4*5;6*10;9*11
354	2;1*8;3*7;4*5;6*11;9*10
355	2;1*8;3*7;4*6;5*10;9*11
356	2;1*8;3*7;4*6;5*11;9*10
357	2;1*8;3*7;4*9;5*10;6*11
358	2;1*8;3*7;4*9;5*11;6*10
359	2;1*8;3*7;4*10;5*6;9*11
360	2;1*8;3*7;4*10;5*9;6*11
361	2;1*8;3*7;4*10;5*11;6*9
362	2;1*8;3*7;4*11;5*6;9*10
363	2;1*8;3*7;4*11;5*9;6*10
364	2;1*8;3*7;4*11;5*10;6*9
365	2;1*8;3*9;4*5;6*10;7*11
366	2;1*8;3*9;4*5;6*11;7*10
367	2;1*8;3*9;4*6;5*10;7*11
368	2;1*8;3*9;4*6;5*11;7*10
369	2;1*8;3*9;4*7;5*10;6*11
370	2;1*8;3*9;4*7;5*11;6*10
371	2;1*8;3*9;4*10;5*6;7*11
372	2;1*8;3*9;4*10;5*7;6*11
373	2;1*8;3*9;4*10;5*11;6*7
374	2;1*8;3*9;4*11;5*6;7*10
375	2;1*8;3*9;4*11;5*7;6*10
376	2;1*8;3*9;4*11;5*10;6*7
377	2;1*8;3*10;4*5;6*7;9*11
378	2;1*8;3*10;4*5;6*9;7*11
379	2;1*8;3*10;4*5;6*11;7*9
380	2;1*8;3*10;4*6;5*7;9*11
381	2;1*8;3*10;4*6;5*9;7*11
382	2;1*8;3*10;4*6;5*11;7*9
383	2;1*8;3*10;4*7;5*6;9*11
384	2;1*8;3*10;4*7;5*9;6*11
385	2;1*8;3*10;4*7;5*11;6*9
386	2;1*8;3*10;4*9;5*6;7*11
387	2;1*8;3*10;4*9;5*7;6*11
388	2;1*8;3*10;4*9;5*11;6*7
389	2;1*8;3*10;4*11;5*6;7*9
390	2;1*8;3*10;4*11;5*7;6*9
391	2;1*8;3*10;4*11;5*9;6*7
392	2;1*8;3*11;4*5;6*7;9*10
393	2;1*8;3*11;4*5;6*9;7*10
394	2;1*8;3*11;4*5;6*10;7*9
395	2;1*8;3*11;4*6;5*7;9*10
396	2;1*8;3*11;4*6;5*9;7*10
397	2;1*8;3*11;4*6;5*10;7*9
398	2;1*8;3*11;4*7;5*6;9*10
399	2;1*8;3*11;4*7;5*9;6*10
400	2;1*8;3*11;4*7;5*10;6*9
401	2;1*8;3*11;4*9;5*6;7*10
402	2;1*8;3*11;4*9;5*7;6*10
403	2;1*8;3*11;4*9;5*10;6*7
404	2;1*8;3*11;4*10;5*6;7*9
405	2;1*8;3*11;4*10;5*7;6*9
406	2;1*8;3*11;4*10;5*9;6*7
407	2;1*9;3*4;5*6;7*10;8*11
408	2;1*9;3*4;5*6;7*11;8*10
409	2;1*9;3*4;5*7;6*10;8*11
410	2;1*9;3*4;5*7;6*11;8*10
411	2;1*9;3*4;5*8;6*10;7*11
412	2;1*9;3*4;5*8;6*11;7*10
413	2;1*9;3*4;5*10;6*7;8*11
414	2;1*9;3*4;5*10;6*8;7*11
415	2;1*9;3*4;5*10;6*11;7*8
416	2;1*9;3*4;5*11;6*7;8*10
417	2;1*9;3*4;5*11;6*8;7*10
418	2;1*9;3*4;5*11;6*10;7*8
419	2;1*9;3*5;4*6;7*10;8*11
420	2;1*9;3*5;4*6;7*11;8*10
421	2;1*9;3*5;4*7;6*10;8*11
422	2;1*9;3*5;4*7;6*11;8*10
423	2;1*9;3*5;4*8;6*10;7*11
424	2;1*9;3*5;4*8;6*11;7*10
425	2;1*9;3*5;4*10;6*7;8*11
426	2;1*9;3*5;4*10;6*8;7*11
427	2;1*9;3*5;4*10;6*11;7*8
428	2;1*9;3*5;4*11;6*7;8*10
429	2;1*9;3*5;4*11;6*8;7*10
430	2;1*9;3*5;4*11;6*10;7*8
431	2;1*9;3*6;4*5;7*10;8*11
432	2;1*9;3*6;4*5;7*11;8*10
433	2;1*9;3*6;4*7;5*10;8*11
434	2;1*9;3*6;4*7;5*11;8*10
435	2;1*9;3*6;4*8;5*10;7*11
436	2;1*9;3*6;4*8;5*11;7*10
437	2;1*9;3*6;4*10;5*7;8*11
438	2;1*9;3*6;4*10;5*8;7*11
439	2;1*9;3*6;4*10;5*11;7*8
440	2;1*9;3*6;4*11;5*7;8*10
441	2;1*9;3*6;4*11;5*8;7*10
442	2;1*9;3*6;4*11;5*10;7*8
443	2;1*9;3*7;4*5;6*10;8*11
444	2;1*9;3*7;4*5;6*11;8*10
445	2;1*9;3*7;4*6;5*10;8*11
446	2;1*9;3*7;4*6;5*11;8*10
447	2;1*9;3*7;4*8;5*10;6*11
448	2;1*9;3*7;4*8;5*11;6*10
449	2;1*9;3*7;4*10;5*6;8*11
450	2;1*9;3*7;4*10;5*8;6*11
451	2;1*9;3*7;4*10;5*11;6*8
452	2;1*9;3*7;4*11;5*6;8*10
453	2;1*9;3*7;4*11;5*8;6*10
454	2;1*9;3*7;4*11;5*10;6*8
455	2;1*9;3*8;4*5;6*10;7*11
456	2;1*9;3*8;4*5;6*11;7*10
457	2;1*9;3*8;4*6;5*10;7*11
458	2;1*9;3*8;4*6;5*11;7*10
459	2;1*9;3*8;4*7;5*10;6*11
460	2;1*9;3*8;4*7;5*11;6*10
461	2;1*9;3*8;4*10;5*6;7*11
462	2;1*9;3*8;4*10;5*7;6*11
463	2;1*9;3*8;4*10;5*11;6*7
464	2;1*9;3*8;4*11;5*6;7*10
465	2;1*9;3*8;4*11;5*7;6*10
466	2;1*9;3*8;4*11;5*10;6*7
467	2;1*9;3*10;4*5;6*7;8*11
468	2;1*9;3*10;4*5;6*8;7*11
469	2;1*9;3*10;4*5;6*11;7*8
470	2;1*9;3*10;4*6;5*7;8*11
471	2;1*9;3*10;4*6;5*8;7*11
472	2;1*9;3*10;4*6;5*11;7*8
473	2;1*9;3*10;4*7;5*6;8*11
474	2;1*9;3*10;4*7;5*8;6*11
475	2;1*9;3*10;4*7;5*11;6*8
476	2;1*9;3*10;4*8;5*6;7*11
477	2;1*9;3*10;4*8;5*7;6*11
478	2;1*9;3*10;4*8;5*11;6*7
479	2;1*9;3*10;4*11;5*6;7*8
480	2;1*9;3*10;4*11;5*7;6*8
481	2;1*9;3*10;4*11;5*8;6*7
482	2;1*9;3*11;4*5;6*7;8*10
483	2;1*9;3*11;4*5;6*8;7*10
484	2;1*9;3*11;4*5;6*10;7*8
485	2;1*9;3*11;4*6;5*7;8*10
486	2;1*9;3*11;4*6;5*8;7*10
487	2;1*9;3*11;4*6;5*10;7*8
488	2;1*9;3*11;4*7;5*6;8*10
489	2;1*9;3*11;4*7;5*8;6*10
490	2;1*9;3*11;4*7;5*10;6*8
491	2;1*9;3*11;4*8;5*6;7*10
492	2;1*9;3*11;4*8;5*7;6*10
493	2;1*9;3*11;4*8;5*10;6*7
494	2;1*9;3*11;4*10;5*6;7*8
495	2;1*9;3*11;4*10;5*7;6*8
496	2;1*9;3*11;4*10;5*8;6*7
497	2;1*10;3*4;5*6;7*8;9*11
498	2;1*10;3*4;5*6;7*9;8*11
499	2;1*10;3*4;5*6;7*11;8*9
500	2;1*10;3*4;5*7;6*8;9*11
501	2;1*10;3*4;5*7;6*9;8*11
502	2;1*10;3*4;5*7;6*11;8*9
503	2;1*10;3*4;5*8;6*7;9*11
504	2;1*10;3*4;5*8;6*9;7*11
505	2;1*10;3*4;5*8;6*11;7*9
506	2;1*10;3*4;5*9;6*7;8*11
507	2;1*10;3*4;5*9;6*8;7*11
508	2;1*10;3*4;5*9;6*11;7*8
509	2;1*10;3*4;5*11;6*7;8*9
510	2;1*10;3*4;5*11;6*8;7*9
511	2;1*10;3*4;5*11;6*9;7*8
512	2;1*10;3*5;4*6;7*8;9*11
513	2;1*10;3*5;4*6;7*9;8*11
514	2;1*10;3*5;4*6;7*11;8*9
515	2;1*10;3*5;4*7;6*8;9*11
516	2;1*10;3*5;4*7;6*9;8*11
517	2;1*10;3*5;4*7;6*11;8*9
518	2;1*10;3*5;4*8;6*7;9*11
519	2;1*10;3*5;4*8;6*9;7*11
520	2;1*10;3*5;4*8;6*11;7*9
521	2;1*10;3*5;4*9;6*7;8*11
522	2;1*10;3*5;4*9;6*8;7*11
523	2;1*10;3*5;4*9;6*11;7*8
524	2;1*10;3*5;4*11;6*7;8*9
525	2;1*10;3*5;4*11;6*8;7*9
526	2;1*10;3*5;4*11;6*9;7*8
527	2;1*10;3*6;4*5;7*8;9*11
528	2;1*10;3*6;4*5;7*9;8*11
529	2;1*10;3*6;4*5;7*11;8*9
530	2;1*10;3*6;4*7;5*8;9*11
531	2;1*10;3*6;4*7;5*9;8*11
532	2;1*10;3*6;4*7;5*11;8*9
533	2;1*10;3*6;4*8;5*7;9*11
534	2;1*10;3*6;4*8;5*9;7*11
535	2;1*10;3*6;4*8;5*11;7*9
536	2;1*10;3*6;4*9;5*7;8*11
537	2;1*10;3*6;4*9;5*8;7*11
538	2;1*10;3*6;4*9;5*11;7*8
539	2;1*10;3*6;4*11;5*7;8*9
540	2;1*10;3*6;4*11;5*8;7*9
541	2;1*10;3*6;4*11;5*9;7*8
542	2;1*10;3*7;4*5;6*8;9*11
543	2;1*10;3*7;4*5;6*9;8*11
544	2;1*10;3*7;4*5;6*11;8*9
545	2;1*10;3*7;4*6;5*8;9*11
546	2;1*10;3*7;4*6;5*9;8*11
547	2;1*10;3*7;4*6;5*11;8*9
548	2;1*10;3*7;4*8;5*6;9*11
549	2;1*10;3*7;4*8;5*9;6*11
550	2;1*10;3*7;4*8;5*11;6*9
551	2;1*10;3*7;4*9;5*6;8*11
552	2;1*10;3*7;4*9;5*8;6*11
553	2;1*10;3*7;4*9;5*11;6*8
554	2;1*10;3*7;4*11;5*6;8*9
555	2;1*10;3*7;4*11;5*8;6*9
556	2;1*10;3*7;4*11;5*9;6*8
557	2;1*10;3*8;4*5;6*7;9*11
558	2;1*10;3*8;4*5;6*9;7*11
559	2;1*10;3*8;4*5;6*11;7*9
560	2;1*10;3*8;4*6;5*7;9*11
561	2;1*10;3*8;4*6;5*9;7*11
562	2;1*10;3*8;4*6;5*11;7*9
563	2;1*10;3*8;4*7;5*6;9*11
564	2;1*10;3*8;4*7;5*9;6*11
565	2;1*10;3*8;4*7;5*11;6*9
566	2;1*10;3*8;4*9;5*6;7*11
567	2;1*10;3*8;4*9;5*7;6*11
568	2;1*10;3*8;4*9;5*11;6*7
569	2;1*10;3*8;4*11;5*6;7*9
570	2;1*10;3*8;4*11;5*7;6*9
571	2;1*10;3*8;4*11;5*9;6*7
572	2;1*10;3*9;4*5;6*7;8*11
573	2;1*10;3*9;4*5;6*8;7*11
574	2;1*10;3*9;4*5;6*11;7*8
575	2;1*10;3*9;4*6;5*7;8*11
576	2;1*10;3*9;4*6;5*8;7*11
577	2;1*10;3*9;4*6;5*11;7*8
578	2;1*10;3*9;4*7;5*6;8*11
579	2;1*10;3*9;4*7;5*8;6*11
580	2;1*10;3*9;4*7;5*11;6*8
581	2;1*10;3*9;4*8;5*6;7*11
582	2;1*10;3*9;4*8;5*7;6*11
583	2;1*10;3*9;4*8;5*11;6*7
584	2;1*10;3*9;4*11;5*6;7*8
585	2;1*10;3*9;4*11;5*7;6*8
586	2;1*10;3*9;4*11;5*8;6*7
587	2;1*10;3*11;4*5;6*7;8*9
588	2;1*10;3*11;4*5;6*8;7*9
589	2;1*10;3*11;4*5;6*9;7*8
590	2;1*10;3*11;4*6;5*7;8*9
591	2;1*10;3*11;4*6;5*8;7*9
592	2;1*10;3*11;4*6;5*9;7*8
593	2;1*10;3*11;4*7;5*6;8*9
594	2;1*10;3*11;4*7;5*8;6*9
595	2;1*10;3*11;4*7;5*9;6*8
596	2;1*10;3*11;4*8;5*6;7*9
597	2;1*10;3*11;4*8;5*7;6*9
598	2;1*10;3*11;4*8;5*9;6*7
599	2;1*10;3*11;4*9;5*6;7*8
600	2;1*10;3*11;4*9;5*7;6*8
601	2;1*10;3*11;4*9;5*8;6*7
602	2;1*11;3*4;5*6;7*8;9*10
603	2;1*11;3*4;5*6;7*9;8*10
604	2;1*11;3*4;5*6;7*10;8*9
605	2;1*11;3*4;5*7;6*8;9*10
606	2;1*11;3*4;5*7;6*9;8*10
607	2;1*11;3*4;5*7;6*10;8*9
608	2;1*11;3*4;5*8;6*7;9*10
609	2;1*11;3*4;5*8;6*9;7*10
610	2;1*11;3*4;5*8;6*10;7*9
611	2;1*11;3*4;5*9;6*7;8*10
612	2;1*11;3*4;5*9;6*8;7*10
613	2;1*11;3*4;5*9;6*10;7*8
614	2;1*11;3*4;5*10;6*7;8*9
615	2;1*11;3*4;5*10;6*8;7*9
616	2;1*11;3*4;5*10;6*9;7*8
617	2;1*11;3*5;4*6;7*8;9*10
618	2;1*11;3*5;4*6;7*9;8*10
619	2;1*11;3*5;4*6;7*10;8*9
620	2;1*11;3*5;4*7;6*8;9*10
621	2;1*11;3*5;4*7;6*9;8*10
622	2;1*11;3*5;4*7;6*10;8*9
623	2;1*11;3*5;4*8;6*7;9*10
624	2;1*11;3*5;4*8;6*9;7*10
625	2;1*11;3*5;4*8;6*10;7*9
626	2;1*11;3*5;4*9;6*7;8*10
627	2;1*11;3*5;4*9;6*8;7*10
628	2;1*11;3*5;4*9;6*10;7*8
629	2;1*11;3*5;4*10;6*7;8*9
630	2;1*11;3*5;4*10;6*8;7*9
631	2;1*11;3*5;4*10;6*9;7*8
632	2;1*11;3*6;4*5;7*8;9*10
633	2;1*11;3*6;4*5;7*9;8*10
634	2;1*11;3*6;4*5;7*10;8*9
635	2;1*11;3*6;4*7;5*8;9*10
636	2;1*11;3*6;4*7;5*9;8*10
637	2;1*11;3*6;4*7;5*10;8*9
638	2;1*11;3*6;4*8;5*7;9*10
639	2;1*11;3*6;4*8;5*9;7*10
640	2;1*11;3*6;4*8;5*10;7*9
641	2;1*11;3*6;4*9;5*7;8*10
642	2;1*11;3*6;4*9;5*8;7*10
643	2;1*11;3*6;4*9;5*10;7*8
644	2;1*11;3*6;4*10;5*7;8*9
645	2;1*11;3*6;4*10;5*8;7*9
646	2;1*11;3*6;4*10;5*9;7*8
647	2;1*11;3*7;4*5;6*8;9*10
648	2;1*11;3*7;4*5;6*9;8*10
649	2;1*11;3*7;4*5;6*10;8*9
650	2;1*11;3*7;4*6;5*8;9*10
651	2;1*11;3*7;4*6;5*9;8*10
652	2;1*11;3*7;4*6;5*10;8*9
653	2;1*11;3*7;4*8;5*6;9*10
654	2;1*11;3*7;4*8;5*9;6*10
655	2;1*11;3*7;4*8;5*10;6*9
656	2;1*11;3*7;4*9;5*6;8*10
657	2;1*11;3*7;4*9;5*8;6*10
658	2;1*11;3*7;4*9;5*10;6*8
659	2;1*11;3*7;4*10;5*6;8*9
660	2;1*11;3*7;4*10;5*8;6*9
661	2;1*11;3*7;4*10;5*9;6*8
662	2;1*11;3*8;4*5;6*7;9*10
663	2;1*11;3*8;4*5;6*9;7*10
664	2;1*11;3*8;4*5;6*10;7*9
665	2;1*11;3*8;4*6;5*7;9*10
666	2;1*11;3*8;4*6;5*9;7*10
667	2;1*11;3*8;4*6;5*10;7*9
668	2;1*11;3*8;4*7;5*6;9*10
669	2;1*11;3*8;4*7;5*9;6*10
670	2;1*11;3*8;4*7;5*10;6*9
671	2;1*11;3*8;4*9;5*6;7*10
672	2;1*11;3*8;4*9;5*7;6*10
673	2;1*11;3*8;4*9;5*10;6*7
674	2;1*11;3*8;4*10;5*6;7*9
675	2;1*11;3*8;4*10;5*7;6*9
676	2;1*11;3*8;4*10;5*9;6*7
677	2;1*11;3*9;4*5;6*7;8*10
678	2;1*11;3*9;4*5;6*8;7*10
679	2;1*11;3*9;4*5;6*10;7*8
680	2;1*11;3*9;4*6;5*7;8*10
681	2;1*11;3*9;4*6;5*8;7*10
682	2;1*11;3*9;4*6;5*10;7*8
683	2;1*11;3*9;4*7;5*6;8*10
684	2;1*11;3*9;4*7;5*8;6*10
685	2;1*11;3*9;4*7;5*10;6*8
686	2;1*11;3*9;4*8;5*6;7*10
687	2;1*11;3*9;4*8;5*7;6*10
688	2;1*11;3*9;4*8;5*10;6*7
689	2;1*11;3*9;4*10;5*6;7*8
690	2;1*11;3*9;4*10;5*7;6*8
691	2;1*11;3*9;4*10;5*8;6*7
692	2;1*11;3*10;4*5;6*7;8*9
693	2;1*11;3*10;4*5;6*8;7*9
694	2;1*11;3*10;4*5;6*9;7*8
695	2;1*11;3*10;4*6;5*7;8*9
696	2;1*11;3*10;4*6;5*8;7*9
697	2;1*11;3*10;4*6;5*9;7*8
698	2;1*11;3*10;4*7;5*6;8*9
699	2;1*11;3*10;4*7;5*8;6*9
700	2;1*11;3*10;4*7;5*9;6*8
701	2;1*11;3*10;4*8;5*6;7*9
702	2;1*11;3*10;4*8;5*7;6*9
703	2;1*11;3*10;4*8;5*9;6*7
704	2;1*11;3*10;4*9;5*6;7*8
705	2;1*11;3*10;4*9;5*7;6*8
706	2;1*11;3*10;4*9;5*8;6*7
707	3;1*4;2*6;5*8;7*10;9*11
708	3;1*4;2*6;5*8;7*11;9*10
709	3;1*4;2*6;5*9;7*10;8*11
710	3;1*4;2*6;5*9;7*11;8*10
711	3;1*4;2*6;5*10;7*8;9*11
712	3;1*4;2*6;5*10;7*9;8*11
713	3;1*4;2*6;5*10;7*11;8*9
714	3;1*4;2*6;5*11;7*8;9*10
715	3;1*4;2*6;5*11;7*9;8*10
716	3;1*4;2*6;5*11;7*10;8*9
717	3;1*4;2*7;5*8;6*10;9*11
718	3;1*4;2*7;5*8;6*11;9*10
719	3;1*4;2*7;5*9;6*10;8*11
720	3;1*4;2*7;5*9;6*11;8*10
721	3;1*4;2*7;5*10;6*8;9*11
722	3;1*4;2*7;5*10;6*9;8*11
723	3;1*4;2*7;5*10;6*11;8*9
724	3;1*4;2*7;5*11;6*8;9*10
725	3;1*4;2*7;5*11;6*9;8*10
726	3;1*4;2*7;5*11;6*10;8*9
727	3;1*4;2*8;5*6;7*10;9*11
728	3;1*4;2*8;5*6;7*11;9*10
729	3;1*4;2*8;5*7;6*10;9*11
730	3;1*4;2*8;5*7;6*11;9*10
731	3;1*4;2*8;5*9;6*10;7*11
732	3;1*4;2*8;5*9;6*11;7*10
733	3;1*4;2*8;5*10;6*7;9*11
734	3;1*4;2*8;5*10;6*9;7*11
735	3;1*4;2*8;5*10;6*11;7*9
736	3;1*4;2*8;5*11;6*7;9*10
737	3;1*4;2*8;5*11;6*9;7*10
738	3;1*4;2*8;5*11;6*10;7*9
739	3;1*4;2*9;5*6;7*10;8*11
740	3;1*4;2*9;5*6;7*11;8*10
741	3;1*4;2*9;5*7;6*10;8*11
742	3;1*4;2*9;5*7;6*11;8*10
743	3;1*4;2*9;5*8;6*10;7*11
744	3;1*4;2*9;5*8;6*11;7*10
745	3;1*4;2*9;5*10;6*7;8*11
746	3;1*4;2*9;5*10;6*8;7*11
747	3;1*4;2*9;5*10;6*11;7*8
748	3;1*4;2*9;5*11;6*7;8*10
749	3;1*4;2*9;5*11;6*8;7*10
750	3;1*4;2*9;5*11;6*10;7*8
751	3;1*4;2*10;5*6;7*8;9*11
752	3;1*4;2*10;5*6;7*9;8*11
753	3;1*4;2*10;5*6;7*11;8*9
754	3;1*4;2*10;5*7;6*8;9*11
755	3;1*4;2*10;5*7;6*9;8*11
756	3;1*4;2*10;5*7;6*11;8*9
757	3;1*4;2*10;5*8;6*7;9*11
758	3;1*4;2*10;5*8;6*9;7*11
759	3;1*4;2*10;5*8;6*11;7*9
760	3;1*4;2*10;5*9;6*7;8*11
761	3;1*4;2*10;5*9;6*8;7*11
762	3;1*4;2*10;5*9;6*11;7*8
763	3;1*4;2*10;5*11;6*7;8*9
764	3;1*4;2*10;5*11;6*8;7*9
765	3;1*4;2*10;5*11;6*9;7*8
766	3;1*4;2*11;5*6;7*8;9*10
767	3;1*4;2*11;5*6;7*9;8*10
768	3;1*4;2*11;5*6;7*10;8*9
769	3;1*4;2*11;5*7;6*8;9*10
770	3;1*4;2*11;5*7;6*9;8*10
771	3;1*4;2*11;5*7;6*10;8*9
772	3;1*4;2*11;5*8;6*7;9*10
773	3;1*4;2*11;5*8;6*9;7*10
774	3;1*4;2*11;5*8;6*10;7*9
775	3;1*4;2*11;5*9;6*7;8*10
776	3;1*4;2*11;5*9;6*8;7*10
777	3;1*4;2*11;5*9;6*10;7*8
778	3;1*4;2*11;5*10;6*7;8*9
779	3;1*4;2*11;5*10;6*8;7*9
780	3;1*4;2*11;5*10;6*9;7*8
781	3;1*5;2*6;4*8;7*10;9*11
782	3;1*5;2*6;4*8;7*11;9*10
783	3;1*5;2*6;4*9;7*10;8*11
784	3;1*5;2*6;4*9;7*11;8*10
785	3;1*5;2*6;4*10;7*8;9*11
786	3;1*5;2*6;4*10;7*9;8*11
787	3;1*5;2*6;4*10;7*11;8*9
788	3;1*5;2*6;4*11;7*8;9*10
789	3;1*5;2*6;4*11;7*9;8*10
790	3;1*5;2*6;4*11;7*10;8*9
791	3;1*5;2*7;4*8;6*10;9*11
792	3;1*5;2*7;4*8;6*11;9*10
793	3;1*5;2*7;4*9;6*10;8*11
794	3;1*5;2*7;4*9;6*11;8*10
795	3;1*5;2*7;4*10;6*8;9*11
796	3;1*5;2*7;4*10;6*9;8*11
797	3;1*5;2*7;4*10;6*11;8*9
798	3;1*5;2*7;4*11;6*8;9*10
799	3;1*5;2*7;4*11;6*9;8*10
800	3;1*5;2*7;4*11;6*10;8*9
801	3;1*5;2*8;4*6;7*10;9*11
802	3;1*5;2*8;4*6;7*11;9*10
803	3;1*5;2*8;4*7;6*10;9*11
804	3;1*5;2*8;4*7;6*11;9*10
805	3;1*5;2*8;4*9;6*10;7*11
806	3;1*5;2*8;4*9;6*11;7*10
807	3;1*5;2*8;4*10;6*7;9*11
808	3;1*5;2*8;4*10;6*9;7*11
809	3;1*5;2*8;4*10;6*11;7*9
810	3;1*5;2*8;4*11;6*7;9*10
811	3;1*5;2*8;4*11;6*9;7*10
812	3;1*5;2*8;4*11;6*10;7*9
813	3;1*5;2*9;4*6;7*10;8*11
814	3;1*5;2*9;4*6;7*11;8*10
815	3;1*5;2*9;4*7;6*10;8*11
816	3;1*5;2*9;4*7;6*11;8*10
817	3;1*5;2*9;4*8;6*10;7*11
818	3;1*5;2*9;4*8;6*11;7*10
819	3;1*5;2*9;4*10;6*7;8*11
820	3;1*5;2*9;4*10;6*8;7*11
821	3;1*5;2*9;4*10;6*11;7*8
822	3;1*5;2*9;4*11;6*7;8*10
823	3;1*5;2*9;4*11;6*8;7*10
824	3;1*5;2*9;4*11;6*10;7*8
825	3;1*5;2*10;4*6;7*8;9*11
826	3;1*5;2*10;4*6;7*9;8*11
827	3;1*5;2*10;4*6;7*11;8*9
828	3;1*5;2*10;4*7;6*8;9*11
829	3;1*5;2*10;4*7;6*9;8*11
830	3;1*5;2*10;4*7;6*11;8*9
831	3;1*5;2*10;4*8;6*7;9*11
832	3;1*5;2*10;4*8;6*9;7*11
833	3;1*5;2*10;4*8;6*11;7*9
834	3;1*5;2*10;4*9;6*7;8*11
835	3;1*5;2*10;4*9;6*8;7*11
836	3;1*5;2*10;4*9;6*11;7*8
837	3;1*5;2*10;4*11;6*7;8*9
838	3;1*5;2*10;4*11;6*8;7*9
839	3;1*5;2*10;4*11;6*9;7*8
840	3;1*5;2*11;4*6;7*8;9*10
841	3;1*5;2*11;4*6;7*9;8*10
842	3;1*5;2*11;4*6;7*10;8*9
843	3;1*5;2*11;4*7;6*8;9*10
844	3;1*5;2*11;4*7;6*9;8*10
845	3;1*5;2*11;4*7;6*10;8*9
846	3;1*5;2*11;4*8;6*7;9*10
847	3;1*5;2*11;4*8;6*9;7*10
848	3;1*5;2*11;4*8;6*10;7*9
849	3;1*5;2*11;4*9;6*7;8*10
850	3;1*5;2*11;4*9;6*8;7*10
851	3;1*5;2*11;4*9;6*10;7*8
852	3;1*5;2*11;4*10;6*7;8*9
853	3;1*5;2*11;4*10;6*8;7*9
854	3;1*5;2*11;4*10;6*9;7*8
855	3;1*6;2*4;5*8;7*10;9*11
856	3;1*6;2*4;5*8;7*11;9*10
857	3;1*6;2*4;5*9;7*10;8*11
858	3;1*6;2*4;5*9;7*11;8*10
859	3;1*6;2*4;5*10;7*8;9*11
860	3;1*6;2*4;5*10;7*9;8*11
861	3;1*6;2*4;5*10;7*11;8*9
862	3;1*6;2*4;5*11;7*8;9*10
863	3;1*6;2*4;5*11;7*9;8*10
864	3;1*6;2*4;5*11;7*10;8*9
865	3;1*6;2*5;4*8;7*10;9*11
866	3;1*6;2*5;4*8;7*11;9*10
867	3;1*6;2*5;4*9;7*10;8*11
868	3;1*6;2*5;4*9;7*11;8*10
869	3;1*6;2*5;4*10;7*8;9*11
870	3;1*6;2*5;4*10;7*9;8*11
871	3;1*6;2*5;4*10;7*11;8*9
872	3;1*6;2*5;4*11;7*8;9*10
873	3;1*6;2*5;4*11;7*9;8*10
874	3;1*6;2*5;4*11;7*10;8*9
875	3;1*6;2*7;4*8;5*10;9*11
876	3;1*6;2*7;4*8;5*11;9*10
877	3;1*6;2*7;4*9;5*10;8*11
878	3;1*6;2*7;4*9;5*11;8*10
879	3;1*6;2*7;4*10;5*8;9*11
880	3;1*6;2*7;4*10;5*9;8*11
881	3;1*6;2*7;4*10;5*11;8*9
882	3;1*6;2*7;4*11;5*8;9*10
883	3;1*6;2*7;4*11;5*9;8*10
884	3;1*6;2*7;4*11;5*10;8*9
885	3;1*6;2*8;4*5;7*10;9*11
886	3;1*6;2*8;4*5;7*11;9*10
887	3;1*6;2*8;4*7;5*10;9*11
888	3;1*6;2*8;4*7;5*11;9*10
889	3;1*6;2*8;4*9;5*10;7*11
890	3;1*6;2*8;4*9;5*11;7*10
891	3;1*6;2*8;4*10;5*7;9*11
892	3;1*6;2*8;4*10;5*9;7*11
893	3;1*6;2*8;4*10;5*11;7*9
894	3;1*6;2*8;4*11;5*7;9*10
895	3;1*6;2*8;4*11;5*9;7*10
896	3;1*6;2*8;4*11;5*10;7*9
897	3;1*6;2*9;4*5;7*10;8*11
898	3;1*6;2*9;4*5;7*11;8*10
899	3;1*6;2*9;4*7;5*10;8*11
900	3;1*6;2*9;4*7;5*11;8*10
901	3;1*6;2*9;4*8;5*10;7*11
902	3;1*6;2*9;4*8;5*11;7*10
903	3;1*6;2*9;4*10;5*7;8*11
904	3;1*6;2*9;4*10;5*8;7*11
905	3;1*6;2*9;4*10;5*11;7*8
906	3;1*6;2*9;4*11;5*7;8*10
907	3;1*6;2*9;4*11;5*8;7*10
908	3;1*6;2*9;4*11;5*10;7*8
909	3;1*6;2*10;4*5;7*8;9*11
910	3;1*6;2*10;4*5;7*9;8*11
911	3;1*6;2*10;4*5;7*11;8*9
912	3;1*6;2*10;4*7;5*8;9*11
913	3;1*6;2*10;4*7;5*9;8*11
914	3;1*6;2*10;4*7;5*11;8*9
915	3;1*6;2*10;4*8;5*7;9*11
916	3;1*6;2*10;4*8;5*9;7*11
917	3;1*6;2*10;4*8;5*11;7*9
918	3;1*6;2*10;4*9;5*7;8*11
919	3;1*6;2*10;4*9;5*8;7*11
920	3;1*6;2*10;4*9;5*11;7*8
921	3;1*6;2*10;4*11;5*7;8*9
922	3;1*6;2*10;4*11;5*8;7*9
923	3;1*6;2*10;4*11;5*9;7*8
924	3;1*6;2*11;4*5;7*8;9*10
925	3;1*6;2*11;4*5;7*9;8*10
926	3;1*6;2*11;4*5;7*10;8*9
927	3;1*6;2*11;4*7;5*8;9*10
928	3;1*6;2*11;4*7;5*9;8*10
929	3;1*6;2*11;4*7;5*10;8*9
930	3;1*6;2*11;4*8;5*7;9*10
931	3;1*6;2*11;4*8;5*9;7*10
932	3;1*6;2*11;4*8;5*10;7*9
933	3;1*6;2*11;4*9;5*7;8*10
934	3;1*6;2*11;4*9;5*8;7*10
935	3;1*6;2*11;4*9;5*10;7*8
936	3;1*6;2*11;4*10;5*7;8*9
937	3;1*6;2*11;4*10;5*8;7*9
938	3;1*6;2*11;4*10;5*9;7*8
939	3;1*7;2*4;5*8;6*10;9*11
940	3;1*7;2*4;5*8;6*11;9*10
941	3;1*7;2*4;5*9;6*10;8*11
942	3;1*7;2*4;5*9;6*11;8*10
943	3;1*7;2*4;5*10;6*8;9*11
944	3;1*7;2*4;5*10;6*9;8*11
945	3;1*7;2*4;5*10;6*11;8*9
946	3;1*7;2*4;5*11;6*8;9*10
947	3;1*7;2*4;5*11;6*9;8*10
948	3;1*7;2*4;5*11;6*10;8*9
949	3;1*7;2*5;4*8;6*10;9*11
950	3;1*7;2*5;4*8;6*11;9*10
951	3;1*7;2*5;4*9;6*10;8*11
952	3;1*7;2*5;4*9;6*11;8*10
953	3;1*7;2*5;4*10;6*8;9*11
954	3;1*7;2*5;4*10;6*9;8*11
955	3;1*7;2*5;4*10;6*11;8*9
956	3;1*7;2*5;4*11;6*8;9*10
957	3;1*7;2*5;4*11;6*9;8*10
958	3;1*7;2*5;4*11;6*10;8*9
959	3;1*7;2*6;4*8;5*10;9*11
960	3;1*7;2*6;4*8;5*11;9*10
961	3;1*7;2*6;4*9;5*10;8*11
962	3;1*7;2*6;4*9;5*11;8*10
963	3;1*7;2*6;4*10;5*8;9*11
964	3;1*7;2*6;4*10;5*9;8*11
965	3;1*7;2*6;4*10;5*11;8*9
966	3;1*7;2*6;4*11;5*8;9*10
967	3;1*7;2*6;4*11;5*9;8*10
968	3;1*7;2*6;4*11;5*10;8*9
969	3;1*7;2*8;4*5;6*10;9*11
970	3;1*7;2*8;4*5;6*11;9*10
971	3;1*7;2*8;4*6;5*10;9*11
972	3;1*7;2*8;4*6;5*11;9*10
973	3;1*7;2*8;4*9;5*10;6*11
974	3;1*7;2*8;4*9;5*11;6*10
975	3;1*7;2*8;4*10;5*6;9*11
976	3;1*7;2*8;4*10;5*9;6*11
977	3;1*7;2*8;4*10;5*11;6*9
978	3;1*7;2*8;4*11;5*6;9*10
979	3;1*7;2*8;4*11;5*9;6*10
980	3;1*7;2*8;4*11;5*10;6*9
981	3;1*7;2*9;4*5;6*10;8*11
982	3;1*7;2*9;4*5;6*11;8*10
983	3;1*7;2*9;4*6;5*10;8*11
984	3;1*7;2*9;4*6;5*11;8*10
985	3;1*7;2*9;4*8;5*10;6*11
986	3;1*7;2*9;4*8;5*11;6*10
987	3;1*7;2*9;4*10;5*6;8*11
988	3;1*7;2*9;4*10;5*8;6*11
989	3;1*7;2*9;4*10;5*11;6*8
990	3;1*7;2*9;4*11;5*6;8*10
991	3;1*7;2*9;4*11;5*8;6*10
992	3;1*7;2*9;4*11;5*10;6*8
993	3;1*7;2*10;4*5;6*8;9*11
994	3;1*7;2*10;4*5;6*9;8*11
995	3;1*7;2*10;4*5;6*11;8*9
996	3;1*7;2*10;4*6;5*8;9*11
997	3;1*7;2*10;4*6;5*9;8*11
998	3;1*7;2*10;4*6;5*11;8*9
999	3;1*7;2*10;4*8;5*6;9*11
1000	3;1*7;2*10;4*8;5*9;6*11
1001	3;1*7;2*10;4*8;5*11;6*9
1002	3;1*7;2*10;4*9;5*6;8*11
1003	3;1*7;2*10;4*9;5*8;6*11
1004	3;1*7;2*10;4*9;5*11;6*8
1005	3;1*7;2*10;4*11;5*6;8*9
1006	3;1*7;2*10;4*11;5*8;6*9
1007	3;1*7;2*10;4*11;5*9;6*8
1008	3;1*7;2*11;4*5;6*8;9*10
1009	3;1*7;2*11;4*5;6*9;8*10
1010	3;1*7;2*11;4*5;6*10;8*9
1011	3;1*7;2*11;4*6;5*8;9*10
1012	3;1*7;2*11;4*6;5*9;8*10
1013	3;1*7;2*11;4*6;5*10;8*9
1014	3;1*7;2*11;4*8;5*6;9*10
1015	3;1*7;2*11;4*8;5*9;6*10
1016	3;1*7;2*11;4*8;5*10;6*9
1017	3;1*7;2*11;4*9;5*6;8*10
1018	3;1*7;2*11;4*9;5*8;6*10
1019	3;1*7;2*11;4*9;5*10;6*8
1020	3;1*7;2*11;4*10;5*6;8*9
1021	3;1*7;2*11;4*10;5*8;6*9
1022	3;1*7;2*11;4*10;5*9;6*8
1023	3;1*8;2*4;5*6;7*10;9*11
1024	3;1*8;2*4;5*6;7*11;9*10
1025	3;1*8;2*4;5*7;6*10;9*11
1026	3;1*8;2*4;5*7;6*11;9*10
1027	3;1*8;2*4;5*9;6*10;7*11
1028	3;1*8;2*4;5*9;6*11;7*10
1029	3;1*8;2*4;5*10;6*7;9*11
1030	3;1*8;2*4;5*10;6*9;7*11
1031	3;1*8;2*4;5*10;6*11;7*9
1032	3;1*8;2*4;5*11;6*7;9*10
1033	3;1*8;2*4;5*11;6*9;7*10
1034	3;1*8;2*4;5*11;6*10;7*9
1035	3;1*8;2*5;4*6;7*10;9*11
1036	3;1*8;2*5;4*6;7*11;9*10
1037	3;1*8;2*5;4*7;6*10;9*11
1038	3;1*8;2*5;4*7;6*11;9*10
1039	3;1*8;2*5;4*9;6*10;7*11
1040	3;1*8;2*5;4*9;6*11;7*10
1041	3;1*8;2*5;4*10;6*7;9*11
1042	3;1*8;2*5;4*10;6*9;7*11
1043	3;1*8;2*5;4*10;6*11;7*9
1044	3;1*8;2*5;4*11;6*7;9*10
1045	3;1*8;2*5;4*11;6*9;7*10
1046	3;1*8;2*5;4*11;6*10;7*9
1047	3;1*8;2*6;4*5;7*10;9*11
1048	3;1*8;2*6;4*5;7*11;9*10
1049	3;1*8;2*6;4*7;5*10;9*11
1050	3;1*8;2*6;4*7;5*11;9*10
1051	3;1*8;2*6;4*9;5*10;7*11
1052	3;1*8;2*6;4*9;5*11;7*10
1053	3;1*8;2*6;4*10;5*7;9*11
1054	3;1*8;2*6;4*10;5*9;7*11
1055	3;1*8;2*6;4*10;5*11;7*9
1056	3;1*8;2*6;4*11;5*7;9*10
1057	3;1*8;2*6;4*11;5*9;7*10
1058	3;1*8;2*6;4*11;5*10;7*9
1059	3;1*8;2*7;4*5;6*10;9*11
1060	3;1*8;2*7;4*5;6*11;9*10
1061	3;1*8;2*7;4*6;5*10;9*11
1062	3;1*8;2*7;4*6;5*11;9*10
1063	3;1*8;2*7;4*9;5*10;6*11
1064	3;1*8;2*7;4*9;5*11;6*10
1065	3;1*8;2*7;4*10;5*6;9*11
1066	3;1*8;2*7;4*10;5*9;6*11
1067	3;1*8;2*7;4*10;5*11;6*9
1068	3;1*8;2*7;4*11;5*6;9*10
1069	3;1*8;2*7;4*11;5*9;6*10
1070	3;1*8;2*7;4*11;5*10;6*9
1071	3;1*8;2*9;4*5;6*10;7*11
1072	3;1*8;2*9;4*5;6*11;7*10
1073	3;1*8;2*9;4*6;5*10;7*11
1074	3;1*8;2*9;4*6;5*11;7*10
1075	3;1*8;2*9;4*7;5*10;6*11
1076	3;1*8;2*9;4*7;5*11;6*10
1077	3;1*8;2*9;4*10;5*6;7*11
1078	3;1*8;2*9;4*10;5*7;6*11
1079	3;1*8;2*9;4*10;5*11;6*7
1080	3;1*8;2*9;4*11;5*6;7*10
1081	3;1*8;2*9;4*11;5*7;6*10
1082	3;1*8;2*9;4*11;5*10;6*7
1083	3;1*8;2*10;4*5;6*7;9*11
1084	3;1*8;2*10;4*5;6*9;7*11
1085	3;1*8;2*10;4*5;6*11;7*9
1086	3;1*8;2*10;4*6;5*7;9*11
1087	3;1*8;2*10;4*6;5*9;7*11
1088	3;1*8;2*10;4*6;5*11;7*9
1089	3;1*8;2*10;4*7;5*6;9*11
1090	3;1*8;2*10;4*7;5*9;6*11
1091	3;1*8;2*10;4*7;5*11;6*9
1092	3;1*8;2*10;4*9;5*6;7*11
1093	3;1*8;2*10;4*9;5*7;6*11
1094	3;1*8;2*10;4*9;5*11;6*7
1095	3;1*8;2*10;4*11;5*6;7*9
1096	3;1*8;2*10;4*11;5*7;6*9
1097	3;1*8;2*10;4*11;5*9;6*7
1098	3;1*8;2*11;4*5;6*7;9*10
1099	3;1*8;2*11;4*5;6*9;7*10
1100	3;1*8;2*11;4*5;6*10;7*9
1101	3;1*8;2*11;4*6;5*7;9*10
1102	3;1*8;2*11;4*6;5*9;7*10
1103	3;1*8;2*11;4*6;5*10;7*9
1104	3;1*8;2*11;4*7;5*6;9*10
1105	3;1*8;2*11;4*7;5*9;6*10
1106	3;1*8;2*11;4*7;5*10;6*9
1107	3;1*8;2*11;4*9;5*6;7*10
1108	3;1*8;2*11;4*9;5*7;6*10
1109	3;1*8;2*11;4*9;5*10;6*7
1110	3;1*8;2*11;4*10;5*6;7*9
1111	3;1*8;2*11;4*10;5*7;6*9
1112	3;1*8;2*11;4*10;5*9;6*7
1113	3;1*9;2*4;5*6;7*10;8*11
1114	3;1*9;2*4;5*6;7*11;8*10
1115	3;1*9;2*4;5*7;6*10;8*11
1116	3;1*9;2*4;5*7;6*11;8*10
1117	3;1*9;2*4;5*8;6*10;7*11
1118	3;1*9;2*4;5*8;6*11;7*10
1119	3;1*9;2*4;5*10;6*7;8*11
1120	3;1*9;2*4;5*10;6*8;7*11
1121	3;1*9;2*4;5*10;6*11;7*8
1122	3;1*9;2*4;5*11;6*7;8*10
1123	3;1*9;2*4;5*11;6*8;7*10
1124	3;1*9;2*4;5*11;6*10;7*8
1125	3;1*9;2*5;4*6;7*10;8*11
1126	3;1*9;2*5;4*6;7*11;8*10
1127	3;1*9;2*5;4*7;6*10;8*11
1128	3;1*9;2*5;4*7;6*11;8*10
1129	3;1*9;2*5;4*8;6*10;7*11
1130	3;1*9;2*5;4*8;6*11;7*10
1131	3;1*9;2*5;4*10;6*7;8*11
1132	3;1*9;2*5;4*10;6*8;7*11
1133	3;1*9;2*5;4*10;6*11;7*8
1134	3;1*9;2*5;4*11;6*7;8*10
1135	3;1*9;2*5;4*11;6*8;7*10
1136	3;1*9;2*5;4*11;6*10;7*8
1137	3;1*9;2*6;4*5;7*10;8*11
1138	3;1*9;2*6;4*5;7*11;8*10
1139	3;1*9;2*6;4*7;5*10;8*11
1140	3;1*9;2*6;4*7;5*11;8*10
1141	3;1*9;2*6;4*8;5*10;7*11
1142	3;1*9;2*6;4*8;5*11;7*10
1143	3;1*9;2*6;4*10;5*7;8*11
1144	3;1*9;2*6;4*10;5*8;7*11
1145	3;1*9;2*6;4*10;5*11;7*8
1146	3;1*9;2*6;4*11;5*7;8*10
1147	3;1*9;2*6;4*11;5*8;7*10
1148	3;1*9;2*6;4*11;5*10;7*8
1149	3;1*9;2*7;4*5;6*10;8*11
1150	3;1*9;2*7;4*5;6*11;8*10
1151	3;1*9;2*7;4*6;5*10;8*11
1152	3;1*9;2*7;4*6;5*11;8*10
1153	3;1*9;2*7;4*8;5*10;6*11
1154	3;1*9;2*7;4*8;5*11;6*10
1155	3;1*9;2*7;4*10;5*6;8*11
1156	3;1*9;2*7;4*10;5*8;6*11
1157	3;1*9;2*7;4*10;5*11;6*8
1158	3;1*9;2*7;4*11;5*6;8*10
1159	3;1*9;2*7;4*11;5*8;6*10
1160	3;1*9;2*7;4*11;5*10;6*8
1161	3;1*9;2*8;4*5;6*10;7*11
1162	3;1*9;2*8;4*5;6*11;7*10
1163	3;1*9;2*8;4*6;5*10;7*11
1164	3;1*9;2*8;4*6;5*11;7*10
1165	3;1*9;2*8;4*7;5*10;6*11
1166	3;1*9;2*8;4*7;5*11;6*10
1167	3;1*9;2*8;4*10;5*6;7*11
1168	3;1*9;2*8;4*10;5*7;6*11
1169	3;1*9;2*8;4*10;5*11;6*7
1170	3;1*9;2*8;4*11;5*6;7*10
1171	3;1*9;2*8;4*11;5*7;6*10
1172	3;1*9;2*8;4*11;5*10;6*7
1173	3;1*9;2*10;4*5;6*7;8*11
1174	3;1*9;2*10;4*5;6*8;7*11
1175	3;1*9;2*10;4*5;6*11;7*8
1176	3;1*9;2*10;4*6;5*7;8*11
1177	3;1*9;2*10;4*6;5*8;7*11
1178	3;1*9;2*10;4*6;5*11;7*8
1179	3;1*9;2*10;4*7;5*6;8*11
1180	3;1*9;2*10;4*7;5*8;6*11
1181	3;1*9;2*10;4*7;5*11;6*8
1182	3;1*9;2*10;4*8;5*6;7*11
1183	3;1*9;2*10;4*8;5*7;6*11
1184	3;1*9;2*10;4*8;5*11;6*7
1185	3;1*9;2*10;4*11;5*6;7*8
1186	3;1*9;2*10;4*11;5*7;6*8
1187	3;1*9;2*10;4*11;5*8;6*7
1188	3;1*9;2*11;4*5;6*7;8*10
1189	3;1*9;2*11;4*5;6*8;7*10
1190	3;1*9;2*11;4*5;6*10;7*8
1191	3;1*9;2*11;4*6;5*7;8*10
1192	3;1*9;2*11;4*6;5*8;7*10
1193	3;1*9;2*11;4*6;5*10;7*8
1194	3;1*9;2*11;4*7;5*6;8*10
1195	3;1*9;2*11;4*7;5*8;6*10
1196	3;1*9;2*11;4*7;5*10;6*8
1197	3;1*9;2*11;4*8;5*6;7*10
1198	3;1*9;2*11;4*8;5*7;6*10
1199	3;1*9;2*11;4*8;5*10;6*7
1200	3;1*9;2*11;4*10;5*6;7*8
1201	3;1*9;2*11;4*10;5*7;6*8
1202	3;1*9;2*11;4*10;5*8;6*7
1203	3;1*10;2*4;5*6;7*8;9*11
1204	3;1*10;2*4;5*6;7*9;8*11
1205	3;1*10;2*4;5*6;7*11;8*9
1206	3;1*10;2*4;5*7;6*8;9*11
1207	3;1*10;2*4;5*7;6*9;8*11
1208	3;1*10;2*4;5*7;6*11;8*9
1209	3;1*10;2*4;5*8;6*7;9*11
1210	3;1*10;2*4;5*8;6*9;7*11
1211	3;1*10;2*4;5*8;6*11;7*9
1212	3;1*10;2*4;5*9;6*7;8*11
1213	3;1*10;2*4;5*9;6*8;7*11
1214	3;1*10;2*4;5*9;6*11;7*8
1215	3;1*10;2*4;5*11;6*7;8*9
1216	3;1*10;2*4;5*11;6*8;7*9
1217	3;1*10;2*4;5*11;6*9;7*8
1218	3;1*10;2*5;4*6;7*8;9*11
1219	3;1*10;2*5;4*6;7*9;8*11
1220	3;1*10;2*5;4*6;7*11;8*9
1221	3;1*10;2*5;4*7;6*8;9*11
1222	3;1*10;2*5;4*7;6*9;8*11
1223	3;1*10;2*5;4*7;6*11;8*9
1224	3;1*10;2*5;4*8;6*7;9*11
1225	3;1*10;2*5;4*8;6*9;7*11
1226	3;1*10;2*5;4*8;6*11;7*9
1227	3;1*10;2*5;4*9;6*7;8*11
1228	3;1*10;2*5;4*9;6*8;7*11
1229	3;1*10;2*5;4*9;6*11;7*8
1230	3;1*10;2*5;4*11;6*7;8*9
1231	3;1*10;2*5;4*11;6*8;7*9
1232	3;1*10;2*5;4*11;6*9;7*8
1233	3;1*10;2*6;4*5;7*8;9*11
1234	3;1*10;2*6;4*5;7*9;8*11
1235	3;1*10;2*6;4*5;7*11;8*9
1236	3;1*10;2*6;4*7;5*8;9*11
1237	3;1*10;2*6;4*7;5*9;8*11
1238	3;1*10;2*6;4*7;5*11;8*9
1239	3;1*10;2*6;4*8;5*7;9*11
1240	3;1*10;2*6;4*8;5*9;7*11
1241	3;1*10;2*6;4*8;5*11;7*9
1242	3;1*10;2*6;4*9;5*7;8*11
1243	3;1*10;2*6;4*9;5*8;7*11
1244	3;1*10;2*6;4*9;5*11;7*8
1245	3;1*10;2*6;4*11;5*7;8*9
1246	3;1*10;2*6;4*11;5*8;7*9
1247	3;1*10;2*6;4*11;5*9;7*8
1248	3;1*10;2*7;4*5;6*8;9*11
1249	3;1*10;2*7;4*5;6*9;8*11
1250	3;1*10;2*7;4*5;6*11;8*9
1251	3;1*10;2*7;4*6;5*8;9*11
1252	3;1*10;2*7;4*6;5*9;8*11
1253	3;1*10;2*7;4*6;5*11;8*9
1254	3;1*10;2*7;4*8;5*6;9*11
1255	3;1*10;2*7;4*8;5*9;6*11
1256	3;1*10;2*7;4*8;5*11;6*9
1257	3;1*10;2*7;4*9;5*6;8*11
1258	3;1*10;2*7;4*9;5*8;6*11
1259	3;1*10;2*7;4*9;5*11;6*8
1260	3;1*10;2*7;4*11;5*6;8*9
1261	3;1*10;2*7;4*11;5*8;6*9
1262	3;1*10;2*7;4*11;5*9;6*8
1263	3;1*10;2*8;4*5;6*7;9*11
1264	3;1*10;2*8;4*5;6*9;7*11
1265	3;1*10;2*8;4*5;6*11;7*9
1266	3;1*10;2*8;4*6;5*7;9*11
1267	3;1*10;2*8;4*6;5*9;7*11
1268	3;1*10;2*8;4*6;5*11;7*9
1269	3;1*10;2*8;4*7;5*6;9*11
1270	3;1*10;2*8;4*7;5*9;6*11
1271	3;1*10;2*8;4*7;5*11;6*9
1272	3;1*10;2*8;4*9;5*6;7*11
1273	3;1*10;2*8;4*9;5*7;6*11
1274	3;1*10;2*8;4*9;5*11;6*7
1275	3;1*10;2*8;4*11;5*6;7*9
1276	3;1*10;2*8;4*11;5*7;6*9
1277	3;1*10;2*8;4*11;5*9;6*7
1278	3;1*10;2*9;4*5;6*7;8*11
1279	3;1*10;2*9;4*5;6*8;7*11
1280	3;1*10;2*9;4*5;6*11;7*8
1281	3;1*10;2*9;4*6;5*7;8*11
1282	3;1*10;2*9;4*6;5*8;7*11
1283	3;1*10;2*9;4*6;5*11;7*8
1284	3;1*10;2*9;4*7;5*6;8*11
1285	3;1*10;2*9;4*7;5*8;6*11
1286	3;1*10;2*9;4*7;5*11;6*8
1287	3;1*10;2*9;4*8;5*6;7*11
1288	3;1*10;2*9;4*8;5*7;6*11
1289	3;1*10;2*9;4*8;5*11;6*7
1290	3;1*10;2*9;4*11;5*6;7*8
1291	3;1*10;2*9;4*11;5*7;6*8
1292	3;1*10;2*9;4*11;5*8;6*7
1293	3;1*10;2*11;4*5;6*7;8*9
1294	3;1*10;2*11;4*5;6*8;7*9
1295	3;1*10;2*11;4*5;6*9;7*8
1296	3;1*10;2*11;4*6;5*7;8*9
1297	3;1*10;2*11;4*6;5*8;7*9
1298	3;1*10;2*11;4*6;5*9;7*8
1299	3;1*10;2*11;4*7;5*6;8*9
1300	3;1*10;2*11;4*7;5*8;6*9
1301	3;1*10;2*11;4*7;5*9;6*8
1302	3;1*10;2*11;4*8;5*6;7*9
1303	3;1*10;2*11;4*8;5*7;6*9
1304	3;1*10;2*11;4*8;5*9;6*7
1305	3;1*10;2*11;4*9;5*6;7*8
1306	3;1*10;2*11;4*9;5*7;6*8
1307	3;1*10;2*11;4*9;5*8;6*7
1308	3;1*11;2*4;5*6;7*8;9*10
1309	3;1*11;2*4;5*6;7*9;8*10
1310	3;1*11;2*4;5*6;7*10;8*9
1311	3;1*11;2*4;5*7;6*8;9*10
1312	3;1*11;2*4;5*7;6*9;8*10
1313	3;1*11;2*4;5*7;6*10;8*9
1314	3;1*11;2*4;5*8;6*7;9*10
1315	3;1*11;2*4;5*8;6*9;7*10
1316	3;1*11;2*4;5*8;6*10;7*9
1317	3;1*11;2*4;5*9;6*7;8*10
1318	3;1*11;2*4;5*9;6*8;7*10
1319	3;1*11;2*4;5*9;6*10;7*8
1320	3;1*11;2*4;5*10;6*7;8*9
1321	3;1*11;2*4;5*10;6*8;7*9
1322	3;1*11;2*4;5*10;6*9;7*8
1323	3;1*11;2*5;4*6;7*8;9*10
1324	3;1*11;2*5;4*6;7*9;8*10
1325	3;1*11;2*5;4*6;7*10;8*9
1326	3;1*11;2*5;4*7;6*8;9*10
1327	3;1*11;2*5;4*7;6*9;8*10
1328	3;1*11;2*5;4*7;6*10;8*9
1329	3;1*11;2*5;4*8;6*7;9*10
1330	3;1*11;2*5;4*8;6*9;7*10
1331	3;1*11;2*5;4*8;6*10;7*9
1332	3;1*11;2*5;4*9;6*7;8*10
1333	3;1*11;2*5;4*9;6*8;7*10
1334	3;1*11;2*5;4*9;6*10;7*8
1335	3;1*11;2*5;4*10;6*7;8*9
1336	3;1*11;2*5;4*10;6*8;7*9
1337	3;1*11;2*5;4*10;6*9;7*8
1338	3;1*11;2*6;4*5;7*8;9*10
1339	3;1*11;2*6;4*5;7*9;8*10
1340	3;1*11;2*6;4*5;7*10;8*9
1341	3;1*11;2*6;4*7;5*8;9*10
1342	3;1*11;2*6;4*7;5*9;8*10
1343	3;1*11;2*6;4*7;5*10;8*9
1344	3;1*11;2*6;4*8;5*7;9*10
1345	3;1*11;2*6;4*8;5*9;7*10
1346	3;1*11;2*6;4*8;5*10;7*9
1347	3;1*11;2*6;4*9;5*7;8*10
1348	3;1*11;2*6;4*9;5*8;7*10
1349	3;1*11;2*6;4*9;5*10;7*8
1350	3;1*11;2*6;4*10;5*7;8*9
1351	3;1*11;2*6;4*10;5*8;7*9
1352	3;1*11;2*6;4*10;5*9;7*8
1353	3;1*11;2*7;4*5;6*8;9*10
1354	3;1*11;2*7;4*5;6*9;8*10
1355	3;1*11;2*7;4*5;6*10;8*9
1356	3;1*11;2*7;4*6;5*8;9*10
1357	3;1*11;2*7;4*6;5*9;8*10
1358	3;1*11;2*7;4*6;5*10;8*9
1359	3;1*11;2*7;4*8;5*6;9*10
1360	3;1*11;2*7;4*8;5*9;6*10
1361	3;1*11;2*7;4*8;5*10;6*9
1362	3;1*11;2*7;4*9;5*6;8*10
1363	3;1*11;2*7;4*9;5*8;6*10
1364	3;1*11;2*7;4*9;5*10;6*8
1365	3;1*11;2*7;4*10;5*6;8*9
1366	3;1*11;2*7;4*10;5*8;6*9
1367	3;1*11;2*7;4*10;5*9;6*8
1368	3;1*11;2*8;4*5;6*7;9*10
1369	3;1*11;2*8;4*5;6*9;7*10
1370	3;1*11;2*8;4*5;6*10;7*9
1371	3;1*11;2*8;4*6;5*7;9*10
1372	3;1*11;2*8;4*6;5*9;7*10
1373	3;1*11;2*8;4*6;5*10;7*9
1374	3;1*11;2*8;4*7;5*6;9*10
1375	3;1*11;2*8;4*7;5*9;6*10
1376	3;1*11;2*8;4*7;5*10;6*9
1377	3;1*11;2*8;4*9;5*6;7*10
1378	3;1*11;2*8;4*9;5*7;6*10
1379	3;1*11;2*8;4*9;5*10;6*7
1380	3;1*11;2*8;4*10;5*6;7*9
1381	3;1*11;2*8;4*10;5*7;6*9
1382	3;1*11;2*8;4*10;5*9;6*7
1383	3;1*11;2*9;4*5;6*7;8*10
1384	3;1*11;2*9;4*5;6*8;7*10
1385	3;1*11;2*9;4*5;6*10;7*8
1386	3;1*11;2*9;4*6;5*7;8*10
1387	3;1*11;2*9;4*6;5*8;7*10
1388	3;1*11;2*9;4*6;5*10;7*8
1389	3;1*11;2*9;4*7;5*6;8*10
1390	3;1*11;2*9;4*7;5*8;6*10
1391	3;1*11;2*9;4*7;5*10;6*8
1392	3;1*11;2*9;4*8;5*6;7*10
1393	3;1*11;2*9;4*8;5*7;6*10
1394	3;1*11;2*9;4*8;5*10;6*7
1395	3;1*11;2*9;4*10;5*6;7*8
1396	3;1*11;2*9;4*10;5*7;6*8
1397	3;1*11;2*9;4*10;5*8;6*7
1398	3;1*11;2*10;4*5;6*7;8*9
1399	3;1*11;2*10;4*5;6*8;7*9
1400	3;1*11;2*10;4*5;6*9;7*8
1401	3;1*11;2*10;4*6;5*7;8*9
1402	3;1*11;2*10;4*6;5*8;7*9
1403	3;1*11;2*10;4*6;5*9;7*8
1404	3;1*11;2*10;4*7;5*6;8*9
1405	3;1*11;2*10;4*7;5*8;6*9
1406	3;1*11;2*10;4*7;5*9;6*8
1407	3;1*11;2*10;4*8;5*6;7*9
1408	3;1*11;2*10;4*8;5*7;6*9
1409	3;1*11;2*10;4*8;5*9;6*7
1410	3;1*11;2*10;4*9;5*6;7*8
1411	3;1*11;2*10;4*9;5*7;6*8
1412	3;1*11;2*10;4*9;5*8;6*7
1413	4;1*3;2*6;5*8;7*10;9*11
1414	4;1*3;2*6;5*8;7*11;9*10
1415	4;1*3;2*6;5*9;7*10;8*11
1416	4;1*3;2*6;5*9;7*11;8*10
1417	4;1*3;2*6;5*10;7*8;9*11
1418	4;1*3;2*6;5*10;7*9;8*11
1419	4;1*3;2*6;5*10;7*11;8*9
1420	4;1*3;2*6;5*11;7*8;9*10
1421	4;1*3;2*6;5*11;7*9;8*10
1422	4;1*3;2*6;5*11;7*10;8*9
1423	4;1*3;2*7;5*8;6*10;9*11
1424	4;1*3;2*7;5*8;6*11;9*10
1425	4;1*3;2*7;5*9;6*10;8*11
1426	4;1*3;2*7;5*9;6*11;8*10
1427	4;1*3;2*7;5*10;6*8;9*11
1428	4;1*3;2*7;5*10;6*9;8*11
1429	4;1*3;2*7;5*10;6*11;8*9
1430	4;1*3;2*7;5*11;6*8;9*10
1431	4;1*3;2*7;5*11;6*9;8*10
1432	4;1*3;2*7;5*11;6*10;8*9
1433	4;1*3;2*8;5*6;7*10;9*11
1434	4;1*3;2*8;5*6;7*11;9*10
1435	4;1*3;2*8;5*7;6*10;9*11
1436	4;1*3;2*8;5*7;6*11;9*10
1437	4;1*3;2*8;5*9;6*10;7*11
1438	4;1*3;2*8;5*9;6*11;7*10
1439	4;1*3;2*8;5*10;6*7;9*11
1440	4;1*3;2*8;5*10;6*9;7*11
1441	4;1*3;2*8;5*10;6*11;7*9
1442	4;1*3;2*8;5*11;6*7;9*10
1443	4;1*3;2*8;5*11;6*9;7*10
1444	4;1*3;2*8;5*11;6*10;7*9
1445	4;1*3;2*9;5*6;7*10;8*11
1446	4;1*3;2*9;5*6;7*11;8*10
1447	4;1*3;2*9;5*7;6*10;8*11
1448	4;1*3;2*9;5*7;6*11;8*10
1449	4;1*3;2*9;5*8;6*10;7*11
1450	4;1*3;2*9;5*8;6*11;7*10
1451	4;1*3;2*9;5*10;6*7;8*11
1452	4;1*3;2*9;5*10;6*8;7*11
1453	4;1*3;2*9;5*10;6*11;7*8
1454	4;1*3;2*9;5*11;6*7;8*10
1455	4;1*3;2*9;5*11;6*8;7*10
1456	4;1*3;2*9;5*11;6*10;7*8
1457	4;1*3;2*10;5*6;7*8;9*11
1458	4;1*3;2*10;5*6;7*9;8*11
1459	4;1*3;2*10;5*6;7*11;8*9
1460	4;1*3;2*10;5*7;6*8;9*11
1461	4;1*3;2*10;5*7;6*9;8*11
1462	4;1*3;2*10;5*7;6*11;8*9
1463	4;1*3;2*10;5*8;6*7;9*11
1464	4;1*3;2*10;5*8;6*9;7*11
1465	4;1*3;2*10;5*8;6*11;7*9
1466	4;1*3;2*10;5*9;6*7;8*11
1467	4;1*3;2*10;5*9;6*8;7*11
1468	4;1*3;2*10;5*9;6*11;7*8
1469	4;1*3;2*10;5*11;6*7;8*9
1470	4;1*3;2*10;5*11;6*8;7*9
1471	4;1*3;2*10;5*11;6*9;7*8
1472	4;1*3;2*11;5*6;7*8;9*10
1473	4;1*3;2*11;5*6;7*9;8*10
1474	4;1*3;2*11;5*6;7*10;8*9
1475	4;1*3;2*11;5*7;6*8;9*10
1476	4;1*3;2*11;5*7;6*9;8*10
1477	4;1*3;2*11;5*7;6*10;8*9
1478	4;1*3;2*11;5*8;6*7;9*10
1479	4;1*3;2*11;5*8;6*9;7*10
1480	4;1*3;2*11;5*8;6*10;7*9
1481	4;1*3;2*11;5*9;6*7;8*10
1482	4;1*3;2*11;5*9;6*8;7*10
1483	4;1*3;2*11;5*9;6*10;7*8
1484	4;1*3;2*11;5*10;6*7;8*9
1485	4;1*3;2*11;5*10;6*8;7*9
1486	4;1*3;2*11;5*10;6*9;7*8
1487	4;1*6;2*3;5*8;7*10;9*11
1488	4;1*6;2*3;5*8;7*11;9*10
1489	4;1*6;2*3;5*9;7*10;8*11
1490	4;1*6;2*3;5*9;7*11;8*10
1491	4;1*6;2*3;5*10;7*8;9*11
1492	4;1*6;2*3;5*10;7*9;8*11
1493	4;1*6;2*3;5*10;7*11;8*9
1494	4;1*6;2*3;5*11;7*8;9*10
1495	4;1*6;2*3;5*11;7*9;8*10
1496	4;1*6;2*3;5*11;7*10;8*9
1497	4;1*7;2*3;5*8;6*10;9*11
1498	4;1*7;2*3;5*8;6*11;9*10
1499	4;1*7;2*3;5*9;6*10;8*11
1500	4;1*7;2*3;5*9;6*11;8*10
1501	4;1*7;2*3;5*10;6*8;9*11
1502	4;1*7;2*3;5*10;6*9;8*11
1503	4;1*7;2*3;5*10;6*11;8*9
1504	4;1*7;2*3;5*11;6*8;9*10
1505	4;1*7;2*3;5*11;6*9;8*10
1506	4;1*7;2*3;5*11;6*10;8*9
1507	4;1*8;2*3;5*6;7*10;9*11
1508	4;1*8;2*3;5*6;7*11;9*10
1509	4;1*8;2*3;5*7;6*10;9*11
1510	4;1*8;2*3;5*7;6*11;9*10
1511	4;1*8;2*3;5*9;6*10;7*11
1512	4;1*8;2*3;5*9;6*11;7*10
1513	4;1*8;2*3;5*10;6*7;9*11
1514	4;1*8;2*3;5*10;6*9;7*11
1515	4;1*8;2*3;5*10;6*11;7*9
1516	4;1*8;2*3;5*11;6*7;9*10
1517	4;1*8;2*3;5*11;6*9;7*10
1518	4;1*8;2*3;5*11;6*10;7*9
1519	4;1*9;2*3;5*6;7*10;8*11
1520	4;1*9;2*3;5*6;7*11;8*10
1521	4;1*9;2*3;5*7;6*10;8*11
1522	4;1*9;2*3;5*7;6*11;8*10
1523	4;1*9;2*3;5*8;6*10;7*11
1524	4;1*9;2*3;5*8;6*11;7*10
1525	4;1*9;2*3;5*10;6*7;8*11
1526	4;1*9;2*3;5*10;6*8;7*11
1527	4;1*9;2*3;5*10;6*11;7*8
1528	4;1*9;2*3;5*11;6*7;8*10
1529	4;1*9;2*3;5*11;6*8;7*10
1530	4;1*9;2*3;5*11;6*10;7*8
1531	4;1*10;2*3;5*6;7*8;9*11
1532	4;1*10;2*3;5*6;7*9;8*11
1533	4;1*10;2*3;5*6;7*11;8*9
1534	4;1*10;2*3;5*7;6*8;9*11
1535	4;1*10;2*3;5*7;6*9;8*11
1536	4;1*10;2*3;5*7;6*11;8*9
1537	4;1*10;2*3;5*8;6*7;9*11
1538	4;1*10;2*3;5*8;6*9;7*11
1539	4;1*10;2*3;5*8;6*11;7*9
1540	4;1*10;2*3;5*9;6*7;8*11
1541	4;1*10;2*3;5*9;6*8;7*11
1542	4;1*10;2*3;5*9;6*11;7*8
1543	4;1*10;2*3;5*11;6*7;8*9
1544	4;1*10;2*3;5*11;6*8;7*9
1545	4;1*10;2*3;5*11;6*9;7*8
1546	4;1*11;2*3;5*6;7*8;9*10
1547	4;1*11;2*3;5*6;7*9;8*10
1548	4;1*11;2*3;5*6;7*10;8*9
1549	4;1*11;2*3;5*7;6*8;9*10
1550	4;1*11;2*3;5*7;6*9;8*10
1551	4;1*11;2*3;5*7;6*10;8*9
1552	4;1*11;2*3;5*8;6*7;9*10
1553	4;1*11;2*3;5*8;6*9;7*10
1554	4;1*11;2*3;5*8;6*10;7*9
1555	4;1*11;2*3;5*9;6*7;8*10
1556	4;1*11;2*3;5*9;6*8;7*10
1557	4;1*11;2*3;5*9;6*10;7*8
1558	4;1*11;2*3;5*10;6*7;8*9
1559	4;1*11;2*3;5*10;6*8;7*9
1560	4;1*11;2*3;5*10;6*9;7*8
1561	4;1*5;2*6;3*8;7*10;9*11
1562	4;1*5;2*6;3*8;7*11;9*10
1563	4;1*5;2*6;3*9;7*10;8*11
1564	4;1*5;2*6;3*9;7*11;8*10
1565	4;1*5;2*6;3*10;7*8;9*11
1566	4;1*5;2*6;3*10;7*9;8*11
1567	4;1*5;2*6;3*10;7*11;8*9
1568	4;1*5;2*6;3*11;7*8;9*10
1569	4;1*5;2*6;3*11;7*9;8*10
1570	4;1*5;2*6;3*11;7*10;8*9
1571	4;1*5;2*7;3*8;6*10;9*11
1572	4;1*5;2*7;3*8;6*11;9*10
1573	4;1*5;2*7;3*9;6*10;8*11
1574	4;1*5;2*7;3*9;6*11;8*10
1575	4;1*5;2*7;3*10;6*8;9*11
1576	4;1*5;2*7;3*10;6*9;8*11
1577	4;1*5;2*7;3*10;6*11;8*9
1578	4;1*5;2*7;3*11;6*8;9*10
1579	4;1*5;2*7;3*11;6*9;8*10
1580	4;1*5;2*7;3*11;6*10;8*9
1581	4;1*5;2*8;3*6;7*10;9*11
1582	4;1*5;2*8;3*6;7*11;9*10
1583	4;1*5;2*8;3*7;6*10;9*11
1584	4;1*5;2*8;3*7;6*11;9*10
1585	4;1*5;2*8;3*9;6*10;7*11
1586	4;1*5;2*8;3*9;6*11;7*10
1587	4;1*5;2*8;3*10;6*7;9*11
1588	4;1*5;2*8;3*10;6*9;7*11
1589	4;1*5;2*8;3*10;6*11;7*9
1590	4;1*5;2*8;3*11;6*7;9*10
1591	4;1*5;2*8;3*11;6*9;7*10
1592	4;1*5;2*8;3*11;6*10;7*9
1593	4;1*5;2*9;3*6;7*10;8*11
1594	4;1*5;2*9;3*6;7*11;8*10
1595	4;1*5;2*9;3*7;6*10;8*11
1596	4;1*5;2*9;3*7;6*11;8*10
1597	4;1*5;2*9;3*8;6*10;7*11
1598	4;1*5;2*9;3*8;6*11;7*10
1599	4;1*5;2*9;3*10;6*7;8*11
1600	4;1*5;2*9;3*10;6*8;7*11
1601	4;1*5;2*9;3*10;6*11;7*8
1602	4;1*5;2*9;3*11;6*7;8*10
1603	4;1*5;2*9;3*11;6*8;7*10
1604	4;1*5;2*9;3*11;6*10;7*8
1605	4;1*5;2*10;3*6;7*8;9*11
1606	4;1*5;2*10;3*6;7*9;8*11
1607	4;1*5;2*10;3*6;7*11;8*9
1608	4;1*5;2*10;3*7;6*8;9*11
1609	4;1*5;2*10;3*7;6*9;8*11
1610	4;1*5;2*10;3*7;6*11;8*9
1611	4;1*5;2*10;3*8;6*7;9*11
1612	4;1*5;2*10;3*8;6*9;7*11
1613	4;1*5;2*10;3*8;6*11;7*9
1614	4;1*5;2*10;3*9;6*7;8*11
1615	4;1*5;2*10;3*9;6*8;7*11
1616	4;1*5;2*10;3*9;6*11;7*8
1617	4;1*5;2*10;3*11;6*7;8*9
1618	4;1*5;2*10;3*11;6*8;7*9
1619	4;1*5;2*10;3*11;6*9;7*8
1620	4;1*5;2*11;3*6;7*8;9*10
1621	4;1*5;2*11;3*6;7*9;8*10
1622	4;1*5;2*11;3*6;7*10;8*9
1623	4;1*5;2*11;3*7;6*8;9*10
1624	4;1*5;2*11;3*7;6*9;8*10
1625	4;1*5;2*11;3*7;6*10;8*9
1626	4;1*5;2*11;3*8;6*7;9*10
1627	4;1*5;2*11;3*8;6*9;7*10
1628	4;1*5;2*11;3*8;6*10;7*9
1629	4;1*5;2*11;3*9;6*7;8*10
1630	4;1*5;2*11;3*9;6*8;7*10
1631	4;1*5;2*11;3*9;6*10;7*8
1632	4;1*5;2*11;3*10;6*7;8*9
1633	4;1*5;2*11;3*10;6*8;7*9
1634	4;1*5;2*11;3*10;6*9;7*8
1635	4;1*6;2*5;3*8;7*10;9*11
1636	4;1*6;2*5;3*8;7*11;9*10
1637	4;1*6;2*5;3*9;7*10;8*11
1638	4;1*6;2*5;3*9;7*11;8*10
1639	4;1*6;2*5;3*10;7*8;9*11
1640	4;1*6;2*5;3*10;7*9;8*11
1641	4;1*6;2*5;3*10;7*11;8*9
1642	4;1*6;2*5;3*11;7*8;9*10
1643	4;1*6;2*5;3*11;7*9;8*10
1644	4;1*6;2*5;3*11;7*10;8*9
1645	4;1*6;2*7;3*8;5*10;9*11
1646	4;1*6;2*7;3*8;5*11;9*10
1647	4;1*6;2*7;3*9;5*10;8*11
1648	4;1*6;2*7;3*9;5*11;8*10
1649	4;1*6;2*7;3*10;5*8;9*11
1650	4;1*6;2*7;3*10;5*9;8*11
1651	4;1*6;2*7;3*10;5*11;8*9
1652	4;1*6;2*7;3*11;5*8;9*10
1653	4;1*6;2*7;3*11;5*9;8*10
1654	4;1*6;2*7;3*11;5*10;8*9
1655	4;1*6;2*8;3*5;7*10;9*11
1656	4;1*6;2*8;3*5;7*11;9*10
1657	4;1*6;2*8;3*7;5*10;9*11
1658	4;1*6;2*8;3*7;5*11;9*10
1659	4;1*6;2*8;3*9;5*10;7*11
1660	4;1*6;2*8;3*9;5*11;7*10
1661	4;1*6;2*8;3*10;5*7;9*11
1662	4;1*6;2*8;3*10;5*9;7*11
1663	4;1*6;2*8;3*10;5*11;7*9
1664	4;1*6;2*8;3*11;5*7;9*10
1665	4;1*6;2*8;3*11;5*9;7*10
1666	4;1*6;2*8;3*11;5*10;7*9
1667	4;1*6;2*9;3*5;7*10;8*11
1668	4;1*6;2*9;3*5;7*11;8*10
1669	4;1*6;2*9;3*7;5*10;8*11
1670	4;1*6;2*9;3*7;5*11;8*10
1671	4;1*6;2*9;3*8;5*10;7*11
1672	4;1*6;2*9;3*8;5*11;7*10
1673	4;1*6;2*9;3*10;5*7;8*11
1674	4;1*6;2*9;3*10;5*8;7*11
1675	4;1*6;2*9;3*10;5*11;7*8
1676	4;1*6;2*9;3*11;5*7;8*10
1677	4;1*6;2*9;3*11;5*8;7*10
1678	4;1*6;2*9;3*11;5*10;7*8
1679	4;1*6;2*10;3*5;7*8;9*11
1680	4;1*6;2*10;3*5;7*9;8*11
1681	4;1*6;2*10;3*5;7*11;8*9
1682	4;1*6;2*10;3*7;5*8;9*11
1683	4;1*6;2*10;3*7;5*9;8*11
1684	4;1*6;2*10;3*7;5*11;8*9
1685	4;1*6;2*10;3*8;5*7;9*11
1686	4;1*6;2*10;3*8;5*9;7*11
1687	4;1*6;2*10;3*8;5*11;7*9
1688	4;1*6;2*10;3*9;5*7;8*11
1689	4;1*6;2*10;3*9;5*8;7*11
1690	4;1*6;2*10;3*9;5*11;7*8
1691	4;1*6;2*10;3*11;5*7;8*9
1692	4;1*6;2*10;3*11;5*8;7*9
1693	4;1*6;2*10;3*11;5*9;7*8
1694	4;1*6;2*11;3*5;7*8;9*10
1695	4;1*6;2*11;3*5;7*9;8*10
1696	4;1*6;2*11;3*5;7*10;8*9
1697	4;1*6;2*11;3*7;5*8;9*10
1698	4;1*6;2*11;3*7;5*9;8*10
1699	4;1*6;2*11;3*7;5*10;8*9
1700	4;1*6;2*11;3*8;5*7;9*10
1701	4;1*6;2*11;3*8;5*9;7*10
1702	4;1*6;2*11;3*8;5*10;7*9
1703	4;1*6;2*11;3*9;5*7;8*10
1704	4;1*6;2*11;3*9;5*8;7*10
1705	4;1*6;2*11;3*9;5*10;7*8
1706	4;1*6;2*11;3*10;5*7;8*9
1707	4;1*6;2*11;3*10;5*8;7*9
1708	4;1*6;2*11;3*10;5*9;7*8
1709	4;1*7;2*5;3*8;6*10;9*11
1710	4;1*7;2*5;3*8;6*11;9*10
1711	4;1*7;2*5;3*9;6*10;8*11
1712	4;1*7;2*5;3*9;6*11;8*10
1713	4;1*7;2*5;3*10;6*8;9*11
1714	4;1*7;2*5;3*10;6*9;8*11
1715	4;1*7;2*5;3*10;6*11;8*9
1716	4;1*7;2*5;3*11;6*8;9*10
1717	4;1*7;2*5;3*11;6*9;8*10
1718	4;1*7;2*5;3*11;6*10;8*9
1719	4;1*7;2*6;3*8;5*10;9*11
1720	4;1*7;2*6;3*8;5*11;9*10
1721	4;1*7;2*6;3*9;5*10;8*11
1722	4;1*7;2*6;3*9;5*11;8*10
1723	4;1*7;2*6;3*10;5*8;9*11
1724	4;1*7;2*6;3*10;5*9;8*11
1725	4;1*7;2*6;3*10;5*11;8*9
1726	4;1*7;2*6;3*11;5*8;9*10
1727	4;1*7;2*6;3*11;5*9;8*10
1728	4;1*7;2*6;3*11;5*10;8*9
1729	4;1*7;2*8;3*5;6*10;9*11
1730	4;1*7;2*8;3*5;6*11;9*10
1731	4;1*7;2*8;3*6;5*10;9*11
1732	4;1*7;2*8;3*6;5*11;9*10
1733	4;1*7;2*8;3*9;5*10;6*11
1734	4;1*7;2*8;3*9;5*11;6*10
1735	4;1*7;2*8;3*10;5*6;9*11
1736	4;1*7;2*8;3*10;5*9;6*11
1737	4;1*7;2*8;3*10;5*11;6*9
1738	4;1*7;2*8;3*11;5*6;9*10
1739	4;1*7;2*8;3*11;5*9;6*10
1740	4;1*7;2*8;3*11;5*10;6*9
1741	4;1*7;2*9;3*5;6*10;8*11
1742	4;1*7;2*9;3*5;6*11;8*10
1743	4;1*7;2*9;3*6;5*10;8*11
1744	4;1*7;2*9;3*6;5*11;8*10
1745	4;1*7;2*9;3*8;5*10;6*11
1746	4;1*7;2*9;3*8;5*11;6*10
1747	4;1*7;2*9;3*10;5*6;8*11
1748	4;1*7;2*9;3*10;5*8;6*11
1749	4;1*7;2*9;3*10;5*11;6*8
1750	4;1*7;2*9;3*11;5*6;8*10
1751	4;1*7;2*9;3*11;5*8;6*10
1752	4;1*7;2*9;3*11;5*10;6*8
1753	4;1*7;2*10;3*5;6*8;9*11
1754	4;1*7;2*10;3*5;6*9;8*11
1755	4;1*7;2*10;3*5;6*11;8*9
1756	4;1*7;2*10;3*6;5*8;9*11
1757	4;1*7;2*10;3*6;5*9;8*11
1758	4;1*7;2*10;3*6;5*11;8*9
1759	4;1*7;2*10;3*8;5*6;9*11
1760	4;1*7;2*10;3*8;5*9;6*11
1761	4;1*7;2*10;3*8;5*11;6*9
1762	4;1*7;2*10;3*9;5*6;8*11
1763	4;1*7;2*10;3*9;5*8;6*11
1764	4;1*7;2*10;3*9;5*11;6*8
1765	4;1*7;2*10;3*11;5*6;8*9
1766	4;1*7;2*10;3*11;5*8;6*9
1767	4;1*7;2*10;3*11;5*9;6*8
1768	4;1*7;2*11;3*5;6*8;9*10
1769	4;1*7;2*11;3*5;6*9;8*10
1770	4;1*7;2*11;3*5;6*10;8*9
1771	4;1*7;2*11;3*6;5*8;9*10
1772	4;1*7;2*11;3*6;5*9;8*10
1773	4;1*7;2*11;3*6;5*10;8*9
1774	4;1*7;2*11;3*8;5*6;9*10
1775	4;1*7;2*11;3*8;5*9;6*10
1776	4;1*7;2*11;3*8;5*10;6*9
1777	4;1*7;2*11;3*9;5*6;8*10
1778	4;1*7;2*11;3*9;5*8;6*10
1779	4;1*7;2*11;3*9;5*10;6*8
1780	4;1*7;2*11;3*10;5*6;8*9
1781	4;1*7;2*11;3*10;5*8;6*9
1782	4;1*7;2*11;3*10;5*9;6*8
1783	4;1*8;2*5;3*6;7*10;9*11
1784	4;1*8;2*5;3*6;7*11;9*10
1785	4;1*8;2*5;3*7;6*10;9*11
1786	4;1*8;2*5;3*7;6*11;9*10
1787	4;1*8;2*5;3*9;6*10;7*11
1788	4;1*8;2*5;3*9;6*11;7*10
1789	4;1*8;2*5;3*10;6*7;9*11
1790	4;1*8;2*5;3*10;6*9;7*11
1791	4;1*8;2*5;3*10;6*11;7*9
1792	4;1*8;2*5;3*11;6*7;9*10
1793	4;1*8;2*5;3*11;6*9;7*10
1794	4;1*8;2*5;3*11;6*10;7*9
1795	4;1*8;2*6;3*5;7*10;9*11
1796	4;1*8;2*6;3*5;7*11;9*10
1797	4;1*8;2*6;3*7;5*10;9*11
1798	4;1*8;2*6;3*7;5*11;9*10
1799	4;1*8;2*6;3*9;5*10;7*11
1800	4;1*8;2*6;3*9;5*11;7*10
1801	4;1*8;2*6;3*10;5*7;9*11
1802	4;1*8;2*6;3*10;5*9;7*11
1803	4;1*8;2*6;3*10;5*11;7*9
1804	4;1*8;2*6;3*11;5*7;9*10
1805	4;1*8;2*6;3*11;5*9;7*10
1806	4;1*8;2*6;3*11;5*10;7*9
1807	4;1*8;2*7;3*5;6*10;9*11
1808	4;1*8;2*7;3*5;6*11;9*10
1809	4;1*8;2*7;3*6;5*10;9*11
1810	4;1*8;2*7;3*6;5*11;9*10
1811	4;1*8;2*7;3*9;5*10;6*11
1812	4;1*8;2*7;3*9;5*11;6*10
1813	4;1*8;2*7;3*10;5*6;9*11
1814	4;1*8;2*7;3*10;5*9;6*11
1815	4;1*8;2*7;3*10;5*11;6*9
1816	4;1*8;2*7;3*11;5*6;9*10
1817	4;1*8;2*7;3*11;5*9;6*10
1818	4;1*8;2*7;3*11;5*10;6*9
1819	4;1*8;2*9;3*5;6*10;7*11
1820	4;1*8;2*9;3*5;6*11;7*10
1821	4;1*8;2*9;3*6;5*10;7*11
1822	4;1*8;2*9;3*6;5*11;7*10
1823	4;1*8;2*9;3*7;5*10;6*11
1824	4;1*8;2*9;3*7;5*11;6*10
1825	4;1*8;2*9;3*10;5*6;7*11
1826	4;1*8;2*9;3*10;5*7;6*11
1827	4;1*8;2*9;3*10;5*11;6*7
1828	4;1*8;2*9;3*11;5*6;7*10
1829	4;1*8;2*9;3*11;5*7;6*10
1830	4;1*8;2*9;3*11;5*10;6*7
1831	4;1*8;2*10;3*5;6*7;9*11
1832	4;1*8;2*10;3*5;6*9;7*11
1833	4;1*8;2*10;3*5;6*11;7*9
1834	4;1*8;2*10;3*6;5*7;9*11
1835	4;1*8;2*10;3*6;5*9;7*11
1836	4;1*8;2*10;3*6;5*11;7*9
1837	4;1*8;2*10;3*7;5*6;9*11
1838	4;1*8;2*10;3*7;5*9;6*11
1839	4;1*8;2*10;3*7;5*11;6*9
1840	4;1*8;2*10;3*9;5*6;7*11
1841	4;1*8;2*10;3*9;5*7;6*11
1842	4;1*8;2*10;3*9;5*11;6*7
1843	4;1*8;2*10;3*11;5*6;7*9
1844	4;1*8;2*10;3*11;5*7;6*9
1845	4;1*8;2*10;3*11;5*9;6*7
1846	4;1*8;2*11;3*5;6*7;9*10
1847	4;1*8;2*11;3*5;6*9;7*10
1848	4;1*8;2*11;3*5;6*10;7*9
1849	4;1*8;2*11;3*6;5*7;9*10
1850	4;1*8;2*11;3*6;5*9;7*10
1851	4;1*8;2*11;3*6;5*10;7*9
1852	4;1*8;2*11;3*7;5*6;9*10
1853	4;1*8;2*11;3*7;5*9;6*10
1854	4;1*8;2*11;3*7;5*10;6*9
1855	4;1*8;2*11;3*9;5*6;7*10
1856	4;1*8;2*11;3*9;5*7;6*10
1857	4;1*8;2*11;3*9;5*10;6*7
1858	4;1*8;2*11;3*10;5*6;7*9
1859	4;1*8;2*11;3*10;5*7;6*9
1860	4;1*8;2*11;3*10;5*9;6*7
1861	4;1*9;2*5;3*6;7*10;8*11
1862	4;1*9;2*5;3*6;7*11;8*10
1863	4;1*9;2*5;3*7;6*10;8*11
1864	4;1*9;2*5;3*7;6*11;8*10
1865	4;1*9;2*5;3*8;6*10;7*11
1866	4;1*9;2*5;3*8;6*11;7*10
1867	4;1*9;2*5;3*10;6*7;8*11
1868	4;1*9;2*5;3*10;6*8;7*11
1869	4;1*9;2*5;3*10;6*11;7*8
1870	4;1*9;2*5;3*11;6*7;8*10
1871	4;1*9;2*5;3*11;6*8;7*10
1872	4;1*9;2*5;3*11;6*10;7*8
1873	4;1*9;2*6;3*5;7*10;8*11
1874	4;1*9;2*6;3*5;7*11;8*10
1875	4;1*9;2*6;3*7;5*10;8*11
1876	4;1*9;2*6;3*7;5*11;8*10
1877	4;1*9;2*6;3*8;5*10;7*11
1878	4;1*9;2*6;3*8;5*11;7*10
1879	4;1*9;2*6;3*10;5*7;8*11
1880	4;1*9;2*6;3*10;5*8;7*11
1881	4;1*9;2*6;3*10;5*11;7*8
1882	4;1*9;2*6;3*11;5*7;8*10
1883	4;1*9;2*6;3*11;5*8;7*10
1884	4;1*9;2*6;3*11;5*10;7*8
1885	4;1*9;2*7;3*5;6*10;8*11
1886	4;1*9;2*7;3*5;6*11;8*10
1887	4;1*9;2*7;3*6;5*10;8*11
1888	4;1*9;2*7;3*6;5*11;8*10
1889	4;1*9;2*7;3*8;5*10;6*11
1890	4;1*9;2*7;3*8;5*11;6*10
1891	4;1*9;2*7;3*10;5*6;8*11
1892	4;1*9;2*7;3*10;5*8;6*11
1893	4;1*9;2*7;3*10;5*11;6*8
1894	4;1*9;2*7;3*11;5*6;8*10
1895	4;1*9;2*7;3*11;5*8;6*10
1896	4;1*9;2*7;3*11;5*10;6*8
1897	4;1*9;2*8;3*5;6*10;7*11
1898	4;1*9;2*8;3*5;6*11;7*10
1899	4;1*9;2*8;3*6;5*10;7*11
1900	4;1*9;2*8;3*6;5*11;7*10
1901	4;1*9;2*8;3*7;5*10;6*11
1902	4;1*9;2*8;3*7;5*11;6*10
1903	4;1*9;2*8;3*10;5*6;7*11
1904	4;1*9;2*8;3*10;5*7;6*11
1905	4;1*9;2*8;3*10;5*11;6*7
1906	4;1*9;2*8;3*11;5*6;7*10
1907	4;1*9;2*8;3*11;5*7;6*10
1908	4;1*9;2*8;3*11;5*10;6*7
1909	4;1*9;2*10;3*5;6*7;8*11
1910	4;1*9;2*10;3*5;6*8;7*11
1911	4;1*9;2*10;3*5;6*11;7*8
1912	4;1*9;2*10;3*6;5*7;8*11
1913	4;1*9;2*10;3*6;5*8;7*11
1914	4;1*9;2*10;3*6;5*11;7*8
1915	4;1*9;2*10;3*7;5*6;8*11
1916	4;1*9;2*10;3*7;5*8;6*11
1917	4;1*9;2*10;3*7;5*11;6*8
1918	4;1*9;2*10;3*8;5*6;7*11
1919	4;1*9;2*10;3*8;5*7;6*11
1920	4;1*9;2*10;3*8;5*11;6*7
1921	4;1*9;2*10;3*11;5*6;7*8
1922	4;1*9;2*10;3*11;5*7;6*8
1923	4;1*9;2*10;3*11;5*8;6*7
1924	4;1*9;2*11;3*5;6*7;8*10
1925	4;1*9;2*11;3*5;6*8;7*10
1926	4;1*9;2*11;3*5;6*10;7*8
1927	4;1*9;2*11;3*6;5*7;8*10
1928	4;1*9;2*11;3*6;5*8;7*10
1929	4;1*9;2*11;3*6;5*10;7*8
1930	4;1*9;2*11;3*7;5*6;8*10
1931	4;1*9;2*11;3*7;5*8;6*10
1932	4;1*9;2*11;3*7;5*10;6*8
1933	4;1*9;2*11;3*8;5*6;7*10
1934	4;1*9;2*11;3*8;5*7;6*10
1935	4;1*9;2*11;3*8;5*10;6*7
1936	4;1*9;2*11;3*10;5*6;7*8
1937	4;1*9;2*11;3*10;5*7;6*8
1938	4;1*9;2*11;3*10;5*8;6*7
1939	4;1*10;2*5;3*6;7*8;9*11
1940	4;1*10;2*5;3*6;7*9;8*11
1941	4;1*10;2*5;3*6;7*11;8*9
1942	4;1*10;2*5;3*7;6*8;9*11
1943	4;1*10;2*5;3*7;6*9;8*11
1944	4;1*10;2*5;3*7;6*11;8*9
1945	4;1*10;2*5;3*8;6*7;9*11
1946	4;1*10;2*5;3*8;6*9;7*11
1947	4;1*10;2*5;3*8;6*11;7*9
1948	4;1*10;2*5;3*9;6*7;8*11
1949	4;1*10;2*5;3*9;6*8;7*11
1950	4;1*10;2*5;3*9;6*11;7*8
1951	4;1*10;2*5;3*11;6*7;8*9
1952	4;1*10;2*5;3*11;6*8;7*9
1953	4;1*10;2*5;3*11;6*9;7*8
1954	4;1*10;2*6;3*5;7*8;9*11
1955	4;1*10;2*6;3*5;7*9;8*11
1956	4;1*10;2*6;3*5;7*11;8*9
1957	4;1*10;2*6;3*7;5*8;9*11
1958	4;1*10;2*6;3*7;5*9;8*11
1959	4;1*10;2*6;3*7;5*11;8*9
1960	4;1*10;2*6;3*8;5*7;9*11
1961	4;1*10;2*6;3*8;5*9;7*11
1962	4;1*10;2*6;3*8;5*11;7*9
1963	4;1*10;2*6;3*9;5*7;8*11
1964	4;1*10;2*6;3*9;5*8;7*11
1965	4;1*10;2*6;3*9;5*11;7*8
1966	4;1*10;2*6;3*11;5*7;8*9
1967	4;1*10;2*6;3*11;5*8;7*9
1968	4;1*10;2*6;3*11;5*9;7*8
1969	4;1*10;2*7;3*5;6*8;9*11
1970	4;1*10;2*7;3*5;6*9;8*11
1971	4;1*10;2*7;3*5;6*11;8*9
1972	4;1*10;2*7;3*6;5*8;9*11
1973	4;1*10;2*7;3*6;5*9;8*11
1974	4;1*10;2*7;3*6;5*11;8*9
1975	4;1*10;2*7;3*8;5*6;9*11
1976	4;1*10;2*7;3*8;5*9;6*11
1977	4;1*10;2*7;3*8;5*11;6*9
1978	4;1*10;2*7;3*9;5*6;8*11
1979	4;1*10;2*7;3*9;5*8;6*11
1980	4;1*10;2*7;3*9;5*11;6*8
1981	4;1*10;2*7;3*11;5*6;8*9
1982	4;1*10;2*7;3*11;5*8;6*9
1983	4;1*10;2*7;3*11;5*9;6*8
1984	4;1*10;2*8;3*5;6*7;9*11
1985	4;1*10;2*8;3*5;6*9;7*11
1986	4;1*10;2*8;3*5;6*11;7*9
1987	4;1*10;2*8;3*6;5*7;9*11
1988	4;1*10;2*8;3*6;5*9;7*11
1989	4;1*10;2*8;3*6;5*11;7*9
1990	4;1*10;2*8;3*7;5*6;9*11
1991	4;1*10;2*8;3*7;5*9;6*11
1992	4;1*10;2*8;3*7;5*11;6*9
1993	4;1*10;2*8;3*9;5*6;7*11
1994	4;1*10;2*8;3*9;5*7;6*11
1995	4;1*10;2*8;3*9;5*11;6*7
1996	4;1*10;2*8;3*11;5*6;7*9
1997	4;1*10;2*8;3*11;5*7;6*9
1998	4;1*10;2*8;3*11;5*9;6*7
1999	4;1*10;2*9;3*5;6*7;8*11
2000	4;1*10;2*9;3*5;6*8;7*11
2001	4;1*10;2*9;3*5;6*11;7*8
2002	4;1*10;2*9;3*6;5*7;8*11
2003	4;1*10;2*9;3*6;5*8;7*11
2004	4;1*10;2*9;3*6;5*11;7*8
2005	4;1*10;2*9;3*7;5*6;8*11
2006	4;1*10;2*9;3*7;5*8;6*11
2007	4;1*10;2*9;3*7;5*11;6*8
2008	4;1*10;2*9;3*8;5*6;7*11
2009	4;1*10;2*9;3*8;5*7;6*11
2010	4;1*10;2*9;3*8;5*11;6*7
2011	4;1*10;2*9;3*11;5*6;7*8
2012	4;1*10;2*9;3*11;5*7;6*8
2013	4;1*10;2*9;3*11;5*8;6*7
2014	4;1*10;2*11;3*5;6*7;8*9
2015	4;1*10;2*11;3*5;6*8;7*9
2016	4;1*10;2*11;3*5;6*9;7*8
2017	4;1*10;2*11;3*6;5*7;8*9
2018	4;1*10;2*11;3*6;5*8;7*9
2019	4;1*10;2*11;3*6;5*9;7*8
2020	4;1*10;2*11;3*7;5*6;8*9
2021	4;1*10;2*11;3*7;5*8;6*9
2022	4;1*10;2*11;3*7;5*9;6*8
2023	4;1*10;2*11;3*8;5*6;7*9
2024	4;1*10;2*11;3*8;5*7;6*9
2025	4;1*10;2*11;3*8;5*9;6*7
2026	4;1*10;2*11;3*9;5*6;7*8
2027	4;1*10;2*11;3*9;5*7;6*8
2028	4;1*10;2*11;3*9;5*8;6*7
2029	4;1*11;2*5;3*6;7*8;9*10
2030	4;1*11;2*5;3*6;7*9;8*10
2031	4;1*11;2*5;3*6;7*10;8*9
2032	4;1*11;2*5;3*7;6*8;9*10
2033	4;1*11;2*5;3*7;6*9;8*10
2034	4;1*11;2*5;3*7;6*10;8*9
2035	4;1*11;2*5;3*8;6*7;9*10
2036	4;1*11;2*5;3*8;6*9;7*10
2037	4;1*11;2*5;3*8;6*10;7*9
2038	4;1*11;2*5;3*9;6*7;8*10
2039	4;1*11;2*5;3*9;6*8;7*10
2040	4;1*11;2*5;3*9;6*10;7*8
2041	4;1*11;2*5;3*10;6*7;8*9
2042	4;1*11;2*5;3*10;6*8;7*9
2043	4;1*11;2*5;3*10;6*9;7*8
2044	4;1*11;2*6;3*5;7*8;9*10
2045	4;1*11;2*6;3*5;7*9;8*10
2046	4;1*11;2*6;3*5;7*10;8*9
2047	4;1*11;2*6;3*7;5*8;9*10
2048	4;1*11;2*6;3*7;5*9;8*10
2049	4;1*11;2*6;3*7;5*10;8*9
2050	4;1*11;2*6;3*8;5*7;9*10
2051	4;1*11;2*6;3*8;5*9;7*10
2052	4;1*11;2*6;3*8;5*10;7*9
2053	4;1*11;2*6;3*9;5*7;8*10
2054	4;1*11;2*6;3*9;5*8;7*10
2055	4;1*11;2*6;3*9;5*10;7*8
2056	4;1*11;2*6;3*10;5*7;8*9
2057	4;1*11;2*6;3*10;5*8;7*9
2058	4;1*11;2*6;3*10;5*9;7*8
2059	4;1*11;2*7;3*5;6*8;9*10
2060	4;1*11;2*7;3*5;6*9;8*10
2061	4;1*11;2*7;3*5;6*10;8*9
2062	4;1*11;2*7;3*6;5*8;9*10
2063	4;1*11;2*7;3*6;5*9;8*10
2064	4;1*11;2*7;3*6;5*10;8*9
2065	4;1*11;2*7;3*8;5*6;9*10
2066	4;1*11;2*7;3*8;5*9;6*10
2067	4;1*11;2*7;3*8;5*10;6*9
2068	4;1*11;2*7;3*9;5*6;8*10
2069	4;1*11;2*7;3*9;5*8;6*10
2070	4;1*11;2*7;3*9;5*10;6*8
2071	4;1*11;2*7;3*10;5*6;8*9
2072	4;1*11;2*7;3*10;5*8;6*9
2073	4;1*11;2*7;3*10;5*9;6*8
2074	4;1*11;2*8;3*5;6*7;9*10
2075	4;1*11;2*8;3*5;6*9;7*10
2076	4;1*11;2*8;3*5;6*10;7*9
2077	4;1*11;2*8;3*6;5*7;9*10
2078	4;1*11;2*8;3*6;5*9;7*10
2079	4;1*11;2*8;3*6;5*10;7*9
2080	4;1*11;2*8;3*7;5*6;9*10
2081	4;1*11;2*8;3*7;5*9;6*10
2082	4;1*11;2*8;3*7;5*10;6*9
2083	4;1*11;2*8;3*9;5*6;7*10
2084	4;1*11;2*8;3*9;5*7;6*10
2085	4;1*11;2*8;3*9;5*10;6*7
2086	4;1*11;2*8;3*10;5*6;7*9
2087	4;1*11;2*8;3*10;5*7;6*9
2088	4;1*11;2*8;3*10;5*9;6*7
2089	4;1*11;2*9;3*5;6*7;8*10
2090	4;1*11;2*9;3*5;6*8;7*10
2091	4;1*11;2*9;3*5;6*10;7*8
2092	4;1*11;2*9;3*6;5*7;8*10
2093	4;1*11;2*9;3*6;5*8;7*10
2094	4;1*11;2*9;3*6;5*10;7*8
2095	4;1*11;2*9;3*7;5*6;8*10
2096	4;1*11;2*9;3*7;5*8;6*10
2097	4;1*11;2*9;3*7;5*10;6*8
2098	4;1*11;2*9;3*8;5*6;7*10
2099	4;1*11;2*9;3*8;5*7;6*10
2100	4;1*11;2*9;3*8;5*10;6*7
2101	4;1*11;2*9;3*10;5*6;7*8
2102	4;1*11;2*9;3*10;5*7;6*8
2103	4;1*11;2*9;3*10;5*8;6*7
2104	4;1*11;2*10;3*5;6*7;8*9
2105	4;1*11;2*10;3*5;6*8;7*9
2106	4;1*11;2*10;3*5;6*9;7*8
2107	4;1*11;2*10;3*6;5*7;8*9
2108	4;1*11;2*10;3*6;5*8;7*9
2109	4;1*11;2*10;3*6;5*9;7*8
2110	4;1*11;2*10;3*7;5*6;8*9
2111	4;1*11;2*10;3*7;5*8;6*9
2112	4;1*11;2*10;3*7;5*9;6*8
2113	4;1*11;2*10;3*8;5*6;7*9
2114	4;1*11;2*10;3*8;5*7;6*9
2115	4;1*11;2*10;3*8;5*9;6*7
2116	4;1*11;2*10;3*9;5*6;7*8
2117	4;1*11;2*10;3*9;5*7;6*8
2118	4;1*11;2*10;3*9;5*8;6*7
2119	5;1*3;2*6;4*8;7*10;9*11
2120	5;1*3;2*6;4*8;7*11;9*10
2121	5;1*3;2*6;4*9;7*10;8*11
2122	5;1*3;2*6;4*9;7*11;8*10
2123	5;1*3;2*6;4*10;7*8;9*11
2124	5;1*3;2*6;4*10;7*9;8*11
2125	5;1*3;2*6;4*10;7*11;8*9
2126	5;1*3;2*6;4*11;7*8;9*10
2127	5;1*3;2*6;4*11;7*9;8*10
2128	5;1*3;2*6;4*11;7*10;8*9
2129	5;1*3;2*7;4*8;6*10;9*11
2130	5;1*3;2*7;4*8;6*11;9*10
2131	5;1*3;2*7;4*9;6*10;8*11
2132	5;1*3;2*7;4*9;6*11;8*10
2133	5;1*3;2*7;4*10;6*8;9*11
2134	5;1*3;2*7;4*10;6*9;8*11
2135	5;1*3;2*7;4*10;6*11;8*9
2136	5;1*3;2*7;4*11;6*8;9*10
2137	5;1*3;2*7;4*11;6*9;8*10
2138	5;1*3;2*7;4*11;6*10;8*9
2139	5;1*3;2*8;4*6;7*10;9*11
2140	5;1*3;2*8;4*6;7*11;9*10
2141	5;1*3;2*8;4*7;6*10;9*11
2142	5;1*3;2*8;4*7;6*11;9*10
2143	5;1*3;2*8;4*9;6*10;7*11
2144	5;1*3;2*8;4*9;6*11;7*10
2145	5;1*3;2*8;4*10;6*7;9*11
2146	5;1*3;2*8;4*10;6*9;7*11
2147	5;1*3;2*8;4*10;6*11;7*9
2148	5;1*3;2*8;4*11;6*7;9*10
2149	5;1*3;2*8;4*11;6*9;7*10
2150	5;1*3;2*8;4*11;6*10;7*9
2151	5;1*3;2*9;4*6;7*10;8*11
2152	5;1*3;2*9;4*6;7*11;8*10
2153	5;1*3;2*9;4*7;6*10;8*11
2154	5;1*3;2*9;4*7;6*11;8*10
2155	5;1*3;2*9;4*8;6*10;7*11
2156	5;1*3;2*9;4*8;6*11;7*10
2157	5;1*3;2*9;4*10;6*7;8*11
2158	5;1*3;2*9;4*10;6*8;7*11
2159	5;1*3;2*9;4*10;6*11;7*8
2160	5;1*3;2*9;4*11;6*7;8*10
2161	5;1*3;2*9;4*11;6*8;7*10
2162	5;1*3;2*9;4*11;6*10;7*8
2163	5;1*3;2*10;4*6;7*8;9*11
2164	5;1*3;2*10;4*6;7*9;8*11
2165	5;1*3;2*10;4*6;7*11;8*9
2166	5;1*3;2*10;4*7;6*8;9*11
2167	5;1*3;2*10;4*7;6*9;8*11
2168	5;1*3;2*10;4*7;6*11;8*9
2169	5;1*3;2*10;4*8;6*7;9*11
2170	5;1*3;2*10;4*8;6*9;7*11
2171	5;1*3;2*10;4*8;6*11;7*9
2172	5;1*3;2*10;4*9;6*7;8*11
2173	5;1*3;2*10;4*9;6*8;7*11
2174	5;1*3;2*10;4*9;6*11;7*8
2175	5;1*3;2*10;4*11;6*7;8*9
2176	5;1*3;2*10;4*11;6*8;7*9
2177	5;1*3;2*10;4*11;6*9;7*8
2178	5;1*3;2*11;4*6;7*8;9*10
2179	5;1*3;2*11;4*6;7*9;8*10
2180	5;1*3;2*11;4*6;7*10;8*9
2181	5;1*3;2*11;4*7;6*8;9*10
2182	5;1*3;2*11;4*7;6*9;8*10
2183	5;1*3;2*11;4*7;6*10;8*9
2184	5;1*3;2*11;4*8;6*7;9*10
2185	5;1*3;2*11;4*8;6*9;7*10
2186	5;1*3;2*11;4*8;6*10;7*9
2187	5;1*3;2*11;4*9;6*7;8*10
2188	5;1*3;2*11;4*9;6*8;7*10
2189	5;1*3;2*11;4*9;6*10;7*8
2190	5;1*3;2*11;4*10;6*7;8*9
2191	5;1*3;2*11;4*10;6*8;7*9
2192	5;1*3;2*11;4*10;6*9;7*8
2193	5;1*4;2*6;3*8;7*10;9*11
2194	5;1*4;2*6;3*8;7*11;9*10
2195	5;1*4;2*6;3*9;7*10;8*11
2196	5;1*4;2*6;3*9;7*11;8*10
2197	5;1*4;2*6;3*10;7*8;9*11
2198	5;1*4;2*6;3*10;7*9;8*11
2199	5;1*4;2*6;3*10;7*11;8*9
2200	5;1*4;2*6;3*11;7*8;9*10
2201	5;1*4;2*6;3*11;7*9;8*10
2202	5;1*4;2*6;3*11;7*10;8*9
2203	5;1*4;2*7;3*8;6*10;9*11
2204	5;1*4;2*7;3*8;6*11;9*10
2205	5;1*4;2*7;3*9;6*10;8*11
2206	5;1*4;2*7;3*9;6*11;8*10
2207	5;1*4;2*7;3*10;6*8;9*11
2208	5;1*4;2*7;3*10;6*9;8*11
2209	5;1*4;2*7;3*10;6*11;8*9
2210	5;1*4;2*7;3*11;6*8;9*10
2211	5;1*4;2*7;3*11;6*9;8*10
2212	5;1*4;2*7;3*11;6*10;8*9
2213	5;1*4;2*8;3*6;7*10;9*11
2214	5;1*4;2*8;3*6;7*11;9*10
2215	5;1*4;2*8;3*7;6*10;9*11
2216	5;1*4;2*8;3*7;6*11;9*10
2217	5;1*4;2*8;3*9;6*10;7*11
2218	5;1*4;2*8;3*9;6*11;7*10
2219	5;1*4;2*8;3*10;6*7;9*11
2220	5;1*4;2*8;3*10;6*9;7*11
2221	5;1*4;2*8;3*10;6*11;7*9
2222	5;1*4;2*8;3*11;6*7;9*10
2223	5;1*4;2*8;3*11;6*9;7*10
2224	5;1*4;2*8;3*11;6*10;7*9
2225	5;1*4;2*9;3*6;7*10;8*11
2226	5;1*4;2*9;3*6;7*11;8*10
2227	5;1*4;2*9;3*7;6*10;8*11
2228	5;1*4;2*9;3*7;6*11;8*10
2229	5;1*4;2*9;3*8;6*10;7*11
2230	5;1*4;2*9;3*8;6*11;7*10
2231	5;1*4;2*9;3*10;6*7;8*11
2232	5;1*4;2*9;3*10;6*8;7*11
2233	5;1*4;2*9;3*10;6*11;7*8
2234	5;1*4;2*9;3*11;6*7;8*10
2235	5;1*4;2*9;3*11;6*8;7*10
2236	5;1*4;2*9;3*11;6*10;7*8
2237	5;1*4;2*10;3*6;7*8;9*11
2238	5;1*4;2*10;3*6;7*9;8*11
2239	5;1*4;2*10;3*6;7*11;8*9
2240	5;1*4;2*10;3*7;6*8;9*11
2241	5;1*4;2*10;3*7;6*9;8*11
2242	5;1*4;2*10;3*7;6*11;8*9
2243	5;1*4;2*10;3*8;6*7;9*11
2244	5;1*4;2*10;3*8;6*9;7*11
2245	5;1*4;2*10;3*8;6*11;7*9
2246	5;1*4;2*10;3*9;6*7;8*11
2247	5;1*4;2*10;3*9;6*8;7*11
2248	5;1*4;2*10;3*9;6*11;7*8
2249	5;1*4;2*10;3*11;6*7;8*9
2250	5;1*4;2*10;3*11;6*8;7*9
2251	5;1*4;2*10;3*11;6*9;7*8
2252	5;1*4;2*11;3*6;7*8;9*10
2253	5;1*4;2*11;3*6;7*9;8*10
2254	5;1*4;2*11;3*6;7*10;8*9
2255	5;1*4;2*11;3*7;6*8;9*10
2256	5;1*4;2*11;3*7;6*9;8*10
2257	5;1*4;2*11;3*7;6*10;8*9
2258	5;1*4;2*11;3*8;6*7;9*10
2259	5;1*4;2*11;3*8;6*9;7*10
2260	5;1*4;2*11;3*8;6*10;7*9
2261	5;1*4;2*11;3*9;6*7;8*10
2262	5;1*4;2*11;3*9;6*8;7*10
2263	5;1*4;2*11;3*9;6*10;7*8
2264	5;1*4;2*11;3*10;6*7;8*9
2265	5;1*4;2*11;3*10;6*8;7*9
2266	5;1*4;2*11;3*10;6*9;7*8
2267	5;1*6;2*3;4*8;7*10;9*11
2268	5;1*6;2*3;4*8;7*11;9*10
2269	5;1*6;2*3;4*9;7*10;8*11
2270	5;1*6;2*3;4*9;7*11;8*10
2271	5;1*6;2*3;4*10;7*8;9*11
2272	5;1*6;2*3;4*10;7*9;8*11
2273	5;1*6;2*3;4*10;7*11;8*9
2274	5;1*6;2*3;4*11;7*8;9*10
2275	5;1*6;2*3;4*11;7*9;8*10
2276	5;1*6;2*3;4*11;7*10;8*9
2277	5;1*6;2*4;3*8;7*10;9*11
2278	5;1*6;2*4;3*8;7*11;9*10
2279	5;1*6;2*4;3*9;7*10;8*11
2280	5;1*6;2*4;3*9;7*11;8*10
2281	5;1*6;2*4;3*10;7*8;9*11
2282	5;1*6;2*4;3*10;7*9;8*11
2283	5;1*6;2*4;3*10;7*11;8*9
2284	5;1*6;2*4;3*11;7*8;9*10
2285	5;1*6;2*4;3*11;7*9;8*10
2286	5;1*6;2*4;3*11;7*10;8*9
2287	5;1*6;2*8;3*4;7*10;9*11
2288	5;1*6;2*8;3*4;7*11;9*10
2289	5;1*6;2*9;3*4;7*10;8*11
2290	5;1*6;2*9;3*4;7*11;8*10
2291	5;1*6;2*10;3*4;7*8;9*11
2292	5;1*6;2*10;3*4;7*9;8*11
2293	5;1*6;2*10;3*4;7*11;8*9
2294	5;1*6;2*11;3*4;7*8;9*10
2295	5;1*6;2*11;3*4;7*9;8*10
2296	5;1*6;2*11;3*4;7*10;8*9
2297	5;1*7;2*3;4*8;6*10;9*11
2298	5;1*7;2*3;4*8;6*11;9*10
2299	5;1*7;2*3;4*9;6*10;8*11
2300	5;1*7;2*3;4*9;6*11;8*10
2301	5;1*7;2*3;4*10;6*8;9*11
2302	5;1*7;2*3;4*10;6*9;8*11
2303	5;1*7;2*3;4*10;6*11;8*9
2304	5;1*7;2*3;4*11;6*8;9*10
2305	5;1*7;2*3;4*11;6*9;8*10
2306	5;1*7;2*3;4*11;6*10;8*9
2307	5;1*7;2*4;3*8;6*10;9*11
2308	5;1*7;2*4;3*8;6*11;9*10
2309	5;1*7;2*4;3*9;6*10;8*11
2310	5;1*7;2*4;3*9;6*11;8*10
2311	5;1*7;2*4;3*10;6*8;9*11
2312	5;1*7;2*4;3*10;6*9;8*11
2313	5;1*7;2*4;3*10;6*11;8*9
2314	5;1*7;2*4;3*11;6*8;9*10
2315	5;1*7;2*4;3*11;6*9;8*10
2316	5;1*7;2*4;3*11;6*10;8*9
2317	5;1*7;2*8;3*4;6*10;9*11
2318	5;1*7;2*8;3*4;6*11;9*10
2319	5;1*7;2*9;3*4;6*10;8*11
2320	5;1*7;2*9;3*4;6*11;8*10
2321	5;1*7;2*10;3*4;6*8;9*11
2322	5;1*7;2*10;3*4;6*9;8*11
2323	5;1*7;2*10;3*4;6*11;8*9
2324	5;1*7;2*11;3*4;6*8;9*10
2325	5;1*7;2*11;3*4;6*9;8*10
2326	5;1*7;2*11;3*4;6*10;8*9
2327	5;1*8;2*3;4*6;7*10;9*11
2328	5;1*8;2*3;4*6;7*11;9*10
2329	5;1*8;2*3;4*7;6*10;9*11
2330	5;1*8;2*3;4*7;6*11;9*10
2331	5;1*8;2*3;4*9;6*10;7*11
2332	5;1*8;2*3;4*9;6*11;7*10
2333	5;1*8;2*3;4*10;6*7;9*11
2334	5;1*8;2*3;4*10;6*9;7*11
2335	5;1*8;2*3;4*10;6*11;7*9
2336	5;1*8;2*3;4*11;6*7;9*10
2337	5;1*8;2*3;4*11;6*9;7*10
2338	5;1*8;2*3;4*11;6*10;7*9
2339	5;1*8;2*4;3*6;7*10;9*11
2340	5;1*8;2*4;3*6;7*11;9*10
2341	5;1*8;2*4;3*7;6*10;9*11
2342	5;1*8;2*4;3*7;6*11;9*10
2343	5;1*8;2*4;3*9;6*10;7*11
2344	5;1*8;2*4;3*9;6*11;7*10
2345	5;1*8;2*4;3*10;6*7;9*11
2346	5;1*8;2*4;3*10;6*9;7*11
2347	5;1*8;2*4;3*10;6*11;7*9
2348	5;1*8;2*4;3*11;6*7;9*10
2349	5;1*8;2*4;3*11;6*9;7*10
2350	5;1*8;2*4;3*11;6*10;7*9
2351	5;1*8;2*6;3*4;7*10;9*11
2352	5;1*8;2*6;3*4;7*11;9*10
2353	5;1*8;2*7;3*4;6*10;9*11
2354	5;1*8;2*7;3*4;6*11;9*10
2355	5;1*8;2*9;3*4;6*10;7*11
2356	5;1*8;2*9;3*4;6*11;7*10
2357	5;1*8;2*10;3*4;6*7;9*11
2358	5;1*8;2*10;3*4;6*9;7*11
2359	5;1*8;2*10;3*4;6*11;7*9
2360	5;1*8;2*11;3*4;6*7;9*10
2361	5;1*8;2*11;3*4;6*9;7*10
2362	5;1*8;2*11;3*4;6*10;7*9
2363	5;1*9;2*3;4*6;7*10;8*11
2364	5;1*9;2*3;4*6;7*11;8*10
2365	5;1*9;2*3;4*7;6*10;8*11
2366	5;1*9;2*3;4*7;6*11;8*10
2367	5;1*9;2*3;4*8;6*10;7*11
2368	5;1*9;2*3;4*8;6*11;7*10
2369	5;1*9;2*3;4*10;6*7;8*11
2370	5;1*9;2*3;4*10;6*8;7*11
2371	5;1*9;2*3;4*10;6*11;7*8
2372	5;1*9;2*3;4*11;6*7;8*10
2373	5;1*9;2*3;4*11;6*8;7*10
2374	5;1*9;2*3;4*11;6*10;7*8
2375	5;1*9;2*4;3*6;7*10;8*11
2376	5;1*9;2*4;3*6;7*11;8*10
2377	5;1*9;2*4;3*7;6*10;8*11
2378	5;1*9;2*4;3*7;6*11;8*10
2379	5;1*9;2*4;3*8;6*10;7*11
2380	5;1*9;2*4;3*8;6*11;7*10
2381	5;1*9;2*4;3*10;6*7;8*11
2382	5;1*9;2*4;3*10;6*8;7*11
2383	5;1*9;2*4;3*10;6*11;7*8
2384	5;1*9;2*4;3*11;6*7;8*10
2385	5;1*9;2*4;3*11;6*8;7*10
2386	5;1*9;2*4;3*11;6*10;7*8
2387	5;1*9;2*6;3*4;7*10;8*11
2388	5;1*9;2*6;3*4;7*11;8*10
2389	5;1*9;2*7;3*4;6*10;8*11
2390	5;1*9;2*7;3*4;6*11;8*10
2391	5;1*9;2*8;3*4;6*10;7*11
2392	5;1*9;2*8;3*4;6*11;7*10
2393	5;1*9;2*10;3*4;6*7;8*11
2394	5;1*9;2*10;3*4;6*8;7*11
2395	5;1*9;2*10;3*4;6*11;7*8
2396	5;1*9;2*11;3*4;6*7;8*10
2397	5;1*9;2*11;3*4;6*8;7*10
2398	5;1*9;2*11;3*4;6*10;7*8
2399	5;1*10;2*3;4*6;7*8;9*11
2400	5;1*10;2*3;4*6;7*9;8*11
2401	5;1*10;2*3;4*6;7*11;8*9
2402	5;1*10;2*3;4*7;6*8;9*11
2403	5;1*10;2*3;4*7;6*9;8*11
2404	5;1*10;2*3;4*7;6*11;8*9
2405	5;1*10;2*3;4*8;6*7;9*11
2406	5;1*10;2*3;4*8;6*9;7*11
2407	5;1*10;2*3;4*8;6*11;7*9
2408	5;1*10;2*3;4*9;6*7;8*11
2409	5;1*10;2*3;4*9;6*8;7*11
2410	5;1*10;2*3;4*9;6*11;7*8
2411	5;1*10;2*3;4*11;6*7;8*9
2412	5;1*10;2*3;4*11;6*8;7*9
2413	5;1*10;2*3;4*11;6*9;7*8
2414	5;1*10;2*4;3*6;7*8;9*11
2415	5;1*10;2*4;3*6;7*9;8*11
2416	5;1*10;2*4;3*6;7*11;8*9
2417	5;1*10;2*4;3*7;6*8;9*11
2418	5;1*10;2*4;3*7;6*9;8*11
2419	5;1*10;2*4;3*7;6*11;8*9
2420	5;1*10;2*4;3*8;6*7;9*11
2421	5;1*10;2*4;3*8;6*9;7*11
2422	5;1*10;2*4;3*8;6*11;7*9
2423	5;1*10;2*4;3*9;6*7;8*11
2424	5;1*10;2*4;3*9;6*8;7*11
2425	5;1*10;2*4;3*9;6*11;7*8
2426	5;1*10;2*4;3*11;6*7;8*9
2427	5;1*10;2*4;3*11;6*8;7*9
2428	5;1*10;2*4;3*11;6*9;7*8
2429	5;1*10;2*6;3*4;7*8;9*11
2430	5;1*10;2*6;3*4;7*9;8*11
2431	5;1*10;2*6;3*4;7*11;8*9
2432	5;1*10;2*7;3*4;6*8;9*11
2433	5;1*10;2*7;3*4;6*9;8*11
2434	5;1*10;2*7;3*4;6*11;8*9
2435	5;1*10;2*8;3*4;6*7;9*11
2436	5;1*10;2*8;3*4;6*9;7*11
2437	5;1*10;2*8;3*4;6*11;7*9
2438	5;1*10;2*9;3*4;6*7;8*11
2439	5;1*10;2*9;3*4;6*8;7*11
2440	5;1*10;2*9;3*4;6*11;7*8
2441	5;1*10;2*11;3*4;6*7;8*9
2442	5;1*10;2*11;3*4;6*8;7*9
2443	5;1*10;2*11;3*4;6*9;7*8
2444	5;1*11;2*3;4*6;7*8;9*10
2445	5;1*11;2*3;4*6;7*9;8*10
2446	5;1*11;2*3;4*6;7*10;8*9
2447	5;1*11;2*3;4*7;6*8;9*10
2448	5;1*11;2*3;4*7;6*9;8*10
2449	5;1*11;2*3;4*7;6*10;8*9
2450	5;1*11;2*3;4*8;6*7;9*10
2451	5;1*11;2*3;4*8;6*9;7*10
2452	5;1*11;2*3;4*8;6*10;7*9
2453	5;1*11;2*3;4*9;6*7;8*10
2454	5;1*11;2*3;4*9;6*8;7*10
2455	5;1*11;2*3;4*9;6*10;7*8
2456	5;1*11;2*3;4*10;6*7;8*9
2457	5;1*11;2*3;4*10;6*8;7*9
2458	5;1*11;2*3;4*10;6*9;7*8
2459	5;1*11;2*4;3*6;7*8;9*10
2460	5;1*11;2*4;3*6;7*9;8*10
2461	5;1*11;2*4;3*6;7*10;8*9
2462	5;1*11;2*4;3*7;6*8;9*10
2463	5;1*11;2*4;3*7;6*9;8*10
2464	5;1*11;2*4;3*7;6*10;8*9
2465	5;1*11;2*4;3*8;6*7;9*10
2466	5;1*11;2*4;3*8;6*9;7*10
2467	5;1*11;2*4;3*8;6*10;7*9
2468	5;1*11;2*4;3*9;6*7;8*10
2469	5;1*11;2*4;3*9;6*8;7*10
2470	5;1*11;2*4;3*9;6*10;7*8
2471	5;1*11;2*4;3*10;6*7;8*9
2472	5;1*11;2*4;3*10;6*8;7*9
2473	5;1*11;2*4;3*10;6*9;7*8
2474	5;1*11;2*6;3*4;7*8;9*10
2475	5;1*11;2*6;3*4;7*9;8*10
2476	5;1*11;2*6;3*4;7*10;8*9
2477	5;1*11;2*7;3*4;6*8;9*10
2478	5;1*11;2*7;3*4;6*9;8*10
2479	5;1*11;2*7;3*4;6*10;8*9
2480	5;1*11;2*8;3*4;6*7;9*10
2481	5;1*11;2*8;3*4;6*9;7*10
2482	5;1*11;2*8;3*4;6*10;7*9
2483	5;1*11;2*9;3*4;6*7;8*10
2484	5;1*11;2*9;3*4;6*8;7*10
2485	5;1*11;2*9;3*4;6*10;7*8
2486	5;1*11;2*10;3*4;6*7;8*9
2487	5;1*11;2*10;3*4;6*8;7*9
2488	5;1*11;2*10;3*4;6*9;7*8
2489	5;1*6;2*7;3*8;4*10;9*11
2490	5;1*6;2*7;3*8;4*11;9*10
2491	5;1*6;2*7;3*9;4*10;8*11
2492	5;1*6;2*7;3*9;4*11;8*10
2493	5;1*6;2*7;3*10;4*8;9*11
2494	5;1*6;2*7;3*10;4*9;8*11
2495	5;1*6;2*7;3*10;4*11;8*9
2496	5;1*6;2*7;3*11;4*8;9*10
2497	5;1*6;2*7;3*11;4*9;8*10
2498	5;1*6;2*7;3*11;4*10;8*9
2499	5;1*6;2*8;3*7;4*10;9*11
2500	5;1*6;2*8;3*7;4*11;9*10
2501	5;1*6;2*8;3*9;4*10;7*11
2502	5;1*6;2*8;3*9;4*11;7*10
2503	5;1*6;2*8;3*10;4*7;9*11
2504	5;1*6;2*8;3*10;4*9;7*11
2505	5;1*6;2*8;3*10;4*11;7*9
2506	5;1*6;2*8;3*11;4*7;9*10
2507	5;1*6;2*8;3*11;4*9;7*10
2508	5;1*6;2*8;3*11;4*10;7*9
2509	5;1*6;2*9;3*7;4*10;8*11
2510	5;1*6;2*9;3*7;4*11;8*10
2511	5;1*6;2*9;3*8;4*10;7*11
2512	5;1*6;2*9;3*8;4*11;7*10
2513	5;1*6;2*9;3*10;4*7;8*11
2514	5;1*6;2*9;3*10;4*8;7*11
2515	5;1*6;2*9;3*10;4*11;7*8
2516	5;1*6;2*9;3*11;4*7;8*10
2517	5;1*6;2*9;3*11;4*8;7*10
2518	5;1*6;2*9;3*11;4*10;7*8
2519	5;1*6;2*10;3*7;4*8;9*11
2520	5;1*6;2*10;3*7;4*9;8*11
2521	5;1*6;2*10;3*7;4*11;8*9
2522	5;1*6;2*10;3*8;4*7;9*11
2523	5;1*6;2*10;3*8;4*9;7*11
2524	5;1*6;2*10;3*8;4*11;7*9
2525	5;1*6;2*10;3*9;4*7;8*11
2526	5;1*6;2*10;3*9;4*8;7*11
2527	5;1*6;2*10;3*9;4*11;7*8
2528	5;1*6;2*10;3*11;4*7;8*9
2529	5;1*6;2*10;3*11;4*8;7*9
2530	5;1*6;2*10;3*11;4*9;7*8
2531	5;1*6;2*11;3*7;4*8;9*10
2532	5;1*6;2*11;3*7;4*9;8*10
2533	5;1*6;2*11;3*7;4*10;8*9
2534	5;1*6;2*11;3*8;4*7;9*10
2535	5;1*6;2*11;3*8;4*9;7*10
2536	5;1*6;2*11;3*8;4*10;7*9
2537	5;1*6;2*11;3*9;4*7;8*10
2538	5;1*6;2*11;3*9;4*8;7*10
2539	5;1*6;2*11;3*9;4*10;7*8
2540	5;1*6;2*11;3*10;4*7;8*9
2541	5;1*6;2*11;3*10;4*8;7*9
2542	5;1*6;2*11;3*10;4*9;7*8
2543	5;1*7;2*6;3*8;4*10;9*11
2544	5;1*7;2*6;3*8;4*11;9*10
2545	5;1*7;2*6;3*9;4*10;8*11
2546	5;1*7;2*6;3*9;4*11;8*10
2547	5;1*7;2*6;3*10;4*8;9*11
2548	5;1*7;2*6;3*10;4*9;8*11
2549	5;1*7;2*6;3*10;4*11;8*9
2550	5;1*7;2*6;3*11;4*8;9*10
2551	5;1*7;2*6;3*11;4*9;8*10
2552	5;1*7;2*6;3*11;4*10;8*9
2553	5;1*7;2*8;3*6;4*10;9*11
2554	5;1*7;2*8;3*6;4*11;9*10
2555	5;1*7;2*8;3*9;4*10;6*11
2556	5;1*7;2*8;3*9;4*11;6*10
2557	5;1*7;2*8;3*10;4*6;9*11
2558	5;1*7;2*8;3*10;4*9;6*11
2559	5;1*7;2*8;3*10;4*11;6*9
2560	5;1*7;2*8;3*11;4*6;9*10
2561	5;1*7;2*8;3*11;4*9;6*10
2562	5;1*7;2*8;3*11;4*10;6*9
2563	5;1*7;2*9;3*6;4*10;8*11
2564	5;1*7;2*9;3*6;4*11;8*10
2565	5;1*7;2*9;3*8;4*10;6*11
2566	5;1*7;2*9;3*8;4*11;6*10
2567	5;1*7;2*9;3*10;4*6;8*11
2568	5;1*7;2*9;3*10;4*8;6*11
2569	5;1*7;2*9;3*10;4*11;6*8
2570	5;1*7;2*9;3*11;4*6;8*10
2571	5;1*7;2*9;3*11;4*8;6*10
2572	5;1*7;2*9;3*11;4*10;6*8
2573	5;1*7;2*10;3*6;4*8;9*11
2574	5;1*7;2*10;3*6;4*9;8*11
2575	5;1*7;2*10;3*6;4*11;8*9
2576	5;1*7;2*10;3*8;4*6;9*11
2577	5;1*7;2*10;3*8;4*9;6*11
2578	5;1*7;2*10;3*8;4*11;6*9
2579	5;1*7;2*10;3*9;4*6;8*11
2580	5;1*7;2*10;3*9;4*8;6*11
2581	5;1*7;2*10;3*9;4*11;6*8
2582	5;1*7;2*10;3*11;4*6;8*9
2583	5;1*7;2*10;3*11;4*8;6*9
2584	5;1*7;2*10;3*11;4*9;6*8
2585	5;1*7;2*11;3*6;4*8;9*10
2586	5;1*7;2*11;3*6;4*9;8*10
2587	5;1*7;2*11;3*6;4*10;8*9
2588	5;1*7;2*11;3*8;4*6;9*10
2589	5;1*7;2*11;3*8;4*9;6*10
2590	5;1*7;2*11;3*8;4*10;6*9
2591	5;1*7;2*11;3*9;4*6;8*10
2592	5;1*7;2*11;3*9;4*8;6*10
2593	5;1*7;2*11;3*9;4*10;6*8
2594	5;1*7;2*11;3*10;4*6;8*9
2595	5;1*7;2*11;3*10;4*8;6*9
2596	5;1*7;2*11;3*10;4*9;6*8
2597	5;1*8;2*6;3*7;4*10;9*11
2598	5;1*8;2*6;3*7;4*11;9*10
2599	5;1*8;2*6;3*9;4*10;7*11
2600	5;1*8;2*6;3*9;4*11;7*10
2601	5;1*8;2*6;3*10;4*7;9*11
2602	5;1*8;2*6;3*10;4*9;7*11
2603	5;1*8;2*6;3*10;4*11;7*9
2604	5;1*8;2*6;3*11;4*7;9*10
2605	5;1*8;2*6;3*11;4*9;7*10
2606	5;1*8;2*6;3*11;4*10;7*9
2607	5;1*8;2*7;3*6;4*10;9*11
2608	5;1*8;2*7;3*6;4*11;9*10
2609	5;1*8;2*7;3*9;4*10;6*11
2610	5;1*8;2*7;3*9;4*11;6*10
2611	5;1*8;2*7;3*10;4*6;9*11
2612	5;1*8;2*7;3*10;4*9;6*11
2613	5;1*8;2*7;3*10;4*11;6*9
2614	5;1*8;2*7;3*11;4*6;9*10
2615	5;1*8;2*7;3*11;4*9;6*10
2616	5;1*8;2*7;3*11;4*10;6*9
2617	5;1*8;2*9;3*6;4*10;7*11
2618	5;1*8;2*9;3*6;4*11;7*10
2619	5;1*8;2*9;3*7;4*10;6*11
2620	5;1*8;2*9;3*7;4*11;6*10
2621	5;1*8;2*9;3*10;4*6;7*11
2622	5;1*8;2*9;3*10;4*7;6*11
2623	5;1*8;2*9;3*10;4*11;6*7
2624	5;1*8;2*9;3*11;4*6;7*10
2625	5;1*8;2*9;3*11;4*7;6*10
2626	5;1*8;2*9;3*11;4*10;6*7
2627	5;1*8;2*10;3*6;4*7;9*11
2628	5;1*8;2*10;3*6;4*9;7*11
2629	5;1*8;2*10;3*6;4*11;7*9
2630	5;1*8;2*10;3*7;4*6;9*11
2631	5;1*8;2*10;3*7;4*9;6*11
2632	5;1*8;2*10;3*7;4*11;6*9
2633	5;1*8;2*10;3*9;4*6;7*11
2634	5;1*8;2*10;3*9;4*7;6*11
2635	5;1*8;2*10;3*9;4*11;6*7
2636	5;1*8;2*10;3*11;4*6;7*9
2637	5;1*8;2*10;3*11;4*7;6*9
2638	5;1*8;2*10;3*11;4*9;6*7
2639	5;1*8;2*11;3*6;4*7;9*10
2640	5;1*8;2*11;3*6;4*9;7*10
2641	5;1*8;2*11;3*6;4*10;7*9
2642	5;1*8;2*11;3*7;4*6;9*10
2643	5;1*8;2*11;3*7;4*9;6*10
2644	5;1*8;2*11;3*7;4*10;6*9
2645	5;1*8;2*11;3*9;4*6;7*10
2646	5;1*8;2*11;3*9;4*7;6*10
2647	5;1*8;2*11;3*9;4*10;6*7
2648	5;1*8;2*11;3*10;4*6;7*9
2649	5;1*8;2*11;3*10;4*7;6*9
2650	5;1*8;2*11;3*10;4*9;6*7
2651	5;1*9;2*6;3*7;4*10;8*11
2652	5;1*9;2*6;3*7;4*11;8*10
2653	5;1*9;2*6;3*8;4*10;7*11
2654	5;1*9;2*6;3*8;4*11;7*10
2655	5;1*9;2*6;3*10;4*7;8*11
2656	5;1*9;2*6;3*10;4*8;7*11
2657	5;1*9;2*6;3*10;4*11;7*8
2658	5;1*9;2*6;3*11;4*7;8*10
2659	5;1*9;2*6;3*11;4*8;7*10
2660	5;1*9;2*6;3*11;4*10;7*8
2661	5;1*9;2*7;3*6;4*10;8*11
2662	5;1*9;2*7;3*6;4*11;8*10
2663	5;1*9;2*7;3*8;4*10;6*11
2664	5;1*9;2*7;3*8;4*11;6*10
2665	5;1*9;2*7;3*10;4*6;8*11
2666	5;1*9;2*7;3*10;4*8;6*11
2667	5;1*9;2*7;3*10;4*11;6*8
2668	5;1*9;2*7;3*11;4*6;8*10
2669	5;1*9;2*7;3*11;4*8;6*10
2670	5;1*9;2*7;3*11;4*10;6*8
2671	5;1*9;2*8;3*6;4*10;7*11
2672	5;1*9;2*8;3*6;4*11;7*10
2673	5;1*9;2*8;3*7;4*10;6*11
2674	5;1*9;2*8;3*7;4*11;6*10
2675	5;1*9;2*8;3*10;4*6;7*11
2676	5;1*9;2*8;3*10;4*7;6*11
2677	5;1*9;2*8;3*10;4*11;6*7
2678	5;1*9;2*8;3*11;4*6;7*10
2679	5;1*9;2*8;3*11;4*7;6*10
2680	5;1*9;2*8;3*11;4*10;6*7
2681	5;1*9;2*10;3*6;4*7;8*11
2682	5;1*9;2*10;3*6;4*8;7*11
2683	5;1*9;2*10;3*6;4*11;7*8
2684	5;1*9;2*10;3*7;4*6;8*11
2685	5;1*9;2*10;3*7;4*8;6*11
2686	5;1*9;2*10;3*7;4*11;6*8
2687	5;1*9;2*10;3*8;4*6;7*11
2688	5;1*9;2*10;3*8;4*7;6*11
2689	5;1*9;2*10;3*8;4*11;6*7
2690	5;1*9;2*10;3*11;4*6;7*8
2691	5;1*9;2*10;3*11;4*7;6*8
2692	5;1*9;2*10;3*11;4*8;6*7
2693	5;1*9;2*11;3*6;4*7;8*10
2694	5;1*9;2*11;3*6;4*8;7*10
2695	5;1*9;2*11;3*6;4*10;7*8
2696	5;1*9;2*11;3*7;4*6;8*10
2697	5;1*9;2*11;3*7;4*8;6*10
2698	5;1*9;2*11;3*7;4*10;6*8
2699	5;1*9;2*11;3*8;4*6;7*10
2700	5;1*9;2*11;3*8;4*7;6*10
2701	5;1*9;2*11;3*8;4*10;6*7
2702	5;1*9;2*11;3*10;4*6;7*8
2703	5;1*9;2*11;3*10;4*7;6*8
2704	5;1*9;2*11;3*10;4*8;6*7
2705	5;1*10;2*6;3*7;4*8;9*11
2706	5;1*10;2*6;3*7;4*9;8*11
2707	5;1*10;2*6;3*7;4*11;8*9
2708	5;1*10;2*6;3*8;4*7;9*11
2709	5;1*10;2*6;3*8;4*9;7*11
2710	5;1*10;2*6;3*8;4*11;7*9
2711	5;1*10;2*6;3*9;4*7;8*11
2712	5;1*10;2*6;3*9;4*8;7*11
2713	5;1*10;2*6;3*9;4*11;7*8
2714	5;1*10;2*6;3*11;4*7;8*9
2715	5;1*10;2*6;3*11;4*8;7*9
2716	5;1*10;2*6;3*11;4*9;7*8
2717	5;1*10;2*7;3*6;4*8;9*11
2718	5;1*10;2*7;3*6;4*9;8*11
2719	5;1*10;2*7;3*6;4*11;8*9
2720	5;1*10;2*7;3*8;4*6;9*11
2721	5;1*10;2*7;3*8;4*9;6*11
2722	5;1*10;2*7;3*8;4*11;6*9
2723	5;1*10;2*7;3*9;4*6;8*11
2724	5;1*10;2*7;3*9;4*8;6*11
2725	5;1*10;2*7;3*9;4*11;6*8
2726	5;1*10;2*7;3*11;4*6;8*9
2727	5;1*10;2*7;3*11;4*8;6*9
2728	5;1*10;2*7;3*11;4*9;6*8
2729	5;1*10;2*8;3*6;4*7;9*11
2730	5;1*10;2*8;3*6;4*9;7*11
2731	5;1*10;2*8;3*6;4*11;7*9
2732	5;1*10;2*8;3*7;4*6;9*11
2733	5;1*10;2*8;3*7;4*9;6*11
2734	5;1*10;2*8;3*7;4*11;6*9
2735	5;1*10;2*8;3*9;4*6;7*11
2736	5;1*10;2*8;3*9;4*7;6*11
2737	5;1*10;2*8;3*9;4*11;6*7
2738	5;1*10;2*8;3*11;4*6;7*9
2739	5;1*10;2*8;3*11;4*7;6*9
2740	5;1*10;2*8;3*11;4*9;6*7
2741	5;1*10;2*9;3*6;4*7;8*11
2742	5;1*10;2*9;3*6;4*8;7*11
2743	5;1*10;2*9;3*6;4*11;7*8
2744	5;1*10;2*9;3*7;4*6;8*11
2745	5;1*10;2*9;3*7;4*8;6*11
2746	5;1*10;2*9;3*7;4*11;6*8
2747	5;1*10;2*9;3*8;4*6;7*11
2748	5;1*10;2*9;3*8;4*7;6*11
2749	5;1*10;2*9;3*8;4*11;6*7
2750	5;1*10;2*9;3*11;4*6;7*8
2751	5;1*10;2*9;3*11;4*7;6*8
2752	5;1*10;2*9;3*11;4*8;6*7
2753	5;1*10;2*11;3*6;4*7;8*9
2754	5;1*10;2*11;3*6;4*8;7*9
2755	5;1*10;2*11;3*6;4*9;7*8
2756	5;1*10;2*11;3*7;4*6;8*9
2757	5;1*10;2*11;3*7;4*8;6*9
2758	5;1*10;2*11;3*7;4*9;6*8
2759	5;1*10;2*11;3*8;4*6;7*9
2760	5;1*10;2*11;3*8;4*7;6*9
2761	5;1*10;2*11;3*8;4*9;6*7
2762	5;1*10;2*11;3*9;4*6;7*8
2763	5;1*10;2*11;3*9;4*7;6*8
2764	5;1*10;2*11;3*9;4*8;6*7
2765	5;1*11;2*6;3*7;4*8;9*10
2766	5;1*11;2*6;3*7;4*9;8*10
2767	5;1*11;2*6;3*7;4*10;8*9
2768	5;1*11;2*6;3*8;4*7;9*10
2769	5;1*11;2*6;3*8;4*9;7*10
2770	5;1*11;2*6;3*8;4*10;7*9
2771	5;1*11;2*6;3*9;4*7;8*10
2772	5;1*11;2*6;3*9;4*8;7*10
2773	5;1*11;2*6;3*9;4*10;7*8
2774	5;1*11;2*6;3*10;4*7;8*9
2775	5;1*11;2*6;3*10;4*8;7*9
2776	5;1*11;2*6;3*10;4*9;7*8
2777	5;1*11;2*7;3*6;4*8;9*10
2778	5;1*11;2*7;3*6;4*9;8*10
2779	5;1*11;2*7;3*6;4*10;8*9
2780	5;1*11;2*7;3*8;4*6;9*10
2781	5;1*11;2*7;3*8;4*9;6*10
2782	5;1*11;2*7;3*8;4*10;6*9
2783	5;1*11;2*7;3*9;4*6;8*10
2784	5;1*11;2*7;3*9;4*8;6*10
2785	5;1*11;2*7;3*9;4*10;6*8
2786	5;1*11;2*7;3*10;4*6;8*9
2787	5;1*11;2*7;3*10;4*8;6*9
2788	5;1*11;2*7;3*10;4*9;6*8
2789	5;1*11;2*8;3*6;4*7;9*10
2790	5;1*11;2*8;3*6;4*9;7*10
2791	5;1*11;2*8;3*6;4*10;7*9
2792	5;1*11;2*8;3*7;4*6;9*10
2793	5;1*11;2*8;3*7;4*9;6*10
2794	5;1*11;2*8;3*7;4*10;6*9
2795	5;1*11;2*8;3*9;4*6;7*10
2796	5;1*11;2*8;3*9;4*7;6*10
2797	5;1*11;2*8;3*9;4*10;6*7
2798	5;1*11;2*8;3*10;4*6;7*9
2799	5;1*11;2*8;3*10;4*7;6*9
2800	5;1*11;2*8;3*10;4*9;6*7
2801	5;1*11;2*9;3*6;4*7;8*10
2802	5;1*11;2*9;3*6;4*8;7*10
2803	5;1*11;2*9;3*6;4*10;7*8
2804	5;1*11;2*9;3*7;4*6;8*10
2805	5;1*11;2*9;3*7;4*8;6*10
2806	5;1*11;2*9;3*7;4*10;6*8
2807	5;1*11;2*9;3*8;4*6;7*10
2808	5;1*11;2*9;3*8;4*7;6*10
2809	5;1*11;2*9;3*8;4*10;6*7
2810	5;1*11;2*9;3*10;4*6;7*8
2811	5;1*11;2*9;3*10;4*7;6*8
2812	5;1*11;2*9;3*10;4*8;6*7
2813	5;1*11;2*10;3*6;4*7;8*9
2814	5;1*11;2*10;3*6;4*8;7*9
2815	5;1*11;2*10;3*6;4*9;7*8
2816	5;1*11;2*10;3*7;4*6;8*9
2817	5;1*11;2*10;3*7;4*8;6*9
2818	5;1*11;2*10;3*7;4*9;6*8
2819	5;1*11;2*10;3*8;4*6;7*9
2820	5;1*11;2*10;3*8;4*7;6*9
2821	5;1*11;2*10;3*8;4*9;6*7
2822	5;1*11;2*10;3*9;4*6;7*8
2823	5;1*11;2*10;3*9;4*7;6*8
2824	5;1*11;2*10;3*9;4*8;6*7
2825	6;1*3;2*5;4*8;7*10;9*11
2826	6;1*3;2*5;4*8;7*11;9*10
2827	6;1*3;2*5;4*9;7*10;8*11
2828	6;1*3;2*5;4*9;7*11;8*10
2829	6;1*3;2*5;4*10;7*8;9*11
2830	6;1*3;2*5;4*10;7*9;8*11
2831	6;1*3;2*5;4*10;7*11;8*9
2832	6;1*3;2*5;4*11;7*8;9*10
2833	6;1*3;2*5;4*11;7*9;8*10
2834	6;1*3;2*5;4*11;7*10;8*9
2835	6;1*3;2*8;4*5;7*11;9*10
2836	6;1*3;2*9;4*5;7*10;8*11
2837	6;1*3;2*9;4*5;7*11;8*10
2838	6;1*3;2*10;4*5;7*8;9*11
2839	6;1*3;2*10;4*5;7*9;8*11
2840	6;1*3;2*10;4*5;7*11;8*9
2841	6;1*3;2*11;4*5;7*8;9*10
2842	6;1*3;2*11;4*5;7*9;8*10
2843	6;1*3;2*11;4*5;7*10;8*9
2844	6;1*4;2*5;3*8;7*11;9*10
2845	6;1*4;2*5;3*9;7*10;8*11
2846	6;1*4;2*5;3*9;7*11;8*10
2847	6;1*4;2*5;3*10;7*9;8*11
2848	6;1*4;2*5;3*10;7*11;8*9
2849	6;1*4;2*5;3*11;7*8;9*10
2850	6;1*4;2*5;3*11;7*9;8*10
2851	6;1*4;2*5;3*11;7*10;8*9
2852	6;1*4;2*8;3*5;7*11;9*10
2853	6;1*4;2*9;3*5;7*11;8*10
2854	6;1*4;2*10;3*5;7*9;8*11
2855	6;1*4;2*10;3*5;7*11;8*9
2856	6;1*4;2*11;3*5;7*8;9*10
2857	6;1*4;2*11;3*5;7*9;8*10
2858	6;1*4;2*11;3*5;7*10;8*9
2859	6;1*5;2*3;4*8;7*11;9*10
2860	6;1*5;2*3;4*9;7*11;8*10
2861	6;1*5;2*3;4*10;7*11;8*9
2862	6;1*5;2*3;4*11;7*8;9*10
2863	6;1*5;2*3;4*11;7*9;8*10
2864	6;1*5;2*3;4*11;7*10;8*9
2865	6;1*5;2*4;3*9;7*11;8*10
2866	6;1*5;2*4;3*10;7*11;8*9
2867	6;1*5;2*4;3*11;7*8;9*10
2868	6;1*5;2*4;3*11;7*9;8*10
2869	6;1*5;2*4;3*11;7*10;8*9
2870	6;1*5;2*10;3*4;7*11;8*9
2871	6;1*5;2*11;3*4;7*8;9*10
2872	6;1*5;2*11;3*4;7*9;8*10
2873	6;1*5;2*11;3*4;7*10;8*9
2874	6;1*11;2*3;4*5;7*8;9*10
2875	6;1*11;2*3;4*5;7*9;8*10
2876	6;1*11;2*3;4*5;7*10;8*9
2877	6;1*11;2*4;3*5;7*9;8*10
2878	6;1*11;2*4;3*5;7*10;8*9
2879	6;1*11;2*5;3*4;7*10;8*9
2880	6;1*3;2*7;4*8;5*10;9*11
2881	6;1*3;2*7;4*8;5*11;9*10
2882	6;1*3;2*7;4*9;5*10;8*11
2883	6;1*3;2*7;4*9;5*11;8*10
2884	6;1*3;2*7;4*10;5*8;9*11
2885	6;1*3;2*7;4*10;5*9;8*11
2886	6;1*3;2*7;4*10;5*11;8*9
2887	6;1*3;2*7;4*11;5*8;9*10
2888	6;1*3;2*7;4*11;5*9;8*10
2889	6;1*3;2*7;4*11;5*10;8*9
2890	6;1*3;2*8;4*7;5*11;9*10
2891	6;1*3;2*8;4*9;5*10;7*11
2892	6;1*3;2*8;4*9;5*11;7*10
2893	6;1*3;2*8;4*10;5*7;9*11
2894	6;1*3;2*8;4*10;5*9;7*11
2895	6;1*3;2*8;4*10;5*11;7*9
2896	6;1*3;2*8;4*11;5*7;9*10
2897	6;1*3;2*8;4*11;5*9;7*10
2898	6;1*3;2*8;4*11;5*10;7*9
2899	6;1*3;2*9;4*7;5*10;8*11
2900	6;1*3;2*9;4*7;5*11;8*10
2901	6;1*3;2*9;4*8;5*10;7*11
2902	6;1*3;2*9;4*8;5*11;7*10
2903	6;1*3;2*9;4*10;5*7;8*11
2904	6;1*3;2*9;4*10;5*8;7*11
2905	6;1*3;2*9;4*10;5*11;7*8
2906	6;1*3;2*9;4*11;5*7;8*10
2907	6;1*3;2*9;4*11;5*8;7*10
2908	6;1*3;2*9;4*11;5*10;7*8
2909	6;1*3;2*10;4*7;5*8;9*11
2910	6;1*3;2*10;4*7;5*9;8*11
2911	6;1*3;2*10;4*7;5*11;8*9
2912	6;1*3;2*10;4*8;5*7;9*11
2913	6;1*3;2*10;4*8;5*9;7*11
2914	6;1*3;2*10;4*8;5*11;7*9
2915	6;1*3;2*10;4*9;5*7;8*11
2916	6;1*3;2*10;4*9;5*8;7*11
2917	6;1*3;2*10;4*9;5*11;7*8
2918	6;1*3;2*10;4*11;5*7;8*9
2919	6;1*3;2*10;4*11;5*8;7*9
2920	6;1*3;2*10;4*11;5*9;7*8
2921	6;1*3;2*11;4*7;5*8;9*10
2922	6;1*3;2*11;4*7;5*9;8*10
2923	6;1*3;2*11;4*7;5*10;8*9
2924	6;1*3;2*11;4*8;5*7;9*10
2925	6;1*3;2*11;4*8;5*9;7*10
2926	6;1*3;2*11;4*8;5*10;7*9
2927	6;1*3;2*11;4*9;5*7;8*10
2928	6;1*3;2*11;4*9;5*8;7*10
2929	6;1*3;2*11;4*9;5*10;7*8
2930	6;1*3;2*11;4*10;5*7;8*9
2931	6;1*3;2*11;4*10;5*8;7*9
2932	6;1*3;2*11;4*10;5*9;7*8
2933	6;1*4;2*7;3*8;5*11;9*10
2934	6;1*4;2*7;3*9;5*10;8*11
2935	6;1*4;2*7;3*9;5*11;8*10
2936	6;1*4;2*7;3*10;5*9;8*11
2937	6;1*4;2*7;3*10;5*11;8*9
2938	6;1*4;2*7;3*11;5*8;9*10
2939	6;1*4;2*7;3*11;5*9;8*10
2940	6;1*4;2*7;3*11;5*10;8*9
2941	6;1*4;2*8;3*7;5*11;9*10
2942	6;1*4;2*8;3*9;5*10;7*11
2943	6;1*4;2*8;3*9;5*11;7*10
2944	6;1*4;2*8;3*10;5*9;7*11
2945	6;1*4;2*8;3*10;5*11;7*9
2946	6;1*4;2*8;3*11;5*7;9*10
2947	6;1*4;2*8;3*11;5*9;7*10
2948	6;1*4;2*8;3*11;5*10;7*9
2949	6;1*4;2*9;3*7;5*11;8*10
2950	6;1*4;2*9;3*8;5*10;7*11
2951	6;1*4;2*9;3*8;5*11;7*10
2952	6;1*4;2*9;3*10;5*7;8*11
2953	6;1*4;2*9;3*10;5*8;7*11
2954	6;1*4;2*9;3*10;5*11;7*8
2955	6;1*4;2*9;3*11;5*7;8*10
2956	6;1*4;2*9;3*11;5*8;7*10
2957	6;1*4;2*9;3*11;5*10;7*8
2958	6;1*4;2*10;3*7;5*9;8*11
2959	6;1*4;2*10;3*7;5*11;8*9
2960	6;1*4;2*10;3*8;5*9;7*11
2961	6;1*4;2*10;3*8;5*11;7*9
2962	6;1*4;2*10;3*9;5*7;8*11
2963	6;1*4;2*10;3*9;5*8;7*11
2964	6;1*4;2*10;3*9;5*11;7*8
2965	6;1*4;2*10;3*11;5*7;8*9
2966	6;1*4;2*10;3*11;5*8;7*9
2967	6;1*4;2*10;3*11;5*9;7*8
2968	6;1*4;2*11;3*7;5*8;9*10
2969	6;1*4;2*11;3*7;5*9;8*10
2970	6;1*4;2*11;3*7;5*10;8*9
2971	6;1*4;2*11;3*8;5*7;9*10
2972	6;1*4;2*11;3*8;5*9;7*10
2973	6;1*4;2*11;3*8;5*10;7*9
2974	6;1*4;2*11;3*9;5*7;8*10
2975	6;1*4;2*11;3*9;5*8;7*10
2976	6;1*4;2*11;3*9;5*10;7*8
2977	6;1*4;2*11;3*10;5*7;8*9
2978	6;1*4;2*11;3*10;5*8;7*9
2979	6;1*4;2*11;3*10;5*9;7*8
2980	6;1*5;2*7;3*8;4*11;9*10
2981	6;1*5;2*7;3*9;4*11;8*10
2982	6;1*5;2*7;3*10;4*11;8*9
2983	6;1*5;2*7;3*11;4*8;9*10
2984	6;1*5;2*7;3*11;4*9;8*10
2985	6;1*5;2*7;3*11;4*10;8*9
2986	6;1*5;2*8;3*7;4*11;9*10
2987	6;1*5;2*8;3*9;4*10;7*11
2988	6;1*5;2*8;3*9;4*11;7*10
2989	6;1*5;2*8;3*10;4*9;7*11
2990	6;1*5;2*8;3*10;4*11;7*9
2991	6;1*5;2*8;3*11;4*7;9*10
2992	6;1*5;2*8;3*11;4*9;7*10
2993	6;1*5;2*8;3*11;4*10;7*9
2994	6;1*5;2*9;3*7;4*11;8*10
2995	6;1*5;2*9;3*8;4*11;7*10
2996	6;1*5;2*9;3*10;4*8;7*11
2997	6;1*5;2*9;3*10;4*11;7*8
2998	6;1*5;2*9;3*11;4*7;8*10
2999	6;1*5;2*9;3*11;4*8;7*10
3000	6;1*5;2*9;3*11;4*10;7*8
3001	6;1*5;2*10;3*7;4*11;8*9
3002	6;1*5;2*10;3*8;4*9;7*11
3003	6;1*5;2*10;3*8;4*11;7*9
3004	6;1*5;2*10;3*9;4*8;7*11
3005	6;1*5;2*10;3*9;4*11;7*8
3006	6;1*5;2*10;3*11;4*7;8*9
3007	6;1*5;2*10;3*11;4*8;7*9
3008	6;1*5;2*10;3*11;4*9;7*8
3009	6;1*5;2*11;3*7;4*8;9*10
3010	6;1*5;2*11;3*7;4*9;8*10
3011	6;1*5;2*11;3*7;4*10;8*9
3012	6;1*5;2*11;3*8;4*7;9*10
3013	6;1*5;2*11;3*8;4*9;7*10
3014	6;1*5;2*11;3*8;4*10;7*9
3015	6;1*5;2*11;3*9;4*7;8*10
3016	6;1*5;2*11;3*9;4*8;7*10
3017	6;1*5;2*11;3*9;4*10;7*8
3018	6;1*5;2*11;3*10;4*7;8*9
3019	6;1*5;2*11;3*10;4*8;7*9
3020	6;1*5;2*11;3*10;4*9;7*8
3021	6;1*7;2*3;4*8;5*11;9*10
3022	6;1*7;2*3;4*9;5*11;8*10
3023	6;1*7;2*3;4*10;5*11;8*9
3024	6;1*7;2*3;4*11;5*8;9*10
3025	6;1*7;2*3;4*11;5*9;8*10
3026	6;1*7;2*3;4*11;5*10;8*9
3027	6;1*7;2*4;3*9;5*11;8*10
3028	6;1*7;2*4;3*10;5*11;8*9
3029	6;1*7;2*4;3*11;5*8;9*10
3030	6;1*7;2*4;3*11;5*9;8*10
3031	6;1*7;2*4;3*11;5*10;8*9
3032	6;1*7;2*5;3*8;4*11;9*10
3033	6;1*7;2*5;3*9;4*11;8*10
3034	6;1*7;2*5;3*10;4*11;8*9
3035	6;1*7;2*5;3*11;4*8;9*10
3036	6;1*7;2*5;3*11;4*9;8*10
3037	6;1*7;2*5;3*11;4*10;8*9
3038	6;1*7;2*8;3*5;4*11;9*10
3039	6;1*7;2*8;3*11;4*5;9*10
3040	6;1*7;2*9;3*5;4*11;8*10
3041	6;1*7;2*9;3*11;4*5;8*10
3042	6;1*7;2*10;3*4;5*11;8*9
3043	6;1*7;2*10;3*5;4*11;8*9
3044	6;1*7;2*10;3*11;4*5;8*9
3045	6;1*7;2*11;3*4;5*8;9*10
3046	6;1*7;2*11;3*4;5*9;8*10
3047	6;1*7;2*11;3*4;5*10;8*9
3048	6;1*7;2*11;3*5;4*8;9*10
3049	6;1*7;2*11;3*5;4*9;8*10
3050	6;1*7;2*11;3*5;4*10;8*9
3051	6;1*7;2*11;3*8;4*5;9*10
3052	6;1*7;2*11;3*9;4*5;8*10
3053	6;1*7;2*11;3*10;4*5;8*9
3054	6;1*8;2*3;4*11;5*7;9*10
3055	6;1*8;2*3;4*11;5*9;7*10
3056	6;1*8;2*3;4*11;5*10;7*9
3057	6;1*8;2*4;3*11;5*7;9*10
3058	6;1*8;2*4;3*11;5*9;7*10
3059	6;1*8;2*4;3*11;5*10;7*9
3060	6;1*8;2*5;3*9;4*11;7*10
3061	6;1*8;2*5;3*10;4*11;7*9
3062	6;1*8;2*5;3*11;4*7;9*10
3063	6;1*8;2*5;3*11;4*9;7*10
3064	6;1*8;2*5;3*11;4*10;7*9
3065	6;1*8;2*7;3*11;4*5;9*10
3066	6;1*8;2*9;3*11;4*5;7*10
3067	6;1*8;2*10;3*5;4*11;7*9
3068	6;1*8;2*10;3*11;4*5;7*9
3069	6;1*8;2*11;3*4;5*7;9*10
3070	6;1*8;2*11;3*4;5*9;7*10
3071	6;1*8;2*11;3*4;5*10;7*9
3072	6;1*8;2*11;3*5;4*7;9*10
3073	6;1*8;2*11;3*5;4*9;7*10
3074	6;1*8;2*11;3*5;4*10;7*9
3075	6;1*8;2*11;3*7;4*5;9*10
3076	6;1*8;2*11;3*9;4*5;7*10
3077	6;1*8;2*11;3*10;4*5;7*9
3078	6;1*9;2*4;3*11;5*7;8*10
3079	6;1*9;2*4;3*11;5*8;7*10
3080	6;1*9;2*4;3*11;5*10;7*8
3081	6;1*9;2*5;3*11;4*8;7*10
3082	6;1*9;2*5;3*11;4*10;7*8
3083	6;1*9;2*10;3*11;4*5;7*8
3084	6;1*9;2*11;3*4;5*7;8*10
3085	6;1*9;2*11;3*4;5*8;7*10
3086	6;1*9;2*11;3*4;5*10;7*8
3087	6;1*9;2*11;3*5;4*7;8*10
3088	6;1*9;2*11;3*5;4*8;7*10
3089	6;1*9;2*11;3*5;4*10;7*8
3090	6;1*9;2*11;3*7;4*5;8*10
3091	6;1*9;2*11;3*8;4*5;7*10
3092	6;1*9;2*11;3*10;4*5;7*8
3093	6;1*10;2*11;3*4;5*7;8*9
3094	6;1*10;2*11;3*4;5*8;7*9
3095	6;1*10;2*11;3*4;5*9;7*8
3096	6;1*10;2*11;3*5;4*8;7*9
3097	6;1*10;2*11;3*5;4*9;7*8
3098	6;1*10;2*11;3*9;4*5;7*8
3099	6;1*11;2*3;4*7;5*8;9*10
3100	6;1*11;2*3;4*7;5*9;8*10
3101	6;1*11;2*3;4*7;5*10;8*9
3102	6;1*11;2*3;4*8;5*7;9*10
3103	6;1*11;2*3;4*8;5*9;7*10
3104	6;1*11;2*3;4*8;5*10;7*9
3105	6;1*11;2*3;4*9;5*7;8*10
3106	6;1*11;2*3;4*9;5*8;7*10
3107	6;1*11;2*3;4*9;5*10;7*8
3108	6;1*11;2*3;4*10;5*7;8*9
3109	6;1*11;2*3;4*10;5*8;7*9
3110	6;1*11;2*3;4*10;5*9;7*8
3111	6;1*11;2*4;3*7;5*9;8*10
3112	6;1*11;2*4;3*7;5*10;8*9
3113	6;1*11;2*4;3*8;5*9;7*10
3114	6;1*11;2*4;3*8;5*10;7*9
3115	6;1*11;2*4;3*9;5*7;8*10
3116	6;1*11;2*4;3*9;5*8;7*10
3117	6;1*11;2*4;3*9;5*10;7*8
3118	6;1*11;2*4;3*10;5*7;8*9
3119	6;1*11;2*4;3*10;5*8;7*9
3120	6;1*11;2*4;3*10;5*9;7*8
3121	6;1*11;2*5;3*7;4*10;8*9
3122	6;1*11;2*5;3*8;4*9;7*10
3123	6;1*11;2*5;3*8;4*10;7*9
3124	6;1*11;2*5;3*9;4*8;7*10
3125	6;1*11;2*5;3*9;4*10;7*8
3126	6;1*11;2*5;3*10;4*7;8*9
3127	6;1*11;2*5;3*10;4*8;7*9
3128	6;1*11;2*5;3*10;4*9;7*8
3129	6;1*11;2*7;3*4;5*10;8*9
3130	6;1*11;2*7;3*5;4*10;8*9
3131	6;1*11;2*7;3*10;4*5;8*9
3132	6;1*11;2*8;3*5;4*10;7*9
3133	6;1*11;2*8;3*10;4*5;7*9
3134	6;1*11;2*9;3*10;4*5;7*8
3135	6;1*11;2*10;3*4;5*7;8*9
3136	6;1*11;2*10;3*4;5*8;7*9
3137	6;1*11;2*10;3*4;5*9;7*8
3138	6;1*11;2*10;3*5;4*8;7*9
3139	6;1*11;2*10;3*5;4*9;7*8
3140	6;1*11;2*10;3*9;4*5;7*8
3141	6;1*7;2*8;3*9;4*10;5*11
3142	6;1*7;2*8;3*9;4*11;5*10
3143	6;1*7;2*8;3*10;4*9;5*11
3144	6;1*7;2*8;3*10;4*11;5*9
3145	6;1*7;2*8;3*11;4*9;5*10
3146	6;1*7;2*8;3*11;4*10;5*9
3147	6;1*7;2*9;3*8;4*11;5*10
3148	6;1*7;2*9;3*10;4*8;5*11
3149	6;1*7;2*9;3*10;4*11;5*8
3150	6;1*7;2*9;3*11;4*8;5*10
3151	6;1*7;2*9;3*11;4*10;5*8
3152	6;1*7;2*10;3*8;4*9;5*11
3153	6;1*7;2*10;3*8;4*11;5*9
3154	6;1*7;2*10;3*9;4*8;5*11
3155	6;1*7;2*10;3*9;4*11;5*8
3156	6;1*7;2*10;3*11;4*8;5*9
3157	6;1*7;2*10;3*11;4*9;5*8
3158	6;1*7;2*11;3*8;4*9;5*10
3159	6;1*7;2*11;3*8;4*10;5*9
3160	6;1*7;2*11;3*9;4*8;5*10
3161	6;1*7;2*11;3*9;4*10;5*8
3162	6;1*7;2*11;3*10;4*8;5*9
3163	6;1*7;2*11;3*10;4*9;5*8
3164	6;1*8;2*7;3*9;4*11;5*10
3165	6;1*8;2*7;3*10;4*11;5*9
3166	6;1*8;2*7;3*11;4*9;5*10
3167	6;1*8;2*7;3*11;4*10;5*9
3168	6;1*8;2*9;3*10;4*11;5*7
3169	6;1*8;2*9;3*11;4*7;5*10
3170	6;1*8;2*9;3*11;4*10;5*7
3171	6;1*8;2*10;3*7;4*11;5*9
3172	6;1*8;2*10;3*9;4*11;5*7
3173	6;1*8;2*10;3*11;4*7;5*9
3174	6;1*8;2*10;3*11;4*9;5*7
3175	6;1*8;2*11;3*7;4*9;5*10
3176	6;1*8;2*11;3*7;4*10;5*9
3177	6;1*8;2*11;3*9;4*7;5*10
3178	6;1*8;2*11;3*9;4*10;5*7
3179	6;1*8;2*11;3*10;4*7;5*9
3180	6;1*8;2*11;3*10;4*9;5*7
3181	6;1*9;2*7;3*11;4*8;5*10
3182	6;1*9;2*7;3*11;4*10;5*8
3183	6;1*9;2*8;3*11;4*10;5*7
3184	6;1*9;2*10;3*11;4*7;5*8
3185	6;1*9;2*10;3*11;4*8;5*7
3186	6;1*9;2*11;3*7;4*8;5*10
3187	6;1*9;2*11;3*7;4*10;5*8
3188	6;1*9;2*11;3*8;4*7;5*10
3189	6;1*9;2*11;3*8;4*10;5*7
3190	6;1*9;2*11;3*10;4*7;5*8
3191	6;1*9;2*11;3*10;4*8;5*7
3192	6;1*10;2*11;3*7;4*8;5*9
3193	6;1*10;2*11;3*7;4*9;5*8
3194	6;1*10;2*11;3*8;4*9;5*7
3195	6;1*10;2*11;3*9;4*7;5*8
3196	6;1*10;2*11;3*9;4*8;5*7
3197	6;1*11;2*7;3*8;4*9;5*10
3198	6;1*11;2*7;3*8;4*10;5*9
3199	6;1*11;2*7;3*9;4*8;5*10
3200	6;1*11;2*7;3*9;4*10;5*8
3201	6;1*11;2*7;3*10;4*8;5*9
3202	6;1*11;2*7;3*10;4*9;5*8
3203	6;1*11;2*8;3*7;4*10;5*9
3204	6;1*11;2*8;3*9;4*10;5*7
3205	6;1*11;2*8;3*10;4*7;5*9
3206	6;1*11;2*8;3*10;4*9;5*7
3207	6;1*11;2*9;3*10;4*7;5*8
3208	6;1*11;2*9;3*10;4*8;5*7
3209	6;1*11;2*10;3*7;4*8;5*9
3210	6;1*11;2*10;3*7;4*9;5*8
3211	6;1*11;2*10;3*8;4*9;5*7
3212	6;1*11;2*10;3*9;4*7;5*8
3213	6;1*11;2*10;3*9;4*8;5*7

